A dual variational principle for the Moser-Trudinger inequality: existence, uniqueness and stability of extremals

For $p>1$, with $p'=p/(p-1)$, we prove the sharp dual inequality $$ \int_0^1-\log\left(1-\frac{\left|\int_0^xf(y) dy\right|^{p'}}{x}\right) dx\leq\mathsf{K}_p, \qquad \|f\|_{L^p(0,1)}\leq1, $$ where $\mathsf{K}_p$ is the logarithm of the optimal value in Moser's one-dimensional formulation of the Moser-Trudinger inequality. The dual functional follows from the Gibbs variational principle, monotone transport and the Legendre transform. Its supremum is attained, giving a dual proof of the existence theorems of Carleson-Chang (1986) and Hudson-Leckband (2002); the classical concentration threshold is realized by equality cases in Hoelder's inequality. For $p=2$ we prove, with rigorous computer-assisted estimates, that the nonnegative dual maximizer is unique and nondegenerate. Hence the extremal of the Moser-Trudinger inequality on a disk $D$ is unique up to sign, confirming conjectures of Adimurthi-Karthik-Giacomoni (2016) and of Chen-Lu-Xue-Zhu (2026). The positive extremal $u_*$ is nondegenerate, and, writing $\mathcal{M}_D(u)=|D|^{-1}\int_De^{4\pi u^2} dx$, we obtain $$ \mathcal{M}_D(u_*)-\mathcal{M}_D(u) \geq c \min_{\pm}\|\nabla(u\mp u_*)\|_{L^2(D)}^2 $$ for all $u\in H_0^1(D)$ with $\|\nabla u\|_{L^2(D)}\leq1$. Here $c>0$, and the exponent two is optimal, giving a quantitative stability theorem of Bianchi-Egnell type.

==> anc/computational-supplement/MANUSCRIPT.json <==
{
  "submission_prepared_date": "2026-10-19",
  "title": "A dual variational principle for the Moser-Trudinger inequality: existence, uniqueness and stability of extremals",
  "authors": [
    "Jungang Li",
    "Wen Sun"
  ],
  "computation_date": "2026-10-18",
  "source_sha256_at_submission_root": {
    "main.tex": "afdfe3fb04591257eacc166542904f6ed89ca4d8106e9bc3f2a095f5dcbd16e7",
    "sec1_introduction.tex": "140bfd201aa3395323faf5c4a16dc7a77eca176e67310dc2d338043770a23d35",
    "sec2_reduction.tex": "9527a3e46d9f4295b7c0695da84dda6b1593aaddc94e5a5f6e5cb303b132b684",
    "sec3_duality.tex": "f8c0b106da6b1dd9665f48e1d94c5ea399d6760c4c48e916be7dbbd90a60075a",
    "sec4_maximizers.tex": "4f5666ce5443eb36f014fe30b46c6a3ca05dc5113e0a115d6ad5370292c69550",
    "sec5_second_variation.tex": "105a3324ce85564e85ff1fc70916b8bb1ef2f5b532ce6301f65c9d67866e4279",
    "sec6_uniqueness.tex": "f565ff99fb9d5f4d39b1370c9e315aa615404506b75ead28028d51fad7236cca",
    "sec7_disk.tex": "cdb7eba10d0e6b20ddcbdee3ddfa129225dbd7badff111b2dbee6c6b2e3e5dd4",
    "appA_polya_szego.tex": "d276b891a626c2314cc58caf569aba5451640682c5fb90c3c316c1128bc2f9b3",
    "appB_computations.tex": "a2288ea757c4a9f6cd2b984b2517d8dd3e33b8b94c56049a1a30d58902af2b0e",
    "main.bbl": "8b82be31ec7d9ab8284c7a8413979da73293c699747fb2e9afa20cac2ecbb501",
    "references.bib": "6995e6952b36e531c96b37414e74a9e38aede06e0cd8467dd22253f47b69fa30"
  },
  "sections_unchanged_since_computation": [
    "sec2_reduction.tex",
    "sec3_duality.tex",
    "sec4_maximizers.tex",
    "sec5_second_variation.tex",
    "sec6_uniqueness.tex",
    "sec7_disk.tex",
    "appA_polya_szego.tex",
    "appB_computations.tex"
  ],
  "computational_files_unchanged": true,
  "notes": "Historical run provenance remains in environment.json. This submission preparation checked the existing outputs; it did not rerun the full validated integrations."
}


==> anc/computational-supplement/README.md <==
# Computational supplement

Jungang Li and Wen Sun, *A dual variational principle for the
Moser--Trudinger inequality: existence, uniqueness and stability of extremals*.

This directory contains the source code, fixed inputs and computed outputs
accompanying the paper. It is a supplement to the paper, not a separate
publication. The mathematical arguments and the definitions of the quantities
below are in Sections 6--7 and Appendix B of the paper.

The computations were run on 18 October 2026. This distribution accompanies
the manuscript prepared for arXiv on 19 October 2026. Sections 2--7 and
Appendices A--B are byte-for-byte identical to the sources recorded for that
computation; the abstract, introduction and bibliography were subsequently
revised. The computation sources, fixed inputs and computed outputs are unchanged.
The rerun results and their scope are recorded in `RESULTS.md`.
`environment.json` preserves the historical computation environment and manuscript
hashes; `MANUSCRIPT.json` identifies the current submission sources.
`SHA256SUMS.txt` identifies all files in this distributed supplement.

## Mathematical correspondence

| Paper | Computation | Files |
|---|---|---|
| Proposition 6.7, Appendix B.2--B.3 | Validated ODE integration over the full compact parameter range | `arb/lohner2.py`, `drive2.py`, `recompute_cover.py`; `capd/capd_check.cpp` |
| Proposition 6.7, endpoint values of X | Separate point integrations at the exact binary endpoints of W | `arb/recheck_paper_bounds.py` |
| Corollary 6.4, Appendix B.4 | Near-contact bound at eta = 0.002 | `arb/near_contact2.py` |
| Lemma 6.5, Appendix B.5 | Lower bound from a fixed piecewise linear trial function | `arb/klow2_from_nodes.py`, `klow_nodes.txt` |
| Proposition 7.7 | Bracket for the extremal parameter and enclosures of the constants | `arb/kencl.py`, `capd/capd_kencl.cpp` |
| Appendix B.7 | Approximate values for p = 1.5, 2, 3, 4 | `approximate/kp_numeric.py` |
| Appendix B.8 | Approximate extremal profile and primal/dual comparison | `approximate/extremal_profile.py`, `primal_dual_compare.py` |
| Remark 6.8 | Local energy maximum and the nearby sign change of the gap | `approximate/energy_peak.py` |

The `approximate` computations use floating-point solvers. They do not supply
any of the rigorous bounds used in the proofs.

In the ODE code, `c` and `beta` denote the shooting parameter beta, and
`eps = beta**(-2)`. The state variable named `p` is g_1 = dg/dtau, rather
than the exponent p in the general variational problem. The variables
`psi` and `s` represent $\theta$ and $\theta_1$. The outputs `gap` and `dPhi`
are the quantities $\mathfrak g$ and $\Theta'(Y)$ in Proposition 6.7; `A2`
is $A^2$ at the turning point. The historical output names `Omega` and
`K_2^DHL` denote $\Upsilon$ and $\mathsf J_2$, respectively, in the paper.
The starting bounds and these
identifications are described in Appendix B.2--B.3.

## Python dependencies

The supplied requirements record the versions used for this rerun. Python
3.13 was used. In a new Python environment, install them with:

```sh
python3 -m venv .venv
. .venv/bin/activate
python3 -m pip install -r requirements.txt
```

Do not use `python -O`: the validated computations use executable assertions.
Arb uses 128-bit precision and a power-series cap of 64. The Taylor polynomial
has degree at most 15, with a separately bounded order-16 Lagrange remainder.
The worst recorded contact cell is also re-integrated at 192-bit precision.
NumPy supplies a floating-point QR basis; the basis transformation and its
inverse are enclosed and checked in Arb in `lohner2.py`.

## Recompute the Arb bounds

From this directory, choose a new output directory that does not yet exist:

```sh
python3 reproduce.py --part arb --output /path/to/new-arb-run --workers 6
```

The runner copies only source files and fixed inputs into the new directory.
It runs the integrator tests, the full parameter covering, the log checker,
the near-contact bound, the fixed-node lower bound, the extremal-constant
enclosure, and the endpoint/contact-cell checks. Any nonzero exit code stops
the run. Execution times and command results are saved in `run_manifest.json`.

`arb/parameter_mesh.json` contains exact binary parameter endpoints only.
`recompute_cover.py` starts the validated IVP at tau = -28 on **every** one of
its 3010 cells. It reads no earlier solution bounds. Each worker integrates
the whole cell to the required turning or contact event. The eight regional
logs are written in parameter order, independently of worker count.
`cover2.py` is the original adaptive-bisection driver, supplied for comparison
or for generating another mesh; it is not needed by the fixed-mesh rerun.

`verify2.py logs` is a quick check of existing outputs. It verifies exact
coverage, positive cell lengths, agreement of binary endpoint records,
absence of failed cells, and every inequality in Proposition 6.7, including
the four stronger Arb bounds listed in Appendix B.2. It does **not** rerun
the ODE. For this quick check alone:

```sh
cd arb
python3 verify2.py logs
```

The `c_hex` endpoints are exact IEEE binary64 values. Every stored numerical
bound `[lo, hi]` is rounded outward from an Arb ball, with one further binary64
step outward. Those endpoints are compared with the paper's exact decimal
thresholds as rational numbers. Fresh string representations use 45 digits
and `more=True`; the numerical endpoint fields remain the primary certificate
data. All adjacent cells share identical binary endpoints. In particular,
the binary starting value is slightly below the decimal number 0.83, so the
covering includes the entire decimal interval [0.83, 32].

The 1001 trial-function values in `klow_nodes.txt` are fixed binary data.
The lower-bound computation does not solve an approximate ODE or select a new
trial function. It evaluates the rigorous lower sum for these fixed data.

## Build CAPD and the C++ verifiers

The independent C++ implementation uses CAPD 6.1.0 at the exact revision
`03dc5628203334b214bb7d9fd63788a175521005` of
<https://github.com/CAPDGroup/CAPD>. The library source is unmodified. Its filib
backend uses x86 SSE interval arithmetic and CAPD's `native_directed` strategy.
The ODE solver order is 20. A C++17 compiler, CMake and Git are needed.

On an x86-64 system, the build has the following form. Replace the paths by
your own absolute paths. Keep the library build separate from this supplement.

```sh
git clone https://github.com/CAPDGroup/CAPD.git /path/to/CAPD
git -C /path/to/CAPD checkout 03dc5628203334b214bb7d9fd63788a175521005
cmake -S /path/to/CAPD -B /path/to/capd-build \
  -DCAPD_INTERVAL_TYPE=FILIB -DCAPD_BUILD_TESTS=OFF \
  -DCMAKE_BUILD_TYPE=Release \
  '-DCMAKE_CXX_FLAGS_RELEASE=-O2 -frounding-math -ffp-contract=off'
cmake --build /path/to/capd-build --parallel 2
cmake -S capd -B /path/to/capd-verifiers \
  -DCAPD_SOURCE_DIR=/path/to/CAPD -DCAPD_BUILD_DIR=/path/to/capd-build \
  -DCMAKE_BUILD_TYPE=Release \
  '-DCMAKE_CXX_FLAGS_RELEASE=-O2 -frounding-math -ffp-contract=off'
cmake --build /path/to/capd-verifiers --parallel 2
ctest --test-dir /path/to/capd-verifiers --output-on-failure
```

On the Apple Silicon machine used for this rerun, CAPD was built for x86-64
and run through Rosetta 2. The first CMake configuration command was invoked
as `arch -x86_64 cmake`, using a universal CMake binary. Both configuration
commands also received `-DCMAKE_OSX_ARCHITECTURES=x86_64`,
`-DCMAKE_OSX_SYSROOT=/Library/Developer/CommandLineTools/SDKs/MacOSX.sdk`,
and `-DCMAKE_CXX_COMPILER=/usr/bin/clang++`; the library configuration also
received `-DCMAKE_C_COMPILER=/usr/bin/clang`. The compiled executables are not
distributed: rebuild them for the environment in which they will be used.

The four CTest targets comprise the three upstream filib tests and an
additional basic-arithmetic test for `native_directed`. Elementary functions
are checked separately against Arb, including all three incoming rounding
modes. The scope and the reference-interval diagnostic are explained in
`capd/TESTING.md`. This is not a run of the entire CAPD library test suite.

## Recompute the CAPD bounds

```sh
python3 reproduce.py --part capd --output /path/to/new-capd-run --workers 4 \
  --capd-binaries /path/to/capd-verifiers
```

This runs the elementary-function checks, all seven parameter
coverings on the fixed exact mesh in `capd/parameter_mesh.json`, the exact
log-coverage/threshold checker, and the constant
enclosure at the two binary endpoints printed in Proposition 7.7. The
checker reads the 17-digit decimal interval endpoints as the exact binary64
values to which they round-trip. `check_capd_outputs.py` checks existing
logs; `capd_check` performs the integrations. `recompute_cover.py` distributes
the individual parameter cells among separate processes, reading only the
fixed endpoints. The C++ verifier can bisect a cell further when needed.
`run_all.py` retains the original adaptive runs from a coarser initial mesh
as an alternative; the fixed mesh avoids repeating unsuccessful coarse-cell
trials. The distributed results use the completed adaptive runs for the
nondegeneracy and contact regions and fresh fixed-mesh runs for the two
energy regions, as recorded in `RESULTS.md`.

## Approximate computations and the complete run

```sh
python3 reproduce.py --part approximate --output /path/to/new-approximate-run
python3 reproduce.py --output /path/to/new-complete-run --workers 6 \
  --capd-binaries /path/to/capd-verifiers
```

The approximate table is recomputed for both 100 and 200 uniform
subintervals, followed by the six primal/dual comparisons and the extremal
profile, and the local energy-maximum calculation in Remark 6.8. Optimizer termination messages and additional digits are retained
in the outputs. The approximate extrema are not certified global maxima.

## Checks and interpretation

The output checkers verify the supplied bounds and coverage. A full rerun
also re-executes the validated integrations that produce those bounds.
The assertions, initial enclosures, Taylor remainders, event localization,
and numerical-library implementations are part of the computational argument.
Finite regression tests are additional checks, not a formal verification of
the software. The analytic implications of the bounds remain in the paper.


==> anc/computational-supplement/RESULTS.md <==
# Results of the complete rerun

Date: 18 October 2026. The results below were generated by fresh integrations
and evaluations for the accompanying manuscript. The code did not reuse old
solution enclosures. Exact parameter meshes and the fixed trial-function
nodes were retained as inputs.

All the stated computational bounds used in Sections 6--7 and Appendix B
passed the final checks. This records a computational reproduction, not a
formal verification of the numerical libraries or an independent proof of all
the analytic arguments in the paper.

## Full parameter coverings: Proposition 6.7

Both implementations cover the full interval from the exact binary value
represented by 0.83 to 32. The first endpoint is below the decimal 0.83.
The checkers verify exact agreement of adjacent endpoints, positive lengths,
no gap or overlap, no failed cells, and every cell inequality against the
paper's decimal thresholds using exact rational comparisons.

| Region | Arb cells | CAPD cells |
|---|---:|---:|
| Lower-parameter energy range | 124 | 147 |
| Nondegeneracy window W | 110 | 110 |
| Upper-parameter energy range | 856 | 1094 |
| Contact range | 1920 | 1920 |
| Total | 3010 | 3271 |

The table gives the extrema of the stored bounds, rounded further outward
to ten decimal places for this summary. The complete interval outputs remain
in the regional logs.

| Quantity | Paper threshold | Arb bound | CAPD bound |
|---|---|---:|---:|
| E, lower-parameter range | at most 0.99997 | 0.9998906449 | 0.9999622988 |
| gap on W | at least 0.0094 | 0.0098197313 | 0.0094881237 |
| Theta prime at Y on W | at most -1.262 | -1.2631316613 | -1.2621105334 |
| E, upper-parameter range | at least 1.00004 | 1.0002186803 | 1.0000433914 |
| Z at contact event | at least 0.998 | 0.9980000239 | 0.9980001038 |

Arb used 128-bit arithmetic. Its entire 3010-cell fixed-mesh rerun took
692.78 seconds with six workers. The minimum stored contact margin above
0.998 was approximately 2.39635e-8. Re-integrating the least-margin cell
at both 128 and 192 bits again gave a strict lower bound above 0.998.
The exact binary cell endpoints are recorded in
`arb/out_recheck_paper_bounds.txt`.

The two separate point integrations at the endpoints of W give
X(beta_minus) in [0.1701976021785, 0.1701976021788] and
X(beta_plus) in [0.1687163824962, 0.1687163824963]. These outward decimal
enclosures lie inside those stated in Proposition 6.7.

CAPD was rebuilt from the unmodified revision specified in `environment.json`.
The nondegeneracy region and four contact regions were computed afresh with
the original adaptive driver; their completed run records are in
`capd/run_adaptive_regions.json`. The two energy regions were then computed
in full from the fixed exact mesh, using six workers, in 1627.1 seconds;
see `capd/run_fixed_mesh.json` and `capd/out_fixed_energy.txt`.
Every fixed-mesh job starts again at tau = -28. The delivered CAPD logs
contain only complete fresh regions.

An earlier adaptive run of the upper energy region was stopped for runtime
before completion. None of its partial output was used. The complete
1094-cell fixed-mesh run above replaces it. The mathematical C++ source,
rounding strategy and proof thresholds were unchanged.

The primary summary checks are `arb/out_verify2.txt` and
`capd/out_check_capd_outputs.txt`.

## Near contact and a strict lower bound

The near-contact computation uses eta = 0.002, 32 angular sectors and the
2000-node x0 grid described in Appendix B.4. It reproduces

- Upsilon(0.002) <= 0.14715043;
- the near-contact functional bound <= 1.46041212.

The fixed piecewise linear trial function, represented by 1001 supplied
nodes, gives the rigorous lower bound J_2 >= 1.4819738073. In particular,
the strict separation used in the proof remains

    1.46041212 < 1.4819738073.

The full Arb values and the final checks are in
`arb/out_near_contact2.txt` and `arb/out_klow2_from_nodes.txt`.

## Extremal parameter and constants: Proposition 7.7

Arb verifies E(b1) < 1 < E(b2) at the exact binary endpoints

    b1 = 0x1.a4482190ac31cp+1
    b2 = 0x1.a44821994337bp+1

and the displayed enclosures

    A_*^2 in [0.77286830214, 0.77286830466],
    J_2 in [1.4822252629, 1.4822252741],
    MT(D) in [4.40273202, 4.40273208],
    u_*(0) in [0.9262445014, 0.9262445026].

These are outward decimal bounds. The higher-precision raw endpoints are
in `arb/out_kencl.txt`. `arb/out_recheck_paper_bounds.txt` also checks the
constant bounds derived from the rounded A_*^2 interval printed in the paper.

The independent CAPD computation verifies E(tilde b1) < 1 < E(tilde b2)
at the two nearby binary endpoints printed in Proposition 7.7, and reproduces
its weaker enclosure

    J_2 in [1.48219, 1.48227].

See `capd/out_capd_kencl.txt` and `capd/out_check_capd_enclosure.txt`.

## Floating-point computations

These computations are approximate and are not proof certificates.
All eight optimizations for p = 1.5, 2, 3, 4 on 100 and 200 uniform
subintervals terminated successfully. Both meshes reproduce every entry
of Appendix B.7 at its displayed precision.

| p | Approximate J_p on 200 subintervals |
|---|---:|
| 1.5 | 1.14599666690287 |
| 2 | 1.48222526748442 |
| 3 | 1.94086836660016 |
| 4 | 2.25584945415862 |

There are 201 nodes when there are 200 subintervals. The manuscript's
mesh description has been corrected accordingly; its table entries did not
change. These optimizations do not certify global maximality.

The six independently computed primal/dual pairs in Appendix B.8 agree at
the displayed precision; the largest printed discrepancy is 1.9e-12.
The approximate extremal profile gives

    beta_* = 3.28345126890338,
    lambda_* = 5.90104873561251,
    F_*(1)^2 = 0.772868303375164,
    max Z = 0.957524215549542,
    J_2 = 1.48222526838637.

For the local energy maximum mentioned in Remark 6.8, the zero of the gap
occurs approximately at beta = 3.98459711459593, where
E = 1.01094534925649. An independent local scalar maximization gives
beta = 3.98459709968478. The computed gap is positive at 3.98 and negative
at 3.99. This reproduces the printed local numerical values; it is not a
proof that the entire energy curve has only one maximum.

The final approximate outputs were produced by the supplied `reproduce.py`
entry point. All 12 commands exited successfully; the exact source hashes,
commands and timings are in `approximate/run_manifest.json`.

## Arithmetic checks and reproducibility

The existing Arb integrator tests pass. The mathematical source of
`arb/lohner2.py`, `drive2.py` and `cover2.py` is byte-identical to the research
version. The CAPD verifier's mathematical source is unchanged; comments were
updated to match the current paper numbering. The supplement adds execution
wrappers, explicit parameter meshes, checkers and documentation.

Four CTest targets pass: three upstream filib tests and a basic-arithmetic
test for the native_directed strategy used by CAPD. A further 18087
comparisons of the actual interval exp/log/sqrt operations with Arb endpoint
enclosures, under three incoming rounding modes, have zero containment
failures. These are finite checks of the operations used here, not the full
CAPD test suite or a formal proof of the library.

An exploratory upstream reference-interval comparison printed mismatches.
The diagnostic is retained, together with the exact endpoint checks and the
explanation of the stronger comparison criterion, in `capd/TESTING.md`.
All 25 flagged exp/log cases contain the high-precision Arb endpoint
enclosures. No library source or proof threshold was changed to address the
diagnostic.

`README.md` gives the build and complete rerun commands. `environment.json`
records the software versions, compiler options, CAPD revision and binary
hashes, and the source/PDF hashes of the associated manuscript.
`SHA256SUMS.txt` records the delivered files. No executable binaries or
submission archive are distributed in this directory.


==> anc/computational-supplement/SHA256SUMS.txt <==
2ddc250a1712ca85a39998797748ff02408097b0f22d170b4a066e90705ce6d8  MANUSCRIPT.json
733b95a5c6f73004b8d19a4d37cc0a2fc214cc8a231ed7f58559dbbae8972c05  README.md
2e38b9c6b97c3feaf570db631e9f18036d4f1b9cb6602dcd91009bced1db1d1c  RESULTS.md
4b52d5908022fefe5cf0d85dc441aafdf68226e3740c0a3d26a1e3b9dfee31a4  approximate/check_tables.py
1ba344eb23cf3c0fd25254e592eaf54af523eedf89ccdb913a0279ade18e7f3c  approximate/energy_peak.py
acc7404efd6e97143d31a5ba0f84a3eefb254ee1c18c380dd868839d29225def  approximate/extremal_profile.py
d13144b9826ec24ec12c62f9c5f667bdfe70a1685173337cab973c1db9cb6e7b  approximate/kp_numeric.py
f2f8a36825da4eb194d807f91fb04a70b89461b69c7590b11b48d5cf4f186dbb  approximate/out_check_tables.txt
28c9dcafd1b3f4e2a6e33fe3fbdca0d88d46068a3c9115446c97d1e24f032f07  approximate/out_energy_peak.txt
88fa2bf5bbd9a50a8b2b3d8abf9de8bc6f3231aae8ae99b3a6da1b3167c80372  approximate/out_extremal_profile.txt
345c52242d43ef2e9333b425dc49228113d88f7f785af993525039b7500d8be2  approximate/out_kp_1.5_100.txt
5a36788a193d5fb9a7d8ededbc2df9617bf8025f56a6a3f6074565753996b129  approximate/out_kp_1.5_200.txt
9b339fdb0e8ecd9992cdc90c375b28f94538c9394c861dc769dfba0a18195941  approximate/out_kp_2_100.txt
41a0371f87bd912a16a16c6fa4a701eded6e673e31699ecff3b278ba90248f4b  approximate/out_kp_2_200.txt
78410dbcf4a8871e29c8e7fbdd2c5e2ef1fde9f1e98ff3b198ef9d5d3e367678  approximate/out_kp_3_100.txt
ae1321e6cb4e58a9e2e7caf9d62ab8af066a75491e839c1a2a7eff398c6766df  approximate/out_kp_3_200.txt
f894e43cace8db67d938eef262929a793357a704c7ad08cac8bdf0bf1c401522  approximate/out_kp_4_100.txt
7038b094a6a902c2c29c63cc3a9278893b03ddb0049bb46ef8075f1b4dda785f  approximate/out_kp_4_200.txt
aef535d3d51be9f37ac4c62141a230e87e3a082b8c3c8a34ba343bb5647d1955  approximate/out_primal_dual_compare.txt
0067f7bf6759ac0ee7a068fcd2281f39ed055c217f4d197897d4a0516c02da12  approximate/primal_dual_compare.py
92252989234c6d26c86c2bc1301d015f4331b87007673acea2eb9423a116a65b  approximate/run_manifest.json
8be75f285aab0b3668594b4c2027d7ab297d6eafa4a4f4ddf8d3694de6e6c353  arb/cover2.py
61eb283e8927e341771197c012c13cb7557f58e93cfdd7b9f9c74e06f389d615  arb/drive2.py
61c3e15ddbaa6d67060060adc0d6acd5ed52b754772a9d7cf644642efa9c9dd7  arb/kencl.py
e54ef6a2c3757f2e30b1b845d0756e1596720ae21e0b9044720d4cafcd98cee9  arb/klow2_from_nodes.py
b809c30dc79573c10bf87b80825cb5d15db56910577e2cffb0d9c56a7fd69cf5  arb/klow_nodes.txt
e6aa43f27bebbba7ad571ac05814245a3d06be9f91dde3af8998de8922193c65  arb/logs/v2_contact_15_32.jsonl
cd8058aebba5e4e64a7512397a842b3463f9a0819adbf51a815f289af14f5ddc  arb/logs/v2_contact_5.5_6.jsonl
f19bfec0ecad44a128a333f6671c3ad56e5579a3eef28ecbdde41db1b9f3bfad  arb/logs/v2_contact_5_5.5.jsonl
2ca9b46751ee787e34f5960b3b952a785bd17168489c70331aad265f2772572a  arb/logs/v2_contact_6_8.jsonl
59583e0395fde0626fa23b1e4563ffdfd76d1d5208b12b3682da338cbd7d0998  arb/logs/v2_contact_8_15.jsonl
9d5dfc69784b53bf1ab915e0bd15bd2e981b62864af3bcf060b608ca7dfe622f  arb/logs/v2_gt1_3.289_5.jsonl
99f749a85828edf16a28542ccc9c257baf6ff1b3818b0b0725b130d36a6299cd  arb/logs/v2_lt1_0.83_3.278.jsonl
a6f951f1a2fd94929874987097b727575c6abc4b847f05b10d8d8cc2ac498569  arb/logs/v2_nondeg_3.278_3.289.jsonl
7650dbd9d3014afa5f31f9d359446e51b52218d4f181df89f20605d7d56a49c5  arb/lohner2.py
21905f5b278afba92b8d7156a8abf429ec052f920f52c45c459a4e36fcc408ae  arb/near_contact2.py
8a07426b77a6f3dceb53626304018666d7953e7f1013a6d47798402754da3204  arb/out_kencl.txt
1050eba1c06adc3726ec918bade7e31d1a32b7169129d464f698a527885370d2  arb/out_klow2_from_nodes.txt
ba32ec2bf8f37833ba9c423ccc4c70cd2b5f7f4ae1d2a74d77669f6b4dc88d88  arb/out_near_contact2.txt
a95f9b62ccb2734caf9c900f4e1094171502acd70f0eb8cd93ac29157401dffe  arb/out_recheck_paper_bounds.txt
38bdc6ac7aca42346f54c554ec6f7cf1512714a0a11cc72b9e54149f56e3b0bb  arb/out_recompute_cover.txt
655de96ac91ec0815171b4f6ea38a2b8d18f8e4719f38d618ee7ae0c45cc3d51  arb/out_tests2.txt
8ec36504ac5c205b58b5a18366ba80811cd6a9dd5da5e1e19d60c4376c0c2163  arb/out_verify2.txt
9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678  arb/parameter_mesh.json
85c09cc003722bc99c91de296ee8929b7ad5f8a504b2c33ffa1b346ce8890a24  arb/recheck_paper_bounds.py
7935691fa7add273e52b1066c2951c80c0dfaaa5e718f86645874effd4b5f453  arb/recompute_cover.py
17ae42e3008ff9d7d682531807fd81a6ad3948109f6fcb239353130f0b6fc189  arb/run_additional.json
b0bc2da11a4680738f3516b19e224c480cf447cbc32ad0b1902ee99a34c27dd7  arb/tests2.py
7452a5ded2dfdef5e0a0524eb15fd4216cb50ea2a83f169389e6654ea47a9f8f  arb/verify2.py
44c520c51a19aeb83454512963821d4ffd37d44f9ec86a9dbee4d417d2ce628a  capd/CMakeLists.txt
38edbaa93597c7eaf7a3c7cd6e89e63f9b10ec93ad4a3097f9d7c604ba31f82f  capd/TESTING.md
228487f1364d7c90826ad7ec3749ce9fbbb0475b73e7556d4eead924b49ae030  capd/capd_c1532.txt
fbeab576fe0fe18aa17234e520032ef26badde48c7783461e2bb9b1f6e23677f  capd/capd_c56.txt
3c48ed150ee9a3a18f62df872d159575555ef86289889985fc41fc1c9064383a  capd/capd_c68.txt
2010c3263458811b346f09b76ef80a2818de40ed2d02d013d44658ffe929f4a6  capd/capd_c815.txt
891f67c61cf11e346653b0ca7dbe36e926f2b0b95a9cf685981ff77a4d2042da  capd/capd_check.cpp
ed5d0991a1564bf92a2c807e9f1c0ab6b188d80f1b66ecd08fa8a96b9ae877d4  capd/capd_gt1.txt
3dffed5a9854c8e20c75252db584a2f3a5fc6ac8d89fc7e78c666d62bb4a3acd  capd/capd_kencl.cpp
100282e24b251080f4efd9fdfab0bf05ed726acc9d20732b69fc327f1cd25b3b  capd/capd_lt1.txt
59f5288e337fc955b5963e3735ba862fb67eb95171cc9bfa50e69820fe2b6f5e  capd/capd_nondeg.txt
f70bd6f9ffad0817be43bf21a8db5d6a64ac25ff0b9b2488eed99f32624b3d97  capd/check_capd_enclosure.py
dd556d8fb75d730264f65235fda6f44da39374883ee6ff28fa502305a6c4d59a  capd/check_capd_outputs.py
838b3dcfaffa51d19ec50773a166a40fbff4cee24e793563b0b754b095e68e9e  capd/check_interval_arithmetic.py
37234ff1f3fb62f08a93629ad5f3f228ceaf73df77bac02a941e8ad843960ceb  capd/check_native_directed.cpp
d70ba6258df87ab3e90f91fb4da238d9f4656ed2ba61f28d2f8fae225d2352c0  capd/interval_probe.cpp
e02a5a00c55690e3d48bf137a7bbaa7fdfde6ded862fd5337faf9472bfcfd768  capd/interval_regression_cases.json
a8e22110ceaafdc86b84a5e1c1ef051327596780417453dd1f5a8d2c40184020  capd/out_arithmetic_tests.txt
459d525bfbff7f6141577bffc7679c202da98fc3328794a90a5e78fb1c0f6af9  capd/out_capd_kencl.txt
5db31348f86f3a3ba20312cea2436537523458cf03f33433219ddc2cd0d6cc09  capd/out_check_capd_enclosure.txt
4b8d8822e266b0086752bbf39d73d39faa5a7daed9c174499835e3176fbd721a  capd/out_check_capd_outputs.txt
671864de4c904b5d62f1c6ab65edaca15533ddbaf3d38fd87ed6a34494608398  capd/out_fixed_energy.txt
4bd44396b74e2c4cdf51a56b2497a7bdfb9deff69a77bf4bde6f3bd6cf30d9b9  capd/out_interval_arithmetic.txt
7ce6f061050849fbee562d32e0dedb595bc2202c92a90bc4c42b58c1d6022c1b  capd/parameter_mesh.json
67c9a6a886785e888695b572d3320d580974d71e3833a9767f05955bd6977afa  capd/recompute_cover.py
d526d6c147dec4e3b532de7905e3188c1cabee134b8312b2dd5508fc045771e9  capd/reference_endpoint_check.json
19b16a3f7298cd77b3a816484ea3c8d87ab52f55cf4b4d183608ebf35b61aaa9  capd/reference_interval_diagnostic.txt
88b10e3bbd715dc3b04a24c18f929cf859de862b407232fa78d7e45a91428385  capd/run_adaptive_regions.json
69be7602ef60878c0303b727b06e3dc1b1bff1e2a120fef78c5da059af2f6b5f  capd/run_all.py
d42d652633dde7d48b1eafebaf50e4f759b701a5adc66f6b4e278f0fcb981dc5  capd/run_fixed_mesh.json
12fe7d17d80ddbc4348fbb7988588370f46465adfcc3edc71c2a23409e06bb49  environment.json
4b76cf69033c3e147adb710486408116fe5d8dd06e017f126fb9c9d8130957a9  reproduce.py
4f40b889ebc0f27514d63c345e8e926805a473ca22570c0c2a9b95f1b3cecb41  requirements.txt


==> anc/computational-supplement/approximate/check_tables.py <==
"""Check the approximate output files against the displayed tables in Appendix B.
This checks displayed numerical agreement, not rigorous error bounds.
"""
from pathlib import Path
import re

table = {
    '1.5': ('1.14600', '1.04636', '3.1456', '2.8473'),
    '2': ('1.48223', '1.31326', '4.4027', '3.7183'),
    '3': ('1.94087', '1.70141', '6.9648', '5.4817'),
    '4': ('2.25585', '1.98165', '9.5434', '7.2547'),
}
for power, expected in table.items():
    for n in (100, 200):
        text = Path(f'out_kp_{power}_{n}.txt').read_text()
        assert 'optimizer_success=True' in text
        j = float(re.search(r'J_full=([^;]+)', text)[1])
        contact = float(re.search(r'contact=([^ ]+)', text)[1])
        expj = re.search(r'expK=([^ ]+)', text)[1]
        level = re.search(r'1\+e\^chi=([^ ]+)', text)[1]
        assert (f'{j:.5f}', f'{contact:.5f}', expj, level) == expected
print('Appendix B.7: all four rows agree at displayed precision for both meshes')

rows = [
    ('0.322327222', '0.256122198'), ('0.792612692', '0.862701669'),
    ('0.983735546', '1.397558894'), ('1.000000001', '1.482225276'),
    ('1.010942531', '1.558028401'), ('1.002336623', '1.416875323'),
]
lines = Path('out_primal_dual_compare.txt').read_text().splitlines()
assert len(lines) == len(rows)
maximum = 0.0
for line, (energy, j) in zip(lines, rows):
    for expression, value in [(r'dual E=([^ ]+)', energy),
                              (r'primal E=([^ ]+)', energy),
                              (r'J2=([^ ]+)', j), (r'val=([^ ]+)', j)]:
        assert re.search(expression, line)[1] == value
    errors = re.findall(r'd(?:E|J)=([^ ]+)', line)
    assert len(errors) == 2
    maximum = max(maximum, *(abs(float(e)) for e in errors))
assert maximum < 1e-11
print('Appendix B.8: all six rows agree; largest printed discrepancy:', maximum)
print('APPROXIMATE TABLE CHECK PASSED')


==> anc/computational-supplement/approximate/energy_peak.py <==
"""Recompute the approximate energy maximum mentioned in Remark 6.8.

This is a local floating-point calculation, not a proof of the global shape
of the shooting curve or an interval certificate.
"""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq, minimize_scalar
from extremal_profile import profile


def gap(beta):
    eps = beta**(-2)
    y0 = np.exp(-28.0)

    def rhs(t, u):
        g, p, theta, s = u
        y = np.exp(t)
        z = y*g*g
        return p, -p-eps*y*g/(1-z), s, -s-eps*y*(1+z)*theta/(1-z)**2

    def turning(t, u):
        return u[0]+u[1]

    turning.terminal = True
    turning.direction = -1
    start = (1-eps*y0/2, -eps*y0/2, 1-eps*y0/2, -eps*y0/2)
    sol = solve_ivp(rhs, (-28, 10), start, events=turning, method='DOP853',
                    rtol=1e-13, atol=1e-15)
    assert sol.success and len(sol.t_events[0]) == 1
    y = np.exp(sol.t_events[0][0])
    g, _, theta, s = sol.y_events[0][0]
    return (1-y*g*g)/2-eps*y*theta/(theta+s)


peak = minimize_scalar(lambda b: -profile(b)[0], bounds=(3.8, 4.2),
                       method='bounded', options={'xatol': 1e-11})
assert peak.success
zero = brentq(gap, 3.8, 4.2, xtol=1e-12)
energy = profile(zero)[0]
assert f'{zero:.5f}' == '3.98460'
assert f'{energy:.5f}' == '1.01095'
assert abs(peak.x-zero) < 2e-6
assert gap(3.98) > 0 and gap(3.99) < 0
assert f'{profile(1)[0]:.4f}' == '0.3223'
print('Non-rigorous local energy-curve calculation (Remark 6.8)')
print('beta at gap zero =', format(zero, '.15g'))
print('E at gap zero =', format(energy, '.15g'))
print('beta from local energy maximization =', format(peak.x, '.15g'))
print('gap(3.98) =', format(gap(3.98), '.15g'))
print('gap(3.99) =', format(gap(3.99), '.15g'))
print('E(1) =', format(profile(1)[0], '.15g'))
print('DISPLAYED ENERGY-PEAK VALUES: PASS')


==> anc/computational-supplement/approximate/extremal_profile.py <==
"""Floating-point values in Appendix B.8; these are not proof certificates."""
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq


def profile(beta):
    eps = 1 / beta**2
    y0 = np.exp(-28.0)

    def rhs(t, u):
        g, p, energy = u
        y = np.exp(t)
        return p, -p-eps*y*g/(1-y*g*g), y*(g+p)**2

    def turning(t, u):
        return u[0]+u[1]

    def maximum_z(t, u):
        return u[0]+2*u[1]

    turning.terminal = True
    turning.direction = -1
    maximum_z.direction = -1
    solution = solve_ivp(rhs, (-28, 10), (1-eps*y0/2, -eps*y0/2, 0),
                         method='DOP853', rtol=1e-13, atol=1e-15,
                         events=(turning, maximum_z))
    assert solution.success and len(solution.t_events[0]) == 1
    assert len(solution.t_events[1]) == 1
    ty = solution.t_events[0][0]
    g, _, energy = solution.y_events[0][0]
    tz = solution.t_events[1][0]
    gz = solution.y_events[1][0][0]
    a2 = np.exp(ty)*g*g
    return energy, 1/(eps*np.exp(ty)), a2, np.exp(tz)*gz*gz, -np.log1p(-a2)


if __name__ == "__main__":
    beta = brentq(lambda b: profile(b)[0]-1, 3.278, 3.289, xtol=1e-13)
    energy, lam, a2, zmax, j = profile(beta)
    print('Non-rigorous floating-point values (Appendix B.8)')
    for name, value in [('beta', beta), ('E', energy), ('lambda', lam),
                        ('F(1)^2', a2), ('max Z', zmax), ('J2', j)]:
        print(name, '=', format(value, '.15g'))


==> anc/computational-supplement/approximate/kp_numeric.py <==
"""Non-rigorous numerical values of K_p^DHL (table in Appendix B.7): maximize J_p over continuous
piecewise linear f >= 0 on N subintervals (N+1 nodes), normalized in L^p.  Usage: python3 kp_numeric.py p N"""
import numpy as np, sys, time
from scipy.optimize import minimize
from scipy.special import digamma
p=float(sys.argv[1]); N=int(sys.argv[2]); pp=p/(p-1)
x=np.linspace(0,1,N+1); h=1.0/N
gq,gw=np.polynomial.legendre.leggauss(8); gq=(gq+1)/2; gw=gw/2
X=(x[:-1,None]+h*gq[None,:])            # quadrature nodes
def J(v):
    f=v*v                                   # nonnegative nodal values
    a=f[:-1,None]; b=f[1:,None]; t=gq[None,:]
    fx=a+(b-a)*t
    Fn=np.concatenate([[0],np.cumsum(h*(f[:-1]+f[1:])/2)])
    F=Fn[:-1,None]+h*(a*t+(b-a)*t*t/2)
    nrm=(np.sum(fx**p*gw[None,:])*h)**(1/p)
    Z=(F/nrm)**pp/X
    if np.any(Z>=1): return -1e3
    return np.sum(-np.log1p(-Z)*gw[None,:])*h
def obj(v):
    return -J(v)
def grad(v,eps=1e-7):
    g=np.zeros_like(v); f0=obj(v)
    for i in range(len(v)):
        w=v.copy(); w[i]+=eps; g[i]=(obj(w)-f0)/eps
    return g
v0=np.sqrt(np.maximum(1-x,1e-3))
t0=time.time()
r=minimize(obj,v0,jac=grad,method='L-BFGS-B',options=dict(maxiter=3000,ftol=1e-15,gtol=1e-10))
Kc=np.log(1+np.exp(digamma(p)+np.euler_gamma))
print(f"p={p} N={N} K_p(num)={-r.fun:.6f} contact={Kc:.6f} diff={-r.fun-Kc:.4f} expK={np.exp(-r.fun):.4f} 1+e^chi={1+np.exp(digamma(p)+np.euler_gamma):.4f} it={r.nit} {time.time()-t0:.0f}s")
print(f"J_full={-r.fun:.15g}; optimizer_success={r.success}; status={r.status}; {r.message}")


==> anc/computational-supplement/approximate/out_check_tables.txt <==
Appendix B.7: all four rows agree at displayed precision for both meshes
Appendix B.8: all six rows agree; largest printed discrepancy: 1.9e-12
APPROXIMATE TABLE CHECK PASSED


==> anc/computational-supplement/approximate/out_energy_peak.txt <==
Non-rigorous local energy-curve calculation (Remark 6.8)
beta at gap zero = 3.98459711459593
E at gap zero = 1.01094534925649
beta from local energy maximization = 3.98459709968478
gap(3.98) = 4.77919067113225e-05
gap(3.99) = -5.59652131051358e-05
E(1) = 0.322327221583341
DISPLAYED ENERGY-PEAK VALUES: PASS


==> anc/computational-supplement/approximate/out_extremal_profile.txt <==
Non-rigorous floating-point values (Appendix B.8)
beta = 3.28345126890338
E = 1
lambda = 5.90104873561251
F(1)^2 = 0.772868303375164
max Z = 0.957524215549542
J2 = 1.48222526838637


==> anc/computational-supplement/approximate/out_kp_1.5_100.txt <==
p=1.5 N=100 K_p(num)=1.145997 contact=1.046359 diff=0.0996 expK=3.1456 1+e^chi=2.8473 it=90 1s
J_full=1.14599661030888; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_1.5_200.txt <==
p=1.5 N=200 K_p(num)=1.145997 contact=1.046359 diff=0.0996 expK=3.1456 1+e^chi=2.8473 it=151 3s
J_full=1.14599666690287; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_2_100.txt <==
p=2.0 N=100 K_p(num)=1.482225 contact=1.313262 diff=0.1690 expK=4.4027 1+e^chi=3.7183 it=150 1s
J_full=1.48222525523634; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_2_200.txt <==
p=2.0 N=200 K_p(num)=1.482225 contact=1.313262 diff=0.1690 expK=4.4027 1+e^chi=3.7183 it=194 2s
J_full=1.48222526748442; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_3_100.txt <==
p=3.0 N=100 K_p(num)=1.940868 contact=1.701413 diff=0.2395 expK=6.9648 1+e^chi=5.4817 it=177 1s
J_full=1.94086841839337; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_3_200.txt <==
p=3.0 N=200 K_p(num)=1.940868 contact=1.701413 diff=0.2395 expK=6.9648 1+e^chi=5.4817 it=238 5s
J_full=1.94086836660016; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_4_100.txt <==
p=4.0 N=100 K_p(num)=2.255850 contact=1.981650 diff=0.2742 expK=9.5434 1+e^chi=7.2547 it=208 1s
J_full=2.25584963701947; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_kp_4_200.txt <==
p=4.0 N=200 K_p(num)=2.255849 contact=1.981650 diff=0.2742 expK=9.5434 1+e^chi=7.2547 it=329 6s
J_full=2.25584945415862; optimizer_success=True; status=0; CONVERGENCE: RELATIVE REDUCTION OF F <= FACTR*EPSMCH


==> anc/computational-supplement/approximate/out_primal_dual_compare.txt <==
 1.0000000  dual E=0.322327222 J2=0.256122198 lam=0.9206117 | primal E=0.322327222 val=0.256122198 lam'=3.3631874  dE=-6.1e-13 dJ=4.2e-14
 2.0000000  dual E=0.792612692 J2=0.862701669 lam=1.9278064 | primal E=0.792612692 val=0.862701669 lam'=0.8756489  dE=-7.1e-13 dJ=-6.2e-14
 3.0000000  dual E=0.983735546 J2=1.397558894 lam=4.6742123 | primal E=0.983735546 val=1.397558894 lam'=0.2115434  dE=-6.8e-13 dJ=-2.2e-13
 3.2834513  dual E=1.000000001 J2=1.482225276 lam=5.9010489 | primal E=1.000000001 val=1.482225276 lam'=0.1539602  dE=-6.7e-13 dJ=5.3e-14
 4.0000000  dual E=1.010942531 J2=1.558028401 lam=9.8449894 | primal E=1.010942531 val=1.558028401 lam'=0.0855464  dE=-6.5e-13 dJ=5.8e-13
 6.0000000  dual E=1.002336623 J2=1.416875323 lam=24.9262578 | primal E=1.002336623 val=1.416875323 lam'=0.0389100  dE=-6.7e-13 dJ=1.9e-12


==> anc/computational-supplement/approximate/primal_dual_compare.py <==
"""Non-rigorous floating-point comparison of the dual shooting family (tau-system (6.5)) with the
positive radial solutions of -Delta U = mu U e^{U^2} on the unit disk, at equal parameter beta = U(0).
Prints energies E(beta) vs Lambda/4pi and J_2 = -log(1-A^2) vs log((1/|D|) int e^{U^2})."""
import numpy as np
from scipy.integrate import solve_ivp
TOL=dict(rtol=1e-13, atol=1e-15, method='DOP853')
def dual(beta):
    eps=1/beta**2
    def rhs(t,u):
        g,p,E=u; y=np.exp(t); Z=y*g*g
        return [p, -p-eps*y*g/(1-Z), y*(g+p)**2]
    y0=np.exp(-28.0)
    ev=lambda t,u: u[0]+u[1]; ev.terminal=True; ev.direction=-1
    s=solve_ivp(rhs,[-28,10],[1-eps*y0/2,-eps*y0/2,0.0],events=ev,**TOL)
    tY=s.t_events[0][0]; g,p,E=s.y_events[0][0]; Y=np.exp(tY); A2=Y*g*g
    return E, -np.log(1-A2), 1/(eps*Y)   # energy, J2 = -log(1-A^2), lambda
def primal(gam):
    # v_ss = -e^{2s} v e^{v^2}, v(-inf)=gam ; energy 2pi int v_s^2 ds ; I = int e^{v^2} e^{2s} ds
    s0=-30.0; c=gam*np.exp(gam**2)
    u0=[gam-c*np.exp(2*s0)/4, -c*np.exp(2*s0)/2, 0.0, np.exp(gam**2)*np.exp(2*s0)/2]
    def rhs(s,u):
        v,vs,en,I=u
        return [vs, -np.exp(2*s)*v*np.exp(v*v), vs*vs, np.exp(v*v)*np.exp(2*s)]
    ev=lambda s,u: u[0]; ev.terminal=True; ev.direction=-1
    sol=solve_ivp(rhs,[s0,20],u0,events=ev,**TOL)
    sR=sol.t_events[0][0]; v,vs,en,I=sol.y_events[0][0]; R=np.exp(sR)
    Lam=2*np.pi*en
    val=np.log(2*I/R**2)
    return Lam/(4*np.pi), val, R**2
for b in [1,2,3,3.2834513,4,6]:
    E,J,lam=dual(b); Ep,Vp,lamp=primal(b)
    print(f"{b:10.7f}  dual E={E:.9f} J2={J:.9f} lam={lam:.7f} | primal E={Ep:.9f} val={Vp:.9f} lam'={lamp:.7f}  dE={E-Ep:.1e} dJ={J-Vp:.1e}")


==> anc/computational-supplement/approximate/run_manifest.json <==
{
  "start_utc": "2026-10-18T10:31:57.230436+00:00",
  "platform": "macOS-26.5.1-arm64-arm-64bit-Mach-O",
  "python": "3.13.0 (v3.13.0:60403a5409f, Oct  7 2024, 00:37:40) [Clang 15.0.0 (clang-1500.3.9.4)]",
  "input_sha256": {
    "approximate/kp_numeric.py": "d13144b9826ec24ec12c62f9c5f667bdfe70a1685173337cab973c1db9cb6e7b",
    "approximate/energy_peak.py": "1ba344eb23cf3c0fd25254e592eaf54af523eedf89ccdb913a0279ade18e7f3c",
    "approximate/check_tables.py": "4b52d5908022fefe5cf0d85dc441aafdf68226e3740c0a3d26a1e3b9dfee31a4",
    "approximate/primal_dual_compare.py": "0067f7bf6759ac0ee7a068fcd2281f39ed055c217f4d197897d4a0516c02da12",
    "approximate/extremal_profile.py": "acc7404efd6e97143d31a5ba0f84a3eefb254ee1c18c380dd868839d29225def"
  },
  "commands": [
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "1.5",
        "100"
      ],
      "start_utc": "2026-10-18T10:31:57.274657+00:00",
      "seconds": 1.2756912494078279,
      "returncode": 0,
      "output": "out_kp_1.5_100.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "2",
        "100"
      ],
      "start_utc": "2026-10-18T10:31:58.550759+00:00",
      "seconds": 1.3175768330693245,
      "returncode": 0,
      "output": "out_kp_2_100.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "3",
        "100"
      ],
      "start_utc": "2026-10-18T10:31:59.868719+00:00",
      "seconds": 1.6102091250941157,
      "returncode": 0,
      "output": "out_kp_3_100.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "4",
        "100"
      ],
      "start_utc": "2026-10-18T10:32:01.482096+00:00",
      "seconds": 1.889495000243187,
      "returncode": 0,
      "output": "out_kp_4_100.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "1.5",
        "200"
      ],
      "start_utc": "2026-10-18T10:32:03.371951+00:00",
      "seconds": 3.749245459213853,
      "returncode": 0,
      "output": "out_kp_1.5_200.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "2",
        "200"
      ],
      "start_utc": "2026-10-18T10:32:07.121573+00:00",
      "seconds": 2.732997083105147,
      "returncode": 0,
      "output": "out_kp_2_200.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "3",
        "200"
      ],
      "start_utc": "2026-10-18T10:32:09.854903+00:00",
      "seconds": 5.588667457923293,
      "returncode": 0,
      "output": "out_kp_3_200.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "kp_numeric.py",
        "4",
        "200"
      ],
      "start_utc": "2026-10-18T10:32:15.443976+00:00",
      "seconds": 6.632669500075281,
      "returncode": 0,
      "output": "out_kp_4_200.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "primal_dual_compare.py"
      ],
      "start_utc": "2026-10-18T10:32:22.077401+00:00",
      "seconds": 0.5482295826077461,
      "returncode": 0,
      "output": "out_primal_dual_compare.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "extremal_profile.py"
      ],
      "start_utc": "2026-10-18T10:32:22.625993+00:00",
      "seconds": 0.5014252495020628,
      "returncode": 0,
      "output": "out_extremal_profile.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "energy_peak.py"
      ],
      "start_utc": "2026-10-18T10:32:23.128218+00:00",
      "seconds": 0.8278014175593853,
      "returncode": 0,
      "output": "out_energy_peak.txt"
    },
    {
      "part": "approximate",
      "command": [
        "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
        "check_tables.py"
      ],
      "start_utc": "2026-10-18T10:32:23.956456+00:00",
      "seconds": 0.03317670896649361,
      "returncode": 0,
      "output": "out_check_tables.txt"
    }
  ],
  "end_utc": "2026-10-18T10:32:23.990453+00:00",
  "status": "all requested commands completed with exit code zero"
}


==> anc/computational-supplement/arb/cover2.py <==
"""Adaptive covering of a c-interval with rigorous certificates (v2).
Each certificate line stores the Arb balls as strings (full precision) plus outward-rounded floats."""
import sys, json, time, math
from drive2 import *

def eps_interval(clo, chi):
    lo = arb(1)/(arb(chi)*arb(chi)); hi = arb(1)/(arb(clo)*arb(clo))
    return lo.union(hi)

ETA0 = arb('0.002')

def certify(kind, r):
    if kind == 'lt1':    return r['kind']=='turn' and r['E'] < 1
    if kind == 'gt1':    return r['kind']=='turn' and r['E'] > 1
    if kind == 'nondeg': return r['kind']=='turn' and r['gap'] > 0 and (r['dPhi'] < 0 or r['dPhi'] > 0)
    if kind == 'contact':return r['kind']=='contact' and r['Z'] >= 1 - ETA0
    raise ValueError(kind)

def out_lo(x): return math.nextafter(float(x.lower()), -math.inf)
def out_hi(x): return math.nextafter(float(x.upper()), math.inf)

def cover(clo, chi, kind, dc0, mindc=1e-7, log=None, N=16, tau0=None):
    full = (kind == 'nondeg')
    eta0 = ETA0 if kind == 'contact' else None
    stack = []; c = clo
    while c < chi:
        d = min(dc0, chi - c); nxt = c + d
        if chi - nxt < 1e-12: nxt = chi
        stack.append((c, nxt)); c = nxt
    stack.reverse()
    done = []; t0 = time.time(); nruns = 0
    while stack:
        a, b = stack.pop()
        r = run(eps_interval(a, b), eta0=eta0, full=full, N=N, tau0=tau0)
        nruns += 1
        if certify(kind, r):
            rec = dict(c=[a, b], c_hex=[a.hex(), b.hex()], kind=kind, N=N)
            for k in ('E','gap','dPhi','Z','X','A2'):
                if k in r: rec[k] = [out_lo(r[k]), out_hi(r[k])]; rec[k+'_arb'] = r[k].str(30, radius=True)
            done.append(rec)
            if log: log.write(json.dumps(rec)+"\n"); log.flush()
        else:
            if b - a < mindc:
                msg = dict(c=[a, b], kind=kind, FAILED=True, info=str(r)[:300])
                if log: log.write(json.dumps(msg)+"\n"); log.flush()
                raise RuntimeError("cannot verify %s on [%r,%r]: %s" % (kind, a, b, str(r)[:300]))
            m = (a + b)/2
            stack.append((m, b)); stack.append((a, m))
    return done, nruns, time.time() - t0

if __name__ == "__main__":
    clo, chi, kind, dc0 = float(sys.argv[1]), float(sys.argv[2]), sys.argv[3], float(sys.argv[4])
    N = int(sys.argv[5]) if len(sys.argv) > 5 else 16
    tau0 = arb(int(sys.argv[6])) if len(sys.argv) > 6 else None
    tag = sys.argv[7] if len(sys.argv) > 7 else ""
    import flint
    fn = "v2_%s_%g_%g%s.jsonl" % (kind, clo, chi, tag)
    with open(fn, "w") as log:
        log.write(json.dumps(dict(HEADER=True, flint=flint.__version__, prec=ctx.prec, cap=ctx.cap, N=N,
                                  tau0=str(tau0 if tau0 is not None else TAU0), region=[clo, chi], kind=kind))+"\n")
        done, nruns, T = cover(clo, chi, kind, dc0, log=log, N=N, tau0=tau0)
        log.write(json.dumps(dict(SUMMARY=True, region=[clo, chi], kind=kind, pieces=len(done), runs=nruns, seconds=T))+"\n")
    print("OK", kind, clo, chi, "pieces", len(done), "runs", nruns, "time %.1f" % T)


==> anc/computational-supplement/arb/drive2.py <==
"""Driver (v2): rigorous start at y0=e^{-28}, adaptive stepping, turning / near-contact events."""
from lohner2 import *
import math

TAU0 = arb(-28)

def hull(lo, hi):
    return arb(lo).union(arb(hi))

def initial_box(eps, full, tau0=None):
    """Volterra bootstrap enclosure at y0 = e^{tau0} (see note, Sec. 6.2)."""
    tau0 = TAU0 if tau0 is None else tau0
    y0 = tau0.exp(); one = arb(1)
    assert eps > 0
    a = arb((4*eps*y0).upper())
    hlo = one - a; hhi = one/(one - y0)
    khi = (one + y0)/((one - y0)*(one - y0))
    half = y0/2
    elo = arb(eps.lower()); ehi = arb(eps.upper())
    g  = hull((one - ehi*half*hhi).lower(), (one - elo*half*hlo).upper())
    p  = hull((-ehi*half*hhi).lower(), (-elo*half*hlo).upper())
    En = hull(arb(0), y0.upper())
    box = [g, p, En, eps]
    # bootstrap consistency: the enclosures lie strictly inside [1-a, 1]
    assert (one - g).upper() < a.lower() and g.upper() <= 1
    if full:
        psi = hull((one - ehi*half*khi).lower(), (one - elo*half*(one - a)).upper())
        s   = hull((-ehi*half*khi).lower(), (-elo*half*(one - a)).upper())
        assert (one - psi).upper() < a.lower() and psi.upper() <= 1
        box += [psi, s]
    return box

def cells(A0, B0, M):
    """M consecutive closed sub-intervals of [A0,B0] (A0,B0 exact floats), built exactly."""
    out = []
    for j in range(M):
        a = arb(A0) + (arb(B0) - arb(A0))*j/M
        b = arb(A0) + (arb(B0) - arb(A0))*(j+1)/M
        out.append((a, b, a.union(b)))
    return out

def run(eps, eta0=None, full=False, N=16, hmax=2.0, M=48, tau0=None, tol=1e-24):
    tau_start = TAU0 if tau0 is None else tau0
    box = initial_box(eps, full, tau_start)
    x0 = [arb(b.mid()) for b in box]; r0 = [b - arb(b.mid()) for b in box]
    L = Lohner(tau_start, x0, r0, full, N)
    h = 0.25; nsteps = 0
    while True:
        C = taylor_state(L.tau, L.x, N, full)
        cN = max(max(abs(float(coeffs(C[i], N+1)[N].mid())), abs(float(coeffs(C[i], N+1)[N-1].mid()))) for i in range(L.n))
        hs = min(hmax, 0.7*(tol/max(cN, 1e-300))**(1.0/N))
        g, p = float(L.x[0].mid()), float(L.x[1].mid())
        y = math.exp(float(L.tau.mid())); Zm = y*g*g; e = float(L.x[3].mid())
        rate = e*y*g/max(1-Zm, 1e-12)
        if g+p > 0 and rate > 0: hs = min(hs, max(1.1*(g+p)/rate, 1e-7))
        h = min(2*h, hs)
        attempts = 0
        while True:
            attempts += 1
            if attempts > 40: return dict(kind='fail', why='overshoot loop')
            st = None
            while st is None:
                st = L.try_step(h)
                if st is None:
                    h *= 0.5
                    if h < 1e-7: return dict(kind='fail', why='underflow', tau=float(L.tau.mid()))
            img, T0, JA = L.eval_at(st, arb(h))
            Gp1 = img[0] + img[1]
            if Gp1.contains(0) and Gp1.upper() > 0:
                h *= 1.3
                continue
            break
        nsteps += 1
        # near-contact event: Z >= 1-eta0 at step end with G'>0 at step end (hence on the whole past)
        if eta0 is not None and Gp1 > 0:
            Z1 = (L.tau + arb(h)).exp()*img[0]*img[0]
            if Z1 >= 1 - eta0:
                return dict(kind='contact', Z=Z1, steps=nsteps)
        if Gp1 < 0:
            # all members turned inside this step; G' strictly decreasing (box_ok checked on B)
            A0, B0 = 0.0, h
            for level in range(5):
                hits = []
                for (a, b, tI) in cells(A0, B0, M):
                    v, _, _ = L.eval_at(st, tI)
                    gI = v[0] + v[1]
                    if not (gI > 0 or gI < 0):          # zero not excluded on this cell
                        hits.append((a, b))
                if not hits: return dict(kind='fail', why='turn not located')
                lo = hits[0][0]; hi = hits[-1][1]
                newA, newB = float(lo.lower()), float(hi.upper())   # outward to floats
                newA = math.nextafter(newA, -math.inf); newB = math.nextafter(newB, math.inf)
                newA = max(newA, A0); newB = min(newB, B0)
                if (newB - newA) > 0.5*(B0 - A0): break
                A0, B0 = newA, newB
            tI = arb(A0).union(arb(B0))
            v, _, _ = L.eval_at(st, tI)
            Y = (L.tau + tI).exp()
            out = dict(kind='turn', E=v[2], A2=Y*v[0]*v[0], X=v[3]*Y, steps=nsteps)
            if full:
                psi, s = v[4], v[5]
                crit = v[3]*Y*psi/(psi + s)
                half = (1 - Y*v[0]*v[0])/2
                out.update(crit=crit, gap=half - crit, dPhi=psi + s)
            return out
        L.commit(st)


==> anc/computational-supplement/arb/kencl.py <==
"""Rigorous two-sided enclosure of K_2^DHL = -log(1 - A(beta_*)^2) (Pohozaev), beta_* the unique
parameter in W with E(beta_*) = 1.  Step 1: certify E(b1) < 1 < E(b2) at two exact binary points b1 < b2
in W (point runs).  By continuity of E on W and uniqueness (Theorem B), beta_* in (b1, b2).
Step 2: enclose A^2 over the whole cell [b1, b2] (eps as a state variable) and apply -log(1 - .)."""
import sys, time
from flint import arb, ctx
from drive2 import run
ctx.prec = 128
b1 = float.fromhex(sys.argv[1]) if len(sys.argv) > 2 else 3.2834512
b2 = float.fromhex(sys.argv[2]) if len(sys.argv) > 2 else 3.2834514
t0 = time.time()
r1 = run(arb(1)/(arb(b1)*arb(b1)))
r2 = run(arb(1)/(arb(b2)*arb(b2)))
print("b1 =", b1.hex(), b1, " E(b1) =", r1['E'], " certified <1:", r1['E'] < 1)
print("b2 =", b2.hex(), b2, " E(b2) =", r2['E'], " certified >1:", r2['E'] > 1)
assert r1['kind'] == 'turn' and r2['kind'] == 'turn' and r1['E'] < 1 and r2['E'] > 1
eps = (arb(1)/(arb(b2)*arb(b2))).union(arb(1)/(arb(b1)*arb(b1)))
rc = run(eps, full=True)
assert rc['kind'] == 'turn'
A2 = rc['A2']; K = -(1 - A2).log()
print("cell [b1,b2]: A^2 =", A2, " = [", A2.lower(), ",", A2.upper(), "]  gap =", rc['gap'], " E =", rc['E'])
print("RIGOROUS K_2^DHL in", K.str(15, radius=True), "  = [", K.lower(), ",", K.upper(), "]")
print("exp(K) in", K.exp().str(15, radius=True))
print("time", round(time.time() - t0, 1), "s")
for label, value, lo, hi in [
    ('A2', A2, '0.77286830214', '0.77286830466'),
    ('J', K, '1.4822252629', '1.4822252741'),
    ('expJ', K.exp(), '4.40273202', '4.40273208'),
    ('central height', arb(b1).union(arb(b2))/(2*arb.pi().sqrt()),
     '0.9262445014', '0.9262445026'),
]:
    print(label, 'lower:', value.lower().str(45, more=True),
          'upper:', value.upper().str(45, more=True))
    assert value >= arb(lo) and value <= arb(hi), (label, value)
print('Proposition 7.7 displayed Arb enclosures: PASS')


==> anc/computational-supplement/arb/klow2_from_nodes.py <==
"""Rigorous lower bound K_low <= K_2^DHL from the stored nodal values (klow_nodes.txt).
Identical rigorous part to klow2.py; the test function is read from the file instead of being
recomputed with scipy, so the certificate does not depend on the floating-point solver."""
from flint import arb, ctx
ctx.prec = 128
UNIT = arb(0.5, 0.5)
fv = [float.fromhex(l) for l in open('klow_nodes.txt') if not l.startswith('#')]
n = len(fv) - 1
assert n == 1000 and fv[-1] == 0.0 and all(v >= 0 for v in fv)
h = arb(1)/n
X = [arb(i)/n for i in range(n+1)]
V = [arb(v) for v in fv]                                   # exact binary node values
N2 = sum((h/3*(V[i]**2+V[i]*V[i+1]+V[i+1]**2) for i in range(n)), arb(0))   # exact ||f_test||^2 (ball)
Nup = arb((arb(N2.upper()).sqrt()).upper())                # >= ||f_test||_2
Fn = [arb(0)]
for i in range(n): Fn.append(Fn[-1]+h*(V[i]+V[i+1])/2)     # F at the nodes (exact trapezoid = exact primitive)
m = 40; J = arb(0)
for i in range(n):
    a = V[i]; b = V[i+1]
    for k in range(m):
        if i == 0 and k == 0: continue                     # integrand >= 0 there; dropped (lower bound)
        S = (arb(k)+UNIT)/m                                # the exact sub-cell [k/m,(k+1)/m] of [0,1]
        xc = X[i]+h*S
        F = (Fn[i]+h*(a*S+(b-a)*S*S/2))/Nup                # primitive of f_test/Nup on the sub-cell
        Z = F*F/xc
        val = -(1-Z).log()
        assert val.is_finite()
        J += arb(val.lower())*(h/m)                         # lower end of the enclosure times length
print("n =", n, " ||f||^2 in", N2, "  Nup =", Nup)
print("RIGOROUS K_low =", arb(J.lower()).str(20))
assert J >= arb('1.4819738073')
print('Lemma 6.5 and Appendix B.5 lower bounds: PASS')


==> anc/computational-supplement/arb/klow_nodes.txt <==
# nodal values f_test(i/1000), i=0..1000, as exact IEEE doubles (hex); produced by the non-rigorous part of klow2.py
0x1.5a06107fd46eep+0
0x1.59f70a4750cd6p+0
0x1.59e7fd5741d59p+0
0x1.59d8e9aa0eefdp+0
0x1.59c9cf3a18c42p+0
0x1.59baae01b92f5p+0
0x1.59ab85fb43388p+0
0x1.599c572103068p+0
0x1.598d216d3dd49p+0
0x1.597de4da31e79p+0
0x1.596ea16216839p+0
0x1.595f56ff1bdf8p+0
0x1.595005ab6b1b7p+0
0x1.5940ad612633fp+0
0x1.59314e1a67f7cp+0
0x1.5921e7d143fbbp+0
0x1.59127a7fc68f9p+0
0x1.5903061ff4b24p+0
0x1.58f38aabcc060p+0
0x1.58e4081d42c4fp+0
0x1.58d47e6e47b4ap+0
0x1.58c4ed98c21abp+0
0x1.58b5559691b07p+0
0x1.58a5b6618e968p+0
0x1.58960ff38948dp+0
0x1.588662464a929p+0
0x1.5876ad5393810p+0
0x1.5866f1151d575p+0
0x1.58572d8499824p+0
0x1.5847629bb18acp+0
0x1.583790540709ap+0
0x1.5827b6a7339a4p+0
0x1.5817d58ec8cddp+0
0x1.5807ed04501ddp+0
0x1.57f7fd014adf4p+0
0x1.57e8057f3234fp+0
0x1.57d8067777021p+0
0x1.57c7ffe381dcep+0
0x1.57b7f1bcb3009p+0
0x1.57a7dbfc62401p+0
0x1.5797be9bdef79p+0
0x1.578799946ffecp+0
0x1.57776cdf539b0p+0
0x1.57673875bf70ap+0
0x1.5756fc50e074fp+0
0x1.5746b869dadf9p+0
0x1.57366cb9ca1c0p+0
0x1.57261939c0bacp+0
0x1.5715bde2c862ep+0
0x1.57055aade1c29p+0
0x1.56f4ef940480cp+0
0x1.56e47c8e1f2d5p+0
0x1.56d4019517322p+0
0x1.56c37ea1c8c39p+0
0x1.56b2f3ad06d10p+0
0x1.56a260af9af53p+0
0x1.5691c5a245668p+0
0x1.5681227dbce6dp+0
0x1.5670773aaeb3bp+0
0x1.565fc3d1be760p+0
0x1.564f083b8631dp+0
0x1.563e447096360p+0
0x1.562d7869750b7p+0
0x1.561ca41e9f646p+0
0x1.560bc788880bep+0
0x1.55fae29f97d44p+0
0x1.55e9f55c2d869p+0
0x1.55d8ffb69dd0fp+0
0x1.55c801a733355p+0
0x1.55b6fb262df81p+0
0x1.55a5ec2bc40dfp+0
0x1.5594d4b0210a8p+0
0x1.5583b4ab660e3p+0
0x1.55728c15a9b3dp+0
0x1.55615ae6f7febp+0
0x1.555021175247fp+0
0x1.553ede9eaf2bfp+0
0x1.552d9374fa77dp+0
0x1.551c3f9215164p+0
0x1.550ae2edd4fc7p+0
0x1.54f97d8005172p+0
0x1.54e80f406536cp+0
0x1.54d69826a9fc7p+0
0x1.54c5182a7cc61p+0
0x1.54b38f437b9a0p+0
0x1.54a1fd693913dp+0
0x1.549062933c4f8p+0
0x1.547ebeb900d56p+0
0x1.546d11d1f6855p+0
0x1.545b5bd581820p+0
0x1.54499cbafa1c4p+0
0x1.5437d479acbdep+0
0x1.54260308d9d41p+0
0x1.5414285fb5ba6p+0
0x1.5402447568a4dp+0
0x1.53f057410e8a6p+0
0x1.53de60b9b70e9p+0
0x1.53cc60d6656b6p+0
0x1.53ba578e105b3p+0
0x1.53a844d7a201cp+0
0x1.539628a9f7d59p+0
0x1.538402fbe2893p+0
0x1.5371d3c425f37p+0
0x1.535f9af978f8ap+0
0x1.534d58928572cp+0
0x1.533b0c85e819bp+0
0x1.5328b6ca306b5p+0
0x1.53165755e092fp+0
0x1.5303ee1f6d518p+0
0x1.52f17b1d3de45p+0
0x1.52defe45abecdp+0
0x1.52cc778f0356fp+0
0x1.52b9e6ef82403p+0
0x1.52a74c5d58ddfp+0
0x1.5294a7cea9640p+0
0x1.5281f93987ea6p+0
0x1.526f4093fa535p+0
0x1.525c7dd3f8307p+0
0x1.5249b0ef6aa89p+0
0x1.5236d9dc2c5cdp+0
0x1.5223f890094cep+0
0x1.52110d00bebc8p+0
0x1.51fe1723fb172p+0
0x1.51eb16ef5dd47p+0
0x1.51d80c58775bfp+0
0x1.51c4f754c8e90p+0
0x1.51b1d7d9c46dfp+0
0x1.519eaddccc775p+0
0x1.518b7953340e9p+0
0x1.51783a323e9c7p+0
0x1.5164f06f1fcc1p+0
0x1.51519bfefb6c2p+0
0x1.513e3cd6e5513p+0
0x1.512ad2ebe1374p+0
0x1.51175e32e2a23p+0
0x1.5103dea0ccbfep+0
0x1.50f0542a7247dp+0
0x1.50dcbec4955c5p+0
0x1.50c91e63e76a3p+0
0x1.50b572fd09085p+0
0x1.50a1bc8489d7ap+0
0x1.508dfaeee861fp+0
0x1.507a2e3091f92p+0
0x1.5066563de2955p+0
0x1.5052730b24b39p+0
0x1.503e848c9133ep+0
0x1.502a8ab64f363p+0
0x1.5016857c73f84p+0
0x1.500274d302b2ap+0
0x1.4fee58adec755p+0
0x1.4fda310110040p+0
0x1.4fc5fdc039b22p+0
0x1.4fb1bedf233e8p+0
0x1.4f9d745173ae8p+0
0x1.4f891e0abf29bp+0
0x1.4f74bbfe86d37p+0
0x1.4f604e2038a62p+0
0x1.4f4bd4632f4cbp+0
0x1.4f374ebab1fbfp+0
0x1.4f22bd19f44c3p+0
0x1.4f0e1f741611dp+0
0x1.4ef975bc2335cp+0
0x1.4ee4bfe5138dfp+0
0x1.4ecffde1cab48p+0
0x1.4ebb2fa517df4p+0
0x1.4ea65521b5b68p+0
0x1.4e916e4a4a2bep+0
0x1.4e7c7b1166504p+0
0x1.4e677b6986296p+0
0x1.4e526f4510874p+0
0x1.4e3d569656d95p+0
0x1.4e28314f95028p+0
0x1.4e12ff62f12d5p+0
0x1.4dfdc0c27b9fcp+0
0x1.4de875602e8e6p+0
0x1.4dd31d2dedef0p+0
0x1.4dbdb81d874b6p+0
0x1.4da84620b1927p+0
0x1.4d92c7290cea3p+0
0x1.4d7d3b2822803p+0
0x1.4d67a20f645aep+0
0x1.4d51fbd02d28dp+0
0x1.4d3c485bc0106p+0
0x1.4d2687a3487f3p+0
0x1.4d10b997d9f8ap+0
0x1.4cfade2a6fe38p+0
0x1.4ce4f54bed57ep+0
0x1.4ccefeed1cec6p+0
0x1.4cb8fafeb082bp+0
0x1.4ca2e97141138p+0
0x1.4c8cca354e7a7p+0
0x1.4c769d3b3f407p+0
0x1.4c6062736066cp+0
0x1.4c4a19cde530ap+0
0x1.4c33c33ae6ed3p+0
0x1.4c1d5eaa64bfap+0
0x1.4c06ec0c43680p+0
0x1.4bf06b504d0aep+0
0x1.4bd9dc6630f85p+0
0x1.4bc33f3d8372dp+0
0x1.4bac93c5bd74bp+0
0x1.4b95d9ee3c760p+0
0x1.4b7f11a642318p+0
0x1.4b683adcf4689p+0
0x1.4b5155815ca6bp+0
0x1.4b3a61826804cp+0
0x1.4b235ecee6eafp+0
0x1.4b0c4d558cd2dp+0
0x1.4af52d04f0083p+0
0x1.4addfdcb8969fp+0
0x1.4ac6bf97b428ep+0
0x1.4aaf7257ad87ep+0
0x1.4a9815f99499ap+0
0x1.4a80aa6b69fe7p+0
0x1.4a692f9b0fa16p+0
0x1.4a51a57648746p+0
0x1.4a3a0beab82c5p+0
0x1.4a2262e5e2fb8p+0
0x1.4a0aaa552d4c5p+0
0x1.49f2e225db7a1p+0
0x1.49db0a451189dp+0
0x1.49c3229fd2e29p+0
0x1.49ab2b2302044p+0
0x1.499323bb603e7p+0
0x1.497b0c558d655p+0
0x1.4962e4de0786fp+0
0x1.494aad412a9f7p+0
0x1.4932656b304c0p+0
0x1.491a0d482f7cfp+0
0x1.4901a4c41c27ap+0
0x1.48e92bcac6f71p+0
0x1.48d0a247dcfbfp+0
0x1.48b80826e75b7p+0
0x1.489f5d534afd8p+0
0x1.4886a1b84839dp+0
0x1.486dd540fa844p+0
0x1.4854f7d85817ep+0
0x1.483c096931a27p+0
0x1.482309de31ed2p+0
0x1.4809f921dd852p+0
0x1.47f0d71e9263cp+0
0x1.47d7a3be8794ep+0
0x1.47be5eebccdccp+0
0x1.47a508904a5c7p+0
0x1.478ba095c035bp+0
0x1.477226e5c62d9p+0
0x1.47589b69cb4e5p+0
0x1.473efe0b1587ep+0
0x1.47254eb2c14f5p+0
0x1.470b8d49c13d5p+0
0x1.46f1b9b8ddab9p+0
0x1.46d7d3e8b450bp+0
0x1.46bddbc1b7dbfp+0
0x1.46a3d12c2f8f4p+0
0x1.4689b41036d79p+0
0x1.466f8455bce4ap+0
0x1.465541e484406p+0
0x1.463aeca422631p+0
0x1.4620847bff485p+0
0x1.4606095355013p+0
0x1.45eb7b112f46dp+0
0x1.45d0d99c6b09dp+0
0x1.45b624dbb6028p+0
0x1.459b5cb58e3dfp+0
0x1.4580811041aafp+0
0x1.456591d1eda49p+0
0x1.454a8ee07e7ccp+0
0x1.452f7821af044p+0
0x1.45144d7b08123p+0
0x1.44f90ed1e009ep+0
0x1.44ddbc0b5a5e3p+0
0x1.44c2550c6715ap+0
0x1.44a6d9b9c24b2p+0
0x1.448b49f7f3ae0p+0
0x1.446fa5ab4e003p+0
0x1.4453ecb7ee939p+0
0x1.44381f01bcc52p+0
0x1.441c3c6c69770p+0
0x1.440044db6e889p+0
0x1.43e438320e4d4p+0
0x1.43c8165353012p+0
0x1.43abdf220e3ccp+0
0x1.438f9280d8666p+0
0x1.4373305210225p+0
0x1.4356b877d9c18p+0
0x1.433a2ad41ead4p+0
0x1.431d87488cd2bp+0
0x1.4300cdb6960bep+0
0x1.42e3fdff6f869p+0
0x1.42c7180411299p+0
0x1.42aa1ba534f84p+0
0x1.428d08c356747p+0
0x1.426fdf3eb1fddp+0
0x1.42529ef744301p+0
0x1.423547ccc93e5p+0
0x1.4217d99ebc4d1p+0
0x1.41fa544c56c96p+0
0x1.41dcb7b48fbf6p+0
0x1.41bf03b61b2d1p+0
0x1.41a1382f69549p+0
0x1.418354fea60b2p+0
0x1.41655a01b805ep+0
0x1.4147471640257p+0
0x1.41291c1998be9p+0
0x1.410ad8e8d4e03p+0
0x1.40ec7d60bf97ap+0
0x1.40ce095ddb32ap+0
0x1.40af7cbc607e8p+0
0x1.4090d7583e059p+0
0x1.4072190d1749bp+0
0x1.405341b643fc4p+0
0x1.4034512ecf33ap+0
0x1.40154751769e6p+0
0x1.3ff623f8a9b36p+0
0x1.3fd6e6fe88e03p+0
0x1.3fb7903ce4b40p+0
0x1.3f981f8d3d086p+0
0x1.3f7894c8c0260p+0
0x1.3f58efc849e93p+0
0x1.3f39306462e10p+0
0x1.3f1956753f6cap+0
0x1.3ef961d2bed5bp+0
0x1.3ed952546a67dp+0
0x1.3eb927d174850p+0
0x1.3e98e220b7b77p+0
0x1.3e788118b5bf5p+0
0x1.3e58048f969e4p+0
0x1.3e376c5b279f1p+0
0x1.3e16b850da5a7p+0
0x1.3df5e845c3b88p+0
0x1.3dd4fc0e9aef4p+0
0x1.3db3f37fb87d8p+0
0x1.3d92ce6d15215p+0
0x1.3d718caa48ccdp+0
0x1.3d502e0a8996bp+0
0x1.3d2eb260aaa63p+0
0x1.3d0d197f1b1cdp+0
0x1.3ceb6337e4fb3p+0
0x1.3cc98f5cac037p+0
0x1.3ca79dbeac96ep+0
0x1.3c858e2eba903p+0
0x1.3c63607d40199p+0
0x1.3c41147a3c7e8p+0
0x1.3c1ea9f542fa5p+0
0x1.3bfc20bd79814p+0
0x1.3bd978a197873p+0
0x1.3bb6b16fe4c0ep+0
0x1.3b93caf637e17p+0
0x1.3b70c501f552cp+0
0x1.3b4d9f600dea7p+0
0x1.3b2a59dcfd99ap+0
0x1.3b06f444ca188p+0
0x1.3ae36e63018c6p+0
0x1.3abfc802b92a0p+0
0x1.3a9c00ee8bd31p+0
0x1.3a7818f098ae9p+0
0x1.3a540fd281bbfp+0
0x1.3a2fe55d6a61dp+0
0x1.3a0b9959f5f69p+0
0x1.39e72b904644dp+0
0x1.39c29bc7fa09ep+0
0x1.399de9c82b6f6p+0
0x1.397915576e7f8p+0
0x1.39541e3bcf934p+0
0x1.392f043ad1badp+0
0x1.3909c7196d21dp+0
0x1.38e4669c0d6bfp+0
0x1.38bee286900c0p+0
0x1.38993a9c4295fp+0
0x1.38736e9fe109bp+0
0x1.384d7e5394195p+0
0x1.38276978ef673p+0
0x1.38012fd0efbf0p+0
0x1.37dad11bf9479p+0
0x1.37b44d19d5ae2p+0
0x1.378da389b24afp+0
0x1.3766d42a1e3f6p+0
0x1.373fdeb9088d0p+0
0x1.3718c2f3be262p+0
0x1.36f18096e7f53p+0
0x1.36ca175e88dfcp+0
0x1.36a28705fbc06p+0
0x1.367acf47f158cp+0
0x1.3652efde6e3ccp+0
0x1.362ae882c8b5ep+0
0x1.3602b8eda69e8p+0
0x1.35da60d6fb35ep+0
0x1.35b1dff604eadp+0
0x1.358936014b1f1p+0
0x1.356062ae9be10p+0
0x1.353765b3099e2p+0
0x1.350e3ec2e8cb8p+0
0x1.34e4ed91cd86ap+0
0x1.34bb71d2892d7p+0
0x1.3491cb3727eb9p+0
0x1.3467f970ee3f1p+0
0x1.343dfc3056750p+0
0x1.3413d3250e1a6p+0
0x1.33e97dfdf363bp+0
0x1.33befc69128b6p+0
0x1.33944e13a325ep+0
0x1.336972aa056b1p+0
0x1.333e69d7bf75ep+0
0x1.331333477a787p+0
0x1.32e7cea2ffe5bp+0
0x1.32bc3b93368fep+0
0x1.329079c01fbb7p+0
0x1.326488d0d427ep+0
0x1.3238686b810bep+0
0x1.320c183565066p+0
0x1.31df97d2cd024p+0
0x1.31b2e6e711100p+0
0x1.3186051491312p+0
0x1.3158f1fcb2172p+0
0x1.312bad3fd9d66p+0
0x1.30fe367d6c8b9p+0
0x1.30d08d53c8f45p+0
0x1.30a2b16044fa2p+0
0x1.3074a23f2a2edp+0
0x1.30465f8bb23bep+0
0x1.3017e8e003428p+0
0x1.2fe93dd52c2e0p+0
0x1.2fba5e0320f75p+0
0x1.2f8b4900b6da0p+0
0x1.2f5bfe63a0799p+0
0x1.2f2c7dc069f65p+0
0x1.2efcc6aa74f4cp+0
0x1.2eccd8b3f492bp+0
0x1.2e9cb36de94c5p+0
0x1.2e6c56681cd18p+0
0x1.2e3bc1311dc9ep+0
0x1.2e0af3563b883p+0
0x1.2dd9ec6381ab8p+0
0x1.2da8abe3b3ae9p+0
0x1.2d77316048651p+0
0x1.2d457c6165666p+0
0x1.2d138c6dda651p+0
0x1.2ce1610b1c74ap+0
0x1.2caef9bd413bcp+0
0x1.2c7c5606fa10dp+0
0x1.2c4975698f04ap+0
0x1.2c165764d9d7ap+0
0x1.2be2fb7740d95p+0
0x1.2baf611db1b3ap+0
0x1.2b7b87d39c207p+0
0x1.2b476f12ec89ap+0
0x1.2b13165406928p+0
0x1.2ade7d0dbf8a9p+0
0x1.2aa9a2b558c86p+0
0x1.2a7486be79ed8p+0
0x1.2a3f289b2b11bp+0
0x1.2a0987bbced6ep+0
0x1.29d3a38f1c640p+0
0x1.299d7b8219473p+0
0x1.29670f00133c6p+0
0x1.29305d7299dc6p+0
0x1.28f96641782f4p+0
0x1.28c228d2ae240p+0
0x1.288aa48a69eccp+0
0x1.2852d8cb01406p+0
0x1.281ac4f4ea7e8p+0
0x1.27e26866b5b6bp+0
0x1.27a9c27d05928p+0
0x1.2770d29288206p+0
0x1.273797ffef807p+0
0x1.26fe121bea729p+0
0x1.26c4403b1cc55p+0
0x1.268a21b017a54p+0
0x1.264fb5cb51c9bp+0
0x1.2614fbdb1f824p+0
0x1.25d9f32baaa17p+0
0x1.259e9b06ea444p+0
0x1.2562f2b49a77ep+0
0x1.2526f97a33bbep+0
0x1.24eaae9ae260ep+0
0x1.24ae11577dc1cp+0
0x1.247120ee7f578p+0
0x1.2433dc9bf9a6dp+0
0x1.23f643998f06fp+0
0x1.23b8551e68415p+0
0x1.237a105f2b09fp+0
0x1.233b748df0512p+0
0x1.22fc80da3a67bp+0
0x1.22bd3470eafddp+0
0x1.227d8e7c38f40p+0
0x1.223d8e23a6018p+0
0x1.21fd328bf42f7p+0
0x1.21bc7ad71b280p+0
0x1.217b66243d57dp+0
0x1.2139f38f9ce22p+0
0x1.20f822329064ep+0
0x1.20b5f123778dep+0
0x1.20735f75af7f4p+0
0x1.20306c3987036p+0
0x1.1fed167c328fcp+0
0x1.1fa95d47c0180p+0
0x1.1f653fa30aa99p+0
0x1.1f20bc91add67p+0
0x1.1edbd313f8e9ep+0
0x1.1e968226e1e82p+0
0x1.1e50c8c3f8586p+0
0x1.1e0aa5e157d96p+0
0x1.1dc418719a7e3p+0
0x1.1d7d1f63caf24p+0
0x1.1d35b9a356652p+0
0x1.1cede617fe3b9p+0
0x1.1ca5a3a5c9862p+0
0x1.1c5cf12cf63dbp+0
0x1.1c13cd89ea44fp+0
0x1.1bca379524308p+0
0x1.1b802e232bcb8p+0
0x1.1b35b00482638p+0
0x1.1aeabc0592d35p+0
0x1.1a9f50eea14f7p+0
0x1.1a536d83baf53p+0
0x1.1a071084a5182p+0
0x1.19ba38accc508p+0
0x1.196ce4b333475p+0
0x1.191f134a61408p+0
0x1.18d0c32050631p+0
0x1.1881f2de5bbdfp+0
0x1.1832a1292d09ep+0
0x1.17e2cca0aa2ebp+0
0x1.179273dfe27f0p+0
0x1.1741957cfbaf8p+0
0x1.16f030091e8c9p+0
0x1.169e4210636a6p+0
0x1.164bca19be523p+0
0x1.15f8c6a6eaeb8p+0
0x1.15a5363458219p+0
0x1.155117391384bp+0
0x1.14fc6826b467cp+0
0x1.14a7276946b99p+0
0x1.14515367359a6p+0
0x1.13faea8135ae5p+0
0x1.13a3eb122f2ffp+0
0x1.134c536f27cc6p+0
0x1.12f421e72c2acp+0
0x1.129b54c33940cp+0
0x1.1241ea462566cp+0
0x1.11e7e0ac892e6p+0
0x1.118d362ca7fefp+0
0x1.1131e8f658777p+0
0x1.10d5f732ec99bp+0
0x1.10795f0519bf4p+0
0x1.101c1e88e05a8p+0
0x1.0fbe33d37384ep+0
0x1.0f5f9cf3205d2p+0
0x1.0f0057ef3535dp+0
0x1.0ea062c7e8ad0p+0
0x1.0e3fbb7640986p+0
0x1.0dde5febf8bb2p+0
0x1.0d7c4e1369750p+0
0x1.0d1983cf6e526p+0
0x1.0cb5fefb4c85ep+0
0x1.0c51bd6a9952cp+0
0x1.0becbce9206dcp+0
0x1.0b86fb3aca5bcp+0
0x1.0b20761b82d30p+0
0x1.0ab92b3f1f263p+0
0x1.0a51185144bdbp+0
0x1.09e83af54fa53p+0
0x1.097e90c639320p+0
0x1.091417567ee75p+0
0x1.08a8cc3009b06p+0
0x1.083cacd414ed8p+0
0x1.07cfb6bb16177p+0
0x1.0761e754a4b71p+0
0x1.06f33c0762adbp+0
0x1.0683b230e4e39p+0
0x1.061347259c6f1p+0
0x1.05a1f830c0475p+0
0x1.052fc2943794bp+0
0x1.04bca38884aeap+0
0x1.0448983cb0d69p+0
0x1.03d39dd638c00p+0
0x1.035db170f9f1cp+0
0x1.02e6d01f21100p+0
0x1.026ef6e91919fp+0
0x1.01f622cd7c304p+0
0x1.017c50c105855p+0
0x1.01017dae841d3p+0
0x1.0085a676cf836p+0
0x1.0008c7f0bde9ap+0
0x1.ff15bdd237deap-1
0x1.fe17d0454c704p-1
0x1.fd17c0ac09ee7p-1
0x1.fc15886393217p-1
0x1.fb1120b4dce62p-1
0x1.fa0a82d4b28fep-1
0x1.f901a7e3bf76bp-1
0x1.f7f688ee9df4fp-1
0x1.f6e91eedec11dp-1
0x1.f5d962c6667ebp-1
0x1.f4c74d490a07ep-1
0x1.f3b2d7333bfa4p-1
0x1.f29bf92ef9f7dp-1
0x1.f182abd311b3fp-1
0x1.f066e7a361040p-1
0x1.ef48a5111eb16p-1
0x1.ee27dc7b2cad2p-1
0x1.ed04862e7427bp-1
0x1.ebde9a664c1b9p-1
0x1.eab6114ceae79p-1
0x1.e98ae2fbe379dp-1
0x1.e85d077caec87p-1
0x1.e72c76c942449p-1
0x1.e5f928ccb3ee9p-1
0x1.e4c31563ecaa2p-1
0x1.e38a345e69a67p-1
0x1.e24e7d7f0d9d8p-1
0x1.e10fe87d02b14p-1
0x1.dfce6d04ada1ep-1
0x1.de8a02b8b33ebp-1
0x1.dd42a13310fd2p-1
0x1.dbf840064989dp-1
0x1.daaad6bea61fcp-1
0x1.d95a5ce38db38p-1
0x1.d806c9f8f2e0fp-1
0x1.d6b01580d97bdp-1
0x1.d55636fcf4c15p-1
0x1.d3f925f05f365p-1
0x1.d298d9e16d30bp-1
0x1.d1354a5b9ae5fp-1
0x1.cfce6ef197334p-1
0x1.ce643f3f6c091p-1
0x1.ccf6b2ecc5776p-1
0x1.cb85c1af5866dp-1
0x1.ca11634d69f81p-1
0x1.c8998fa078724p-1
0x1.c71e3e9806c98p-1
0x1.c59f683c8b924p-1
0x1.c41d04b284457p-1
0x1.c2970c3dadb4cp-1
0x1.c10d774462668p-1
0x1.bf803e531f882p-1
0x1.bdef5a20312fdp-1
0x1.bc5ac38f865fap-1
0x1.bac273b6ad4b7p-1
0x1.b92663e0f842cp-1
0x1.b7868d93cb53ap-1
0x1.b5e2ea9312e44p-1
0x1.b43b74e5e325fp-1
0x1.b29026db4018fp-1
0x1.b0e0fb0f0dc45p-1
0x1.af2dec6f2837bp-1
0x1.ad76f640a2365p-1
0x1.abbc142529b34p-1
0x1.a9fd422090f31p-1
0x1.a83a7c9e7aa81p-1
0x1.a673c0782737cp-1
0x1.a4a90afa6123ep-1
0x1.a2da59eb8686bp-1
0x1.a107ab91ac26ep-1
0x1.9f30feb8d7c02p-1
0x1.9d5652b94df62p-1
0x1.9b77a77df014bp-1
0x1.9994fd8aa59b5p-1
0x1.97ae5602cccd8p-1
0x1.95c3b2afadbb1p-1
0x1.93d51606eaf58p-1
0x1.91e28330e8412p-1
0x1.8febfe0f23ebfp-1
0x1.8df18b427a508p-1
0x1.8bf330314d87fp-1
0x1.89f0f30d8a4c7p-1
0x1.87eadada81de1p-1
0x1.85e0ef729124fp-1
0x1.83d3398c8d930p-1
0x1.81c1c2c0eefd8p-1
0x1.7fac958eacedcp-1
0x1.7d93bd5fc8326p-1
0x1.7b77468d764e3p-1
0x1.79573e63e69e5p-1
0x1.7733b32597984p-1
0x1.750cb40e32e89p-1
0x1.72e25154e83a9p-1
0x1.70b49c2e3d876p-1
0x1.6e83a6cd4be7ep-1
0x1.6c4f846461570p-1
0x1.6a184924ffc45p-1
0x1.67de0a3f31b10p-1
0x1.65a0dde02cf29p-1
0x1.6360db303f9f3p-1
0x1.611e1a5000977p-1
0x1.5ed8b454be8f9p-1
0x1.5c90c3442b746p-1
0x1.5a46620f4143bp-1
0x1.57f9ac8c5e2e8p-1
0x1.55aabf7097c49p-1
0x1.5359b84847f95p-1
0x1.5106b56ed2c07p-1
0x1.4eb1d605a9ee1p-1
0x1.4c5b39ea9355ap-1
0x1.4a0301ad36848p-1
0x1.47a94e83f8f3bp-1
0x1.454e424032f84p-1
0x1.42f1ff41c4358p-1
0x1.4094a86a14403p-1
0x1.3e36610e8ae11p-1
0x1.3bd74cea8c6d8p-1
0x1.3977901108186p-1
0x1.37174edda8395p-1
0x1.34b6ade5b205ep-1
0x1.3255d1e8a6551p-1
0x1.2ff4dfc0b3b33p-1
0x1.2d93fc530a761p-1
0x1.2b334c802431dp-1
0x1.28d2f51410b75p-1
0x1.26731ab6d894ap-1
0x1.2413e1dd07417p-1
0x1.21b56eb86d7e2p-1
0x1.1f57e5292c33dp-1
0x1.1cfb68af178bep-1
0x1.1aa01c5b81c8cp-1
0x1.184622c37b8fdp-1
0x1.15ed9df2975eep-1
0x1.1396af5e3c721p-1
0x1.114177d99414dp-1
0x1.0eee178a1bb7fp-1
0x1.0c9caddce57adp-1
0x1.0a4d597c8cf8cp-1
0x1.08003847e7ce3p-1
0x1.05b5674977b90p-1
0x1.036d02afa0db4p-1
0x1.012725c5a70e6p-1
0x1.fdc7d5dae7857p-2
0x1.f946d7344b5bfp-2
0x1.f4cb8096cd941p-2
0x1.f056011310bf3p-2
0x1.ebe685c4c49f3p-2
0x1.e77d39cde0c5fp-2
0x1.e31a465352329p-2
0x1.debdd27b118b2p-2
0x1.da68036b9545dp-2
0x1.d618fc4c8dd8dp-2
0x1.d1d0de48e2ad7p-2
0x1.cd8fc891dbb99p-2
0x1.c955d86367d22p-2
0x1.c52329096e976p-2
0x1.c0f7d3e61d6a1p-2
0x1.bcd3f0791aa36p-2
0x1.b8b794678e796p-2
0x1.b4a2d384f0295p-2
0x1.b095bfdc83ae8p-2
0x1.ac9069bb76a6cp-2
0x1.a892dfbb8b6c4p-2
0x1.a49d2ece41d78p-2
0x1.a0af62486a562p-2
0x1.9cc983ee16568p-2
0x1.98eb9bfed5914p-2
0x1.9515b1423102dp-2
0x1.9147c91455b8dp-2
0x1.8d81e772e2b39p-2
0x1.89c40f09cd9b2p-2
0x1.860e4140513f0p-2
0x1.82607e45dba28p-2
0x1.7ebac51ef2329p-2
0x1.7b1d13b201fcap-2
0x1.778766d413128p-2
0x1.73f9ba5557b05p-2
0x1.7074090d90436p-2
0x1.6cf64ce83dbdfp-2
0x1.69807ef09be84p-2
0x1.6612975d5f6afp-2
0x1.62ac8d9c32809p-2
0x1.5f4e585ced517p-2
0x1.5bf7ed9c85e84p-2
0x1.58a942afb4f7bp-2
0x1.55624c4d4da71p-2
0x1.5222fe9846b6ep-2
0x1.4eeb4d2973611p-2
0x1.4bbb2b18ea738p-2
0x1.48928b071ab57p-2
0x1.45715f25903f9p-2
0x1.4257993f6502cp-2
0x1.3f452ac1604bep-2
0x1.3c3a04c1c56b3p-2
0x1.39361807d1e62p-2
0x1.36395512ec793p-2
0x1.3343ac218621dp-2
0x1.30550d37ae572p-2
0x1.2d6d68255b9d9p-2
0x1.2a8cac8c6a0dfp-2
0x1.27b2c9e654568p-2
0x1.24dfaf89a4234p-2
0x1.22134caf1f1b2p-2
0x1.1f4d9076b18b2p-2
0x1.1c8e69ec18b75p-2
0x1.19d5c80b4ee42p-2
0x1.172399c4bb0f3p-2
0x1.1477ce012633ap-2
0x1.11d253a578014p-2
0x1.0f3319963d05dp-2
0x1.0c9a0ebafa3b5p-2
0x1.0a0722014ca6dp-2
0x1.077a425fd9055p-2
0x1.04f35ed90d47ep-2
0x1.0272667db5870p-2
0x1.ffee90deccb50p-3
0x1.fb03e7c57c9e2p-3
0x1.f624b043008e5p-3
0x1.f150c919119b8p-3
0x1.ec88113b3f4eep-3
0x1.e7ca67d24ed66p-3
0x1.e317ac3f59888p-3
0x1.de6fbe1eadd30p-3
0x1.d9d27d4a75808p-3
0x1.d53fc9dd241a7p-3
0x1.d0b78433b038ap-3
0x1.cc398cef9acd7p-3
0x1.c7c5c4f8c68abp-3
0x1.c35c0d7f21fa3p-3
0x1.befc47fc26d25p-3
0x1.baa6563430b9cp-3
0x1.b65a1a37adcb2p-3
0x1.b21776642ab6dp-3
0x1.adde4d653cb32p-3
0x1.a9ae82354b3aep-3
0x1.a587f81e3b6e4p-3
0x1.a16a92b9febc2p-3
0x1.9d5635f3068ccp-3
0x1.994ac6049ea1cp-3
0x1.9548277b2fc04p-3
0x1.914e3f346c06dp-3
0x1.8d5cf25f664b2p-3
0x1.8974267c95d50p-3
0x1.8593c15dc7c1fp-3
0x1.81bba925ff7c1p-3
0x1.7debc44947320p-3
0x1.7a23f98c71595p-3
0x1.76643004cc53ap-3
0x1.72ac4f17c941cp-3
0x1.6efc3e7a96f70p-3
0x1.6b53e631b1e66p-3
0x1.67b32e9069d6fp-3
0x1.641a00385e2b3p-3
0x1.60884418f16a2p-3
0x1.5cfde36eb4db3p-3
0x1.597ac7c2cce05p-3
0x1.55fedaea4edc5p-3
0x1.528a070598bbbp-3
0x1.4f1c367fa3363p-3
0x1.4bb5540d4ef18p-3
0x1.48554aacad3d0p-3
0x1.44fc05a444ddfp-3
0x1.41a970825355ep-3
0x1.3e5d771c0b056p-3
0x1.3b18058cce930p-3
0x1.37d9083569e63p-3
0x1.34a06bbb4926bp-3
0x1.316e1d07ae02fp-3
0x1.2e420946e3aa7p-3
0x1.2b1c1de771c33p-3
0x1.27fc48994e4d0p-3
0x1.24e2774d0f2e8p-3
0x1.21ce98331b4bbp-3
0x1.1ec099badb6c8p-3
0x1.1bb86a91eb458p-3
0x1.18b5f9a34acfcp-3
0x1.15b93616900e5p-3
0x1.12c20f4f19736p-3
0x1.0fd074eb40ffcp-3
0x1.0ce456c390437p-3
0x1.09fda4e9f5630p-3
0x1.071c4fa8f942bp-3
0x1.04404782f6f6ep-3
0x1.01697d315499dp-3
0x1.fd2fc3477b3fcp-4
0x1.f796cbfebd371p-4
0x1.f207f73c450fdp-4
0x1.ec83281be436dp-4
0x1.e708421fe926fp-4
0x1.e197292fa4a78p-4
0x1.dc2fc195f2d88p-4
0x1.d6d1efffc8164p-4
0x1.d17d997ac1d32p-4
0x1.cc32a373bb68dp-4
0x1.c6f0f3b566ea7p-4
0x1.c1b87066ea176p-4
0x1.bc89000a7f674p-4
0x1.b762897c1b3f3p-4
0x1.b244f3f0156eep-4
0x1.ad3026f1d6da1p-4
0x1.a8240a628b7b4p-4
0x1.a3208677d8bd1p-4
0x1.9e2583ba9823ep-4
0x1.9932eb0596690p-4
0x1.9448a58456176p-4
0x1.8f669cb1d6fa1p-4
0x1.8a8cba5762790p-4
0x1.85bae88b5b7f9p-4
0x1.80f111b012bc8p-4
0x1.7c2f20729f226p-4
0x1.7774ffc9bab55p-4
0x1.72c29af4a3883p-4
0x1.6e17dd7a00f18p-4
0x1.6974b326ccdf7p-4
0x1.64d9080d41503p-4
0x1.6044c883c9d72p-4
0x1.5bb7e123f933dp-4
0x1.57323ec982e1dp-4
0x1.52b3ce9138a8dp-4
0x1.4e3c7dd80c15ep-4
0x1.49cc3a3a13e0ap-4
0x1.4562f1919522bp-4
0x1.410091f6106fap-4
0x1.3ca509bb52b05p-4
0x1.3850477089c1ap-4
0x1.340239df5cc86p-4
0x1.2fbad00b08406p-4
0x1.2b79f92f7da56p-4
0x1.273fa4c086a6cp-4
0x1.230bc268e9cfbp-4
0x1.1ede4209960ecp-4
0x1.1ab713b8d074cp-4
0x1.169627c1649d3p-4
0x1.127b6ea1d8c94p-4
0x1.0e66d90ba5468p-4
0x1.0a5857e26f18ap-4
0x1.064fdc3b45c9dp-4
0x1.024d575be45e6p-4
0x1.fca17573ead24p-5
0x1.f4b3eff4b43fep-5
0x1.ecd201e0e8f12p-5
0x1.e4fb8f3ae8617p-5
0x1.dd307c5f4d8f0p-5
0x1.d570ae0394989p-5
0x1.cdbc0934c609dp-5
0x1.c612735627a9bp-5
0x1.be73d21ff2d25p-5
0x1.b6e00b9e101a3p-5
0x1.af57062ed852ap-5
0x1.a7d8a881dac46p-5
0x1.a064d996a88aep-5
0x1.98fb80bba4fcbp-5
0x1.919c858cdb207p-5
0x1.8a47cff2d7f59p-5
0x1.82fd482189a27p-5
0x1.7bbcd69723651p-5
0x1.7486641b062eep-5
0x1.6d59d9bcaddf6p-5
0x1.663720d2a30bdp-5
0x1.5f1e22f971450p-5
0x1.580eca129e83cp-5
0x1.51090043a786fp-5
0x1.4a0caff509f75p-5
0x1.4319c3d147e4ep-5
0x1.3c3026c3f2b9dp-5
0x1.354fc3f8ba525p-5
0x1.2e7886da7fe0bp-5
0x1.27aa5b126cc18p-5
0x1.20e52c870d1fbp-5
0x1.1a28e75b6e328p-5
0x1.137577ee40473p-5
0x1.0ccacad8fc4c5p-5
0x1.0628ccef0cfdbp-5
0x1.ff1ed679f6dd5p-6
0x1.f1fd260f3e387p-6
0x1.e4ec6396a2995p-6
0x1.d7ec6a76477eep-6
0x1.cafd16803549bp-6
0x1.be1e43f0d3889p-6
0x1.b14fcf6d69761p-6
0x1.a4919602a4d66p-6
0x1.97e3752326c75p-6
0x1.8b454aa61674bp-6
0x1.7eb6f4c5b9e72p-6
0x1.7238521e1463dp-6
0x1.65c941ab8a8a6p-6
0x1.5969a2c98c1c6p-6
0x1.4d1955314300dp-6
0x1.40d838f84801ep-6
0x1.34a62e8f5c903p-6
0x1.288316c129d9fp-6
0x1.1c6ed2b104eccp-6
0x1.106943d9b7b72p-6
0x1.04724c0c497f1p-6
0x1.f1139addafbf3p-7
0x1.d95f54f6dc118p-7
0x1.c1c78bfdbf61bp-7
0x1.aa4c062f53c5ep-7
0x1.92ec8a69b0c92p-7
0x1.7ba8e029ded5cp-7
0x1.6480cf89b398dp-7
0x1.4d74213db6b30p-7
0x1.36829e930ee63p-7
0x1.1fac116d77759p-7
0x1.08f044453dc1dp-7
0x1.e49e044a8d8cbp-8
0x1.b7902d52390dep-8
0x1.8ab69bf605ef9p-8
0x1.5e10e9a429cccp-8
0x1.319eb0e0cff68p-8
0x1.055f8d4270757p-8
0x1.b2a636dc6a64bp-9
0x1.5af1f228db8d2p-9
0x1.03a189da21768p-9
0x1.59687ad12be68p-10
0x1.58a53938df91ap-11
0x0.0p+0


==> anc/computational-supplement/arb/logs/v2_contact_15_32.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "contact", "region": [15.0, 32.0], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [15.0, 15.1], "c_hex": ["0x1.e000000000000p+3", "0x1.e333333333333p+3"], "kind": "contact", "N": 16, "Z": [0.9980240428633054, 0.998156235410504], "Z_arb": "[0.998090139136904644483573429294869018882636106 +/- 6.61e-5]", "steps": 280, "seconds": 1.2831681678071618}
{"c": [15.1, 15.2], "c_hex": ["0x1.e333333333333p+3", "0x1.e666666666666p+3"], "kind": "contact", "N": 16, "Z": [0.9980375021983736, 0.9981668214126123], "Z_arb": "[0.998102161805492930780606411148130048556287957 +/- 6.47e-5]", "steps": 280, "seconds": 1.277909374795854}
{"c": [15.2, 15.299999999999999], "c_hex": ["0x1.e666666666666p+3", "0x1.e999999999999p+3"], "kind": "contact", "N": 16, "Z": [0.9980507404729899, 0.9981773665172109], "Z_arb": "[0.998114053495100353560983888691070258317537763 +/- 6.34e-5]", "steps": 280, "seconds": 1.256529999896884}
{"c": [15.299999999999999, 15.399999999999999], "c_hex": ["0x1.e999999999999p+3", "0x1.eccccccccccccp+3"], "kind": "contact", "N": 16, "Z": [0.9980638459902661, 0.9981877527647], "Z_arb": "[0.998125799377482976896445498301748394816415810 +/- 6.20e-5]", "steps": 280, "seconds": 1.2612497080117464}
{"c": [15.399999999999999, 15.499999999999998], "c_hex": ["0x1.eccccccccccccp+3", "0x1.effffffffffffp+3"], "kind": "contact", "N": 16, "Z": [0.9980052731245678, 0.9981258023615057], "Z_arb": "[0.998065537743036692090069359184115789143148716 +/- 6.03e-5]", "steps": 279, "seconds": 1.1085610836744308}
{"c": [15.499999999999998, 15.599999999999998], "c_hex": ["0x1.effffffffffffp+3", "0x1.f333333333332p+3"], "kind": "contact", "N": 16, "Z": [0.9980184376392272, 0.9981364203256746], "Z_arb": "[0.998077428982450834902398911054321800944226823 +/- 5.90e-5]", "steps": 279, "seconds": 1.1338274162262678}
{"c": [15.599999999999998, 15.699999999999998], "c_hex": ["0x1.f333333333332p+3", "0x1.f666666666665p+3"], "kind": "contact", "N": 16, "Z": [0.9980314440152673, 0.9981469511235297], "Z_arb": "[0.998089197569398465764430123373643304167831605 +/- 5.78e-5]", "steps": 279, "seconds": 1.1163245001807809}
{"c": [15.699999999999998, 15.799999999999997], "c_hex": ["0x1.f666666666665p+3", "0x1.f999999999998p+3"], "kind": "contact", "N": 16, "Z": [0.9980442940050899, 0.9981573960552262], "Z_arb": "[0.998100845030158056796734599396896749375008860 +/- 5.66e-5]", "steps": 279, "seconds": 1.1446290845051408}
{"c": [15.799999999999997, 15.899999999999997], "c_hex": ["0x1.f999999999998p+3", "0x1.fcccccccccccbp+3"], "kind": "contact", "N": 16, "Z": [0.9980569841530432, 0.9981677507113939], "Z_arb": "[0.998112367432218592323238603682290972778083897 +/- 5.54e-5]", "steps": 279, "seconds": 1.0928278332576156}
{"c": [15.899999999999997, 15.999999999999996], "c_hex": ["0x1.fcccccccccccbp+3", "0x1.ffffffffffffep+3"], "kind": "contact", "N": 16, "Z": [0.9980695230525217, 0.9981780179310539], "Z_arb": "[0.998123770491787836310999186000203811054297605 +/- 5.43e-5]", "steps": 279, "seconds": 1.0738318748772144}
{"c": [15.999999999999996, 16.099999999999998], "c_hex": ["0x1.ffffffffffffep+3", "0x1.0199999999999p+4"], "kind": "contact", "N": 16, "Z": [0.9980099200642465, 0.9981154592637136], "Z_arb": "[0.998062689663980018786795677645615652856480279 +/- 5.28e-5]", "steps": 278, "seconds": 1.0980729591101408}
{"c": [16.099999999999998, 16.2], "c_hex": ["0x1.0199999999999p+4", "0x1.0333333333333p+4"], "kind": "contact", "N": 16, "Z": [0.9980223266978361, 0.9981257954418232], "Z_arb": "[0.998074061069829624581868932763013090785469823 +/- 5.18e-5]", "steps": 278, "seconds": 1.0656566666439176}
{"c": [16.2, 16.3], "c_hex": ["0x1.0333333333333p+4", "0x1.04ccccccccccdp+4"], "kind": "contact", "N": 16, "Z": [0.998034611822005, 0.9981360349452882], "Z_arb": "[0.998085323383646654540421391595462211031472890 +/- 5.08e-5]", "steps": 278, "seconds": 1.0720573756843805}
{"c": [16.3, 16.400000000000002], "c_hex": ["0x1.04ccccccccccdp+4", "0x1.0666666666667p+4"], "kind": "contact", "N": 16, "Z": [0.9980467728353261, 0.9981461823481398], "Z_arb": "[0.998096477591732903353686168110150858891343918 +/- 4.98e-5]", "steps": 278, "seconds": 1.0519155832007527}
{"c": [16.400000000000002, 16.500000000000004], "c_hex": ["0x1.0666666666667p+4", "0x1.0800000000001p+4"], "kind": "contact", "N": 16, "Z": [0.9980587999278228, 0.9981562495060432], "Z_arb": "[0.998107524716933022901688449481791456502299213 +/- 4.88e-5]", "steps": 278, "seconds": 1.1281612077727914}
{"c": [16.500000000000004, 16.600000000000005], "c_hex": ["0x1.0800000000001p+4", "0x1.099999999999bp+4"], "kind": "contact", "N": 16, "Z": [0.9980707683529118, 0.9981661477409973], "Z_arb": "[0.998118458046954524948016896574594971773381260 +/- 4.77e-5]", "steps": 278, "seconds": 1.172751666046679}
{"c": [16.600000000000005, 16.700000000000006], "c_hex": ["0x1.099999999999bp+4", "0x1.0b33333333335p+4"], "kind": "contact", "N": 16, "Z": [0.9980099069059377, 0.9981029142083772], "Z_arb": "[0.998056410557157426591865292650816892884527161 +/- 4.66e-5]", "steps": 277, "seconds": 1.1202676659449935}
{"c": [16.700000000000006, 16.800000000000008], "c_hex": ["0x1.0b33333333335p+4", "0x1.0cccccccccccfp+4"], "kind": "contact", "N": 16, "Z": [0.9980218727410985, 0.9981130969747414], "Z_arb": "[0.998067484857919968596027325687854897811241626 +/- 4.57e-5]", "steps": 277, "seconds": 1.117151167243719}
{"c": [16.800000000000008, 16.90000000000001], "c_hex": ["0x1.0cccccccccccfp+4", "0x1.0e66666666669p+4"], "kind": "contact", "N": 16, "Z": [0.9980337078006529, 0.998123194801531], "Z_arb": "[0.998078451301091908449513544924104855968919808 +/- 4.48e-5]", "steps": 277, "seconds": 1.1687354166060686}
{"c": [16.90000000000001, 17.00000000000001], "c_hex": ["0x1.0e66666666669p+4", "0x1.1000000000003p+4"], "kind": "contact", "N": 16, "Z": [0.9980454123902645, 0.9981332065657071], "Z_arb": "[0.998089309477985850370002235594651993084686299 +/- 4.39e-5]", "steps": 277, "seconds": 1.1225507501512766}
{"c": [17.00000000000001, 17.100000000000012], "c_hex": ["0x1.1000000000003p+4", "0x1.119999999999dp+4"], "kind": "contact", "N": 16, "Z": [0.9980569914068282, 0.9981431367488669], "Z_arb": "[0.998100064077847537590771982120819184577247181 +/- 4.31e-5]", "steps": 277, "seconds": 1.0959284584969282}
{"c": [17.100000000000012, 17.200000000000014], "c_hex": ["0x1.119999999999dp+4", "0x1.1333333333337p+4"], "kind": "contact", "N": 16, "Z": [0.9980684460261087, 0.9981529864940328], "Z_arb": "[0.998110716260070775042078418539892087500692661 +/- 4.23e-5]", "steps": 277, "seconds": 1.2129297088831663}
{"c": [17.200000000000014, 17.300000000000015], "c_hex": ["0x1.1333333333337p+4", "0x1.14cccccccccd1p+4"], "kind": "contact", "N": 16, "Z": [0.9980065101571048, 0.9980890375801516], "Z_arb": "[0.998047773868628147700789818692676412192416020 +/- 4.13e-5]", "steps": 276, "seconds": 1.2049597082659602}
{"c": [17.300000000000015, 17.400000000000016], "c_hex": ["0x1.14cccccccccd1p+4", "0x1.166666666666bp+4"], "kind": "contact", "N": 16, "Z": [0.9980180741371427, 0.9980990880246952], "Z_arb": "[0.998058581080918973145781336698324837502945141 +/- 4.06e-5]", "steps": 276, "seconds": 1.2791900001466274}
{"c": [17.400000000000016, 17.500000000000018], "c_hex": ["0x1.166666666666bp+4", "0x1.1800000000005p+4"], "kind": "contact", "N": 16, "Z": [0.9980294854343604, 0.9981090871461925], "Z_arb": "[0.998069286290276445818900979307925936807300697 +/- 3.99e-5]", "steps": 276, "seconds": 1.2252432499080896}
{"c": [17.500000000000018, 17.60000000000002], "c_hex": ["0x1.1800000000005p+4", "0x1.199999999999fp+4"], "kind": "contact", "N": 16, "Z": [0.9980407968647202, 0.9981189845049903], "Z_arb": "[0.998079890684855277688267909453565982860048659 +/- 3.91e-5]", "steps": 276, "seconds": 1.224104749970138}
{"c": [17.60000000000002, 17.70000000000002], "c_hex": ["0x1.199999999999fp+4", "0x1.1b33333333339p+4"], "kind": "contact", "N": 16, "Z": [0.9980520055509774, 0.9981287853450629], "Z_arb": "[0.998090395448020149113996163657509117241691863 +/- 3.84e-5]", "steps": 276, "seconds": 1.1577326254919171}
{"c": [17.70000000000002, 17.800000000000022], "c_hex": ["0x1.1b33333333339p+4", "0x1.1ccccccccccd3p+4"], "kind": "contact", "N": 16, "Z": [0.9980630837991357, 0.9981384899633642], "Z_arb": "[0.998100786881249906140985539104856315840173944 +/- 3.78e-5]", "steps": 276, "seconds": 1.0520191257819533}
{"c": [17.800000000000022, 17.900000000000023], "c_hex": ["0x1.1ccccccccccd3p+4", "0x1.1e6666666666dp+4"], "kind": "contact", "N": 16, "Z": [0.9980000239634808, 0.9980737265303323], "Z_arb": "[0.998036875246906571163114975099608893487490123 +/- 3.69e-5]", "steps": 275, "seconds": 1.0333512919023633}
{"c": [17.900000000000023, 18.000000000000025], "c_hex": ["0x1.1e6666666666dp+4", "0x1.2000000000007p+4"], "kind": "contact", "N": 16, "Z": [0.9980112191252823, 0.9980836239161814], "Z_arb": "[0.998047421520731940905006868622577373529831783 +/- 3.63e-5]", "steps": 275, "seconds": 1.056205416098237}
{"c": [18.000000000000025, 18.100000000000026], "c_hex": ["0x1.2000000000007p+4", "0x1.21999999999a1p+4"], "kind": "contact", "N": 16, "Z": [0.9980223006391604, 0.9980934391475211], "Z_arb": "[0.998057869893340742117984307939764005900302315 +/- 3.56e-5]", "steps": 275, "seconds": 1.0602656248956919}
{"c": [18.100000000000026, 18.200000000000028], "c_hex": ["0x1.21999999999a1p+4", "0x1.233333333333bp+4"], "kind": "contact", "N": 16, "Z": [0.9980332703951412, 0.9981031726845383], "Z_arb": "[0.998068221539839717258696158747055994407348831 +/- 3.50e-5]", "steps": 275, "seconds": 0.9822574174031615}
{"c": [18.200000000000028, 18.30000000000003], "c_hex": ["0x1.233333333333bp+4", "0x1.24cccccccccd5p+4"], "kind": "contact", "N": 16, "Z": [0.9980441122393603, 0.9981128430105647], "Z_arb": "[0.998078477624962447942688520722662013995957090 +/- 3.44e-5]", "steps": 275, "seconds": 1.0707856677472591}
{"c": [18.30000000000003, 18.40000000000003], "c_hex": ["0x1.24cccccccccd5p+4", "0x1.266666666666fp+4"], "kind": "contact", "N": 16, "Z": [0.9980548567489352, 0.998122421856137], "Z_arb": "[0.998088639302536103904173336320501243059710310 +/- 3.38e-5]", "steps": 275, "seconds": 1.129451292566955}
{"c": [18.40000000000003, 18.500000000000032], "c_hex": ["0x1.266666666666fp+4", "0x1.2800000000009p+4"], "kind": "contact", "N": 16, "Z": [0.9980653804540648, 0.99813179198172], "Z_arb": "[0.998098586217892412963845950826599160350003998 +/- 3.33e-5]", "steps": 275, "seconds": 1.203316000290215}
{"c": [18.500000000000032, 18.600000000000033], "c_hex": ["0x1.2800000000009p+4", "0x1.29999999999a3p+4"], "kind": "contact", "N": 16, "Z": [0.9980012253442313, 0.9980662303335553], "Z_arb": "[0.998033727838893326977421583749414484639912182 +/- 3.26e-5]", "steps": 274, "seconds": 1.2330249175429344}
{"c": [18.600000000000033, 18.700000000000035], "c_hex": ["0x1.29999999999a3p+4", "0x1.2b3333333333dp+4"], "kind": "contact", "N": 16, "Z": [0.998011828142932, 0.9980757402449962], "Z_arb": "[0.998043784193964061181959732302258785584986472 +/- 3.20e-5]", "steps": 274, "seconds": 1.2192774582654238}
{"c": [18.700000000000035, 18.800000000000036], "c_hex": ["0x1.2b3333333333dp+4", "0x1.2ccccccccccd7p+4"], "kind": "contact", "N": 16, "Z": [0.9980223281784082, 0.9980851726725042], "Z_arb": "[0.998053750425456189822477557405393515055736013 +/- 3.15e-5]", "steps": 274, "seconds": 1.1652981666848063}
{"c": [18.800000000000036, 18.900000000000038], "c_hex": ["0x1.2ccccccccccd7p+4", "0x1.2e66666666671p+4"], "kind": "contact", "N": 16, "Z": [0.9980327271378114, 0.9980945282907357], "Z_arb": "[0.998063627714273593927894243323847930378775347 +/- 3.10e-5]", "steps": 274, "seconds": 1.212666249834001}
{"c": [18.900000000000038, 19.00000000000004], "c_hex": ["0x1.2e66666666671p+4", "0x1.300000000000bp+4"], "kind": "contact", "N": 16, "Z": [0.9980430757570332, 0.9981037632173243], "Z_arb": "[0.998073419487178737248820927375838824877803191 +/- 3.04e-5]", "steps": 274, "seconds": 1.185433791950345}
{"c": [19.00000000000004, 19.10000000000004], "c_hex": ["0x1.300000000000bp+4", "0x1.31999999999a5p+4"], "kind": "contact", "N": 16, "Z": [0.9980532798165426, 0.9981129733644253], "Z_arb": "[0.998083126590483954488642978072421568662405679 +/- 2.99e-5]", "steps": 274, "seconds": 1.1125879995524883}
{"c": [19.10000000000004, 19.200000000000042], "c_hex": ["0x1.31999999999a5p+4", "0x1.333333333333fp+4"], "kind": "contact", "N": 16, "Z": [0.9980633751253878, 0.9981221246264103], "Z_arb": "[0.998092749875899033565498157479391425368151747 +/- 2.94e-5]", "steps": 274, "seconds": 1.0649140002205968}
{"c": [19.200000000000042, 19.300000000000043], "c_hex": ["0x1.333333333333fp+4", "0x1.34cccccccccd9p+4"], "kind": "contact", "N": 16, "Z": [0.998073391165898, 0.9981311892313821], "Z_arb": "[0.998102290198639997369402000745007758691896903 +/- 2.89e-5]", "steps": 274, "seconds": 1.093147792853415}
{"c": [19.300000000000043, 19.400000000000045], "c_hex": ["0x1.34cccccccccd9p+4", "0x1.3666666666673p+4"], "kind": "contact", "N": 16, "Z": [0.9980084875563797, 0.9980651531493587], "Z_arb": "[0.998036820352869177462890842374463873043054384 +/- 2.84e-5]", "steps": 273, "seconds": 1.0731047494336963}
{"c": [19.400000000000045, 19.500000000000046], "c_hex": ["0x1.3666666666673p+4", "0x1.380000000000dp+4"], "kind": "contact", "N": 16, "Z": [0.9980186402536857, 0.9980744018279737], "Z_arb": "[0.998046521040829648493603896025078803600120087 +/- 2.79e-5]", "steps": 273, "seconds": 1.0470608342438936}
{"c": [19.500000000000046, 19.600000000000048], "c_hex": ["0x1.380000000000dp+4", "0x1.39999999999a7p+4"], "kind": "contact", "N": 16, "Z": [0.9980287002616444, 0.9980835773728554], "Z_arb": "[0.998056138817249894919190076197666872825527331 +/- 2.75e-5]", "steps": 273, "seconds": 1.1888644583523273}
{"c": [19.600000000000048, 19.70000000000005], "c_hex": ["0x1.39999999999a7p+4", "0x1.3b33333333341p+4"], "kind": "contact", "N": 16, "Z": [0.9980386630796219, 0.9980926860412711], "Z_arb": "[0.998065674560446528259166601650158201480749571 +/- 2.71e-5]", "steps": 273, "seconds": 1.3565519582480192}
{"c": [19.70000000000005, 19.80000000000005], "c_hex": ["0x1.3b33333333341p+4", "0x1.3ccccccccccdbp+4"], "kind": "contact", "N": 16, "Z": [0.9980485413355547, 0.99810171695629], "Z_arb": "[0.998075129145922294913498589461431376198876543 +/- 2.66e-5]", "steps": 273, "seconds": 1.2659675423055887}
{"c": [19.80000000000005, 19.900000000000052], "c_hex": ["0x1.3ccccccccccdbp+4", "0x1.3e66666666675p+4"], "kind": "contact", "N": 16, "Z": [0.9980583303012206, 0.9981106765897761], "Z_arb": "[0.998084503445498383295147539180489533565047055 +/- 2.62e-5]", "steps": 273, "seconds": 1.2838647905737162}
{"c": [19.900000000000052, 20.000000000000053], "c_hex": ["0x1.3e66666666675p+4", "0x1.400000000000fp+4"], "kind": "contact", "N": 16, "Z": [0.9980680231758249, 0.9981195734772891], "Z_arb": "[0.998093798326556929661138133433730693471231964 +/- 2.58e-5]", "steps": 273, "seconds": 1.2642527921125293}
{"c": [20.000000000000053, 20.100000000000055], "c_hex": ["0x1.400000000000fp+4", "0x1.41999999999a9p+4"], "kind": "contact", "N": 16, "Z": [0.9980021045506525, 0.9980527038889472], "Z_arb": "[0.998027404219799856250714059230099498283295565 +/- 2.53e-5]", "steps": 272, "seconds": 1.225008875131607}
{"c": [20.100000000000055, 20.200000000000056], "c_hex": ["0x1.41999999999a9p+4", "0x1.4333333333343p+4"], "kind": "contact", "N": 16, "Z": [0.9980119472238257, 0.998061772398468], "Z_arb": "[0.998036859811146868856209218073744665879588340 +/- 2.50e-5]", "steps": 272, "seconds": 1.185343999415636}
{"c": [20.200000000000056, 20.300000000000058], "c_hex": ["0x1.4333333333343p+4", "0x1.44cccccccccddp+4"], "kind": "contact", "N": 16, "Z": [0.9980217026087992, 0.998070769644688], "Z_arb": "[0.998046236126743578678638741108805754166458861 +/- 2.46e-5]", "steps": 272, "seconds": 1.1372667904943228}
{"c": [20.300000000000058, 20.40000000000006], "c_hex": ["0x1.44cccccccccddp+4", "0x1.4666666666677p+4"], "kind": "contact", "N": 16, "Z": [0.9980313717839764, 0.9980796962848006], "Z_arb": "[0.998055534034388519522946844703687368163057489 +/- 2.42e-5]", "steps": 272, "seconds": 1.0800407910719514}
{"c": [20.40000000000006, 20.50000000000006], "c_hex": ["0x1.4666666666677p+4", "0x1.4800000000011p+4"], "kind": "contact", "N": 16, "Z": [0.9980409558135264, 0.998088552976033], "Z_arb": "[0.998064754394779692230404401802059975129084179 +/- 2.38e-5]", "steps": 272, "seconds": 1.0850269999355078}
{"c": [20.50000000000006, 20.600000000000062], "c_hex": ["0x1.4800000000011p+4", "0x1.49999999999abp+4"], "kind": "contact", "N": 16, "Z": [0.9980504565682904, 0.9980973395540615], "Z_arb": "[0.998073898061175992564306766694921572401923239 +/- 2.35e-5]", "steps": 272, "seconds": 1.1408567922189832}
{"c": [20.600000000000062, 20.700000000000063], "c_hex": ["0x1.49999999999abp+4", "0x1.4b33333333345p+4"], "kind": "contact", "N": 16, "Z": [0.9980598734130837, 0.9981060583451298], "Z_arb": "[0.998082965879106696096683717274959617318168986 +/- 2.31e-5]", "steps": 272, "seconds": 1.133674499578774}
{"c": [20.700000000000063, 20.800000000000065], "c_hex": ["0x1.4b33333333345p+4", "0x1.4ccccccccccdfp+4"], "kind": "contact", "N": 16, "Z": [0.9980692082256925, 0.9981147091465549], "Z_arb": "[0.998091958686123677387149923666022557581655624 +/- 2.28e-5]", "steps": 272, "seconds": 1.1311039999127388}
{"c": [20.800000000000065, 20.900000000000066], "c_hex": ["0x1.4ccccccccccdfp+4", "0x1.4e66666666679p+4"], "kind": "contact", "N": 16, "Z": [0.9980024464426954, 0.9980471702943542], "Z_arb": "[0.998024808368524803754983467858383337822971005 +/- 2.24e-5]", "steps": 271, "seconds": 1.1054204581305385}
{"c": [20.900000000000066, 21.000000000000068], "c_hex": ["0x1.4e66666666679p+4", "0x1.5000000000013p+4"], "kind": "contact", "N": 16, "Z": [0.998011927131472, 0.9980559968943228], "Z_arb": "[0.998033962012897357738782443622699308137308197 +/- 2.21e-5]", "steps": 271, "seconds": 1.0910719577223063}
{"c": [21.000000000000068, 21.10000000000007], "c_hex": ["0x1.5000000000013p+4", "0x1.51999999999adp+4"], "kind": "contact", "N": 16, "Z": [0.9980213265088755, 0.9980647550951283], "Z_arb": "[0.998043040802001863828790558902236163876156729 +/- 2.18e-5]", "steps": 271, "seconds": 1.0595255829393864}
{"c": [21.10000000000007, 21.20000000000007], "c_hex": ["0x1.51999999999adp+4", "0x1.5333333333347p+4"], "kind": "contact", "N": 16, "Z": [0.9980306455654732, 0.9980734455606018], "Z_arb": "[0.998052045563037529299633300802030145686533136 +/- 2.14e-5]", "steps": 271, "seconds": 1.092791249975562}
{"c": [21.20000000000007, 21.30000000000007], "c_hex": ["0x1.5333333333347p+4", "0x1.54ccccccccce1p+4"], "kind": "contact", "N": 16, "Z": [0.9980398068791049, 0.9980819947352434], "Z_arb": "[0.998060900807174106416285635376677358762469642 +/- 2.11e-5]", "steps": 271, "seconds": 1.2048221668228507}
{"c": [21.30000000000007, 21.400000000000073], "c_hex": ["0x1.54ccccccccce1p+4", "0x1.566666666667bp+4"], "kind": "contact", "N": 16, "Z": [0.9980488374896409, 0.9980904207017646], "Z_arb": "[0.998069629095702685264142758120145377001201580 +/- 2.08e-5]", "steps": 271, "seconds": 1.0861071655526757}
{"c": [21.400000000000073, 21.500000000000075], "c_hex": ["0x1.566666666667bp+4", "0x1.5800000000015p+4"], "kind": "contact", "N": 16, "Z": [0.9980577947756272, 0.9980987850356883], "Z_arb": "[0.998078289905657692147568536379356811330035586 +/- 2.05e-5]", "steps": 271, "seconds": 1.0492443330585957}
{"c": [21.500000000000075, 21.600000000000076], "c_hex": ["0x1.5800000000015p+4", "0x1.59999999999afp+4"], "kind": "contact", "N": 16, "Z": [0.9980666904004911, 0.998107077263682], "Z_arb": "[0.998086883832086567206756375831445371959286507 +/- 2.02e-5]", "steps": 271, "seconds": 0.9961057500913739}
{"c": [21.600000000000076, 21.700000000000077], "c_hex": ["0x1.59999999999afp+4", "0x1.5b33333333349p+4"], "kind": "contact", "N": 16, "Z": [0.9980755247627635, 0.998115298185932], "Z_arb": "[0.998095411474347800180192490595319111059884039 +/- 1.99e-5]", "steps": 271, "seconds": 1.0734288329258561}
{"c": [21.700000000000077, 21.80000000000008], "c_hex": ["0x1.5b33333333349p+4", "0x1.5cccccccccce3p+4"], "kind": "contact", "N": 16, "Z": [0.9980079519893118, 0.9980470846815347], "Z_arb": "[0.998027518335423235785497194929351764062973387 +/- 1.96e-5]", "steps": 270, "seconds": 0.977252459153533}
{"c": [21.80000000000008, 21.90000000000008], "c_hex": ["0x1.5cccccccccce3p+4", "0x1.5e6666666667dp+4"], "kind": "contact", "N": 16, "Z": [0.9980169152561141, 0.9980555027656647], "Z_arb": "[0.998036209010889403728330274571336981925379147 +/- 1.93e-5]", "steps": 270, "seconds": 1.0243420833721757}
{"c": [21.90000000000008, 22.00000000000008], "c_hex": ["0x1.5e6666666667dp+4", "0x1.6000000000017p+4"], "kind": "contact", "N": 16, "Z": [0.9980258016796703, 0.9980638646628784], "Z_arb": "[0.998044833171274356881237198471437607113629387 +/- 1.91e-5]", "steps": 270, "seconds": 1.0748180001974106}
{"c": [22.00000000000008, 22.100000000000083], "c_hex": ["0x1.6000000000017p+4", "0x1.61999999999b1p+4"], "kind": "contact", "N": 16, "Z": [0.9980346225862943, 0.9980721602916901], "Z_arb": "[0.998053391438992241096425338002349868727979690 +/- 1.88e-5]", "steps": 270, "seconds": 1.0554567920044065}
{"c": [22.100000000000083, 22.200000000000085], "c_hex": ["0x1.61999999999b1p+4", "0x1.633333333334bp+4"], "kind": "contact", "N": 16, "Z": [0.9980433757647074, 0.9980803931074276], "Z_arb": "[0.998061884436067456089510729731475621060404402 +/- 1.86e-5]", "steps": 270, "seconds": 1.01602129265666}
{"c": [22.200000000000085, 22.300000000000086], "c_hex": ["0x1.633333333334bp+4", "0x1.64ccccccccce5p+4"], "kind": "contact", "N": 16, "Z": [0.9980520570532333, 0.9980885685136841], "Z_arb": "[0.998070312783458685481945023278212686163367799 +/- 1.83e-5]", "steps": 270, "seconds": 1.0359756676480174}
{"c": [22.300000000000086, 22.400000000000087], "c_hex": ["0x1.64ccccccccce5p+4", "0x1.666666666667fp+4"], "kind": "contact", "N": 16, "Z": [0.9980606696626025, 0.9980966845383209], "Z_arb": "[0.998078677100461759715636855694825835686871062 +/- 1.81e-5]", "steps": 270, "seconds": 1.1223997920751572}
{"c": [22.400000000000087, 22.50000000000009], "c_hex": ["0x1.666666666667fp+4", "0x1.6800000000019p+4"], "kind": "contact", "N": 16, "Z": [0.9980692139045909, 0.9981047412815994], "Z_arb": "[0.998086977593095164517176526906562650952502143 +/- 1.78e-5]", "steps": 270, "seconds": 1.01063512545079}
{"c": [22.50000000000009, 22.60000000000009], "c_hex": ["0x1.6800000000019p+4", "0x1.69999999999b3p+4"], "kind": "contact", "N": 16, "Z": [0.9980006638411986, 0.9980356483962419], "Z_arb": "[0.998018156118720208041548367899517383660881212 +/- 1.75e-5]", "steps": 269, "seconds": 1.016419917345047}
{"c": [22.60000000000009, 22.70000000000009], "c_hex": ["0x1.69999999999b3p+4", "0x1.6b3333333334dp+4"], "kind": "contact", "N": 16, "Z": [0.9980093537688703, 0.9980438759353294], "Z_arb": "[0.998026614852099914356205694494354742334204775 +/- 1.73e-5]", "steps": 269, "seconds": 1.018452917225659}
{"c": [22.70000000000009, 22.800000000000093], "c_hex": ["0x1.6b3333333334dp+4", "0x1.6cccccccccce7p+4"], "kind": "contact", "N": 16, "Z": [0.9980179790640487, 0.998052041103382], "Z_arb": "[0.998035010083715294454028759286109525068400939 +/- 1.71e-5]", "steps": 269, "seconds": 0.9682390419766307}
{"c": [22.800000000000093, 22.900000000000095], "c_hex": ["0x1.6cccccccccce7p+4", "0x1.6e66666666681p+4"], "kind": "contact", "N": 16, "Z": [0.9980265373598592, 0.9980601475094172], "Z_arb": "[0.998043342434638237473210172888131175458991804 +/- 1.69e-5]", "steps": 269, "seconds": 1.0111870002001524}
{"c": [22.900000000000095, 23.000000000000096], "c_hex": ["0x1.6e66666666681p+4", "0x1.700000000001bp+4"], "kind": "contact", "N": 16, "Z": [0.9980350293681877, 0.9980681956755204], "Z_arb": "[0.998051612521854027027616739900082618323866386 +/- 1.66e-5]", "steps": 269, "seconds": 0.9953961661085486}
{"c": [23.000000000000096, 23.100000000000097], "c_hex": ["0x1.700000000001bp+4", "0x1.71999999999b5p+4"], "kind": "contact", "N": 16, "Z": [0.9980434557905504, 0.9980761861254588], "Z_arb": "[0.998059820958004641236982175789956014526789317 +/- 1.64e-5]", "steps": 269, "seconds": 1.118116958066821}
{"c": [23.100000000000097, 23.2000000000001], "c_hex": ["0x1.71999999999b5p+4", "0x1.733333333334fp+4"], "kind": "contact", "N": 16, "Z": [0.9980518173243511, 0.998084119377977], "Z_arb": "[0.998067968351164045563409409280116366593768938 +/- 1.62e-5]", "steps": 269, "seconds": 0.969156707637012}
{"c": [23.2000000000001, 23.3000000000001], "c_hex": ["0x1.733333333334fp+4", "0x1.74ccccccccce9p+4"], "kind": "contact", "N": 16, "Z": [0.9980601146581362, 0.9980919959511482], "Z_arb": "[0.998076055304642144393586911339563601039098094 +/- 1.60e-5]", "steps": 269, "seconds": 1.0529569573700428}
{"c": [23.3000000000001, 23.4000000000001], "c_hex": ["0x1.74ccccccccce9p+4", "0x1.7666666666683p+4"], "kind": "contact", "N": 16, "Z": [0.9980683486684444, 0.9980998161651845], "Z_arb": "[0.998084082416814434063920251449166932258027609 +/- 1.58e-5]", "steps": 269, "seconds": 1.0347079997882247}
{"c": [23.4000000000001, 23.500000000000103], "c_hex": ["0x1.7666666666683p+4", "0x1.780000000001dp+4"], "kind": "contact", "N": 16, "Z": [0.9980765187554831, 0.9981075818064663], "Z_arb": "[0.998092050280974726516088799442315815925897285 +/- 1.56e-5]", "steps": 269, "seconds": 1.0072067910805345}
{"c": [23.500000000000103, 23.600000000000104], "c_hex": ["0x1.780000000001dp+4", "0x1.79999999999b7p+4"], "kind": "contact", "N": 16, "Z": [0.9980073642856867, 0.998037979744996], "Z_arb": "[0.998022672015341328829230135417036682941272545 +/- 1.54e-5]", "steps": 268, "seconds": 1.091964041814208}
{"c": [23.600000000000104, 23.700000000000106], "c_hex": ["0x1.79999999999b7p+4", "0x1.7b33333333351p+4"], "kind": "contact", "N": 16, "Z": [0.9980156886993103, 0.9980459129004791], "Z_arb": "[0.998030800799894727492314459438324297661961446 +/- 1.52e-5]", "steps": 268, "seconds": 1.0773098338395357}
{"c": [23.700000000000106, 23.800000000000107], "c_hex": ["0x1.7b33333333351p+4", "0x1.7ccccccccccebp+4"], "kind": "contact", "N": 16, "Z": [0.9980239504001275, 0.9980537900635257], "Z_arb": "[0.998038870231826552692017130454378818058656084 +/- 1.50e-5]", "steps": 268, "seconds": 1.0179857071489096}
{"c": [23.800000000000107, 23.90000000000011], "c_hex": ["0x1.7ccccccccccebp+4", "0x1.7e66666666685p+4"], "kind": "contact", "N": 16, "Z": [0.9980321500577706, 0.998061611741793], "Z_arb": "[0.998046880899781807404121895099372238996845301 +/- 1.48e-5]", "steps": 268, "seconds": 0.9606230836361647}
{"c": [23.90000000000011, 24.00000000000011], "c_hex": ["0x1.7e66666666685p+4", "0x1.800000000001fp+4"], "kind": "contact", "N": 16, "Z": [0.9980402858596619, 0.9980693809138076], "Z_arb": "[0.998054833386734783037189081756653992887634448 +/- 1.46e-5]", "steps": 268, "seconds": 0.964324832893908}
{"c": [24.00000000000011, 24.10000000000011], "c_hex": ["0x1.800000000001fp+4", "0x1.81999999999b9p+4"], "kind": "contact", "N": 16, "Z": [0.9980483634352233, 0.9980770931046474], "Z_arb": "[0.998062728269935365092239172752297924615593223 +/- 1.44e-5]", "steps": 268, "seconds": 0.9455728335306048}
{"c": [24.10000000000011, 24.200000000000113], "c_hex": ["0x1.81999999999b9p+4", "0x1.8333333333353p+4"], "kind": "contact", "N": 16, "Z": [0.9980563814235318, 0.9980847508182019], "Z_arb": "[0.998070566120866889978503009897914458349439466 +/- 1.42e-5]", "steps": 268, "seconds": 1.0157747911289334}
{"c": [24.200000000000113, 24.300000000000114], "c_hex": ["0x1.8333333333353p+4", "0x1.84cccccccccedp+4"], "kind": "contact", "N": 16, "Z": [0.9980643394166869, 0.9980923555937419], "Z_arb": "[0.998078347505214421446466822541954235550788158 +/- 1.41e-5]", "steps": 268, "seconds": 1.0394469583407044}
{"c": [24.300000000000114, 24.400000000000116], "c_hex": ["0x1.84cccccccccedp+4", "0x1.8666666666687p+4"], "kind": "contact", "N": 16, "Z": [0.9980722385576245, 0.9980999074080604], "Z_arb": "[0.998086072982842438490840666302362265387114043 +/- 1.39e-5]", "steps": 268, "seconds": 0.974194916896522}
{"c": [24.400000000000116, 24.500000000000117], "c_hex": ["0x1.8666666666687p+4", "0x1.8800000000021p+4"], "kind": "contact", "N": 16, "Z": [0.9980021860517445, 0.998029478363359], "Z_arb": "[0.998015832207551703478557259500218799297972874 +/- 1.37e-5]", "steps": 267, "seconds": 0.995713708922267}
{"c": [24.500000000000117, 24.60000000000012], "c_hex": ["0x1.8800000000021p+4", "0x1.89999999999bbp+4"], "kind": "contact", "N": 16, "Z": [0.998010239602715, 0.9980371967664129], "Z_arb": "[0.998023718184563919331786904040682051541522360 +/- 1.35e-5]", "steps": 267, "seconds": 1.007151166908443}
{"c": [24.60000000000012, 24.70000000000012], "c_hex": ["0x1.89999999999bbp+4", "0x1.8b33333333355p+4"], "kind": "contact", "N": 16, "Z": [0.9980181590038935, 0.9980447864636828], "Z_arb": "[0.998031472733788087042028427127345175120206497 +/- 1.34e-5]", "steps": 267, "seconds": 0.9779649591073394}
{"c": [24.70000000000012, 24.80000000000012], "c_hex": ["0x1.8b33333333355p+4", "0x1.8ccccccccccefp+4"], "kind": "contact", "N": 16, "Z": [0.9980259221845083, 0.9980523468578166], "Z_arb": "[0.998039134521162462968703423217922992013861747 +/- 1.33e-5]", "steps": 267, "seconds": 0.9773545004427433}
{"c": [24.80000000000012, 24.900000000000123], "c_hex": ["0x1.8ccccccccccefp+4", "0x1.8e66666666689p+4"], "kind": "contact", "N": 16, "Z": [0.9980336931236758, 0.9980597955990217], "Z_arb": "[0.998046744361348791459827133756038414482556497 +/- 1.31e-5]", "steps": 267, "seconds": 0.9695898750796914}
{"c": [24.900000000000123, 25.000000000000124], "c_hex": ["0x1.8e66666666689p+4", "0x1.9000000000023p+4"], "kind": "contact", "N": 16, "Z": [0.9980414099014402, 0.9980671954517043], "Z_arb": "[0.998054302676572260150892381611108041153993564 +/- 1.29e-5]", "steps": 267, "seconds": 0.9510222086682916}
{"c": [25.000000000000124, 25.100000000000126], "c_hex": ["0x1.9000000000023p+4", "0x1.91999999999bdp+4"], "kind": "contact", "N": 16, "Z": [0.9980490729950453, 0.9980745467847933], "Z_arb": "[0.998061809889919293431885963047334757277684344 +/- 1.28e-5]", "steps": 267, "seconds": 1.020551792345941}
{"c": [25.100000000000126, 25.200000000000127], "c_hex": ["0x1.91999999999bdp+4", "0x1.9333333333357p+4"], "kind": "contact", "N": 16, "Z": [0.9980566828816118, 0.998081849968089], "Z_arb": "[0.998069266424850440037086570579894548402162029 +/- 1.26e-5]", "steps": 267, "seconds": 0.9786277506500483}
{"c": [25.200000000000127, 25.30000000000013], "c_hex": ["0x1.9333333333357p+4", "0x1.94cccccccccf1p+4"], "kind": "contact", "N": 16, "Z": [0.9980642392570854, 0.9980891061524445], "Z_arb": "[0.998076672704764931283488694377339302491789930 +/- 1.25e-5]", "steps": 267, "seconds": 0.9851677501574159}
{"c": [25.30000000000013, 25.40000000000013], "c_hex": ["0x1.94cccccccccf1p+4", "0x1.966666666668bp+4"], "kind": "contact", "N": 16, "Z": [0.9980717441827414, 0.9980963141224812], "Z_arb": "[0.998084029152611256467202685142506396896569847 +/- 1.23e-5]", "steps": 267, "seconds": 1.0106681659817696}
{"c": [25.40000000000013, 25.50000000000013], "c_hex": ["0x1.966666666668bp+4", "0x1.9800000000025p+4"], "kind": "contact", "N": 16, "Z": [0.9980008074113508, 0.998025047385617], "Z_arb": "[0.998012927398483954924038390061331526719138505 +/- 1.22e-5]", "steps": 266, "seconds": 1.0160372080281377}
{"c": [25.50000000000013, 25.600000000000133], "c_hex": ["0x1.9800000000025p+4", "0x1.99999999999bfp+4"], "kind": "contact", "N": 16, "Z": [0.9980084676531129, 0.998032420892434], "Z_arb": "[0.998020444272773438405787327396998729677434662 +/- 1.20e-5]", "steps": 266, "seconds": 0.9916177075356245}
{"c": [25.600000000000133, 25.700000000000134], "c_hex": ["0x1.99999999999bfp+4", "0x1.9b33333333359p+4"], "kind": "contact", "N": 16, "Z": [0.9980160753205428, 0.9980397466933019], "Z_arb": "[0.998027911006922313904585953354461739573826098 +/- 1.19e-5]", "steps": 266, "seconds": 1.061477749608457}
{"c": [25.700000000000134, 25.800000000000136], "c_hex": ["0x1.9b33333333359p+4", "0x1.9ccccccccccf3p+4"], "kind": "contact", "N": 16, "Z": [0.9980236391382887, 0.998047016923458], "Z_arb": "[0.998035328030873309849469253894648770378615275 +/- 1.17e-5]", "steps": 266, "seconds": 1.0472991252318025}
{"c": [25.800000000000136, 25.900000000000137], "c_hex": ["0x1.9ccccccccccf3p+4", "0x1.9e6666666668dp+4"], "kind": "contact", "N": 16, "Z": [0.9980311349485982, 0.9980542565968105], "Z_arb": "[0.998042695772704284571329092456571422974939515 +/- 1.16e-5]", "steps": 266, "seconds": 1.0173230832442641}
{"c": [25.900000000000137, 26.00000000000014], "c_hex": ["0x1.9e6666666668dp+4", "0x1.a000000000027p+4"], "kind": "contact", "N": 16, "Z": [0.9980385884036617, 0.9980614409131786], "Z_arb": "[0.998050014658420161239251563607803151653375857 +/- 1.15e-5]", "steps": 266, "seconds": 0.9955506660044193}
{"c": [26.00000000000014, 26.10000000000014], "c_hex": ["0x1.a000000000027p+4", "0x1.a1999999999c1p+4"], "kind": "contact", "N": 16, "Z": [0.9980459983341035, 0.9980685718894309], "Z_arb": "[0.998057285111767201814959146286427914949168290 +/- 1.13e-5]", "steps": 266, "seconds": 0.9889004174619913}
{"c": [26.10000000000014, 26.20000000000014], "c_hex": ["0x1.a1999999999c1p+4", "0x1.a33333333335bp+4"], "kind": "contact", "N": 16, "Z": [0.998053351134194, 0.9980756639739408], "Z_arb": "[0.998064507554067434350239911535826010308352587 +/- 1.12e-5]", "steps": 266, "seconds": 1.037931582890451}
{"c": [26.20000000000014, 26.300000000000143], "c_hex": ["0x1.a33333333335bp+4", "0x1.a4cccccccccf5p+4"], "kind": "contact", "N": 16, "Z": [0.9980606543239758, 0.9980827104841667], "Z_arb": "[0.998071682404071287856352515845959917281551355 +/- 1.11e-5]", "steps": 266, "seconds": 0.9957234160974622}
{"c": [26.300000000000143, 26.400000000000144], "c_hex": ["0x1.a4cccccccccf5p+4", "0x1.a66666666668fp+4"], "kind": "contact", "N": 16, "Z": [0.9980679091955533, 0.9980897109601001], "Z_arb": "[0.998078810077826689291212607693552105619882343 +/- 1.10e-5]", "steps": 266, "seconds": 0.9916590424254537}
{"c": [26.400000000000144, 26.500000000000146], "c_hex": ["0x1.a66666666668fp+4", "0x1.a800000000029p+4"], "kind": "contact", "N": 16, "Z": [0.9980751430813232, 0.9980966388958029], "Z_arb": "[0.998085890988563066791061608903868806493313730 +/- 1.08e-5]", "steps": 266, "seconds": 0.9427252914756536}
{"c": [26.500000000000146, 26.600000000000147], "c_hex": ["0x1.a800000000029p+4", "0x1.a9999999999c3p+4"], "kind": "contact", "N": 16, "Z": [0.9980035417011281, 0.9980247731681022], "Z_arb": "[0.998014157434615175939998452237985251359830131 +/- 1.07e-5]", "steps": 265, "seconds": 0.9241817500442266}
{"c": [26.600000000000147, 26.70000000000015], "c_hex": ["0x1.a9999999999c3p+4", "0x1.ab3333333335dp+4"], "kind": "contact", "N": 16, "Z": [0.9980109006137285, 0.9980318928426404], "Z_arb": "[0.998021396728184426303052883388947849534522584 +/- 1.05e-5]", "steps": 265, "seconds": 0.9576712911948562}
{"c": [26.70000000000015, 26.80000000000015], "c_hex": ["0x1.ab3333333335dp+4", "0x1.accccccccccf7p+4"], "kind": "contact", "N": 16, "Z": [0.9980182096759924, 0.9980389683127009], "Z_arb": "[0.998028588994346647766551828576650825518069755 +/- 1.04e-5]", "steps": 265, "seconds": 1.0071027912199497}
{"c": [26.80000000000015, 26.90000000000015], "c_hex": ["0x1.accccccccccf7p+4", "0x1.ae66666666691p+4"], "kind": "contact", "N": 16, "Z": [0.9980254714013636, 0.998045997890601], "Z_arb": "[0.998035734645982244253821643737425808000753473 +/- 1.03e-5]", "steps": 265, "seconds": 0.9983727503567934}
{"c": [26.90000000000015, 27.000000000000153], "c_hex": ["0x1.ae66666666691p+4", "0x1.b00000000002bp+4"], "kind": "contact", "N": 16, "Z": [0.9980326851882342, 0.9980529829971365], "Z_arb": "[0.998042834092685344499443692430016579553494617 +/- 1.02e-5]", "steps": 265, "seconds": 0.941345333121717}
{"c": [27.000000000000153, 27.100000000000154], "c_hex": ["0x1.b00000000002bp+4", "0x1.b1999999999c5p+4"], "kind": "contact", "N": 16, "Z": [0.9980398514746758, 0.9980599240067427], "Z_arb": "[0.998049887740709268104391066125794365895475481 +/- 1.01e-5]", "steps": 265, "seconds": 0.9737524576485157}
{"c": [27.100000000000154, 27.200000000000156], "c_hex": ["0x1.b1999999999c5p+4", "0x1.b33333333335fp+4"], "kind": "contact", "N": 16, "Z": [0.9980469706959408, 0.998066821289899], "Z_arb": "[0.998056895992919914459476265201853576023099318 +/- 9.93e-6]", "steps": 265, "seconds": 0.9863064168021083}
{"c": [27.200000000000156, 27.300000000000157], "c_hex": ["0x1.b33333333335fp+4", "0x1.b4cccccccccf9p+4"], "kind": "contact", "N": 16, "Z": [0.998054040766604, 0.9980736726993628], "Z_arb": "[0.998063856732983329699461561341457446284774265 +/- 9.82e-6]", "steps": 265, "seconds": 0.968349083326757}
{"c": [27.300000000000157, 27.40000000000016], "c_hex": ["0x1.b4cccccccccf9p+4", "0x1.b666666666693p+4"], "kind": "contact", "N": 16, "Z": [0.9980610633377279, 0.9980804798235269], "Z_arb": "[0.998070771580627354670708213641723790237337306 +/- 9.71e-6]", "steps": 265, "seconds": 1.0440727910026908}
{"c": [27.40000000000016, 27.50000000000016], "c_hex": ["0x1.b666666666693p+4", "0x1.b80000000002dp+4"], "kind": "contact", "N": 16, "Z": [0.9980680401536512, 0.9980872443509097], "Z_arb": "[0.998077642252280470771959882147884965413827027 +/- 9.61e-6]", "steps": 265, "seconds": 1.0077438335865736}
{"c": [27.50000000000016, 27.60000000000016], "c_hex": ["0x1.b80000000002dp+4", "0x1.b9999999999c7p+4"], "kind": "contact", "N": 16, "Z": [0.9980749707732949, 0.9980939675000325], "Z_arb": "[0.998084469136663734855193891839683287682758224 +/- 9.50e-6]", "steps": 265, "seconds": 1.019971415400505}
{"c": [27.60000000000016, 27.700000000000163], "c_hex": ["0x1.b9999999999c7p+4", "0x1.bb33333333361p+4"], "kind": "contact", "N": 16, "Z": [0.9980026188892681, 0.9980213908031832], "Z_arb": "[0.998012004846225688733314334041246975025470185 +/- 9.39e-6]", "steps": 264, "seconds": 0.986268499866128}
{"c": [27.700000000000163, 27.800000000000164], "c_hex": ["0x1.bb33333333361p+4", "0x1.bccccccccccfbp+4"], "kind": "contact", "N": 16, "Z": [0.9980097038790471, 0.9980282729251383], "Z_arb": "[0.998018988402092714100292681856387350312317354 +/- 9.29e-6]", "steps": 264, "seconds": 1.007868790999055}
{"c": [27.800000000000164, 27.900000000000166], "c_hex": ["0x1.bccccccccccfbp+4", "0x1.be66666666695p+4"], "kind": "contact", "N": 16, "Z": [0.9980167433614273, 0.9980351124659939], "Z_arb": "[0.998025927913710536517400547917468599289689334 +/- 9.19e-6]", "steps": 264, "seconds": 0.9940896248444915}
{"c": [27.900000000000166, 28.000000000000167], "c_hex": ["0x1.be66666666695p+4", "0x1.c00000000002fp+4"], "kind": "contact", "N": 16, "Z": [0.9980237377488405, 0.9980419097850045], "Z_arb": "[0.998032823766922454522846144227823425787298690 +/- 9.09e-6]", "steps": 264, "seconds": 1.00058866571635}
{"c": [28.000000000000167, 28.10000000000017], "c_hex": ["0x1.c00000000002fp+4", "0x1.c1999999999c9p+4"], "kind": "contact", "N": 16, "Z": [0.9980306874493576, 0.9980486652385139], "Z_arb": "[0.998039676343935806268573344613351139882272024 +/- 8.99e-6]", "steps": 264, "seconds": 1.001388500444591}
{"c": [28.10000000000017, 28.20000000000017], "c_hex": ["0x1.c1999999999c9p+4", "0x1.c333333333363p+4"], "kind": "contact", "N": 16, "Z": [0.9980375928665494, 0.9980553791800987], "Z_arb": "[0.998046486023324023017354299870847321042016475 +/- 8.90e-6]", "steps": 264, "seconds": 0.9916712921112776}
{"c": [28.20000000000017, 28.30000000000017], "c_hex": ["0x1.c333333333363p+4", "0x1.c4cccccccccfdp+4"], "kind": "contact", "N": 16, "Z": [0.9980444538195309, 0.9980620525405325], "Z_arb": "[0.998053253180031661442798122001389479023887008 +/- 8.80e-6]", "steps": 264, "seconds": 1.000850916840136}
{"c": [28.30000000000017, 28.400000000000173], "c_hex": ["0x1.c4cccccccccfdp+4", "0x1.c666666666697p+4"], "kind": "contact", "N": 16, "Z": [0.9980512718794339, 0.9980686844913305], "Z_arb": "[0.998059978185382157054936466558803492293292447 +/- 8.71e-6]", "steps": 264, "seconds": 0.9771956671029329}
{"c": [28.400000000000173, 28.500000000000174], "c_hex": ["0x1.c666666666697p+4", "0x1.c800000000031p+4"], "kind": "contact", "N": 16, "Z": [0.9980580466562055, 0.9980752761579705], "Z_arb": "[0.998066661407088047510691508799596801665252303 +/- 8.62e-6]", "steps": 264, "seconds": 0.9691946664825082}
{"c": [28.500000000000174, 28.600000000000176], "c_hex": ["0x1.c800000000031p+4", "0x1.c9999999999cbp+4"], "kind": "contact", "N": 16, "Z": [0.9980647789134413, 0.9980818275050857], "Z_arb": "[0.998073303209263451153296682582688170265138199 +/- 8.53e-6]", "steps": 264, "seconds": 0.987461999990046}
{"c": [28.600000000000176, 28.700000000000177], "c_hex": ["0x1.c9999999999cbp+4", "0x1.cb33333333365p+4"], "kind": "contact", "N": 16, "Z": [0.9980714688439406, 0.9980883390609366], "Z_arb": "[0.998079903952438590110982366234016526467053265 +/- 8.44e-6]", "steps": 264, "seconds": 0.9860612908378243}
{"c": [28.700000000000177, 28.80000000000018], "c_hex": ["0x1.cb33333333365p+4", "0x1.cccccccccccffp+4"], "kind": "contact", "N": 16, "Z": [0.9980780708152651, 0.9980947651365543], "Z_arb": "[0.998086417975909704287891965889276963067808545 +/- 8.35e-6]", "steps": 264, "seconds": 0.952290833927691}
{"c": [28.80000000000018, 28.90000000000018], "c_hex": ["0x1.cccccccccccffp+4", "0x1.ce66666666699p+4"], "kind": "contact", "N": 16, "Z": [0.9980049778001298, 0.9980214837159819], "Z_arb": "[0.998013230758055786778229368073317276011387945 +/- 8.26e-6]", "steps": 263, "seconds": 0.9511642074212432}
{"c": [28.90000000000018, 29.00000000000018], "c_hex": ["0x1.ce66666666699p+4", "0x1.d000000000033p+4"], "kind": "contact", "N": 16, "Z": [0.9980116834036399, 0.9980280185106742], "Z_arb": "[0.998019850957157103454270522445614707139988066 +/- 8.17e-6]", "steps": 263, "seconds": 1.0104247499257326}
{"c": [29.00000000000018, 29.100000000000183], "c_hex": ["0x1.d000000000033p+4", "0x1.d1999999999cdp+4"], "kind": "contact", "N": 16, "Z": [0.9980183484739964, 0.9980345160242534], "Z_arb": "[0.998026432249124886562316958299147382678059497 +/- 8.09e-6]", "steps": 263, "seconds": 1.019900749437511}
{"c": [29.100000000000183, 29.200000000000184], "c_hex": ["0x1.d1999999999cdp+4", "0x1.d333333333367p+4"], "kind": "contact", "N": 16, "Z": [0.9980249742202496, 0.9980409756202344], "Z_arb": "[0.998032974920241957989941304691697611556779808 +/- 8.01e-6]", "steps": 263, "seconds": 1.0307646254077554}
{"c": [29.200000000000184, 29.300000000000185], "c_hex": ["0x1.d333333333367p+4", "0x1.d4ccccccccd01p+4"], "kind": "contact", "N": 16, "Z": [0.9980315604930869, 0.9980473980196911], "Z_arb": "[0.998039479256389055361365190041272347699337392 +/- 7.92e-6]", "steps": 263, "seconds": 1.0174419581890106}
{"c": [29.300000000000185, 29.400000000000187], "c_hex": ["0x1.d4ccccccccd01p+4", "0x1.d66666666669bp+4"], "kind": "contact", "N": 16, "Z": [0.9980381075970431, 0.9980537834887037], "Z_arb": "[0.998045945542873410688874740447345183465170319 +/- 7.84e-6]", "steps": 263, "seconds": 1.0058479998260736}
{"c": [29.400000000000187, 29.50000000000019], "c_hex": ["0x1.d66666666669bp+4", "0x1.d800000000035p+4"], "kind": "contact", "N": 16, "Z": [0.9980446158351848, 0.998060132293362], "Z_arb": "[0.998052374064273364479132975209276353132915321 +/- 7.76e-6]", "steps": 263, "seconds": 1.0151413334533572}
{"c": [29.50000000000019, 29.60000000000019], "c_hex": ["0x1.d800000000035p+4", "0x1.d9999999999cfp+4"], "kind": "contact", "N": 16, "Z": [0.9980510855106893, 0.9980664446979058], "Z_arb": "[0.998058765104297532404397562042264307263062558 +/- 7.68e-6]", "steps": 263, "seconds": 0.9992763344198465}
{"c": [29.60000000000019, 29.70000000000019], "c_hex": ["0x1.d9999999999cfp+4", "0x1.db33333333369p+4"], "kind": "contact", "N": 16, "Z": [0.9980575169311867, 0.9980727209601277], "Z_arb": "[0.998065118945657212994789155367439445595250397 +/- 7.61e-6]", "steps": 263, "seconds": 1.0132020423188806}
{"c": [29.70000000000019, 29.800000000000193], "c_hex": ["0x1.db33333333369p+4", "0x1.dcccccccccd03p+4"], "kind": "contact", "N": 16, "Z": [0.998063910265889, 0.9980789614740126], "Z_arb": "[0.998071435869950836654293406238407914510830472 +/- 7.53e-6]", "steps": 263, "seconds": 1.0034635420888662}
{"c": [29.800000000000193, 29.900000000000194], "c_hex": ["0x1.dcccccccccd03p+4", "0x1.de6666666669dp+4"], "kind": "contact", "N": 16, "Z": [0.9980702660161559, 0.9980851662989628], "Z_arb": "[0.998077716157559395380462179052287184749202998 +/- 7.46e-6]", "steps": 263, "seconds": 1.074962666258216}
{"c": [29.900000000000194, 30.000000000000195], "c_hex": ["0x1.de6666666669dp+4", "0x1.e000000000037p+4"], "kind": "contact", "N": 16, "Z": [0.9980765839892631, 0.9980913361858406], "Z_arb": "[0.998083960087551883658652815678030147784650928 +/- 7.38e-6]", "steps": 263, "seconds": 1.1240475419908762}
{"c": [30.000000000000195, 30.100000000000197], "c_hex": ["0x1.e000000000037p+4", "0x1.e1999999999d1p+4"], "kind": "contact", "N": 16, "Z": [0.9980027274424417, 0.9980173203820204], "Z_arb": "[0.998010023912231035249050381687615345499768048 +/- 7.30e-6]", "steps": 262, "seconds": 1.0714496672153473}
{"c": [30.100000000000197, 30.2000000000002], "c_hex": ["0x1.e1999999999d1p+4", "0x1.e33333333336bp+4"], "kind": "contact", "N": 16, "Z": [0.998009196502139, 0.9980236447571406], "Z_arb": "[0.998016420629639749365963886498114673367791469 +/- 7.23e-6]", "steps": 262, "seconds": 1.0611109156161547}
{"c": [30.2000000000002, 30.3000000000002], "c_hex": ["0x1.e33333333336bp+4", "0x1.e4ccccccccd05p+4"], "kind": "contact", "N": 16, "Z": [0.9980156279941313, 0.998029933292553], "Z_arb": "[0.998022780643342190513131500123897914597643397 +/- 7.16e-6]", "steps": 262, "seconds": 1.0031855404376984}
{"c": [30.3000000000002, 30.4000000000002], "c_hex": ["0x1.e4ccccccccd05p+4", "0x1.e66666666669fp+4"], "kind": "contact", "N": 16, "Z": [0.9980220221207257, 0.9980361863482199], "Z_arb": "[0.998029104234472727769318902888544837402179807 +/- 7.09e-6]", "steps": 262, "seconds": 1.0298332078382373}
{"c": [30.4000000000002, 30.500000000000203], "c_hex": ["0x1.e66666666669fp+4", "0x1.e800000000039p+4"], "kind": "contact", "N": 16, "Z": [0.9980283791833783, 0.9980424041815724], "Z_arb": "[0.998035391682475325026191679710355879747283016 +/- 7.02e-6]", "steps": 262, "seconds": 0.9349801251664758}
{"c": [30.500000000000203, 30.600000000000204], "c_hex": ["0x1.e800000000039p+4", "0x1.e9999999999d3p+4"], "kind": "contact", "N": 16, "Z": [0.9980346994619573, 0.9980485870681444], "Z_arb": "[0.998041643265050797016844884667917645502206884 +/- 6.95e-6]", "steps": 262, "seconds": 0.9339182497933507}
{"c": [30.600000000000204, 30.700000000000205], "c_hex": ["0x1.e9999999999d3p+4", "0x1.eb3333333336dp+4"], "kind": "contact", "N": 16, "Z": [0.9980409832530855, 0.9980547352631338], "Z_arb": "[0.998047859258109689593349678010112638214840495 +/- 6.88e-6]", "steps": 262, "seconds": 0.9896622085943818}
{"c": [30.700000000000205, 30.800000000000207], "c_hex": ["0x1.eb3333333336dp+4", "0x1.ecccccccccd07p+4"], "kind": "contact", "N": 16, "Z": [0.9980472305269067, 0.9980608493445539], "Z_arb": "[0.998054039935730316472609736296047341891105251 +/- 6.81e-6]", "steps": 262, "seconds": 0.9746869998052716}
{"c": [30.800000000000207, 30.900000000000208], "c_hex": ["0x1.ecccccccccd07p+4", "0x1.ee666666666a1p+4"], "kind": "contact", "N": 16, "Z": [0.9980534422150631, 0.99806692892518], "Z_arb": "[0.998060185570121543750693915812380328416809956 +/- 6.75e-6]", "steps": 262, "seconds": 0.9896137081086636}
{"c": [30.900000000000208, 31.00000000000021], "c_hex": ["0x1.ee666666666a1p+4", "0x1.f00000000003bp+4"], "kind": "contact", "N": 16, "Z": [0.9980596182757908, 0.9980729745873891], "Z_arb": "[0.998066296431589927271224543956613938656099115 +/- 6.68e-6]", "steps": 262, "seconds": 0.9704102501273155}
{"c": [31.00000000000021, 31.10000000000021], "c_hex": ["0x1.f00000000003bp+4", "0x1.f1999999999d5p+4"], "kind": "contact", "N": 16, "Z": [0.998065758991463, 0.9980789865855588], "Z_arb": "[0.998072372788510862581010148408697992283983865 +/- 6.62e-6]", "steps": 262, "seconds": 0.9531285418197513}
{"c": [31.10000000000021, 31.200000000000212], "c_hex": ["0x1.f1999999999d5p+4", "0x1.f33333333336fp+4"], "kind": "contact", "N": 16, "Z": [0.9980718646485004, 0.9980849651661065], "Z_arb": "[0.998078414907303422085558109317733063319315342 +/- 6.56e-6]", "steps": 262, "seconds": 0.940147165209055}
{"c": [31.200000000000212, 31.300000000000214], "c_hex": ["0x1.f33333333336fp+4", "0x1.f4ccccccccd09p+4"], "kind": "contact", "N": 16, "Z": [0.9980779355119197, 0.9980909105928976], "Z_arb": "[0.998084423052408588290755131664858593198793389 +/- 6.49e-6]", "steps": 262, "seconds": 0.960158665664494}
{"c": [31.300000000000214, 31.400000000000215], "c_hex": ["0x1.f4ccccccccd09p+4", "0x1.f6666666666a3p+4"], "kind": "contact", "N": 16, "Z": [0.9980034049033941, 0.9980162461246718], "Z_arb": "[0.998009825514032948310098640832636289184761875 +/- 6.43e-6]", "steps": 261, "seconds": 0.9562249174341559}
{"c": [31.400000000000215, 31.500000000000217], "c_hex": ["0x1.f6666666666a3p+4", "0x1.f80000000003dp+4"], "kind": "contact", "N": 16, "Z": [0.99800962447266, 0.9980223435773345], "Z_arb": "[0.998015984024997239431312110058217744075389530 +/- 6.36e-6]", "steps": 261, "seconds": 0.9725320413708687}
{"c": [31.500000000000217, 31.600000000000218], "c_hex": ["0x1.f80000000003dp+4", "0x1.f9999999999d7p+4"], "kind": "contact", "N": 16, "Z": [0.9980158089175803, 0.998028407556399], "Z_arb": "[0.998022108236989668402391761811087431097693055 +/- 6.30e-6]", "steps": 261, "seconds": 0.9300531251356006}
{"c": [31.600000000000218, 31.70000000000022], "c_hex": ["0x1.f9999999999d7p+4", "0x1.fb33333333371p+4"], "kind": "contact", "N": 16, "Z": [0.9980219583522096, 0.9980344384761237], "Z_arb": "[0.998028198414166712631737780915121776783005354 +/- 6.25e-6]", "steps": 261, "seconds": 0.9209727086126804}
{"c": [31.70000000000022, 31.80000000000022], "c_hex": ["0x1.fb33333333371p+4", "0x1.fcccccccccd0bp+4"], "kind": "contact", "N": 16, "Z": [0.9980280735353365, 0.998040436101845], "Z_arb": "[0.998034254818590793559188356144085503128944266 +/- 6.19e-6]", "steps": 261, "seconds": 0.9229077091440558}
{"c": [31.80000000000022, 31.900000000000222], "c_hex": ["0x1.fcccccccccd0bp+4", "0x1.fe666666666a5p+4"], "kind": "contact", "N": 16, "Z": [0.9980341544680147, 0.9980464009524317], "Z_arb": "[0.998040277710223191678211485916772965175313937 +/- 6.13e-6]", "steps": 261, "seconds": 0.9284339584410191}
{"c": [31.900000000000222, 32.0], "c_hex": ["0x1.fe666666666a5p+4", "0x1.0000000000000p+5"], "kind": "contact", "N": 16, "Z": [0.9980402014192618, 0.9980523332745761], "Z_arb": "[0.998046267346918953914710006879049559495224621 +/- 6.07e-6]", "steps": 261, "seconds": 0.8891984168440104}
{"SUMMARY": true, "kind": "contact", "region": [15.0, 32.0], "pieces": 170, "runs": 170, "worker_seconds": 179.3348199594766}


==> anc/computational-supplement/arb/logs/v2_contact_5.5_6.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "contact", "region": [5.5, 6.0], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [5.5, 5.501], "c_hex": ["0x1.6000000000000p+2", "0x1.6010624dd2f1bp+2"], "kind": "contact", "N": 16, "Z": [0.9980376069064905, 0.9980564648722183], "Z_arb": "[0.998047035889354433217369986456002401212183186 +/- 9.43e-6]", "steps": 292, "seconds": 1.3259497499093413}
{"c": [5.501, 5.502000000000001], "c_hex": ["0x1.6010624dd2f1bp+2", "0x1.6020c49ba5e36p+2"], "kind": "contact", "N": 16, "Z": [0.9980373699160742, 0.9980562231022084], "Z_arb": "[0.998046796509141303818166110536374298654049860 +/- 9.43e-6]", "steps": 292, "seconds": 1.3892521662637591}
{"c": [5.502000000000001, 5.503000000000001], "c_hex": ["0x1.6020c49ba5e36p+2", "0x1.603126e978d51p+2"], "kind": "contact", "N": 16, "Z": [0.9980374743571534, 0.9980563221730909], "Z_arb": "[0.998046898265122111551844066823676391591940747 +/- 9.43e-6]", "steps": 292, "seconds": 1.4414177499711514}
{"c": [5.503000000000001, 5.504000000000001], "c_hex": ["0x1.603126e978d51p+2", "0x1.604189374bc6cp+2"], "kind": "contact", "N": 16, "Z": [0.998038021661737, 0.9980568633496982], "Z_arb": "[0.998047442505717661298813098929155997580229575 +/- 9.43e-6]", "steps": 292, "seconds": 1.3726574573665857}
{"c": [5.504000000000001, 5.505000000000002], "c_hex": ["0x1.604189374bc6cp+2", "0x1.6051eb851eb87p+2"], "kind": "contact", "N": 16, "Z": [0.9980392611056742, 0.9980580954847654], "Z_arb": "[0.998048678295219870863512712657337492289765610 +/- 9.42e-6]", "steps": 292, "seconds": 1.383295999839902}
{"c": [5.505000000000002, 5.506000000000002], "c_hex": ["0x1.6051eb851eb87p+2", "0x1.60624dd2f1aa2p+2"], "kind": "contact", "N": 16, "Z": [0.99804196859185, 0.9980607931678958], "Z_arb": "[0.998051380879872869746523321657276227830866321 +/- 9.42e-6]", "steps": 292, "seconds": 1.3495334582403302}
{"c": [5.506000000000002, 5.507000000000002], "c_hex": ["0x1.60624dd2f1aa2p+2", "0x1.6072b020c49bdp+2"], "kind": "contact", "N": 16, "Z": [0.9980524335721037, 0.9980712351115582], "Z_arb": "[0.998061834341830893281478999781579601284256942 +/- 9.41e-6]", "steps": 292, "seconds": 1.406984000466764}
{"c": [5.507000000000002, 5.508000000000003], "c_hex": ["0x1.6072b020c49bdp+2", "0x1.6083126e978d8p+2"], "kind": "contact", "N": 16, "Z": [0.9980429216300938, 0.9980617341712509], "Z_arb": "[0.998052327900672306141094587768380427256360411 +/- 9.41e-6]", "steps": 292, "seconds": 1.419838166795671}
{"c": [5.508000000000003, 5.509000000000003], "c_hex": ["0x1.6083126e978d8p+2", "0x1.609374bc6a7f3p+2"], "kind": "contact", "N": 16, "Z": [0.9980378503289071, 0.9980566662063182], "Z_arb": "[0.998047258267612631964611613131607207198088786 +/- 9.41e-6]", "steps": 292, "seconds": 1.3300998341292143}
{"c": [5.509000000000003, 5.510000000000003], "c_hex": ["0x1.609374bc6a7f3p+2", "0x1.60a3d70a3d70ep+2"], "kind": "contact", "N": 16, "Z": [0.99803508604697, 0.9980539013197944], "Z_arb": "[0.998044493683382244889107825387092901253328963 +/- 9.41e-6]", "steps": 292, "seconds": 1.3377766655758023}
{"c": [5.510000000000003, 5.511000000000004], "c_hex": ["0x1.60a3d70a3d70ep+2", "0x1.60b4395810629p+2"], "kind": "contact", "N": 16, "Z": [0.9980332211686375, 0.9980520342988913], "Z_arb": "[0.998042627733764374002340368300718153461097512 +/- 9.41e-6]", "steps": 292, "seconds": 1.2670120419934392}
{"c": [5.511000000000004, 5.512000000000004], "c_hex": ["0x1.60b4395810629p+2", "0x1.60c49ba5e3544p+2"], "kind": "contact", "N": 16, "Z": [0.9980318808553958, 0.9980506909457205], "Z_arb": "[0.998041285900558194196884969600955295226062028 +/- 9.41e-6]", "steps": 292, "seconds": 1.2796102920547128}
{"c": [5.512000000000004, 5.513000000000004], "c_hex": ["0x1.60c49ba5e3544p+2", "0x1.60d4fdf3b645fp+2"], "kind": "contact", "N": 16, "Z": [0.9980309187723055, 0.9980497251780682], "Z_arb": "[0.998040321975186852558741524251647744894426007 +/- 9.41e-6]", "steps": 292, "seconds": 1.2273331666365266}
{"c": [5.513000000000004, 5.514000000000005], "c_hex": ["0x1.60d4fdf3b645fp+2", "0x1.60e560418937ap+2"], "kind": "contact", "N": 16, "Z": [0.9980302738156684, 0.9980490759964588], "Z_arb": "[0.998039674906063649692599747944852708385326885 +/- 9.41e-6]", "steps": 292, "seconds": 1.2577920826151967}
{"c": [5.514000000000005, 5.515000000000005], "c_hex": ["0x1.60e560418937ap+2", "0x1.60f5c28f5c295p+2"], "kind": "contact", "N": 16, "Z": [0.9980299310295164, 0.9980487284740278], "Z_arb": "[0.998039329751772133877037668697592463463253944 +/- 9.40e-6]", "steps": 292, "seconds": 1.1820474164560437}
{"c": [5.515000000000005, 5.516000000000005], "c_hex": ["0x1.60f5c28f5c295p+2", "0x1.610624dd2f1b0p+2"], "kind": "contact", "N": 16, "Z": [0.9980299141107984, 0.9980487062729362], "Z_arb": "[0.998039310191867338171802277649634482977083905 +/- 9.40e-6]", "steps": 292, "seconds": 1.2298284582793713}
{"c": [5.516000000000005, 5.517000000000006], "c_hex": ["0x1.610624dd2f1b0p+2", "0x1.6116872b020cbp+2"], "kind": "contact", "N": 16, "Z": [0.9980302994281558, 0.9980490856391855], "Z_arb": "[0.998039692533670623117510190757693845492693274 +/- 9.40e-6]", "steps": 292, "seconds": 1.2656195843592286}
{"c": [5.517000000000006, 5.518000000000006], "c_hex": ["0x1.6116872b020cbp+2", "0x1.6126e978d4fe6p+2"], "kind": "contact", "N": 16, "Z": [0.9980312721150804, 0.9980500514038038], "Z_arb": "[0.998040661759442067714701290036228943841638999 +/- 9.39e-6]", "steps": 292, "seconds": 1.2255512913689017}
{"c": [5.518000000000006, 5.519000000000006], "c_hex": ["0x1.6126e978d4fe6p+2", "0x1.61374bc6a7f01p+2"], "kind": "contact", "N": 16, "Z": [0.998033348459053, 0.9980521190107156], "Z_arb": "[0.998042733734884326790603029182900166738974314 +/- 9.39e-6]", "steps": 292, "seconds": 1.3616022495552897}
{"c": [5.519000000000006, 5.520000000000007], "c_hex": ["0x1.61374bc6a7f01p+2", "0x1.6147ae147ae1cp+2"], "kind": "contact", "N": 16, "Z": [0.9980390460488779, 0.9980578018996955], "Z_arb": "[0.998048423974286676803885723435359586013936879 +/- 9.38e-6]", "steps": 292, "seconds": 1.2892992496490479}
{"c": [5.520000000000007, 5.521000000000007], "c_hex": ["0x1.6147ae147ae1cp+2", "0x1.615810624dd37p+2"], "kind": "contact", "N": 16, "Z": [0.9980386500163658, 0.9980574012028398], "Z_arb": "[0.998048025609602832743105545649563106833580240 +/- 9.38e-6]", "steps": 292, "seconds": 1.2422979166731238}
{"c": [5.521000000000007, 5.522000000000007], "c_hex": ["0x1.615810624dd37p+2", "0x1.616872b020c52p+2"], "kind": "contact", "N": 16, "Z": [0.9980315814606509, 0.9980503388966324], "Z_arb": "[0.998040960178641633043802720175223752520102765 +/- 9.38e-6]", "steps": 292, "seconds": 1.304079957306385}
{"c": [5.522000000000007, 5.523000000000008], "c_hex": ["0x1.616872b020c52p+2", "0x1.6178d4fdf3b6dp+2"], "kind": "contact", "N": 16, "Z": [0.9980283284489785, 0.9980470858243934], "Z_arb": "[0.998037707136685955954069047454628818839733812 +/- 9.38e-6]", "steps": 292, "seconds": 1.3069007089361548}
{"c": [5.523000000000008, 5.524000000000008], "c_hex": ["0x1.6178d4fdf3b6dp+2", "0x1.6189374bc6a88p+2"], "kind": "contact", "N": 16, "Z": [0.9980262240576684, 0.998044979472838], "Z_arb": "[0.998035601765253192111495039482856743084294985 +/- 9.38e-6]", "steps": 292, "seconds": 1.528197874315083}
{"c": [5.524000000000008, 5.525000000000008], "c_hex": ["0x1.6189374bc6a88p+2", "0x1.61999999999a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980247286699003, 0.9980434811161097], "Z_arb": "[0.998034104893005090952021716801425828879532934 +/- 9.38e-6]", "steps": 292, "seconds": 1.507290791720152}
{"c": [5.525000000000008, 5.526000000000009], "c_hex": ["0x1.61999999999a3p+2", "0x1.61a9fbe76c8bep+2"], "kind": "contact", "N": 16, "Z": [0.9980236477519416, 0.9980423965440856], "Z_arb": "[0.998033022148013620281644455753659512962316703 +/- 9.38e-6]", "steps": 292, "seconds": 1.4697422087192535}
{"c": [5.526000000000009, 5.527000000000009], "c_hex": ["0x1.61a9fbe76c8bep+2", "0x1.61ba5e353f7d9p+2"], "kind": "contact", "N": 16, "Z": [0.9980228995186926, 0.9980416441081752], "Z_arb": "[0.998032271813433941066274173346547499000680539 +/- 9.38e-6]", "steps": 292, "seconds": 1.477963250130415}
{"c": [5.527000000000009, 5.528000000000009], "c_hex": ["0x1.61ba5e353f7d9p+2", "0x1.61cac083126f4p+2"], "kind": "contact", "N": 16, "Z": [0.9980224564155409, 0.99804119630214], "Z_arb": "[0.998031826358840482993565742724281409663442343 +/- 9.37e-6]", "steps": 292, "seconds": 1.4662699168547988}
{"c": [5.528000000000009, 5.52900000000001], "c_hex": ["0x1.61cac083126f4p+2", "0x1.61db22d0e560fp+2"], "kind": "contact", "N": 16, "Z": [0.9980223301913225, 0.9980410648598095], "Z_arb": "[0.998031697525565934217426578247028727965982967 +/- 9.37e-6]", "steps": 292, "seconds": 1.4583212081342936}
{"c": [5.52900000000001, 5.53000000000001], "c_hex": ["0x1.61db22d0e560fp+2", "0x1.61eb851eb852ap+2"], "kind": "contact", "N": 16, "Z": [0.9980225789465534, 0.998041307855381], "Z_arb": "[0.998031943400967194761343670412568367985454767 +/- 9.37e-6]", "steps": 292, "seconds": 1.2260228330269456}
{"c": [5.53000000000001, 5.53100000000001], "c_hex": ["0x1.61eb851eb852ap+2", "0x1.61fbe76c8b445p+2"], "kind": "contact", "N": 16, "Z": [0.9980233463374181, 0.998042068594173], "Z_arb": "[0.998032707465795500761467233524679800354716149 +/- 9.37e-6]", "steps": 292, "seconds": 1.1181939169764519}
{"c": [5.53100000000001, 5.532000000000011], "c_hex": ["0x1.61fbe76c8b445p+2", "0x1.620c49ba5e360p+2"], "kind": "contact", "N": 16, "Z": [0.9980250063969632, 0.9980437205770357], "Z_arb": "[0.998034363486999469743979045936594618957458179 +/- 9.36e-6]", "steps": 292, "seconds": 1.192119707353413}
{"c": [5.532000000000011, 5.533000000000011], "c_hex": ["0x1.620c49ba5e360p+2", "0x1.621cac083127bp+2"], "kind": "contact", "N": 16, "Z": [0.9980289891499623, 0.9980476915547216], "Z_arb": "[0.998038340352341925551910542311684028975795271 +/- 9.36e-6]", "steps": 292, "seconds": 1.2020694995298982}
{"c": [5.533000000000011, 5.534000000000011], "c_hex": ["0x1.621cac083127bp+2", "0x1.622d0e5604196p+2"], "kind": "contact", "N": 16, "Z": [0.9980369121359808, 0.9980555964579106], "Z_arb": "[0.998046254296945753561717012837579267461295914 +/- 9.35e-6]", "steps": 292, "seconds": 1.1957339588552713}
{"c": [5.534000000000011, 5.535000000000012], "c_hex": ["0x1.622d0e5604196p+2", "0x1.623d70a3d70b1p+2"], "kind": "contact", "N": 16, "Z": [0.9980253553815115, 0.9980440526784349], "Z_arb": "[0.998034704029973156392787816432018676991546363 +/- 9.35e-6]", "steps": 292, "seconds": 1.2122464580461383}
{"c": [5.535000000000012, 5.536000000000012], "c_hex": ["0x1.623d70a3d70b1p+2", "0x1.624dd2f1a9fccp+2"], "kind": "contact", "N": 16, "Z": [0.9980214898320159, 0.9980401877707015], "Z_arb": "[0.998030838801358667078036151163466723219969547 +/- 9.35e-6]", "steps": 292, "seconds": 1.172721417620778}
{"c": [5.536000000000012, 5.537000000000012], "c_hex": ["0x1.624dd2f1a9fccp+2", "0x1.625e353f7cee7p+2"], "kind": "contact", "N": 16, "Z": [0.9980191186382955, 0.9980378148262038], "Z_arb": "[0.998028466732249666807701417334557000723142070 +/- 9.35e-6]", "steps": 292, "seconds": 1.1672562919557095}
{"c": [5.537000000000012, 5.538000000000013], "c_hex": ["0x1.625e353f7cee7p+2", "0x1.626e978d4fe02p+2"], "kind": "contact", "N": 16, "Z": [0.9980174593271357, 0.998036152624414], "Z_arb": "[0.998026805975774812326736561578347083179230186 +/- 9.35e-6]", "steps": 292, "seconds": 1.1493008341640234}
{"c": [5.538000000000013, 5.539000000000013], "c_hex": ["0x1.626e978d4fe02p+2", "0x1.627ef9db22d1dp+2"], "kind": "contact", "N": 16, "Z": [0.9980162568566913, 0.9980349465318501], "Z_arb": "[0.998025601694270734212396678702703858451256892 +/- 9.35e-6]", "steps": 292, "seconds": 1.1802583746612072}
{"c": [5.539000000000013, 5.540000000000013], "c_hex": ["0x1.627ef9db22d1dp+2", "0x1.628f5c28f5c38p+2"], "kind": "contact", "N": 16, "Z": [0.998015406011984, 0.9980340915034672], "Z_arb": "[0.998024748757725654237678052742034068082650201 +/- 9.35e-6]", "steps": 292, "seconds": 1.143863582983613}
{"c": [5.540000000000013, 5.541000000000014], "c_hex": ["0x1.628f5c28f5c38p+2", "0x1.629fbe76c8b53p+2"], "kind": "contact", "N": 16, "Z": [0.9980148665053165, 0.9980335473178757], "Z_arb": "[0.998024206911596098625495647640914785602058952 +/- 9.35e-6]", "steps": 292, "seconds": 1.1273087495937943}
{"c": [5.541000000000014, 5.542000000000014], "c_hex": ["0x1.629fbe76c8b53p+2", "0x1.62b020c49ba6ep+2"], "kind": "contact", "N": 16, "Z": [0.9980146396485691, 0.9980333152896846], "Z_arb": "[0.998023977469126901622164485339188177762334329 +/- 9.34e-6]", "steps": 292, "seconds": 1.162482707761228}
{"c": [5.542000000000014, 5.543000000000014], "c_hex": ["0x1.62b020c49ba6ep+2", "0x1.62c083126e989p+2"], "kind": "contact", "N": 16, "Z": [0.998014769691258, 0.9980334396013917], "Z_arb": "[0.998024104646324867686247695243386136479085337 +/- 9.34e-6]", "steps": 292, "seconds": 1.176348458044231}
{"c": [5.543000000000014, 5.544000000000015], "c_hex": ["0x1.62c083126e989p+2", "0x1.62d0e560418a4p+2"], "kind": "contact", "N": 16, "Z": [0.9980153718340752, 0.998034035285347], "Z_arb": "[0.998024703559711094243247453668379546548683107 +/- 9.34e-6]", "steps": 292, "seconds": 1.1275170417502522}
{"c": [5.544000000000015, 5.545000000000015], "c_hex": ["0x1.62d0e560418a4p+2", "0x1.62e147ae147bfp+2"], "kind": "contact", "N": 16, "Z": [0.998016734388911, 0.9980353902122792], "Z_arb": "[0.998026062300595104833378727549507513293732502 +/- 9.33e-6]", "steps": 292, "seconds": 1.0966865001246333}
{"c": [5.545000000000015, 5.546000000000015], "c_hex": ["0x1.62e147ae147bfp+2", "0x1.62f1a9fbe76dap+2"], "kind": "contact", "N": 16, "Z": [0.9980198107284072, 0.9980384562809085], "Z_arb": "[0.998029133504657824373224581883630037800920287 +/- 9.33e-6]", "steps": 292, "seconds": 1.1600452084094286}
{"c": [5.546000000000015, 5.547000000000016], "c_hex": ["0x1.62f1a9fbe76dap+2", "0x1.63020c49ba5f5p+2"], "kind": "contact", "N": 16, "Z": [0.9980303818705062, 0.9980490054129799], "Z_arb": "[0.998039693641743084414959033621370475184220086 +/- 9.32e-6]", "steps": 292, "seconds": 1.142077916301787}
{"c": [5.547000000000016, 5.548000000000016], "c_hex": ["0x1.63020c49ba5f5p+2", "0x1.63126e978d510p+2"], "kind": "contact", "N": 16, "Z": [0.9980191372211777, 0.9980377726265603], "Z_arb": "[0.998028454923869003173989678608864674733644388 +/- 9.32e-6]", "steps": 292, "seconds": 1.2045760415494442}
{"c": [5.548000000000016, 5.549000000000016], "c_hex": ["0x1.63126e978d510p+2", "0x1.6322d0e56042bp+2"], "kind": "contact", "N": 16, "Z": [0.9980144925602685, 0.9980331295362632], "Z_arb": "[0.998023811048265903966338187632396718415031228 +/- 9.32e-6]", "steps": 292, "seconds": 1.185856374911964}
{"c": [5.549000000000016, 5.550000000000017], "c_hex": ["0x1.6322d0e56042bp+2", "0x1.6333333333346p+2"], "kind": "contact", "N": 16, "Z": [0.9980118264195159, 0.9980304618986529], "Z_arb": "[0.998021144159084339218407658415625240507649913 +/- 9.32e-6]", "steps": 292, "seconds": 1.162973708473146}
{"c": [5.550000000000017, 5.551000000000017], "c_hex": ["0x1.6333333333346p+2", "0x1.6343958106261p+2"], "kind": "contact", "N": 16, "Z": [0.9980099951280874, 0.998028627814763], "Z_arb": "[0.998019311471425245324260133611347212591726748 +/- 9.32e-6]", "steps": 292, "seconds": 1.113899165764451}
{"c": [5.551000000000017, 5.552000000000017], "c_hex": ["0x1.6343958106261p+2", "0x1.6353f7ced917cp+2"], "kind": "contact", "N": 16, "Z": [0.9980086686867735, 0.9980272977982254], "Z_arb": "[0.998017983242499417027797347404650544366325559 +/- 9.32e-6]", "steps": 292, "seconds": 1.1772739998996258}
{"c": [5.552000000000017, 5.553000000000018], "c_hex": ["0x1.6353f7ced917cp+2", "0x1.63645a1cac097p+2"], "kind": "contact", "N": 16, "Z": [0.9980077155502909, 0.998026340508791], "Z_arb": "[0.998017028029540972407329494066337273640527283 +/- 9.32e-6]", "steps": 292, "seconds": 1.1625775005668402}
{"c": [5.553000000000018, 5.554000000000018], "c_hex": ["0x1.63645a1cac097p+2", "0x1.6374bc6a7efb2p+2"], "kind": "contact", "N": 16, "Z": [0.9980070824239787, 0.9980257027359841], "Z_arb": "[0.998016392579981399265555204923218981742198854 +/- 9.32e-6]", "steps": 292, "seconds": 1.0636402079835534}
{"c": [5.554000000000018, 5.555000000000018], "c_hex": ["0x1.6374bc6a7efb2p+2", "0x1.63851eb851ecdp+2"], "kind": "contact", "N": 16, "Z": [0.9980067612238208, 0.9980253764119036], "Z_arb": "[0.998016068817862166484118833501115437705479408 +/- 9.31e-6]", "steps": 292, "seconds": 1.0697039170190692}
{"c": [5.555000000000018, 5.556000000000019], "c_hex": ["0x1.63851eb851ecdp+2", "0x1.6395810624de8p+2"], "kind": "contact", "N": 16, "Z": [0.998006785255128, 0.9980253947950213], "Z_arb": "[0.998016090025074678361987335536109252560669578 +/- 9.31e-6]", "steps": 292, "seconds": 1.1257446249946952}
{"c": [5.556000000000019, 5.557000000000019], "c_hex": ["0x1.6395810624de8p+2", "0x1.63a5e353f7d03p+2"], "kind": "contact", "N": 16, "Z": [0.9980072495471567, 0.9980258527760378], "Z_arb": "[0.998016551161597302249640029490592312529482329 +/- 9.31e-6]", "steps": 292, "seconds": 1.0990350004285574}
{"c": [5.557000000000019, 5.558000000000019], "c_hex": ["0x1.63a5e353f7d03p+2", "0x1.63b645a1cac1ep+2"], "kind": "contact", "N": 16, "Z": [0.9980083873005496, 0.9980269832091921], "Z_arb": "[0.998017685254870854119180403572494852078360708 +/- 9.30e-6]", "steps": 292, "seconds": 1.1468428755179048}
{"c": [5.558000000000019, 5.55900000000002], "c_hex": ["0x1.63b645a1cac1ep+2", "0x1.63c6a7ef9db39p+2"], "kind": "contact", "N": 16, "Z": [0.9980109003735333, 0.998029486907275], "Z_arb": "[0.998020193640404222176397747375131178362229034 +/- 9.30e-6]", "steps": 292, "seconds": 1.1625647498294711}
{"c": [5.55900000000002, 5.56000000000002], "c_hex": ["0x1.63c6a7ef9db39p+2", "0x1.63d70a3d70a54p+2"], "kind": "contact", "N": 16, "Z": [0.9980195284366483, 0.9980380964317047], "Z_arb": "[0.998028812434176489385708498059469556342132642 +/- 9.29e-6]", "steps": 292, "seconds": 1.2843192918226123}
{"c": [5.56000000000002, 5.56100000000002], "c_hex": ["0x1.63d70a3d70a54p+2", "0x1.63e76c8b4396fp+2"], "kind": "contact", "N": 16, "Z": [0.9980129040896027, 0.9980314763883028], "Z_arb": "[0.998022190238952763823609693841230789684103041 +/- 9.29e-6]", "steps": 292, "seconds": 1.241134874522686}
{"c": [5.56100000000002, 5.562000000000021], "c_hex": ["0x1.63e76c8b4396fp+2", "0x1.63f7ced91688ap+2"], "kind": "contact", "N": 16, "Z": [0.9980072526353116, 0.998025827697284], "Z_arb": "[0.998016540166297775428559082847946616455088312 +/- 9.29e-6]", "steps": 292, "seconds": 1.299814042635262}
{"c": [5.562000000000021, 5.563000000000021], "c_hex": ["0x1.63f7ced91688ap+2", "0x1.64083126e97a5p+2"], "kind": "contact", "N": 16, "Z": [0.9980042643994904, 0.998022838226909], "Z_arb": "[0.998013551313199641264668449827831875701887187 +/- 9.29e-6]", "steps": 292, "seconds": 1.2434560004621744}
{"c": [5.563000000000021, 5.564000000000021], "c_hex": ["0x1.64083126e97a5p+2", "0x1.64189374bc6c0p+2"], "kind": "contact", "N": 16, "Z": [0.9980022545400484, 0.9980208256644487], "Z_arb": "[0.998011540102248532383569363610476457001361586 +/- 9.29e-6]", "steps": 292, "seconds": 1.2382553750649095}
{"c": [5.564000000000021, 5.565000000000022], "c_hex": ["0x1.64189374bc6c0p+2", "0x1.6428f5c28f5dbp+2"], "kind": "contact", "N": 16, "Z": [0.9980008022471244, 0.9980193698296681], "Z_arb": "[0.998010086038396295035021072475817994854757139 +/- 9.29e-6]", "steps": 292, "seconds": 1.3694860422983766}
{"c": [5.565000000000022, 5.566000000000022], "c_hex": ["0x1.6428f5c28f5dbp+2", "0x1.64395810624f6p+2"], "kind": "contact", "N": 16, "Z": [0.9980792868547863, 0.9980977309822918], "Z_arb": "[0.998088508918539035355405016408795845919563064 +/- 9.23e-6]", "steps": 293, "seconds": 1.3620087085291743}
{"c": [5.566000000000022, 5.567000000000022], "c_hex": ["0x1.64395810624f6p+2", "0x1.6449ba5e35411p+2"], "kind": "contact", "N": 16, "Z": [0.9980786111526533, 0.9980970508729464], "Z_arb": "[0.998087831012799866642916665511012563141441463 +/- 9.22e-6]", "steps": 293, "seconds": 1.4289345415309072}
{"c": [5.567000000000022, 5.568000000000023], "c_hex": ["0x1.6449ba5e35411p+2", "0x1.645a1cac0832cp+2"], "kind": "contact", "N": 16, "Z": [0.9980782362083358, 0.9980966710443866], "Z_arb": "[0.998087453626361186966790722953904108200115331 +/- 9.22e-6]", "steps": 293, "seconds": 1.3444355838000774}
{"c": [5.568000000000023, 5.569000000000023], "c_hex": ["0x1.645a1cac0832cp+2", "0x1.646a7ef9db247p+2"], "kind": "contact", "N": 16, "Z": [0.9980781853730494, 0.9980966148162798], "Z_arb": "[0.998087400094664553568416787160189763653690854 +/- 9.22e-6]", "steps": 293, "seconds": 1.312889208085835}
{"c": [5.569000000000023, 5.570000000000023], "c_hex": ["0x1.646a7ef9db247p+2", "0x1.647ae147ae162p+2"], "kind": "contact", "N": 16, "Z": [0.9980785354300622, 0.9980969588563883], "Z_arb": "[0.998087747143225187382038223427078713952469413 +/- 9.22e-6]", "steps": 293, "seconds": 1.464900040999055}
{"c": [5.570000000000023, 5.571000000000024], "c_hex": ["0x1.647ae147ae162p+2", "0x1.648b43958107dp+2"], "kind": "contact", "N": 16, "Z": [0.9980794741002426, 0.9980978905985212], "Z_arb": "[0.998088682349381844746291136917239931966379102 +/- 9.21e-6]", "steps": 293, "seconds": 1.3747470825910568}
{"c": [5.571000000000024, 5.572000000000024], "c_hex": ["0x1.648b43958107dp+2", "0x1.649ba5e353f98p+2"], "kind": "contact", "N": 16, "Z": [0.9980019749382829, 0.9980205009668379], "Z_arb": "[0.998011237952560464047832558763790855706727304 +/- 9.27e-6]", "steps": 292, "seconds": 1.374036249704659}
{"c": [5.572000000000024, 5.573000000000024], "c_hex": ["0x1.649ba5e353f98p+2", "0x1.64ac083126eb3p+2"], "kind": "contact", "N": 16, "Z": [0.9980081008988448, 0.9980266123441071], "Z_arb": "[0.998017356621475942730384734949261057383205742 +/- 9.26e-6]", "steps": 292, "seconds": 1.3453494170680642}
{"c": [5.573000000000024, 5.574000000000025], "c_hex": ["0x1.64ac083126eb3p+2", "0x1.64bc6a7ef9dcep+2"], "kind": "contact", "N": 16, "Z": [0.9980066504423049, 0.9980251582888955], "Z_arb": "[0.998015904365600186043570332008323251552833212 +/- 9.26e-6]", "steps": 292, "seconds": 1.349685000255704}
{"c": [5.574000000000025, 5.575000000000025], "c_hex": ["0x1.64bc6a7ef9dcep+2", "0x1.64ccccccccce9p+2"], "kind": "contact", "N": 16, "Z": [0.9980793940157597, 0.9980977886659008], "Z_arb": "[0.998088591340830296649183787855387684210951617 +/- 9.20e-6]", "steps": 293, "seconds": 1.3991017919033766}
{"c": [5.575000000000025, 5.576000000000025], "c_hex": ["0x1.64ccccccccce9p+2", "0x1.64dd2f1a9fc04p+2"], "kind": "contact", "N": 16, "Z": [0.9980762198377319, 0.9980946285238205], "Z_arb": "[0.998085424180776124956687537197030015498619956 +/- 9.21e-6]", "steps": 293, "seconds": 1.3608203753829002}
{"c": [5.576000000000025, 5.577000000000026], "c_hex": ["0x1.64dd2f1a9fc04p+2", "0x1.64ed916872b1fp+2"], "kind": "contact", "N": 16, "Z": [0.9980741449674873, 0.9980925512039371], "Z_arb": "[0.998083348085712157949056598381186966532585881 +/- 9.21e-6]", "steps": 293, "seconds": 1.224151042290032}
{"c": [5.577000000000026, 5.578000000000026], "c_hex": ["0x1.64ed916872b1fp+2", "0x1.64fdf3b645a3ap+2"], "kind": "contact", "N": 16, "Z": [0.9980726574602359, 0.9980910603410482], "Z_arb": "[0.998081858900642008775092954172105261253980877 +/- 9.21e-6]", "steps": 293, "seconds": 1.276640416122973}
{"c": [5.578000000000026, 5.579000000000026], "c_hex": ["0x1.64fdf3b645a3ap+2", "0x1.650e560418955p+2"], "kind": "contact", "N": 16, "Z": [0.9980715738818563, 0.998089972784283], "Z_arb": "[0.998080773333069638904340781716635618888025051 +/- 9.20e-6]", "steps": 293, "seconds": 1.4274097913876176}
{"c": [5.579000000000026, 5.580000000000027], "c_hex": ["0x1.650e560418955p+2", "0x1.651eb851eb870p+2"], "kind": "contact", "N": 16, "Z": [0.9980708178789286, 0.998089212300957], "Z_arb": "[0.998080015089942867311365963410685541236155467 +/- 9.20e-6]", "steps": 293, "seconds": 1.371445375494659}
{"c": [5.580000000000027, 5.581000000000027], "c_hex": ["0x1.651eb851eb870p+2", "0x1.652f1a9fbe78bp+2"], "kind": "contact", "N": 16, "Z": [0.9980703659199989, 0.9980887553974173], "Z_arb": "[0.998079560658708082597014266889062504621821367 +/- 9.20e-6]", "steps": 293, "seconds": 1.3153874166309834}
{"c": [5.581000000000027, 5.582000000000027], "c_hex": ["0x1.652f1a9fbe78bp+2", "0x1.653f7ced916a6p+2"], "kind": "contact", "N": 16, "Z": [0.9980702344513867, 0.9980886184985817], "Z_arb": "[0.998079426474984141114015517787240389256009919 +/- 9.20e-6]", "steps": 293, "seconds": 1.327709541656077}
{"c": [5.582000000000027, 5.583000000000028], "c_hex": ["0x1.653f7ced916a6p+2", "0x1.654fdf3b645c1p+2"], "kind": "contact", "N": 16, "Z": [0.9980704898056887, 0.9980888678417774], "Z_arb": "[0.998079678823733083804591522733074924038877780 +/- 9.19e-6]", "steps": 293, "seconds": 1.3529809582978487}
{"c": [5.583000000000028, 5.584000000000028], "c_hex": ["0x1.654fdf3b645c1p+2", "0x1.65604189374dcp+2"], "kind": "contact", "N": 16, "Z": [0.9980712953570116, 0.9980896665608908], "Z_arb": "[0.998080480958951232323961710197097685820608579 +/- 9.19e-6]", "steps": 293, "seconds": 1.5019910847768188}
{"c": [5.584000000000028, 5.585000000000028], "c_hex": ["0x1.65604189374dcp+2", "0x1.6570a3d70a3f7p+2"], "kind": "contact", "N": 16, "Z": [0.9980730937091532, 0.9980914566049405], "Z_arb": "[0.998082275157046883202812929786782922763801050 +/- 9.19e-6]", "steps": 293, "seconds": 1.4482494173571467}
{"c": [5.585000000000028, 5.586000000000029], "c_hex": ["0x1.6570a3d70a3f7p+2", "0x1.65810624dd312p+2"], "kind": "contact", "N": 16, "Z": [0.998077806708298, 0.9980961569628763], "Z_arb": "[0.998086981835587181875530024876569832741024635 +/- 9.18e-6]", "steps": 293, "seconds": 1.4628209173679352}
{"c": [5.586000000000029, 5.587000000000029], "c_hex": ["0x1.65810624dd312p+2", "0x1.65916872b022dp+2"], "kind": "contact", "N": 16, "Z": [0.9980003905167106, 0.998018845957506], "Z_arb": "[0.998009618237108371981261809872491504305811733 +/- 9.23e-6]", "steps": 292, "seconds": 1.3990916665643454}
{"c": [5.587000000000029, 5.588000000000029], "c_hex": ["0x1.65916872b022dp+2", "0x1.65a1cac083148p+2"], "kind": "contact", "N": 16, "Z": [0.998072029651942, 0.9980903771876996], "Z_arb": "[0.998081203419820809217186018622877624632755766 +/- 9.18e-6]", "steps": 293, "seconds": 1.5755376247689128}
{"c": [5.588000000000029, 5.58900000000003], "c_hex": ["0x1.65a1cac083148p+2", "0x1.65b22d0e56063p+2"], "kind": "contact", "N": 16, "Z": [0.9980685280276581, 0.9980868750584472], "Z_arb": "[0.998077701543052657872967549587689622589158274 +/- 9.18e-6]", "steps": 293, "seconds": 1.3977285828441381}
{"c": [5.58900000000003, 5.59000000000003], "c_hex": ["0x1.65b22d0e56063p+2", "0x1.65c28f5c28f7ep+2"], "kind": "contact", "N": 16, "Z": [0.998066285547018, 0.9980846301909804], "Z_arb": "[0.998075457868999234233685312071952308566644730 +/- 9.18e-6]", "steps": 293, "seconds": 1.2326550418511033}
{"c": [5.59000000000003, 5.59100000000003], "c_hex": ["0x1.65c28f5c28f7ep+2", "0x1.65d2f1a9fbe99p+2"], "kind": "contact", "N": 16, "Z": [0.998064684205685, 0.99808302550535], "Z_arb": "[0.998073854855517471782406708548654487575018088 +/- 9.18e-6]", "steps": 293, "seconds": 1.369686832651496}
{"c": [5.59100000000003, 5.592000000000031], "c_hex": ["0x1.65d2f1a9fbe99p+2", "0x1.65e353f7cedb4p+2"], "kind": "contact", "N": 16, "Z": [0.9980635102077822, 0.9980818475245425], "Z_arb": "[0.998072678866162310023036829337764202803291091 +/- 9.17e-6]", "steps": 293, "seconds": 1.346373583190143}
{"c": [5.592000000000031, 5.593000000000031], "c_hex": ["0x1.65e353f7cedb4p+2", "0x1.65f3b645a1ccfp+2"], "kind": "contact", "N": 16, "Z": [0.9980626750252034, 0.998081007855199], "Z_arb": "[0.998071841440201263854782374061230403096216259 +/- 9.17e-6]", "steps": 293, "seconds": 1.298720458522439}
{"c": [5.593000000000031, 5.594000000000031], "c_hex": ["0x1.65f3b645a1ccfp+2", "0x1.6604189374beap+2"], "kind": "contact", "N": 16, "Z": [0.9980621483976071, 0.9980804762848401], "Z_arb": "[0.998071312341223637862857606362888541945125574 +/- 9.17e-6]", "steps": 293, "seconds": 1.3216803325340152}
{"c": [5.594000000000031, 5.595000000000032], "c_hex": ["0x1.6604189374beap+2", "0x1.66147ae147b05p+2"], "kind": "contact", "N": 16, "Z": [0.99806194119668, 0.9980802636716806], "Z_arb": "[0.998071102434180301026671887540094214574189261 +/- 9.17e-6]", "steps": 293, "seconds": 1.3535715835168958}
{"c": [5.595000000000032, 5.596000000000032], "c_hex": ["0x1.66147ae147b05p+2", "0x1.6624dd2f1aa20p+2"], "kind": "contact", "N": 16, "Z": [0.9980621121152211, 0.9980804286274607], "Z_arb": "[0.998071270371340913073332192286189729247703176 +/- 9.16e-6]", "steps": 293, "seconds": 1.4249864583835006}
{"c": [5.596000000000032, 5.597000000000032], "c_hex": ["0x1.6624dd2f1aa20p+2", "0x1.66353f7ced93bp+2"], "kind": "contact", "N": 16, "Z": [0.9980628078930193, 0.9980811176829846], "Z_arb": "[0.998071962788001885607774518594061991649908751 +/- 9.16e-6]", "steps": 293, "seconds": 1.3497925410047174}
{"c": [5.597000000000032, 5.598000000000033], "c_hex": ["0x1.66353f7ced93bp+2", "0x1.6645a1cac0856p+2"], "kind": "contact", "N": 16, "Z": [0.9980644151316439, 0.9980827168862519], "Z_arb": "[0.998073566008947886787926693312496121732872969 +/- 9.16e-6]", "steps": 293, "seconds": 1.3060406250879169}
{"c": [5.598000000000033, 5.599000000000033], "c_hex": ["0x1.6645a1cac0856p+2", "0x1.6656041893771p+2"], "kind": "contact", "N": 16, "Z": [0.9980684518822697, 0.9980867421036322], "Z_arb": "[0.998077596992950993269046854469810612749574243 +/- 9.15e-6]", "steps": 293, "seconds": 1.3623808743432164}
{"c": [5.599000000000033, 5.600000000000033], "c_hex": ["0x1.6656041893771p+2", "0x1.666666666668cp+2"], "kind": "contact", "N": 16, "Z": [0.9980748284491038, 0.9980931037487278], "Z_arb": "[0.998083966098915813464829382203977639881694129 +/- 9.14e-6]", "steps": 293, "seconds": 1.2583207497373223}
{"c": [5.600000000000033, 5.601000000000034], "c_hex": ["0x1.666666666668cp+2", "0x1.6676c8b4395a7p+2"], "kind": "contact", "N": 16, "Z": [0.9980642134016493, 0.9980824982596364], "Z_arb": "[0.998073355830642859667639661019467905813129906 +/- 9.15e-6]", "steps": 293, "seconds": 1.1467000842094421}
{"c": [5.601000000000034, 5.602000000000034], "c_hex": ["0x1.6676c8b4395a7p+2", "0x1.66872b020c4c2p+2"], "kind": "contact", "N": 16, "Z": [0.9980603763650634, 0.9980786609564548], "Z_arb": "[0.998069518660759050019539340687474758315391215 +/- 9.15e-6]", "steps": 293, "seconds": 1.2736620418727398}
{"c": [5.602000000000034, 5.603000000000034], "c_hex": ["0x1.66872b020c4c2p+2", "0x1.66978d4fdf3ddp+2"], "kind": "contact", "N": 16, "Z": [0.9980579695321007, 0.9980762517866876], "Z_arb": "[0.998067110659394146371025917105787341387510934 +/- 9.15e-6]", "steps": 293, "seconds": 1.4567086659371853}
{"c": [5.603000000000034, 5.604000000000035], "c_hex": ["0x1.66978d4fdf3ddp+2", "0x1.66a7ef9db22f8p+2"], "kind": "contact", "N": 16, "Z": [0.9980562557389292, 0.998074534654221], "Z_arb": "[0.998065395196575148228315550520494863069816204 +/- 9.14e-6]", "steps": 293, "seconds": 1.478748332709074}
{"c": [5.604000000000035, 5.605000000000035], "c_hex": ["0x1.66a7ef9db22f8p+2", "0x1.66b851eb85213p+2"], "kind": "contact", "N": 16, "Z": [0.998054991678359, 0.9980732666033281], "Z_arb": "[0.998064129140843547446054002970931696428604749 +/- 9.14e-6]", "steps": 293, "seconds": 1.4384800409898162}
{"c": [5.605000000000035, 5.606000000000035], "c_hex": ["0x1.66b851eb85213p+2", "0x1.66c8b4395812ep+2"], "kind": "contact", "N": 16, "Z": [0.9980540775572851, 0.9980723479882135], "Z_arb": "[0.998063212772749365116808396642264150747556294 +/- 9.14e-6]", "steps": 293, "seconds": 1.3731358330696821}
{"c": [5.606000000000035, 5.607000000000036], "c_hex": ["0x1.66c8b4395812ep+2", "0x1.66d916872b049p+2"], "kind": "contact", "N": 16, "Z": [0.9980534757968361, 0.9980717442526831], "Z_arb": "[0.998062610024759591886627013378422571508014123 +/- 9.14e-6]", "steps": 293, "seconds": 1.4725800827145576}
{"c": [5.607000000000036, 5.608000000000036], "c_hex": ["0x1.66d916872b049p+2", "0x1.66e978d4fdf64p+2"], "kind": "contact", "N": 16, "Z": [0.9980531958786177, 0.9980714589291103], "Z_arb": "[0.998062327403863981202378392451919841917496299 +/- 9.14e-6]", "steps": 293, "seconds": 1.5051803328096867}
{"c": [5.608000000000036, 5.609000000000036], "c_hex": ["0x1.66e978d4fdf64p+2", "0x1.66f9db22d0e7fp+2"], "kind": "contact", "N": 16, "Z": [0.9980532896432638, 0.9980715467606961], "Z_arb": "[0.998062418201979987877300601865578969457708079 +/- 9.13e-6]", "steps": 293, "seconds": 1.4406751655042171}
{"c": [5.609000000000036, 5.610000000000037], "c_hex": ["0x1.66f9db22d0e7fp+2", "0x1.670a3d70a3d9ap+2"], "kind": "contact", "N": 16, "Z": [0.9980538929017543, 0.9980721433730825], "Z_arb": "[0.998063018137418332914164893578137101912959905 +/- 9.13e-6]", "steps": 293, "seconds": 1.520794584415853}
{"c": [5.610000000000037, 5.611000000000037], "c_hex": ["0x1.670a3d70a3d9ap+2", "0x1.671a9fbe76cb5p+2"], "kind": "contact", "N": 16, "Z": [0.998055357226164, 0.9980735998503719], "Z_arb": "[0.998064478538267949992174039972399642850623537 +/- 9.13e-6]", "steps": 293, "seconds": 1.3269133744761348}
{"c": [5.611000000000037, 5.612000000000037], "c_hex": ["0x1.671a9fbe76cb5p+2", "0x1.672b020c49bd0p+2"], "kind": "contact", "N": 16, "Z": [0.99805897696508, 0.9980772087367423], "Z_arb": "[0.998068092850911172103262144360856246369321456 +/- 9.12e-6]", "steps": 293, "seconds": 1.4312237920239568}
{"c": [5.612000000000037, 5.613000000000038], "c_hex": ["0x1.672b020c49bd0p+2", "0x1.673b645a1caebp+2"], "kind": "contact", "N": 16, "Z": [0.9980693554625957, 0.9980875669038682], "Z_arb": "[0.998078461183231980114734785559532130015905806 +/- 9.11e-6]", "steps": 293, "seconds": 1.2419042084366083}
{"c": [5.613000000000038, 5.614000000000038], "c_hex": ["0x1.673b645a1caebp+2", "0x1.674bc6a7efa06p+2"], "kind": "contact", "N": 16, "Z": [0.9980558027711482, 0.9980740273377652], "Z_arb": "[0.998064915054456728266193543985281942425929230 +/- 9.12e-6]", "steps": 293, "seconds": 1.3448326252400875}
{"c": [5.614000000000038, 5.615000000000038], "c_hex": ["0x1.674bc6a7efa06p+2", "0x1.675c28f5c2921p+2"], "kind": "contact", "N": 16, "Z": [0.9980516461084972, 0.998069870596727], "Z_arb": "[0.998060758352612086033504440912737618547643042 +/- 9.12e-6]", "steps": 293, "seconds": 1.474249416962266}
{"c": [5.615000000000038, 5.616000000000039], "c_hex": ["0x1.675c28f5c2921p+2", "0x1.676c8b439583cp+2"], "kind": "contact", "N": 16, "Z": [0.9980490813253315, 0.9980673035037291], "Z_arb": "[0.998058192414530346100331477891240187834704386 +/- 9.12e-6]", "steps": 293, "seconds": 1.4237244166433811}
{"c": [5.616000000000039, 5.617000000000039], "c_hex": ["0x1.676c8b439583cp+2", "0x1.677ced9168757p+2"], "kind": "contact", "N": 16, "Z": [0.9980472565390793, 0.998065475371389], "Z_arb": "[0.998056365955234154990671543156810818018652492 +/- 9.11e-6]", "steps": 293, "seconds": 1.391399041749537}
{"c": [5.617000000000039, 5.618000000000039], "c_hex": ["0x1.677ced9168757p+2", "0x1.678d4fdf3b672p+2"], "kind": "contact", "N": 16, "Z": [0.998045901769571, 0.9980641165979439], "Z_arb": "[0.998055009183757413823960650957767362847969384 +/- 9.11e-6]", "steps": 293, "seconds": 1.391540750861168}
{"c": [5.618000000000039, 5.61900000000004], "c_hex": ["0x1.678d4fdf3b672p+2", "0x1.679db22d0e58dp+2"], "kind": "contact", "N": 16, "Z": [0.9980449074352935, 0.9980631177558696], "Z_arb": "[0.998054012595581523029090192682601737935977736 +/- 9.11e-6]", "steps": 293, "seconds": 1.4251619577407837}
{"c": [5.61900000000004, 5.62000000000004], "c_hex": ["0x1.679db22d0e58dp+2", "0x1.67ae147ae14a8p+2"], "kind": "contact", "N": 16, "Z": [0.9980442326678366, 0.9980624380374931], "Z_arb": "[0.998053335352664856660147125340761292950127356 +/- 9.11e-6]", "steps": 293, "seconds": 1.382970541715622}
{"c": [5.62000000000004, 5.62100000000004], "c_hex": ["0x1.67ae147ae14a8p+2", "0x1.67be76c8b43c3p+2"], "kind": "contact", "N": 16, "Z": [0.9980438808022143, 0.9980620807750713], "Z_arb": "[0.998052980788642758603360691781037190107832199 +/- 9.10e-6]", "steps": 293, "seconds": 1.3782987911254168}
{"c": [5.62100000000004, 5.622000000000041], "c_hex": ["0x1.67be76c8b43c3p+2", "0x1.67ced916872dep+2"], "kind": "contact", "N": 16, "Z": [0.9980439017818543, 0.9980620958486517], "Z_arb": "[0.998052998815252979218526277489744298306543869 +/- 9.10e-6]", "steps": 293, "seconds": 1.2935039596632123}
{"c": [5.622000000000041, 5.623000000000041], "c_hex": ["0x1.67ced916872dep+2", "0x1.67df3b645a1f9p+2"], "kind": "contact", "N": 16, "Z": [0.9980444250714944, 0.9980626125493437], "Z_arb": "[0.998053518810419050378574986439345234891414517 +/- 9.10e-6]", "steps": 293, "seconds": 1.291386124677956}
{"c": [5.623000000000041, 5.624000000000041], "c_hex": ["0x1.67df3b645a1f9p+2", "0x1.67ef9db22d114p+2"], "kind": "contact", "N": 16, "Z": [0.9980457824257525, 0.9980639621888698], "Z_arb": "[0.998054872307311132777699232015068485509169888 +/- 9.09e-6]", "steps": 293, "seconds": 1.3008982501924038}
{"c": [5.624000000000041, 5.625000000000042], "c_hex": ["0x1.67ef9db22d114p+2", "0x1.680000000002fp+2"], "kind": "contact", "N": 16, "Z": [0.9980491467450906, 0.9980673187720744], "Z_arb": "[0.998058232758582559428998243083119375764996635 +/- 9.09e-6]", "steps": 293, "seconds": 1.2563572088256478}
{"c": [5.625000000000042, 5.626000000000042], "c_hex": ["0x1.680000000002fp+2", "0x1.6810624dd2f4ap+2"], "kind": "contact", "N": 16, "Z": [0.9980603292626118, 0.9980784802487768], "Z_arb": "[0.998069404755694251923195649722922511778041828 +/- 9.08e-6]", "steps": 293, "seconds": 1.2223103754222393}
{"c": [5.626000000000042, 5.627000000000042], "c_hex": ["0x1.6810624dd2f4ap+2", "0x1.6820c49ba5e65p+2"], "kind": "contact", "N": 16, "Z": [0.9980466383661785, 0.9980648019871007], "Z_arb": "[0.998055720176639567315991198972490878716154001 +/- 9.09e-6]", "steps": 293, "seconds": 1.1747557083144784}
{"c": [5.627000000000042, 5.628000000000043], "c_hex": ["0x1.6820c49ba5e65p+2", "0x1.683126e978d80p+2"], "kind": "contact", "N": 16, "Z": [0.9980421956954266, 0.998060359358413], "Z_arb": "[0.998051277526919854654681022193754171620315856 +/- 9.09e-6]", "steps": 293, "seconds": 1.2894056253135204}
{"c": [5.628000000000043, 5.629000000000043], "c_hex": ["0x1.683126e978d80p+2", "0x1.684189374bc9bp+2"], "kind": "contact", "N": 16, "Z": [0.9980394811793215, 0.9980576425393536], "Z_arb": "[0.998048561859337538935462668682087956157073748 +/- 9.09e-6]", "steps": 293, "seconds": 1.2606647918000817}
{"c": [5.629000000000043, 5.630000000000043], "c_hex": ["0x1.684189374bc9bp+2", "0x1.6851eb851ebb6p+2"], "kind": "contact", "N": 16, "Z": [0.998037545606852, 0.9980557036074948], "Z_arb": "[0.998046624607173408703529353534166643280232625 +/- 9.08e-6]", "steps": 293, "seconds": 1.268917708657682}
{"c": [5.630000000000043, 5.631000000000044], "c_hex": ["0x1.6851eb851ebb6p+2", "0x1.68624dd2f1ad1p+2"], "kind": "contact", "N": 16, "Z": [0.9980360972485283, 0.9980542512296309], "Z_arb": "[0.998045174239079520494597755749412751436712640 +/- 9.08e-6]", "steps": 293, "seconds": 1.2366643343120813}
{"c": [5.631000000000044, 5.632000000000044], "c_hex": ["0x1.68624dd2f1ad1p+2", "0x1.6872b020c49ecp+2"], "kind": "contact", "N": 16, "Z": [0.99803501876429, 0.9980531682245503], "Z_arb": "[0.998044093494420176916230491190411249931265032 +/- 9.08e-6]", "steps": 293, "seconds": 1.2803319590166211}
{"c": [5.632000000000044, 5.633000000000044], "c_hex": ["0x1.6872b020c49ecp+2", "0x1.6883126e97907p+2"], "kind": "contact", "N": 16, "Z": [0.9980342657544531, 0.9980524102568588], "Z_arb": "[0.998043338005655976593607450895860815359076718 +/- 9.08e-6]", "steps": 293, "seconds": 1.2595098754391074}
{"c": [5.633000000000044, 5.634000000000045], "c_hex": ["0x1.6883126e97907p+2", "0x1.689374bc6a822p+2"], "kind": "contact", "N": 16, "Z": [0.9980338395957441, 0.9980519787039651], "Z_arb": "[0.998042909149854560106506089109879243232724065 +/- 9.07e-6]", "steps": 293, "seconds": 1.3197999997064471}
{"c": [5.634000000000045, 5.635000000000045], "c_hex": ["0x1.689374bc6a822p+2", "0x1.68a3d70a3d73dp+2"], "kind": "contact", "N": 16, "Z": [0.9980337887126499, 0.9980519219312675], "Z_arb": "[0.998042855321958641352939030593291169803759172 +/- 9.07e-6]", "steps": 293, "seconds": 1.3088837498798966}
{"c": [5.635000000000045, 5.636000000000045], "c_hex": ["0x1.68a3d70a3d73dp+2", "0x1.68b4395810658p+2"], "kind": "contact", "N": 16, "Z": [0.9980342402517064, 0.9980523669318528], "Z_arb": "[0.998043303591779649414329705796777580010861737 +/- 9.07e-6]", "steps": 293, "seconds": 1.3404216673225164}
{"c": [5.636000000000045, 5.637000000000046], "c_hex": ["0x1.68b4395810658p+2", "0x1.68c49ba5e3573p+2"], "kind": "contact", "N": 16, "Z": [0.9980355185349473, 0.9980536375948071], "Z_arb": "[0.998044578064877245168166057428084736844512525 +/- 9.06e-6]", "steps": 293, "seconds": 1.3872584579512477}
{"c": [5.637000000000046, 5.638000000000046], "c_hex": ["0x1.68c49ba5e3573p+2", "0x1.68d4fdf3b648ep+2"], "kind": "contact", "N": 16, "Z": [0.9980387472414018, 0.9980568591799466], "Z_arb": "[0.998047803210674200125743777147207171426179562 +/- 9.06e-6]", "steps": 293, "seconds": 1.291158583946526}
{"c": [5.638000000000046, 5.639000000000046], "c_hex": ["0x1.68d4fdf3b648ep+2", "0x1.68e56041893a9p+2"], "kind": "contact", "N": 16, "Z": [0.998050536929801, 0.9980686274574477], "Z_arb": "[0.998059582193624303759134373071429723228231045 +/- 9.05e-6]", "steps": 293, "seconds": 1.248851708136499}
{"c": [5.639000000000046, 5.640000000000047], "c_hex": ["0x1.68e56041893a9p+2", "0x1.68f5c28f5c2c4p+2"], "kind": "contact", "N": 16, "Z": [0.9980365205146454, 0.9980546234364028], "Z_arb": "[0.998045571975524096439057208601174765752724730 +/- 9.06e-6]", "steps": 293, "seconds": 1.2966437507420778}
{"c": [5.640000000000047, 5.641000000000047], "c_hex": ["0x1.68f5c28f5c2c4p+2", "0x1.690624dd2f1dfp+2"], "kind": "contact", "N": 16, "Z": [0.9980318397943503, 0.9980499428073982], "Z_arb": "[0.998040891300874260092291603418421632751963532 +/- 9.06e-6]", "steps": 293, "seconds": 1.2246735421940684}
{"c": [5.641000000000047, 5.642000000000047], "c_hex": ["0x1.690624dd2f1dfp+2", "0x1.6916872b020fap+2"], "kind": "contact", "N": 16, "Z": [0.998028982545274, 0.998047083255936], "Z_arb": "[0.998038032900605023836749468357427898701941799 +/- 9.06e-6]", "steps": 293, "seconds": 1.1283999998122454}
{"c": [5.642000000000047, 5.643000000000048], "c_hex": ["0x1.6916872b020fap+2", "0x1.6926e978d5015p+2"], "kind": "contact", "N": 16, "Z": [0.9980269326019023, 0.9980450299541416], "Z_arb": "[0.998035981278021931946760519167080360552185186 +/- 9.05e-6]", "steps": 293, "seconds": 1.240766542032361}
{"c": [5.643000000000048, 5.644000000000048], "c_hex": ["0x1.6926e978d5015p+2", "0x1.69374bc6a7f30p+2"], "kind": "contact", "N": 16, "Z": [0.9980253832137057, 0.9980434765483374], "Z_arb": "[0.998034429881021529979726862091768155424375145 +/- 9.05e-6]", "steps": 293, "seconds": 1.2267392920330167}
{"c": [5.644000000000048, 5.645000000000048], "c_hex": ["0x1.69374bc6a7f30p+2", "0x1.6947ae147ae4bp+2"], "kind": "contact", "N": 16, "Z": [0.9980242117663823, 0.9980423005908582], "Z_arb": "[0.998033256178620265552097847254243069224394973 +/- 9.05e-6]", "steps": 293, "seconds": 1.2175933746621013}
{"c": [5.645000000000048, 5.646000000000049], "c_hex": ["0x1.6947ae147ae4bp+2", "0x1.695810624dd66p+2"], "kind": "contact", "N": 16, "Z": [0.998023371738658, 0.9980414556204564], "Z_arb": "[0.998032413679557250838534036968910264141702043 +/- 9.05e-6]", "steps": 293, "seconds": 1.1383236246183515}
{"c": [5.646000000000049, 5.647000000000049], "c_hex": ["0x1.695810624dd66p+2", "0x1.696872b020c81p+2"], "kind": "contact", "N": 16, "Z": [0.9980228638460068, 0.9980409423558748], "Z_arb": "[0.998031903100940815650483065395691919059772381 +/- 9.04e-6]", "steps": 293, "seconds": 1.1939551662653685}
{"c": [5.647000000000049, 5.648000000000049], "c_hex": ["0x1.696872b020c81p+2", "0x1.6978d4fdf3b9cp+2"], "kind": "contact", "N": 16, "Z": [0.9980227406809744, 0.9980408057618974], "Z_arb": "[0.998031773221435883094615229824515814214345165 +/- 9.04e-6]", "steps": 293, "seconds": 1.2432221667841077}
{"c": [5.648000000000049, 5.64900000000005], "c_hex": ["0x1.6978d4fdf3b9cp+2", "0x1.6989374bc6ab7p+2"], "kind": "contact", "N": 16, "Z": [0.9980231234623665, 0.9980411820548406], "Z_arb": "[0.998032152758603606754014507968547511501542011 +/- 9.03e-6]", "steps": 293, "seconds": 1.2298322077840567}
{"c": [5.64900000000005, 5.65000000000005], "c_hex": ["0x1.6989374bc6ab7p+2", "0x1.69999999999d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980243443917843, 0.9980423954339176], "Z_arb": "[0.998033369912851016262661034033446437724927115 +/- 9.03e-6]", "steps": 293, "seconds": 1.230460749939084}
{"c": [5.65000000000005, 5.65100000000005], "c_hex": ["0x1.69999999999d2p+2", "0x1.69a9fbe76c8edp+2"], "kind": "contact", "N": 16, "Z": [0.9980275391103104, 0.9980455801060231], "Z_arb": "[0.998036559608166715464173425832509942954122809 +/- 9.03e-6]", "steps": 293, "seconds": 1.304161624982953}
{"c": [5.65100000000005, 5.652000000000051], "c_hex": ["0x1.69a9fbe76c8edp+2", "0x1.69ba5e353f808p+2"], "kind": "contact", "N": 16, "Z": [0.9980397502007389, 0.9980578052123333], "Z_arb": "[0.998048777706536100880174010945810592856754182 +/- 9.03e-6]", "steps": 293, "seconds": 1.1899981666356325}
{"c": [5.652000000000051, 5.653000000000051], "c_hex": ["0x1.69ba5e353f808p+2", "0x1.69cac08312723p+2"], "kind": "contact", "N": 16, "Z": [0.998025192767142, 0.9980432247073001], "Z_arb": "[0.998034208737221065477088219206082437718803891 +/- 9.02e-6]", "steps": 293, "seconds": 1.2049381667748094}
{"c": [5.653000000000051, 5.654000000000051], "c_hex": ["0x1.69cac08312723p+2", "0x1.69db22d0e563ep+2"], "kind": "contact", "N": 16, "Z": [0.9980203253174599, 0.9980383573425989], "Z_arb": "[0.998029341330029428402740052343033646240828680 +/- 9.02e-6]", "steps": 293, "seconds": 1.236804542131722}
{"c": [5.654000000000051, 5.655000000000052], "c_hex": ["0x1.69db22d0e563ep+2", "0x1.69eb851eb8559p+2"], "kind": "contact", "N": 16, "Z": [0.9980173250315751, 0.9980353547662655], "Z_arb": "[0.998026339898920341597731994129500579857150548 +/- 9.02e-6]", "steps": 293, "seconds": 1.2805867502465844}
{"c": [5.655000000000052, 5.656000000000052], "c_hex": ["0x1.69eb851eb8559p+2", "0x1.69fbe76c8b474p+2"], "kind": "contact", "N": 16, "Z": [0.9980151482447918, 0.9980331746408407], "Z_arb": "[0.998024161442816245390125185688741821617981592 +/- 9.02e-6]", "steps": 293, "seconds": 1.245347791351378}
{"c": [5.656000000000052, 5.657000000000052], "c_hex": ["0x1.69fbe76c8b474p+2", "0x1.6a0c49ba5e38fp+2"], "kind": "contact", "N": 16, "Z": [0.9980134810021837, 0.9980315034102689], "Z_arb": "[0.998022492206226258805799882051218653631935735 +/- 9.02e-6]", "steps": 293, "seconds": 1.2038506250828505}
{"c": [5.657000000000052, 5.658000000000053], "c_hex": ["0x1.6a0c49ba5e38fp+2", "0x1.6a1cac08312aap+2"], "kind": "contact", "N": 16, "Z": [0.9980121981743135, 0.9980302161063774], "Z_arb": "[0.998021207140345462774758501942673775173232433 +/- 9.01e-6]", "steps": 293, "seconds": 1.145243665203452}
{"c": [5.658000000000053, 5.659000000000053], "c_hex": ["0x1.6a1cac08312aap+2", "0x1.6a2d0e56041c5p+2"], "kind": "contact", "N": 16, "Z": [0.9980112526484638, 0.9980292656794029], "Z_arb": "[0.998020259163933341633342999966295891111848760 +/- 9.01e-6]", "steps": 293, "seconds": 1.1755869584158063}
{"c": [5.659000000000053, 5.660000000000053], "c_hex": ["0x1.6a2d0e56041c5p+2", "0x1.6a3d70a3d70e0p+2"], "kind": "contact", "N": 16, "Z": [0.9980106459147893, 0.9980286536195568], "Z_arb": "[0.998019649767173043297147657076308891893526460 +/- 9.01e-6]", "steps": 293, "seconds": 1.2400189582258463}
{"c": [5.660000000000053, 5.661000000000054], "c_hex": ["0x1.6a3d70a3d70e0p+2", "0x1.6a4dd2f1a9ffbp+2"], "kind": "contact", "N": 16, "Z": [0.9980104292911272, 0.9980284311855026], "Z_arb": "[0.998019430238314901881975970114793501481092249 +/- 9.01e-6]", "steps": 293, "seconds": 1.2947310823947191}
{"c": [5.661000000000054, 5.662000000000054], "c_hex": ["0x1.6a4dd2f1a9ffbp+2", "0x1.6a5e353f7cf16p+2"], "kind": "contact", "N": 16, "Z": [0.9980107376267541, 0.9980287330631202], "Z_arb": "[0.998019735344937150201775666316277471688805651 +/- 9.00e-6]", "steps": 293, "seconds": 1.1711050411686301}
{"c": [5.662000000000054, 5.663000000000054], "c_hex": ["0x1.6a5e353f7cf16p+2", "0x1.6a6e978d4fe31p+2"], "kind": "contact", "N": 16, "Z": [0.9980119153640392, 0.9980299032801916], "Z_arb": "[0.998020909322115366887252878948626399203374595 +/- 9.00e-6]", "steps": 293, "seconds": 1.2180145829916}
{"c": [5.663000000000054, 5.664000000000055], "c_hex": ["0x1.6a6e978d4fe31p+2", "0x1.6a7ef9db22d4cp+2"], "kind": "contact", "N": 16, "Z": [0.9980151729257183, 0.9980331507812961], "Z_arb": "[0.998024161853507124706533887536763961296558570 +/- 8.99e-6]", "steps": 293, "seconds": 1.2802813751623034}
{"c": [5.664000000000055, 5.665000000000055], "c_hex": ["0x1.6a7ef9db22d4cp+2", "0x1.6a8f5c28f5c67p+2"], "kind": "contact", "N": 16, "Z": [0.9980276605450354, 0.9980456512921038], "Z_arb": "[0.998036655918569614879010465091365605238714306 +/- 9.00e-6]", "steps": 293, "seconds": 1.2007884588092566}
{"c": [5.665000000000055, 5.666000000000055], "c_hex": ["0x1.6a8f5c28f5c67p+2", "0x1.6a9fbe76c8b82p+2"], "kind": "contact", "N": 16, "Z": [0.9980122416303656, 0.9980302108856762], "Z_arb": "[0.998021226258020899990906174201234549137003362 +/- 8.99e-6]", "steps": 293, "seconds": 1.2146907923743129}
{"c": [5.666000000000055, 5.667000000000056], "c_hex": ["0x1.6a9fbe76c8b82p+2", "0x1.6ab020c49ba9dp+2"], "kind": "contact", "N": 16, "Z": [0.9980072206797236, 0.998025189912581], "Z_arb": "[0.998016205296152292869313564350720281886441348 +/- 8.99e-6]", "steps": 293, "seconds": 1.3497655419632792}
{"c": [5.667000000000056, 5.668000000000056], "c_hex": ["0x1.6ab020c49ba9dp+2", "0x1.6ac083126e9b8p+2"], "kind": "contact", "N": 16, "Z": [0.9980040549309113, 0.9980220218599334], "Z_arb": "[0.998013038395422341818499953608518985239665285 +/- 8.99e-6]", "steps": 293, "seconds": 1.185091707855463}
{"c": [5.668000000000056, 5.669000000000056], "c_hex": ["0x1.6ac083126e9b8p+2", "0x1.6ad0e560418d3p+2"], "kind": "contact", "N": 16, "Z": [0.9980017158602393, 0.9980196794671047], "Z_arb": "[0.998010697663671977587425487537809203781132274 +/- 8.99e-6]", "steps": 293, "seconds": 1.2288442496210337}
{"c": [5.669000000000056, 5.670000000000057], "c_hex": ["0x1.6ad0e560418d3p+2", "0x1.6ae147ae147eep+2"], "kind": "contact", "N": 16, "Z": [0.9980845127023587, 0.9981023685455274], "Z_arb": "[0.998093440623942966314713593163435846399981382 +/- 8.93e-6]", "steps": 294, "seconds": 1.2047149166464806}
{"c": [5.670000000000057, 5.671000000000057], "c_hex": ["0x1.6ae147ae147eep+2", "0x1.6af1a9fbe7709p+2"], "kind": "contact", "N": 16, "Z": [0.9980832828125878, 0.9981011342896988], "Z_arb": "[0.998092208551143307834393939363959563672780722 +/- 8.93e-6]", "steps": 294, "seconds": 1.2213350841775537}
{"c": [5.671000000000057, 5.672000000000057], "c_hex": ["0x1.6af1a9fbe7709p+2", "0x1.6b020c49ba624p+2"], "kind": "contact", "N": 16, "Z": [0.9980823791912253, 0.9981002258759245], "Z_arb": "[0.998091302533574950740015871982307654990557322 +/- 8.93e-6]", "steps": 294, "seconds": 1.171550958417356}
{"c": [5.672000000000057, 5.673000000000058], "c_hex": ["0x1.6b020c49ba624p+2", "0x1.6b126e978d53fp+2"], "kind": "contact", "N": 16, "Z": [0.9980818051926388, 0.9980996466595669], "Z_arb": "[0.998090725926102830609932309578906623530302168 +/- 8.93e-6]", "steps": 294, "seconds": 1.2313732076436281}
{"c": [5.673000000000058, 5.674000000000058], "c_hex": ["0x1.6b126e978d53fp+2", "0x1.6b22d0e56045ap+2"], "kind": "contact", "N": 16, "Z": [0.9980816134342768, 0.9980994491916814], "Z_arb": "[0.998090531312979067198107108682226522823968912 +/- 8.92e-6]", "steps": 294, "seconds": 1.2946847500279546}
{"c": [5.674000000000058, 5.675000000000058], "c_hex": ["0x1.6b22d0e56045ap+2", "0x1.6b33333333375p+2"], "kind": "contact", "N": 16, "Z": [0.9980819409531717, 0.9980997703419249], "Z_arb": "[0.998090855647548267196726739836666599092809160 +/- 8.92e-6]", "steps": 294, "seconds": 1.19401775021106}
{"c": [5.675000000000058, 5.676000000000059], "c_hex": ["0x1.6b33333333375p+2", "0x1.6b43958106290p+2"], "kind": "contact", "N": 16, "Z": [0.9980831421732616, 0.9981009640886683], "Z_arb": "[0.998092053130964948450593739254626414671598911 +/- 8.92e-6]", "steps": 294, "seconds": 1.2806098340079188}
{"c": [5.676000000000059, 5.677000000000059], "c_hex": ["0x1.6b43958106290p+2", "0x1.6b53f7ced91abp+2"], "kind": "contact", "N": 16, "Z": [0.9980010768723155, 0.99801899202028], "Z_arb": "[0.998010034446297730301109400721663118203583299 +/- 8.96e-6]", "steps": 293, "seconds": 1.1958900839090347}
{"c": [5.677000000000059, 5.678000000000059], "c_hex": ["0x1.6b53f7ced91abp+2", "0x1.6b645a1cac0c6p+2"], "kind": "contact", "N": 16, "Z": [0.9980136531052974, 0.9980315801565296], "Z_arb": "[0.998022616630913570913366367881485188268668556 +/- 8.97e-6]", "steps": 293, "seconds": 1.0949717927724123}
{"c": [5.678000000000059, 5.67900000000006], "c_hex": ["0x1.6b645a1cac0c6p+2", "0x1.6b74bc6a7efe1p+2"], "kind": "contact", "N": 16, "Z": [0.99808294473867, 0.9981007490087995], "Z_arb": "[0.998091846873734773915857003970755805645846699 +/- 8.91e-6]", "steps": 294, "seconds": 1.4416767498478293}
{"c": [5.67900000000006, 5.68000000000006], "c_hex": ["0x1.6b74bc6a7efe1p+2", "0x1.6b851eb851efcp+2"], "kind": "contact", "N": 16, "Z": [0.9980782742748848, 0.9980960791264089], "Z_arb": "[0.998087176700646839117018256429038345996612927 +/- 8.91e-6]", "steps": 294, "seconds": 1.2349225841462612}
{"c": [5.68000000000006, 5.6810000000000604], "c_hex": ["0x1.6b851eb851efcp+2", "0x1.6b95810624e17p+2"], "kind": "contact", "N": 16, "Z": [0.9980752829526796, 0.9980930855289889], "Z_arb": "[0.998084184240834179905591162847540516374266001 +/- 8.91e-6]", "steps": 294, "seconds": 1.2374242497608066}
{"c": [5.6810000000000604, 5.682000000000061], "c_hex": ["0x1.6b95810624e17p+2", "0x1.6ba5e353f7d32p+2"], "kind": "contact", "N": 16, "Z": [0.9980730613399522, 0.9980908606600716], "Z_arb": "[0.998081961000011867383031619913904497171822108 +/- 8.90e-6]", "steps": 294, "seconds": 1.2116685416549444}
{"c": [5.682000000000061, 5.683000000000061], "c_hex": ["0x1.6ba5e353f7d32p+2", "0x1.6bb645a1cac4dp+2"], "kind": "contact", "N": 16, "Z": [0.9980713252028257, 0.9980891206496061], "Z_arb": "[0.998080222926215945283827959295551131640019420 +/- 8.90e-6]", "steps": 294, "seconds": 1.425340624526143}
{"c": [5.683000000000061, 5.6840000000000614], "c_hex": ["0x1.6bb645a1cac4dp+2", "0x1.6bc6a7ef9db68p+2"], "kind": "contact", "N": 16, "Z": [0.9980699607355992, 0.998087751835137], "Z_arb": "[0.998078856285368030592430657687473285194285580 +/- 8.90e-6]", "steps": 294, "seconds": 1.422252125106752}
{"c": [5.6840000000000614, 5.685000000000062], "c_hex": ["0x1.6bc6a7ef9db68p+2", "0x1.6bd70a3d70a83p+2"], "kind": "contact", "N": 16, "Z": [0.9980689273316273, 0.9980867136661519], "Z_arb": "[0.998077820498889606709644853098517160623058535 +/- 8.90e-6]", "steps": 294, "seconds": 1.5545132914558053}
{"c": [5.685000000000062, 5.686000000000062], "c_hex": ["0x1.6bd70a3d70a83p+2", "0x1.6be76c8b4399ep+2"], "kind": "contact", "N": 16, "Z": [0.9980682324712831, 0.998086013615975], "Z_arb": "[0.998077123043629040220933299591939394180716648 +/- 8.90e-6]", "steps": 294, "seconds": 1.4823019169270992}
{"c": [5.686000000000062, 5.6870000000000624], "c_hex": ["0x1.6be76c8b4399ep+2", "0x1.6bf7ced9168b9p+2"], "kind": "contact", "N": 16, "Z": [0.9980679363386528, 0.998085711798406], "Z_arb": "[0.998076824068529372406434760525006723877032120 +/- 8.89e-6]", "steps": 294, "seconds": 1.6015940001234412}
{"c": [5.6870000000000624, 5.688000000000063], "c_hex": ["0x1.6bf7ced9168b9p+2", "0x1.6c083126e97d4p+2"], "kind": "contact", "N": 16, "Z": [0.9980681929181097, 0.998085962014498], "Z_arb": "[0.998077077466303795090501961141404397803622545 +/- 8.89e-6]", "steps": 294, "seconds": 1.473991708829999}
{"c": [5.688000000000063, 5.689000000000063], "c_hex": ["0x1.6c083126e97d4p+2", "0x1.6c189374bc6efp+2"], "kind": "contact", "N": 16, "Z": [0.9980694065668472, 0.9980871681353194], "Z_arb": "[0.998078287351083288062465659998421152061449361 +/- 8.89e-6]", "steps": 294, "seconds": 1.3644391242414713}
{"c": [5.689000000000063, 5.6900000000000635], "c_hex": ["0x1.6c189374bc6efp+2", "0x1.6c28f5c28f60ap+2"], "kind": "contact", "N": 16, "Z": [0.9980731138415948, 0.9980908947216807], "Z_arb": "[0.998082004281637684778976047573384680971102355 +/- 8.90e-6]", "steps": 294, "seconds": 1.3927245000377297}
{"c": [5.6900000000000635, 5.691000000000064], "c_hex": ["0x1.6c28f5c28f60ap+2", "0x1.6c39581062525p+2"], "kind": "contact", "N": 16, "Z": [0.9980807672129463, 0.9980985353051955], "Z_arb": "[0.998089651259070896429869563690194019050260690 +/- 8.89e-6]", "steps": 294, "seconds": 1.4015845842659473}
{"c": [5.691000000000064, 5.692000000000064], "c_hex": ["0x1.6c39581062525p+2", "0x1.6c49ba5e35440p+2"], "kind": "contact", "N": 16, "Z": [0.9980679812232548, 0.9980857263009965], "Z_arb": "[0.998076853762125587403827786395840139772406518 +/- 8.88e-6]", "steps": 294, "seconds": 1.3769927080720663}
{"c": [5.692000000000064, 5.6930000000000645], "c_hex": ["0x1.6c49ba5e35440p+2", "0x1.6c5a1cac0835bp+2"], "kind": "contact", "N": 16, "Z": [0.9980632141205122, 0.9980809588107807], "Z_arb": "[0.998072086465646468835950102166231909331766338 +/- 8.88e-6]", "steps": 294, "seconds": 1.3049363335594535}
{"c": [5.6930000000000645, 5.694000000000065], "c_hex": ["0x1.6c5a1cac0835bp+2", "0x1.6c6a7ef9db276p+2"], "kind": "contact", "N": 16, "Z": [0.9980600205716951, 0.9980777629380625], "Z_arb": "[0.998068891754878788159445283739300607083572221 +/- 8.88e-6]", "steps": 294, "seconds": 1.2480534175410867}
{"c": [5.694000000000065, 5.695000000000065], "c_hex": ["0x1.6c6a7ef9db276p+2", "0x1.6c7ae147ae191p+2"], "kind": "contact", "N": 16, "Z": [0.998057572356418, 0.998075311469864], "Z_arb": "[0.998066441913140936293096660570258527415073661 +/- 8.87e-6]", "steps": 294, "seconds": 1.3283896250650287}
{"c": [5.695000000000065, 5.6960000000000655], "c_hex": ["0x1.6c7ae147ae191p+2", "0x1.6c8b4395810acp+2"], "kind": "contact", "N": 16, "Z": [0.9980556005842798, 0.998073335838825], "Z_arb": "[0.998064468211552357120004486822530257364743290 +/- 8.87e-6]", "steps": 294, "seconds": 1.3317437497898936}
{"c": [5.6960000000000655, 5.697000000000066], "c_hex": ["0x1.6c8b4395810acp+2", "0x1.6c9ba5e353fc7p+2"], "kind": "contact", "N": 16, "Z": [0.9980539971023752, 0.9980717280205349], "Z_arb": "[0.998062862561455058076812167877366118966036772 +/- 8.87e-6]", "steps": 294, "seconds": 1.2135711666196585}
{"c": [5.697000000000066, 5.698000000000066], "c_hex": ["0x1.6c9ba5e353fc7p+2", "0x1.6cac083126ee2p+2"], "kind": "contact", "N": 16, "Z": [0.9980527257443548, 0.9980704518957959], "Z_arb": "[0.998061588820075348074332792599645745009527441 +/- 8.87e-6]", "steps": 294, "seconds": 1.2452472923323512}
{"c": [5.698000000000066, 5.6990000000000665], "c_hex": ["0x1.6cac083126ee2p+2", "0x1.6cbc6a7ef9dfdp+2"], "kind": "contact", "N": 16, "Z": [0.9980518004527111, 0.9980695213697545], "Z_arb": "[0.998060660911232762796700697609908463359577846 +/- 8.87e-6]", "steps": 294, "seconds": 1.1722542494535446}
{"c": [5.6990000000000665, 5.700000000000067], "c_hex": ["0x1.6cbc6a7ef9dfdp+2", "0x1.6cccccccccd18p+2"], "kind": "contact", "N": 16, "Z": [0.9980512938894425, 0.998069008994701], "Z_arb": "[0.998060151442071758603562387301689352164076226 +/- 8.86e-6]", "steps": 294, "seconds": 1.1784635838121176}
{"c": [5.700000000000067, 5.701000000000067], "c_hex": ["0x1.6cccccccccd18p+2", "0x1.6cdd2f1a9fc33p+2"], "kind": "contact", "N": 16, "Z": [0.9980513890286313, 0.9980690974794013], "Z_arb": "[0.998060243254016286563853774200150703848439010 +/- 8.86e-6]", "steps": 294, "seconds": 1.1105540003627539}
{"c": [5.701000000000067, 5.7020000000000675], "c_hex": ["0x1.6cdd2f1a9fc33p+2", "0x1.6ced916872b4ep+2"], "kind": "contact", "N": 16, "Z": [0.9980525783337809, 0.9980702785823014], "Z_arb": "[0.998061428458041149180218191271034460026801990 +/- 8.86e-6]", "steps": 294, "seconds": 1.1488537499681115}
{"c": [5.7020000000000675, 5.703000000000068], "c_hex": ["0x1.6ced916872b4ep+2", "0x1.6cfdf3b645a69p+2"], "kind": "contact", "N": 16, "Z": [0.9980569205760159, 0.9980746081191227], "Z_arb": "[0.998065764347569304233688470890057668319861301 +/- 8.85e-6]", "steps": 294, "seconds": 1.1466942923143506}
{"c": [5.703000000000068, 5.704000000000068], "c_hex": ["0x1.6cfdf3b645a69p+2", "0x1.6d0e560418984p+2"], "kind": "contact", "N": 16, "Z": [0.9980603124570752, 0.9980779886757224], "Z_arb": "[0.998069150566398770459205342227889025075070255 +/- 8.84e-6]", "steps": 294, "seconds": 1.2210146663710475}
{"c": [5.704000000000068, 5.7050000000000685], "c_hex": ["0x1.6d0e560418984p+2", "0x1.6d1eb851eb89fp+2"], "kind": "contact", "N": 16, "Z": [0.998049068888821, 0.9980667547457814], "Z_arb": "[0.998057911817301238368267849203400417111032099 +/- 8.85e-6]", "steps": 294, "seconds": 1.1979644168168306}
{"c": [5.7050000000000685, 5.706000000000069], "c_hex": ["0x1.6d1eb851eb89fp+2", "0x1.6d2f1a9fbe7bap+2"], "kind": "contact", "N": 16, "Z": [0.9980438570657574, 0.9980615438662618], "Z_arb": "[0.998052700466009534635028656761140032729882962 +/- 8.85e-6]", "steps": 294, "seconds": 1.126848166808486}
{"c": [5.706000000000069, 5.707000000000069], "c_hex": ["0x1.6d2f1a9fbe7bap+2", "0x1.6d3f7ced916d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980400695536973, 0.9980577552484835], "Z_arb": "[0.998048912401090412656108153110349467306129300 +/- 8.85e-6]", "steps": 294, "seconds": 1.1964777084067464}
{"c": [5.707000000000069, 5.7080000000000695], "c_hex": ["0x1.6d3f7ced916d5p+2", "0x1.6d4fdf3b645f0p+2"], "kind": "contact", "N": 16, "Z": [0.9980369452261404, 0.9980546288615464], "Z_arb": "[0.998045787043843343724733555587123460908165402 +/- 8.85e-6]", "steps": 294, "seconds": 1.156835874542594}
{"c": [5.7080000000000695, 5.70900000000007], "c_hex": ["0x1.6d4fdf3b645f0p+2", "0x1.6d6041893750bp+2"], "kind": "contact", "N": 16, "Z": [0.9980342118735009, 0.9980518928864358], "Z_arb": "[0.998043052379968331774716541317259877806497772 +/- 8.85e-6]", "steps": 294, "seconds": 1.1838147500529885}
{"c": [5.70900000000007, 5.71000000000007], "c_hex": ["0x1.6d6041893750bp+2", "0x1.6d70a3d70a426p+2"], "kind": "contact", "N": 16, "Z": [0.9980317403215702, 0.9980494183343946], "Z_arb": "[0.998040579327982456959163848617143828660997531 +/- 8.84e-6]", "steps": 294, "seconds": 1.1694439994171262}
{"c": [5.71000000000007, 5.7110000000000705], "c_hex": ["0x1.6d70a3d70a426p+2", "0x1.6d810624dd341p+2"], "kind": "contact", "N": 16, "Z": [0.9980294587634845, 0.9980471335019007], "Z_arb": "[0.998038296132692541763645888649245402404213776 +/- 8.84e-6]", "steps": 294, "seconds": 1.2547221248969436}
{"c": [5.7110000000000705, 5.712000000000071], "c_hex": ["0x1.6d810624dd341p+2", "0x1.6d916872b025cp+2"], "kind": "contact", "N": 16, "Z": [0.9980273229494849, 0.9980449942023479], "Z_arb": "[0.998036158575916397506978916749308477915939199 +/- 8.84e-6]", "steps": 294, "seconds": 1.253880875185132}
{"c": [5.712000000000071, 5.713000000000071], "c_hex": ["0x1.6d916872b025cp+2", "0x1.6da1cac083177p+2"], "kind": "contact", "N": 16, "Z": [0.9980253035463296, 0.9980429711440186], "Z_arb": "[0.998034137345174061784256387784600081534308018 +/- 8.84e-6]", "steps": 294, "seconds": 1.2784146247431636}
{"c": [5.713000000000071, 5.7140000000000715], "c_hex": ["0x1.6da1cac083177p+2", "0x1.6db22d0e56092p+2"], "kind": "contact", "N": 16, "Z": [0.9980233800171852, 0.998041043820576], "Z_arb": "[0.998032211918880626839378729421306086855961464 +/- 8.84e-6]", "steps": 294, "seconds": 1.2830678755417466}
{"c": [5.7140000000000715, 5.715000000000072], "c_hex": ["0x1.6db22d0e56092p+2", "0x1.6dc28f5c28fadp+2"], "kind": "contact", "N": 16, "Z": [0.998021537094088, 0.9980391975211788], "Z_arb": "[0.998030367307633409287630399654416001551690453 +/- 8.84e-6]", "steps": 294, "seconds": 1.1704300828278065}
{"c": [5.715000000000072, 5.716000000000072], "c_hex": ["0x1.6dc28f5c28fadp+2", "0x1.6dd2f1a9fbec8p+2"], "kind": "contact", "N": 16, "Z": [0.9980197639794623, 0.9980374203915034], "Z_arb": "[0.998028592185482925089605601373459746031780196 +/- 8.83e-6]", "steps": 294, "seconds": 1.1312575414776802}
{"c": [5.716000000000072, 5.7170000000000725], "c_hex": ["0x1.6dd2f1a9fbec8p+2", "0x1.6de353f7cede3p+2"], "kind": "contact", "N": 16, "Z": [0.9980180516008398, 0.9980357039078197], "Z_arb": "[0.998026877754329764263448932334365757710221715 +/- 8.83e-6]", "steps": 294, "seconds": 1.2763831242918968}
{"c": [5.7170000000000725, 5.718000000000073], "c_hex": ["0x1.6de353f7cede3p+2", "0x1.6df3b645a1cfep+2"], "kind": "contact", "N": 16, "Z": [0.9980163929592623, 0.9980340410818276], "Z_arb": "[0.998025217020544974134937504536969669930292073 +/- 8.83e-6]", "steps": 294, "seconds": 1.2933598747476935}
{"c": [5.718000000000073, 5.719000000000073], "c_hex": ["0x1.6df3b645a1cfep+2", "0x1.6e04189374c19p+2"], "kind": "contact", "N": 16, "Z": [0.9980147823824581, 0.9980324262491567], "Z_arb": "[0.998023604315807368198068251011602180785606529 +/- 8.83e-6]", "steps": 294, "seconds": 1.355048917233944}
{"c": [5.719000000000073, 5.7200000000000735], "c_hex": ["0x1.6e04189374c19p+2", "0x1.6e147ae147b34p+2"], "kind": "contact", "N": 16, "Z": [0.9980132151960199, 0.9980308547421071], "Z_arb": "[0.998022034969063501875402571652251647173217114 +/- 8.82e-6]", "steps": 294, "seconds": 1.3632189584895968}
{"c": [5.7200000000000735, 5.721000000000074], "c_hex": ["0x1.6e147ae147b34p+2", "0x1.6e24dd2f1aa4fp+2"], "kind": "contact", "N": 16, "Z": [0.998011687492154, 0.998029322658882], "Z_arb": "[0.998020505075517948462090350102026823705492863 +/- 8.82e-6]", "steps": 294, "seconds": 1.619209791533649}
{"c": [5.721000000000074, 5.722000000000074], "c_hex": ["0x1.6e24dd2f1aa4fp+2", "0x1.6e353f7ced96ap+2"], "kind": "contact", "N": 16, "Z": [0.9980101959637853, 0.9980278266960729], "Z_arb": "[0.998019011329929135760051838982733093049099499 +/- 8.82e-6]", "steps": 294, "seconds": 1.5588077921420336}
{"c": [5.722000000000074, 5.7230000000000745], "c_hex": ["0x1.6e353f7ced96ap+2", "0x1.6e45a1cac0885p+2"], "kind": "contact", "N": 16, "Z": [0.9980087377799136, 0.9980263640275113], "Z_arb": "[0.998017550903712474493895356750697398648557672 +/- 8.82e-6]", "steps": 294, "seconds": 1.524750791490078}
{"c": [5.7230000000000745, 5.724000000000075], "c_hex": ["0x1.6e45a1cac0885p+2", "0x1.6e560418937a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980073104945817, 0.9980249322106505], "Z_arb": "[0.998016121352616110689474451673351931665769778 +/- 8.82e-6]", "steps": 294, "seconds": 1.4878355842083693}
{"c": [5.724000000000075, 5.725000000000075], "c_hex": ["0x1.6e560418937a0p+2", "0x1.6e666666666bbp+2"], "kind": "contact", "N": 16, "Z": [0.9980059119744584, 0.9980235291179289], "Z_arb": "[0.998014720546193658735772174631136687766133456 +/- 8.81e-6]", "steps": 294, "seconds": 1.477856082841754}
{"c": [5.725000000000075, 5.7260000000000755], "c_hex": ["0x1.6e666666666bbp+2", "0x1.6e76c8b4395d6p+2"], "kind": "contact", "N": 16, "Z": [0.9980045403484702, 0.9980221528777614], "Z_arb": "[0.998013346613115858639309979954720819018634522 +/- 8.81e-6]", "steps": 294, "seconds": 1.4311762088909745}
{"c": [5.7260000000000755, 5.727000000000076], "c_hex": ["0x1.6e76c8b4395d6p+2", "0x1.6e872b020c4f1p+2"], "kind": "contact", "N": 16, "Z": [0.998003193959719, 0.9980208018366606], "Z_arb": "[0.998011997898189817174649701575220659927090674 +/- 8.81e-6]", "steps": 294, "seconds": 1.3178194584324956}
{"c": [5.727000000000076, 5.728000000000076], "c_hex": ["0x1.6e872b020c4f1p+2", "0x1.6e978d4fdf40cp+2"], "kind": "contact", "N": 16, "Z": [0.9980018713340175, 0.998019474522315], "Z_arb": "[0.998010672928166295852235774293629002670804145 +/- 8.81e-6]", "steps": 294, "seconds": 1.378328625112772}
{"c": [5.728000000000076, 5.7290000000000765], "c_hex": ["0x1.6e978d4fdf40cp+2", "0x1.6ea7ef9db2327p+2"], "kind": "contact", "N": 16, "Z": [0.9980005711520026, 0.9980181696164698], "Z_arb": "[0.998009370384236216111821735481271655072400447 +/- 8.80e-6]", "steps": 294, "seconds": 1.305058166384697}
{"c": [5.7290000000000765, 5.730000000000077], "c_hex": ["0x1.6ea7ef9db2327p+2", "0x1.6eb851eb85242p+2"], "kind": "contact", "N": 16, "Z": [0.9980886184063126, 0.9981061119896982], "Z_arb": "[0.998097365198005452887833639907694268784021493 +/- 8.75e-6]", "steps": 295, "seconds": 1.307636957615614}
{"c": [5.730000000000077, 5.731000000000077], "c_hex": ["0x1.6eb851eb85242p+2", "0x1.6ec8b4395815dp+2"], "kind": "contact", "N": 16, "Z": [0.9980870232988437, 0.9981045128040551], "Z_arb": "[0.998095768051449346313888618923394289777903449 +/- 8.75e-6]", "steps": 295, "seconds": 1.3063658345490694}
{"c": [5.731000000000077, 5.7320000000000775], "c_hex": ["0x1.6ec8b4395815dp+2", "0x1.6ed916872b078p+2"], "kind": "contact", "N": 16, "Z": [0.9980854738641961, 0.9981029592210316], "Z_arb": "[0.998094216542613873686721666678161463882913674 +/- 8.75e-6]", "steps": 295, "seconds": 1.2919782912358642}
{"c": [5.7320000000000775, 5.733000000000078], "c_hex": ["0x1.6ed916872b078p+2", "0x1.6ee978d4fdf93p+2"], "kind": "contact", "N": 16, "Z": [0.9980839657149662, 0.9981014468597328], "Z_arb": "[0.998092706287349521340285425796430139115920499 +/- 8.75e-6]", "steps": 295, "seconds": 1.302100040949881}
{"c": [5.733000000000078, 5.734000000000078], "c_hex": ["0x1.6ee978d4fdf93p+2", "0x1.6ef9db22d0eaep+2"], "kind": "contact", "N": 16, "Z": [0.9980824951760172, 0.9980999720505073], "Z_arb": "[0.998091233613262185943416381292922793558662859 +/- 8.74e-6]", "steps": 295, "seconds": 1.2009406248107553}
{"c": [5.734000000000078, 5.7350000000000785], "c_hex": ["0x1.6ef9db22d0eaep+2", "0x1.6f0a3d70a3dc9p+2"], "kind": "contact", "N": 16, "Z": [0.9980810591314287, 0.9980985316811578], "Z_arb": "[0.998089795406293271006561392283838404807352579 +/- 8.74e-6]", "steps": 295, "seconds": 1.3158635003492236}
{"c": [5.7350000000000785, 5.736000000000079], "c_hex": ["0x1.6f0a3d70a3dc9p+2", "0x1.6f1a9fbe76ce4p+2"], "kind": "contact", "N": 16, "Z": [0.9980796549096613, 0.9980971230848914], "Z_arb": "[0.998088388997276343655242957713848644582525003 +/- 8.74e-6]", "steps": 295, "seconds": 1.3220515409484506}
{"c": [5.736000000000079, 5.737000000000079], "c_hex": ["0x1.6f1a9fbe76ce4p+2", "0x1.6f2b020c49bffp+2"], "kind": "contact", "N": 16, "Z": [0.9980782801990441, 0.998095743953931], "Z_arb": "[0.998087012076487583785188775114079187732630628 +/- 8.74e-6]", "steps": 295, "seconds": 1.3449727920815349}
{"c": [5.737000000000079, 5.7380000000000795], "c_hex": ["0x1.6f2b020c49bffp+2", "0x1.6f3b645a1cb1ap+2"], "kind": "contact", "N": 16, "Z": [0.998076932982913, 0.9980943922735167], "Z_arb": "[0.998085662628214809149468011944445817366101054 +/- 8.73e-6]", "steps": 295, "seconds": 1.3357181251049042}
{"c": [5.7380000000000795, 5.73900000000008], "c_hex": ["0x1.6f3b645a1cb1ap+2", "0x1.6f4bc6a7efa35p+2"], "kind": "contact", "N": 16, "Z": [0.9980756114865621, 0.9980930662732628], "Z_arb": "[0.998084338879912415175256034780463046995290764 +/- 8.73e-6]", "steps": 295, "seconds": 1.3353033335879445}
{"c": [5.73900000000008, 5.74000000000008], "c_hex": ["0x1.6f4bc6a7efa35p+2", "0x1.6f5c28f5c2950p+2"], "kind": "contact", "N": 16, "Z": [0.998074314140305, 0.9980917643840228], "Z_arb": "[0.998083039262163942887002706982048016233332688 +/- 8.73e-6]", "steps": 295, "seconds": 1.3406879166141152}
{"c": [5.74000000000008, 5.7410000000000805], "c_hex": ["0x1.6f5c28f5c2950p+2", "0x1.6f6c8b439586bp+2"], "kind": "contact", "N": 16, "Z": [0.9980730395449101, 0.99809048520864], "Z_arb": "[0.998081762376775033991357211904678666176050360 +/- 8.73e-6]", "steps": 295, "seconds": 1.2647759588435292}
{"c": [5.7410000000000805, 5.742000000000081], "c_hex": ["0x1.6f6c8b439586bp+2", "0x1.6f7ced9168786p+2"], "kind": "contact", "N": 16, "Z": [0.9980717864459653, 0.9980892274961696], "Z_arb": "[0.998080506971067424507091760135374132333065240 +/- 8.73e-6]", "steps": 295, "seconds": 1.2628559172153473}
{"c": [5.742000000000081, 5.743000000000081], "c_hex": ["0x1.6f7ced9168786p+2", "0x1.6f8d4fdf3b6a1p+2"], "kind": "contact", "N": 16, "Z": [0.9980705537152068, 0.9980879901187174], "Z_arb": "[0.998079271916962079920992473824118819711810742 +/- 8.72e-6]", "steps": 295, "seconds": 1.3211785424500704}
{"c": [5.743000000000081, 5.7440000000000815], "c_hex": ["0x1.6f8d4fdf3b6a1p+2", "0x1.6f9db22d0e5bcp+2"], "kind": "contact", "N": 16, "Z": [0.9980693403310983, 0.9980867720565092], "Z_arb": "[0.998078056193803690949930544795798318466645557 +/- 8.72e-6]", "steps": 295, "seconds": 1.2394816251471639}
{"c": [5.7440000000000815, 5.745000000000082], "c_hex": ["0x1.6f9db22d0e5bcp+2", "0x1.6fae147ae14d7p+2"], "kind": "contact", "N": 16, "Z": [0.9980681453650352, 0.9980855723832426], "Z_arb": "[0.998076858874138885341621679352066926867221717 +/- 8.72e-6]", "steps": 295, "seconds": 1.364376874640584}
{"c": [5.745000000000082, 5.746000000000082], "c_hex": ["0x1.6fae147ae14d7p+2", "0x1.6fbe76c8b43f2p+2"], "kind": "contact", "N": 16, "Z": [0.9980669679709558, 0.9980843902527422], "Z_arb": "[0.998075679111849061280519319545539276572121859 +/- 8.72e-6]", "steps": 295, "seconds": 1.380594584159553}
{"c": [5.746000000000082, 5.7470000000000825], "c_hex": ["0x1.6fbe76c8b43f2p+2", "0x1.6fced9168730dp+2"], "kind": "contact", "N": 16, "Z": [0.9980658073729806, 0.9980832248913737], "Z_arb": "[0.998074516132177135904754207406003930263249999 +/- 8.71e-6]", "steps": 295, "seconds": 1.3959782924503088}
{"c": [5.7470000000000825, 5.748000000000083], "c_hex": ["0x1.6fced9168730dp+2", "0x1.6fdf3b645a228p+2"], "kind": "contact", "N": 16, "Z": [0.9980646628593902, 0.9980820755871905], "Z_arb": "[0.998073369223290352185599017418983253817959548 +/- 8.71e-6]", "steps": 295, "seconds": 1.4128806674852967}
{"c": [5.748000000000083, 5.749000000000083], "c_hex": ["0x1.6fdf3b645a228p+2", "0x1.6fef9db22d143p+2"], "kind": "contact", "N": 16, "Z": [0.998063533772702, 0.9980809416854952], "Z_arb": "[0.998072237729098555107375138775220975354943807 +/- 8.71e-6]", "steps": 295, "seconds": 1.4438737500458956}
{"c": [5.749000000000083, 5.7500000000000835], "c_hex": ["0x1.6fef9db22d143p+2", "0x1.700000000005ep+2"], "kind": "contact", "N": 16, "Z": [0.9980624195063916, 0.9980798225798204], "Z_arb": "[0.998071121043105998652122810637225025742524768 +/- 8.71e-6]", "steps": 295, "seconds": 1.3986091250553727}
{"c": [5.7500000000000835, 5.751000000000084], "c_hex": ["0x1.700000000005ep+2", "0x1.7010624dd2f79p+2"], "kind": "contact", "N": 16, "Z": [0.9980613194979394, 0.9980787177083], "Z_arb": "[0.998070018603119709234732643072897658398771919 +/- 8.70e-6]", "steps": 295, "seconds": 1.3280154997482896}
{"c": [5.751000000000084, 5.752000000000084], "c_hex": ["0x1.7010624dd2f79p+2", "0x1.7020c49ba5e94p+2"], "kind": "contact", "N": 16, "Z": [0.9980602332241388, 0.9980776265492055], "Z_arb": "[0.998068929886672208734871177689611763840897438 +/- 8.70e-6]", "steps": 295, "seconds": 1.2984798327088356}
{"c": [5.752000000000084, 5.7530000000000845], "c_hex": ["0x1.7020c49ba5e94p+2", "0x1.703126e978dafp+2"], "kind": "contact", "N": 16, "Z": [0.9980591601984974, 0.9980765486155896], "Z_arb": "[0.998067854407043521159926021701807191127851592 +/- 8.70e-6]", "steps": 295, "seconds": 1.2454522075131536}
{"c": [5.7530000000000845, 5.754000000000085], "c_hex": ["0x1.703126e978dafp+2", "0x1.704189374bccap+2"], "kind": "contact", "N": 16, "Z": [0.9980580999659164, 0.998075483453661], "Z_arb": "[0.998066791709788713890993212600654853474489785 +/- 8.70e-6]", "steps": 295, "seconds": 1.2438372075557709}
{"c": [5.754000000000085, 5.755000000000085], "c_hex": ["0x1.704189374bccap+2", "0x1.7051eb851ebe5p+2"], "kind": "contact", "N": 16, "Z": [0.99805705210077, 0.9980744306386181], "Z_arb": "[0.998065741369694113476737028630561520248121701 +/- 8.69e-6]", "steps": 295, "seconds": 1.1621118327602744}
{"c": [5.755000000000085, 5.7560000000000855], "c_hex": ["0x1.7051eb851ebe5p+2", "0x1.70624dd2f1b00p+2"], "kind": "contact", "N": 16, "Z": [0.9980560162039, 0.9980733897722975], "Z_arb": "[0.998064702988098814569478566218537562943896440 +/- 8.69e-6]", "steps": 295, "seconds": 1.2004398321732879}
{"c": [5.7560000000000855, 5.757000000000086], "c_hex": ["0x1.70624dd2f1b00p+2", "0x1.7072b020c4a1bp+2"], "kind": "contact", "N": 16, "Z": [0.9980549919005341, 0.9980723604805237], "Z_arb": "[0.998063676190528904966213258384468054228651136 +/- 8.69e-6]", "steps": 295, "seconds": 1.0789560424163938}
{"c": [5.757000000000086, 5.758000000000086], "c_hex": ["0x1.7072b020c4a1bp+2", "0x1.7083126e97936p+2"], "kind": "contact", "N": 16, "Z": [0.9980539788388, 0.9980713424104012], "Z_arb": "[0.998062660624600589283300560858833408007424281 +/- 8.69e-6]", "steps": 295, "seconds": 1.1204332085326314}
{"c": [5.758000000000086, 5.7590000000000865], "c_hex": ["0x1.7083126e97936p+2", "0x1.709374bc6a851p+2"], "kind": "contact", "N": 16, "Z": [0.9980529766858145, 0.9980703352304964], "Z_arb": "[0.998061655958155479003454494230072574120181474 +/- 8.68e-6]", "steps": 295, "seconds": 1.0808508321642876}
{"c": [5.7590000000000865, 5.760000000000087], "c_hex": ["0x1.709374bc6a851p+2", "0x1.70a3d70a3d76cp+2"], "kind": "contact", "N": 16, "Z": [0.9980519851271429, 0.9980693386280514], "Z_arb": "[0.998060661877597129593432660987934890130641023 +/- 8.68e-6]", "steps": 295, "seconds": 1.109386875294149}
{"c": [5.760000000000087, 5.761000000000087], "c_hex": ["0x1.70a3d70a3d76cp+2", "0x1.70b4395810687p+2"], "kind": "contact", "N": 16, "Z": [0.998051003866717, 0.9980683523060885], "Z_arb": "[0.998059678086402681539019904853040514372783930 +/- 8.68e-6]", "steps": 295, "seconds": 1.1425280831754208}
{"c": [5.761000000000087, 5.7620000000000875], "c_hex": ["0x1.70b4395810687p+2", "0x1.70c49ba5e35a2p+2"], "kind": "contact", "N": 16, "Z": [0.9980500326231551, 0.9980673759844197], "Z_arb": "[0.998058704303787388327777512332623955512729706 +/- 8.68e-6]", "steps": 295, "seconds": 1.1688221246004105}
{"c": [5.7620000000000875, 5.763000000000088], "c_hex": ["0x1.70c49ba5e35a2p+2", "0x1.70d4fdf3b64bdp+2"], "kind": "contact", "N": 16, "Z": [0.9980490711302091, 0.9980664093967971], "Z_arb": "[0.998057740263503095850712306187308309650045221 +/- 8.67e-6]", "steps": 295, "seconds": 1.2725156666710973}
{"c": [5.763000000000088, 5.764000000000088], "c_hex": ["0x1.70d4fdf3b64bdp+2", "0x1.70e56041893d8p+2"], "kind": "contact", "N": 16, "Z": [0.9980481191349985, 0.9980654522905105], "Z_arb": "[0.998056785712754453098581270003725389761765858 +/- 8.67e-6]", "steps": 295, "seconds": 1.2607422498986125}
{"c": [5.764000000000088, 5.7650000000000885], "c_hex": ["0x1.70e56041893d8p+2", "0x1.70f5c28f5c2f3p+2"], "kind": "contact", "N": 16, "Z": [0.9980471763967743, 0.9980645044256636], "Z_arb": "[0.998055840411218922716704102488306705356107844 +/- 8.67e-6]", "steps": 295, "seconds": 1.2804582072421908}
{"c": [5.7650000000000885, 5.766000000000089], "c_hex": ["0x1.70f5c28f5c2f3p+2", "0x1.710624dd2f20ep+2"], "kind": "contact", "N": 16, "Z": [0.9980462422963695, 0.9980635659639475], "Z_arb": "[0.998054904130158570696231145626544169737391867 +/- 8.67e-6]", "steps": 295, "seconds": 1.2719866670668125}
{"c": [5.766000000000089, 5.767000000000089], "c_hex": ["0x1.710624dd2f20ep+2", "0x1.7116872b02129p+2"], "kind": "contact", "N": 16, "Z": [0.9980453173956022, 0.9980626359076242], "Z_arb": "[0.998053976651613241692043734456359433510927185 +/- 8.66e-6]", "steps": 295, "seconds": 1.2315435828641057}
{"c": [5.767000000000089, 5.7680000000000895], "c_hex": ["0x1.7116872b02129p+2", "0x1.7126e978d5044p+2"], "kind": "contact", "N": 16, "Z": [0.9980444010967516, 0.9980617144385805], "Z_arb": "[0.998053057767666087601836875873079509005349412 +/- 8.66e-6]", "steps": 295, "seconds": 1.23719812463969}
{"c": [5.7680000000000895, 5.76900000000009], "c_hex": ["0x1.7126e978d5044p+2", "0x1.71374bc6a7f5fp+2"], "kind": "contact", "N": 16, "Z": [0.9980434926648004, 0.9980608018947469], "Z_arb": "[0.998052147279773595809227313097730920415283063 +/- 8.66e-6]", "steps": 295, "seconds": 1.1769294580444694}
{"c": [5.76900000000009, 5.77000000000009], "c_hex": ["0x1.71374bc6a7f5fp+2", "0x1.7147ae147ae7ap+2"], "kind": "contact", "N": 16, "Z": [0.9980425929840364, 0.99805989701227], "Z_arb": "[0.998051244998153247302512963885805250297835172 +/- 8.66e-6]", "steps": 295, "seconds": 1.1633563749492168}
{"c": [5.77000000000009, 5.7710000000000905], "c_hex": ["0x1.7147ae147ae7ap+2", "0x1.715810624dd95p+2"], "kind": "contact", "N": 16, "Z": [0.9980417013352668, 0.9980590001471789], "Z_arb": "[0.998050350741222794564938008743927380449522976 +/- 8.65e-6]", "steps": 295, "seconds": 1.2189488746225834}
{"c": [5.7710000000000905, 5.772000000000091], "c_hex": ["0x1.715810624dd95p+2", "0x1.716872b020cb0p+2"], "kind": "contact", "N": 16, "Z": [0.9980408175439556, 0.9980581111262162], "Z_arb": "[0.998049464335085879346619134258292191367065421 +/- 8.65e-6]", "steps": 295, "seconds": 1.1804347494617105}
{"c": [5.772000000000091, 5.773000000000091], "c_hex": ["0x1.716872b020cb0p+2", "0x1.7178d4fdf3bcbp+2"], "kind": "contact", "N": 16, "Z": [0.998039941438261, 0.9980572297878576], "Z_arb": "[0.998048585613059339153335387087922553587572433 +/- 8.65e-6]", "steps": 295, "seconds": 1.2079772083088756}
{"c": [5.773000000000091, 5.7740000000000915], "c_hex": ["0x1.7178d4fdf3bcbp+2", "0x1.7189374bc6ae6p+2"], "kind": "contact", "N": 16, "Z": [0.9980390728624136, 0.9980563559680626], "Z_arb": "[0.998047714415238097569655771343348135916612858 +/- 8.65e-6]", "steps": 295, "seconds": 1.1773919994011521}
{"c": [5.7740000000000915, 5.775000000000092], "c_hex": ["0x1.7189374bc6ae6p+2", "0x1.7199999999a01p+2"], "kind": "contact", "N": 16, "Z": [0.9980382116640929, 0.9980554895120952], "Z_arb": "[0.998046850588094008998640962855750464487102881 +/- 8.64e-6]", "steps": 295, "seconds": 1.2243183329701424}
{"c": [5.775000000000092, 5.776000000000092], "c_hex": ["0x1.7199999999a01p+2", "0x1.71a9fbe76c91cp+2"], "kind": "contact", "N": 16, "Z": [0.998037357695351, 0.9980546302728599], "Z_arb": "[0.998045993984105432603815038963209871005292320 +/- 8.64e-6]", "steps": 295, "seconds": 1.1330826673656702}
{"c": [5.776000000000092, 5.7770000000000925], "c_hex": ["0x1.71a9fbe76c91cp+2", "0x1.71ba5e353f837p+2"], "kind": "contact", "N": 16, "Z": [0.9980365108134776, 0.9980537781093518], "Z_arb": "[0.998045144461414673238879564774403918776684772 +/- 8.64e-6]", "steps": 295, "seconds": 1.1468217503279448}
{"c": [5.7770000000000925, 5.778000000000093], "c_hex": ["0x1.71ba5e353f837p+2", "0x1.71cac08312752p+2"], "kind": "contact", "N": 16, "Z": [0.998035670882658, 0.9980529328843636], "Z_arb": "[0.998044301883510736724335942400468853534539272 +/- 8.64e-6]", "steps": 295, "seconds": 1.168663416057825}
{"c": [5.778000000000093, 5.779000000000093], "c_hex": ["0x1.71cac08312752p+2", "0x1.71db22d0e566dp+2"], "kind": "contact", "N": 16, "Z": [0.9980348377706094, 0.9980520944672608], "Z_arb": "[0.998043466118935123088867734403926150297296821 +/- 8.63e-6]", "steps": 295, "seconds": 1.1661860421299934}
{"c": [5.779000000000093, 5.7800000000000935], "c_hex": ["0x1.71db22d0e566dp+2", "0x1.71eb851eb8588p+2"], "kind": "contact", "N": 16, "Z": [0.9980340113514627, 0.9980512627305544], "Z_arb": "[0.998042637041008618004474486209816750917836599 +/- 8.63e-6]", "steps": 295, "seconds": 1.0914311250671744}
{"c": [5.7800000000000935, 5.781000000000094], "c_hex": ["0x1.71eb851eb8588p+2", "0x1.71fbe76c8b4a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980331915020693, 0.9980504375530852], "Z_arb": "[0.998041814527577255382967078430137117960015466 +/- 8.63e-6]", "steps": 295, "seconds": 1.1098449165001512}
{"c": [5.781000000000094, 5.782000000000094], "c_hex": ["0x1.71fbe76c8b4a3p+2", "0x1.720c49ba5e3bep+2"], "kind": "contact", "N": 16, "Z": [0.9980323781050326, 0.9980496188165189], "Z_arb": "[0.998040998460775812695479626597108093693583427 +/- 8.63e-6]", "steps": 295, "seconds": 1.1355971666052938}
{"c": [5.782000000000094, 5.7830000000000945], "c_hex": ["0x1.720c49ba5e3bep+2", "0x1.721cac08312d9p+2"], "kind": "contact", "N": 16, "Z": [0.9980315710460302, 0.9980488064075844], "Z_arb": "[0.998040188726807362179566664928133507393101431 +/- 8.62e-6]", "steps": 295, "seconds": 1.1455608746036887}
{"c": [5.7830000000000945, 5.784000000000095], "c_hex": ["0x1.721cac08312d9p+2", "0x1.722d0e56041f4p+2"], "kind": "contact", "N": 16, "Z": [0.9980307702157813, 0.9980480002156937], "Z_arb": "[0.998039385215737548477008394613699447312647782 +/- 8.62e-6]", "steps": 295, "seconds": 1.1613638745620847}
{"c": [5.784000000000095, 5.785000000000095], "c_hex": ["0x1.722d0e56041f4p+2", "0x1.723d70a3d710fp+2"], "kind": "contact", "N": 16, "Z": [0.9980299755068425, 0.9980472001357623], "Z_arb": "[0.998038587821302388898502659884683212884171422 +/- 8.62e-6]", "steps": 295, "seconds": 1.103282917290926}
{"c": [5.785000000000095, 5.7860000000000955], "c_hex": ["0x1.723d70a3d710fp+2", "0x1.724dd2f1aa02ap+2"], "kind": "contact", "N": 16, "Z": [0.9980291868172076, 0.9980464060642494], "Z_arb": "[0.998037796440728515773897395232657088585687961 +/- 8.61e-6]", "steps": 295, "seconds": 1.152776250615716}
{"c": [5.7860000000000955, 5.787000000000096], "c_hex": ["0x1.724dd2f1aa02ap+2", "0x1.725e353f7cf45p+2"], "kind": "contact", "N": 16, "Z": [0.9980284040470137, 0.9980456179021161], "Z_arb": "[0.998037010974564873023145679077367389775093042 +/- 8.61e-6]", "steps": 295, "seconds": 1.155263083986938}
{"c": [5.787000000000096, 5.788000000000096], "c_hex": ["0x1.725e353f7cf45p+2", "0x1.726e978d4fe60p+2"], "kind": "contact", "N": 16, "Z": [0.9980276271001588, 0.9980448355528911], "Z_arb": "[0.998036231326524976802978460277766967368453374 +/- 8.61e-6]", "steps": 295, "seconds": 1.1563814580440521}
{"c": [5.788000000000096, 5.7890000000000965], "c_hex": ["0x1.726e978d4fe60p+2", "0x1.727ef9db22d7bp+2"], "kind": "contact", "N": 16, "Z": [0.9980268558826768, 0.9980440589240009], "Z_arb": "[0.998035457403338929467558261909695642898499176 +/- 8.61e-6]", "steps": 295, "seconds": 1.1266204994171858}
{"c": [5.7890000000000965, 5.790000000000097], "c_hex": ["0x1.727ef9db22d7bp+2", "0x1.728f5c28f5c96p+2"], "kind": "contact", "N": 16, "Z": [0.9980260903049003, 0.9980432879243286], "Z_arb": "[0.998034689114614448953655709379975333529175547 +/- 8.60e-6]", "steps": 295, "seconds": 1.1274224994704127}
{"c": [5.790000000000097, 5.791000000000097], "c_hex": ["0x1.728f5c28f5c96p+2", "0x1.729fbe76c8bb1p+2"], "kind": "contact", "N": 16, "Z": [0.9980253302782743, 0.9980425224671382], "Z_arb": "[0.998033926372706242751670318110275763164134041 +/- 8.60e-6]", "steps": 295, "seconds": 1.138533415272832}
{"c": [5.791000000000097, 5.7920000000000975], "c_hex": ["0x1.729fbe76c8bb1p+2", "0x1.72b020c49baccp+2"], "kind": "contact", "N": 16, "Z": [0.9980245757182751, 0.9980417624669111], "Z_arb": "[0.998033169092593112436448595073637868591039016 +/- 8.60e-6]", "steps": 295, "seconds": 1.1100126253440976}
{"c": [5.7920000000000975, 5.793000000000098], "c_hex": ["0x1.72b020c49baccp+2", "0x1.72c083126e9e7p+2"], "kind": "contact", "N": 16, "Z": [0.9980238265426883, 0.9980410078408363], "Z_arb": "[0.998032417191762229287919480457167340741037956 +/- 8.60e-6]", "steps": 295, "seconds": 1.2469937922433019}
{"c": [5.793000000000098, 5.794000000000098], "c_hex": ["0x1.72c083126e9e7p+2", "0x1.72d0e56041902p+2"], "kind": "contact", "N": 16, "Z": [0.998023082670036, 0.9980402585101642], "Z_arb": "[0.998031670590100068401491943498100621719053934 +/- 8.59e-6]", "steps": 295, "seconds": 1.3115141652524471}
{"c": [5.794000000000098, 5.7950000000000985], "c_hex": ["0x1.72d0e56041902p+2", "0x1.72e147ae1481dp+2"], "kind": "contact", "N": 16, "Z": [0.998022344023567, 0.998039514396012], "Z_arb": "[0.998030929209789533314303598142387888699675466 +/- 8.59e-6]", "steps": 295, "seconds": 1.3473340403288603}
{"c": [5.7950000000000985, 5.796000000000099], "c_hex": ["0x1.72e147ae1481dp+2", "0x1.72f1a9fbe7738p+2"], "kind": "contact", "N": 16, "Z": [0.9980216105270953, 0.9980387754233305], "Z_arb": "[0.998030192975212839190638901882751294787284200 +/- 8.59e-6]", "steps": 295, "seconds": 1.3349249996244907}
{"c": [5.796000000000099, 5.797000000000099], "c_hex": ["0x1.72f1a9fbe7738p+2", "0x1.73020c49ba653p+2"], "kind": "contact", "N": 16, "Z": [0.9980208821074513, 0.9980380415182682], "Z_arb": "[0.998029461812859759461305715583966399919639265 +/- 8.58e-6]", "steps": 295, "seconds": 1.3479400826618075}
{"c": [5.797000000000099, 5.7980000000000995], "c_hex": ["0x1.73020c49ba653p+2", "0x1.73126e978d56ep+2"], "kind": "contact", "N": 16, "Z": [0.9980201586925916, 0.99803731260989], "Z_arb": "[0.998028735651240875935973095468151403711621642 +/- 8.58e-6]", "steps": 295, "seconds": 1.3540914170444012}
{"c": [5.7980000000000995, 5.7990000000001], "c_hex": ["0x1.73126e978d56ep+2", "0x1.7322d0e560489p+2"], "kind": "contact", "N": 16, "Z": [0.9980194403887113, 0.9980365884528997], "Z_arb": "[0.998028014420805492790612842381306127998278207 +/- 8.58e-6]", "steps": 295, "seconds": 1.3194267926737666}
{"c": [5.7990000000001, 5.8000000000001], "c_hex": ["0x1.7322d0e560489p+2", "0x1.73333333333a4p+2"], "kind": "contact", "N": 16, "Z": [0.9980187267740996, 0.9980358693336282], "Z_arb": "[0.998027298053863912852277706694606062263941118 +/- 8.58e-6]", "steps": 295, "seconds": 1.280041292309761}
{"c": [5.8000000000001, 5.8010000000001005], "c_hex": ["0x1.73333333333a4p+2", "0x1.73439581062bfp+2"], "kind": "contact", "N": 16, "Z": [0.998018017961229, 0.9980351550077986], "Z_arb": "[0.998026586484513786713945952314583511435100992 +/- 8.57e-6]", "steps": 295, "seconds": 1.2637009155005217}
{"c": [5.8010000000001005, 5.802000000000101], "c_hex": ["0x1.73439581062bfp+2", "0x1.7353f7ced91dap+2"], "kind": "contact", "N": 16, "Z": [0.9980173138854598, 0.9980344454116807], "Z_arb": "[0.998025879648570275350276842596419768048690577 +/- 8.57e-6]", "steps": 295, "seconds": 1.1835956247523427}
{"c": [5.802000000000101, 5.803000000000101], "c_hex": ["0x1.7353f7ced91dap+2", "0x1.73645a1cac0f5p+2"], "kind": "contact", "N": 16, "Z": [0.998016614484898, 0.9980337404821017], "Z_arb": "[0.998025177483499784752622120553234499722694939 +/- 8.57e-6]", "steps": 295, "seconds": 1.3202732503414154}
{"c": [5.803000000000101, 5.8040000000001015], "c_hex": ["0x1.73645a1cac0f5p+2", "0x1.7374bc6a7f010p+2"], "kind": "contact", "N": 16, "Z": [0.9980159196979302, 0.9980330401587839], "Z_arb": "[0.998024479928357045957997782101712369768819131 +/- 8.57e-6]", "steps": 295, "seconds": 1.3114832919090986}
{"c": [5.8040000000001015, 5.805000000000102], "c_hex": ["0x1.7374bc6a7f010p+2", "0x1.73851eb851f2bp+2"], "kind": "contact", "N": 16, "Z": [0.9980152294654809, 0.9980323443819696], "Z_arb": "[0.998023786923725335229000798533187790459265096 +/- 8.56e-6]", "steps": 295, "seconds": 1.3078047074377537}
{"c": [5.805000000000102, 5.806000000000102], "c_hex": ["0x1.73851eb851f2bp+2", "0x1.7395810624e46p+2"], "kind": "contact", "N": 16, "Z": [0.9980145437288662, 0.998031653094453], "Z_arb": "[0.998023098411659639512693861802994950519068258 +/- 8.56e-6]", "steps": 295, "seconds": 1.2520299581810832}
{"c": [5.806000000000102, 5.8070000000001025], "c_hex": ["0x1.7395810624e46p+2", "0x1.73a5e353f7d61p+2"], "kind": "contact", "N": 16, "Z": [0.9980138624323687, 0.9980309662388964], "Z_arb": "[0.998022414335632593998373062065478825008324380 +/- 8.56e-6]", "steps": 295, "seconds": 1.2204520842060447}
{"c": [5.8070000000001025, 5.808000000000103], "c_hex": ["0x1.73a5e353f7d61p+2", "0x1.73b645a1cac7cp+2"], "kind": "contact", "N": 16, "Z": [0.9980131855205998, 0.9980302837603663], "Z_arb": "[0.998021734640483017355494875998124644395175300 +/- 8.55e-6]", "steps": 295, "seconds": 1.2783990828320384}
{"c": [5.808000000000103, 5.809000000000103], "c_hex": ["0x1.73b645a1cac7cp+2", "0x1.73c6a7ef9db97p+2"], "kind": "contact", "N": 16, "Z": [0.9980125129393034, 0.9980296056054305], "Z_arb": "[0.998021059272366900945241058291860289279402020 +/- 8.55e-6]", "steps": 295, "seconds": 1.2221729587763548}
{"c": [5.809000000000103, 5.8100000000001035], "c_hex": ["0x1.73c6a7ef9db97p+2", "0x1.73d70a3d70ab2p+2"], "kind": "contact", "N": 16, "Z": [0.9980118446347974, 0.9980289317226241], "Z_arb": "[0.998020388178710699963656865679239004586164778 +/- 8.55e-6]", "steps": 295, "seconds": 1.172698917798698}
{"c": [5.8100000000001035, 5.811000000000104], "c_hex": ["0x1.73d70a3d70ab2p+2", "0x1.73e76c8b439cdp+2"], "kind": "contact", "N": 16, "Z": [0.9980111805571554, 0.9980282620591783], "Z_arb": "[0.998019721308166799613876678947971215944643814 +/- 8.55e-6]", "steps": 295, "seconds": 1.134792709723115}
{"c": [5.811000000000104, 5.812000000000104], "c_hex": ["0x1.73e76c8b439cdp+2", "0x1.73f7ced9168e8p+2"], "kind": "contact", "N": 16, "Z": [0.9980105206559006, 0.9980275965652415], "Z_arb": "[0.998019058610571026288991454968263684224701660 +/- 8.54e-6]", "steps": 295, "seconds": 1.131165500730276}
{"c": [5.812000000000104, 5.8130000000001045], "c_hex": ["0x1.73f7ced9168e8p+2", "0x1.74083126e9803p+2"], "kind": "contact", "N": 16, "Z": [0.9980098648822248, 0.9980269351915795], "Z_arb": "[0.998018400036902095161912849622404359039142478 +/- 8.54e-6]", "steps": 295, "seconds": 1.1759853335097432}
{"c": [5.8130000000001045, 5.814000000000105], "c_hex": ["0x1.74083126e9803p+2", "0x1.74189374bc71ep+2"], "kind": "contact", "N": 16, "Z": [0.9980092145559913, 0.9980262765224943], "Z_arb": "[0.998017745539242878174212483333106104706123209 +/- 8.54e-6]", "steps": 295, "seconds": 1.137495125643909}
{"c": [5.814000000000105, 5.815000000000105], "c_hex": ["0x1.74189374bc71ep+2", "0x1.7428f5c28f639p+2"], "kind": "contact", "N": 16, "Z": [0.9980085668819286, 0.9980256232595582], "Z_arb": "[0.998017095070743397351034206014125347201618258 +/- 8.53e-6]", "steps": 295, "seconds": 1.1322284583002329}
{"c": [5.815000000000105, 5.8160000000001055], "c_hex": ["0x1.7428f5c28f639p+2", "0x1.7439581062554p+2"], "kind": "contact", "N": 16, "Z": [0.9980079231947458, 0.9980249739764251], "Z_arb": "[0.998016448585585447834171817998525262801825091 +/- 8.53e-6]", "steps": 295, "seconds": 1.1264389995485544}
{"c": [5.8160000000001055, 5.817000000000106], "c_hex": ["0x1.7439581062554p+2", "0x1.7449ba5e3546fp+2"], "kind": "contact", "N": 16, "Z": [0.9980072834491965, 0.998024328628701], "Z_arb": "[0.998015806038948758175683382706830016214477454 +/- 8.53e-6]", "steps": 295, "seconds": 1.0834334585815668}
{"c": [5.817000000000106, 5.818000000000106], "c_hex": ["0x1.7449ba5e3546fp+2", "0x1.745a1cac0838ap+2"], "kind": "contact", "N": 16, "Z": [0.9980066476016106, 0.9980236871723466], "Z_arb": "[0.998015167386978612742844734650998185310342535 +/- 8.52e-6]", "steps": 295, "seconds": 1.0725857084617019}
{"c": [5.818000000000106, 5.8190000000001065], "c_hex": ["0x1.745a1cac0838ap+2", "0x1.746a7ef9db2a5p+2"], "kind": "contact", "N": 16, "Z": [0.9980060156089828, 0.9980230495645269], "Z_arb": "[0.998014532586754853214367176809421210997614071 +/- 8.52e-6]", "steps": 295, "seconds": 1.0791166247799993}
{"c": [5.8190000000001065, 5.820000000000107], "c_hex": ["0x1.746a7ef9db2a5p+2", "0x1.747ae147ae1c0p+2"], "kind": "contact", "N": 16, "Z": [0.9980053874293261, 0.9980224157631982], "Z_arb": "[0.998013901596262186825256023021708782180440121 +/- 8.52e-6]", "steps": 295, "seconds": 1.1159955831244588}
{"c": [5.820000000000107, 5.821000000000107], "c_hex": ["0x1.747ae147ae1c0p+2", "0x1.748b4395810dbp+2"], "kind": "contact", "N": 16, "Z": [0.9980047630210612, 0.9980217857276622], "Z_arb": "[0.998013274374361738557039355509536417252569962 +/- 8.52e-6]", "steps": 295, "seconds": 1.0748119577765465}
{"c": [5.821000000000107, 5.8220000000001075], "c_hex": ["0x1.748b4395810dbp+2", "0x1.749ba5e353ff6p+2"], "kind": "contact", "N": 16, "Z": [0.9980041423445094, 0.9980211594170181], "Z_arb": "[0.998012650880763776195712102937668369034183622 +/- 8.51e-6]", "steps": 295, "seconds": 1.0822829995304346}
{"c": [5.8220000000001075, 5.823000000000108], "c_hex": ["0x1.749ba5e353ff6p+2", "0x1.74ac083126f11p+2"], "kind": "contact", "N": 16, "Z": [0.9980035253597492, 0.9980205367922539], "Z_arb": "[0.998012031076001553799468171477137900810150060 +/- 8.51e-6]", "steps": 295, "seconds": 1.0951788751408458}
{"c": [5.823000000000108, 5.824000000000108], "c_hex": ["0x1.74ac083126f11p+2", "0x1.74bc6a7ef9e2cp+2"], "kind": "contact", "N": 16, "Z": [0.9980029120281686, 0.9980199178146438], "Z_arb": "[0.998011414921406215298109276958202331086018085 +/- 8.51e-6]", "steps": 295, "seconds": 1.144678957760334}
{"c": [5.824000000000108, 5.8250000000001085], "c_hex": ["0x1.74bc6a7ef9e2cp+2", "0x1.74ccccccccd47p+2"], "kind": "contact", "N": 16, "Z": [0.9980023023118014, 0.9980193024463639], "Z_arb": "[0.998010802379082705052207709491667904577650602 +/- 8.51e-6]", "steps": 295, "seconds": 1.1405530413612723}
{"c": [5.8250000000001085, 5.826000000000109], "c_hex": ["0x1.74ccccccccd47p+2", "0x1.74dd2f1a9fc62p+2"], "kind": "contact", "N": 16, "Z": [0.9980016961737024, 0.998018690650071], "Z_arb": "[0.998010193411886636112220633906510124012402422 +/- 8.50e-6]", "steps": 295, "seconds": 1.0733294170349836}
{"c": [5.826000000000109, 5.827000000000109], "c_hex": ["0x1.74dd2f1a9fc62p+2", "0x1.74ed916872b7dp+2"], "kind": "contact", "N": 16, "Z": [0.9980010935770006, 0.9980180823898036], "Z_arb": "[0.998009587983402068270847586395599689997020183 +/- 8.50e-6]", "steps": 295, "seconds": 1.1348829586058855}
{"c": [5.827000000000109, 5.8280000000001095], "c_hex": ["0x1.74ed916872b7dp+2", "0x1.74fdf3b645a98p+2"], "kind": "contact", "N": 16, "Z": [0.9980004944861436, 0.9980174776296966], "Z_arb": "[0.998008986057920153364025365036253844084942208 +/- 8.50e-6]", "steps": 295, "seconds": 1.0999420005828142}
{"c": [5.8280000000001095, 5.82900000000011], "c_hex": ["0x1.74fdf3b645a98p+2", "0x1.750e5604189b3p+2"], "kind": "contact", "N": 16, "Z": [0.9980788239226592, 0.9980957273413278], "Z_arb": "[0.998087275631993500773366491355935113972176596 +/- 8.46e-6]", "steps": 296, "seconds": 1.1219772091135383}
{"c": [5.82900000000011, 5.83000000000011], "c_hex": ["0x1.750e5604189b3p+2", "0x1.751eb851eb8cep+2"], "kind": "contact", "N": 16, "Z": [0.9980782064743997, 0.9980951043970486], "Z_arb": "[0.998086655435724216194158237036833818663332953 +/- 8.45e-6]", "steps": 296, "seconds": 1.099447125568986}
{"c": [5.83000000000011, 5.8310000000001105], "c_hex": ["0x1.751eb851eb8cep+2", "0x1.752f1a9fbe7e9p+2"], "kind": "contact", "N": 16, "Z": [0.9980775927857084, 0.9980944852061702], "Z_arb": "[0.998086038995939296915997796557779047501113537 +/- 8.45e-6]", "steps": 296, "seconds": 1.1526060840114951}
{"c": [5.8310000000001105, 5.832000000000111], "c_hex": ["0x1.752f1a9fbe7e9p+2", "0x1.753f7ced91704p+2"], "kind": "contact", "N": 16, "Z": [0.9980769828161284, 0.9980938697265302], "Z_arb": "[0.998085426271329317233292513727576531659865114 +/- 8.45e-6]", "steps": 296, "seconds": 1.0543450834229589}
{"c": [5.832000000000111, 5.833000000000111], "c_hex": ["0x1.753f7ced91704p+2", "0x1.754fdf3b6461fp+2"], "kind": "contact", "N": 16, "Z": [0.998076376523841, 0.9980932579190669], "Z_arb": "[0.998084817221453898588616133608047810995848464 +/- 8.45e-6]", "steps": 296, "seconds": 1.0839022090658545}
{"c": [5.833000000000111, 5.8340000000001115], "c_hex": ["0x1.754fdf3b6461fp+2", "0x1.756041893753ap+2"], "kind": "contact", "N": 16, "Z": [0.9980757738699153, 0.9980926497435136], "Z_arb": "[0.998084211806714440282436966293600783141471156 +/- 8.44e-6]", "steps": 296, "seconds": 1.1554432911798358}
{"c": [5.8340000000001115, 5.835000000000112], "c_hex": ["0x1.756041893753ap+2", "0x1.7570a3d70a455p+2"], "kind": "contact", "N": 16, "Z": [0.9980751748155827, 0.9980920451610733], "Z_arb": "[0.998083609988327976605967891333197109897110095 +/- 8.44e-6]", "steps": 296, "seconds": 1.0958290407434106}
{"c": [5.835000000000112, 5.836000000000112], "c_hex": ["0x1.7570a3d70a455p+2", "0x1.75810624dd370p+2"], "kind": "contact", "N": 16, "Z": [0.9980745793226518, 0.9980914441339523], "Z_arb": "[0.998083011728302100961988477117909909646151855 +/- 8.44e-6]", "steps": 296, "seconds": 1.0493280002847314}
{"c": [5.836000000000112, 5.8370000000001125], "c_hex": ["0x1.75810624dd370p+2", "0x1.75916872b028bp+2"], "kind": "contact", "N": 16, "Z": [0.998073987353783, 0.9980908466250388], "Z_arb": "[0.998082416989410905098291161144615247680387338 +/- 8.43e-6]", "steps": 296, "seconds": 1.0743865827098489}
{"c": [5.8370000000001125, 5.838000000000113], "c_hex": ["0x1.75916872b028bp+2", "0x1.75a1cac0831a6p+2"], "kind": "contact", "N": 16, "Z": [0.9980733988730623, 0.9980902525972815], "Z_arb": "[0.998081825735171882212266664243872291396191840 +/- 8.43e-6]", "steps": 296, "seconds": 1.1241655005142093}
{"c": [5.838000000000113, 5.839000000000113], "c_hex": ["0x1.75a1cac0831a6p+2", "0x1.75b22d0e560c1p+2"], "kind": "contact", "N": 16, "Z": [0.998072813843691, 0.9980896620159565], "Z_arb": "[0.998081237929823747154970206840755531958216253 +/- 8.43e-6]", "steps": 296, "seconds": 1.1468007918447256}
{"c": [5.839000000000113, 5.8400000000001135], "c_hex": ["0x1.75b22d0e560c1p+2", "0x1.75c28f5c28fdcp+2"], "kind": "contact", "N": 16, "Z": [0.9980722322312897, 0.9980890748453205], "Z_arb": "[0.998080653538305126358042740538886517056534927 +/- 8.43e-6]", "steps": 296, "seconds": 1.0467187501490116}
{"c": [5.8400000000001135, 5.841000000000114], "c_hex": ["0x1.75c28f5c28fdcp+2", "0x1.75d2f1a9fbef7p+2"], "kind": "contact", "N": 16, "Z": [0.9980716540013204, 0.9980884910511478], "Z_arb": "[0.998080072526234078240027327087936072675100424 +/- 8.42e-6]", "steps": 296, "seconds": 1.090560458600521}
{"c": [5.841000000000114, 5.842000000000114], "c_hex": ["0x1.75d2f1a9fbef7p+2", "0x1.75e353f7cee12p+2"], "kind": "contact", "N": 16, "Z": [0.998071079119677, 0.9980879106000999], "Z_arb": "[0.998079494859888403041691526967352135669293824 +/- 8.42e-6]", "steps": 296, "seconds": 1.1133788330480456}
{"c": [5.842000000000114, 5.8430000000001145], "c_hex": ["0x1.75e353f7cee12p+2", "0x1.75f3b645a1d2dp+2"], "kind": "contact", "N": 16, "Z": [0.9980705075537044, 0.9980873334586691], "Z_arb": "[0.998078920506186704392485047627610381632183463 +/- 8.42e-6]", "steps": 296, "seconds": 1.0874779997393489}
{"c": [5.8430000000001145, 5.844000000000115], "c_hex": ["0x1.75f3b645a1d2dp+2", "0x1.7604189374c48p+2"], "kind": "contact", "N": 16, "Z": [0.9980699392704465, 0.9980867595948938], "Z_arb": "[0.998078349432670167717116273731811005181782672 +/- 8.42e-6]", "steps": 296, "seconds": 1.1259810840710998}
{"c": [5.844000000000115, 5.845000000000115], "c_hex": ["0x1.7604189374c48p+2", "0x1.76147ae147b63p+2"], "kind": "contact", "N": 16, "Z": [0.9980693742386749, 0.9980861889762952], "Z_arb": "[0.998077781607485021394214895744997820960635871 +/- 8.41e-6]", "steps": 296, "seconds": 1.1045976672321558}
{"c": [5.845000000000115, 5.8460000000001155], "c_hex": ["0x1.76147ae147b63p+2", "0x1.7624dd2f1aa7ep+2"], "kind": "contact", "N": 16, "Z": [0.9980688124265128, 0.9980856215722186], "Z_arb": "[0.998077216999365648939264770952110307229339653 +/- 8.41e-6]", "steps": 296, "seconds": 1.0869778329506516}
{"c": [5.8460000000001155, 5.847000000000116], "c_hex": ["0x1.7624dd2f1aa7ep+2", "0x1.76353f7ced999p+2"], "kind": "contact", "N": 16, "Z": [0.9980682538031386, 0.9980850573520982], "Z_arb": "[0.998076655577618324023127679615703635694738367 +/- 8.41e-6]", "steps": 296, "seconds": 1.1133665833622217}
{"c": [5.847000000000116, 5.848000000000116], "c_hex": ["0x1.76353f7ced999p+2", "0x1.7645a1cac08b4p+2"], "kind": "contact", "N": 16, "Z": [0.9980676983383863, 0.9980844962858249], "Z_arb": "[0.998076097312105539205872106604911628168895592 +/- 8.40e-6]", "steps": 296, "seconds": 1.1003239173442125}
{"c": [5.848000000000116, 5.8490000000001166], "c_hex": ["0x1.7645a1cac08b4p+2", "0x1.76560418937cfp+2"], "kind": "contact", "N": 16, "Z": [0.9980671460032138, 0.998083938343248], "Z_arb": "[0.998075542173230898284289915178488908497447193 +/- 8.40e-6]", "steps": 296, "seconds": 1.1529536247253418}
{"c": [5.8490000000001166, 5.850000000000117], "c_hex": ["0x1.76560418937cfp+2", "0x1.76666666666eap+2"], "kind": "contact", "N": 16, "Z": [0.9980665967677697, 0.9980833834960795], "Z_arb": "[0.998074990131924552966076414116183628562633449 +/- 8.40e-6]", "steps": 296, "seconds": 1.105034333653748}
{"c": [5.850000000000117, 5.851000000000117], "c_hex": ["0x1.76666666666eap+2", "0x1.7676c8b439605p+2"], "kind": "contact", "N": 16, "Z": [0.9980660506038802, 0.9980828317153781], "Z_arb": "[0.998074441159629158279010348589549751929045964 +/- 8.40e-6]", "steps": 296, "seconds": 1.0923720421269536}
{"c": [5.851000000000117, 5.8520000000001176], "c_hex": ["0x1.7676c8b439605p+2", "0x1.76872b020c520p+2"], "kind": "contact", "N": 16, "Z": [0.9980655074838565, 0.9980822829727161], "Z_arb": "[0.998073895228286316947835301818293334840333432 +/- 8.39e-6]", "steps": 296, "seconds": 1.098701166920364}
{"c": [5.8520000000001176, 5.853000000000118], "c_hex": ["0x1.76872b020c520p+2", "0x1.76978d4fdf43bp+2"], "kind": "contact", "N": 16, "Z": [0.9980649673796145, 0.9980817372410324], "Z_arb": "[0.998073352310323504154768594346717727013106456 +/- 8.39e-6]", "steps": 296, "seconds": 1.1006052503362298}
{"c": [5.853000000000118, 5.854000000000118], "c_hex": ["0x1.76978d4fdf43bp+2", "0x1.76a7ef9db2356p+2"], "kind": "contact", "N": 16, "Z": [0.9980644302642965, 0.9980811944929864], "Z_arb": "[0.998072812378641438735855342650969286656924745 +/- 8.39e-6]", "steps": 296, "seconds": 1.0780044589191675}
{"c": [5.854000000000118, 5.8550000000001186], "c_hex": ["0x1.76a7ef9db2356p+2", "0x1.76b851eb85271p+2"], "kind": "contact", "N": 16, "Z": [0.9980638961108805, 0.9980806547023233], "Z_arb": "[0.998072275406601892551223571197124620409629978 +/- 8.38e-6]", "steps": 296, "seconds": 1.0670868325978518}
{"c": [5.8550000000001186, 5.856000000000119], "c_hex": ["0x1.76b851eb85271p+2", "0x1.76c8b4395818cp+2"], "kind": "contact", "N": 16, "Z": [0.9980633648932913, 0.9980801178427405], "Z_arb": "[0.998071741368015912211623461559336092105208521 +/- 8.38e-6]", "steps": 296, "seconds": 1.075410875491798}
{"c": [5.856000000000119, 5.857000000000119], "c_hex": ["0x1.76c8b4395818cp+2", "0x1.76d916872b0a7p+2"], "kind": "contact", "N": 16, "Z": [0.9980628365859341, 0.9980795838883307], "Z_arb": "[0.998071210237132439655557207188479552320122349 +/- 8.38e-6]", "steps": 296, "seconds": 1.1118195001035929}
{"c": [5.857000000000119, 5.85800000000012], "c_hex": ["0x1.76d916872b0a7p+2", "0x1.76e978d4fdfc2p+2"], "kind": "contact", "N": 16, "Z": [0.9980623111629733, 0.9980790528142814], "Z_arb": "[0.998070681988627312804325428592694171410451064 +/- 8.38e-6]", "steps": 296, "seconds": 1.1442278753966093}
{"c": [5.85800000000012, 5.85900000000012], "c_hex": ["0x1.76e978d4fdfc2p+2", "0x1.76f9db22d0eddp+2"], "kind": "contact", "N": 16, "Z": [0.9980617885998845, 0.9980785245953009], "Z_arb": "[0.998070156597592632323257926827787189939233147 +/- 8.37e-6]", "steps": 296, "seconds": 1.0715534575283527}
{"c": [5.85900000000012, 5.86000000000012], "c_hex": ["0x1.76f9db22d0eddp+2", "0x1.770a3d70a3df8p+2"], "kind": "contact", "N": 16, "Z": [0.9980612688720379, 0.9980779992070151], "Z_arb": "[0.998069634039526478239574879448498763327457867 +/- 8.37e-6]", "steps": 296, "seconds": 1.0922443335875869}
{"c": [5.86000000000012, 5.861000000000121], "c_hex": ["0x1.770a3d70a3df8p+2", "0x1.771a9fbe76d13p+2"], "kind": "contact", "N": 16, "Z": [0.9980607519553846, 0.9980774766252614], "Z_arb": "[0.998069114290322962775954422826530285930516825 +/- 8.37e-6]", "steps": 296, "seconds": 1.1138330418616533}
{"c": [5.861000000000121, 5.862000000000121], "c_hex": ["0x1.771a9fbe76d13p+2", "0x1.772b020c49c2ep+2"], "kind": "contact", "N": 16, "Z": [0.9980602378263898, 0.9980769568261355], "Z_arb": "[0.998068597326262604544678184402911689557566435 +/- 8.36e-6]", "steps": 296, "seconds": 1.0852587902918458}
{"c": [5.862000000000121, 5.863000000000121], "c_hex": ["0x1.772b020c49c2ep+2", "0x1.773b645a1cb49p+2"], "kind": "contact", "N": 16, "Z": [0.9980597264612278, 0.9980764397867782], "Z_arb": "[0.998068083124003014376519121426184095714661965 +/- 8.36e-6]", "steps": 296, "seconds": 1.1022787922993302}
{"c": [5.863000000000121, 5.864000000000122], "c_hex": ["0x1.773b645a1cb49p+2", "0x1.774bc6a7efa64p+2"], "kind": "contact", "N": 16, "Z": [0.9980592178342103, 0.9980759254869296], "Z_arb": "[0.998067571660569876022992325676145729513661478 +/- 8.36e-6]", "steps": 296, "seconds": 1.080450833775103}
{"c": [5.864000000000122, 5.865000000000122], "c_hex": ["0x1.774bc6a7efa64p+2", "0x1.775c28f5c297fp+2"], "kind": "contact", "N": 16, "Z": [0.9980587119243278, 0.9980754139023686], "Z_arb": "[0.998067062913348214161809555286671692237967227 +/- 8.36e-6]", "steps": 296, "seconds": 1.1081959176808596}
{"c": [5.865000000000122, 5.866000000000122], "c_hex": ["0x1.775c28f5c297fp+2", "0x1.776c8b439589ap+2"], "kind": "contact", "N": 16, "Z": [0.9980582087102402, 0.9980749050099077], "Z_arb": "[0.998066556860073934957135928500870658637367088 +/- 8.35e-6]", "steps": 296, "seconds": 1.1011488744989038}
{"c": [5.866000000000122, 5.867000000000123], "c_hex": ["0x1.776c8b439589ap+2", "0x1.777ced91687b5p+2"], "kind": "contact", "N": 16, "Z": [0.9980577081704238, 0.9980743987872274], "Z_arb": "[0.998066053478825632066698168003667465054162857 +/- 8.35e-6]", "steps": 296, "seconds": 1.1253190413117409}
{"c": [5.867000000000123, 5.868000000000123], "c_hex": ["0x1.777ced91687b5p+2", "0x1.778d4fdf3b6d0p+2"], "kind": "contact", "N": 16, "Z": [0.9980572102826953, 0.998073895213338], "Z_arb": "[0.998065552748016645226888788773489674706468841 +/- 8.35e-6]", "steps": 296, "seconds": 1.09368029050529}
{"c": [5.868000000000123, 5.869000000000123], "c_hex": ["0x1.778d4fdf3b6d0p+2", "0x1.779db22d0e5ebp+2"], "kind": "contact", "N": 16, "Z": [0.9980567150267897, 0.9980733942659851], "Z_arb": "[0.998065054646387361162645976800856960377933360 +/- 8.34e-6]", "steps": 296, "seconds": 1.1442089164629579}
{"c": [5.869000000000123, 5.870000000000124], "c_hex": ["0x1.779db22d0e5ebp+2", "0x1.77ae147ae1506p+2"], "kind": "contact", "N": 16, "Z": [0.9980562223809996, 0.9980728959249959], "Z_arb": "[0.998064559152997752730853011836484776010208410 +/- 8.34e-6]", "steps": 296, "seconds": 1.107184000313282}
{"c": [5.870000000000124, 5.871000000000124], "c_hex": ["0x1.77ae147ae1506p+2", "0x1.77be76c8b4421p+2"], "kind": "contact", "N": 16, "Z": [0.9980557323247541, 0.9980724001696861], "Z_arb": "[0.998064066247220139485469010209776850830546644 +/- 8.34e-6]", "steps": 296, "seconds": 1.0961368745192885}
{"c": [5.871000000000124, 5.872000000000124], "c_hex": ["0x1.77be76c8b4421p+2", "0x1.77ced9168733cp+2"], "kind": "contact", "N": 16, "Z": [0.9980552448377736, 0.9980719069796907], "Z_arb": "[0.998063575908732168407340336213047150481935330 +/- 8.34e-6]", "steps": 296, "seconds": 1.0906494166702032}
{"c": [5.872000000000124, 5.873000000000125], "c_hex": ["0x1.77ced9168733cp+2", "0x1.77df3b645a257p+2"], "kind": "contact", "N": 16, "Z": [0.9980547599001621, 0.9980714163348579], "Z_arb": "[0.998063088117510002502512810748441615871449503 +/- 8.33e-6]", "steps": 296, "seconds": 1.0866158325225115}
{"c": [5.873000000000125, 5.874000000000125], "c_hex": ["0x1.77df3b645a257p+2", "0x1.77ef9db22d172p+2"], "kind": "contact", "N": 16, "Z": [0.9980542774916193, 0.9980709282160242], "Z_arb": "[0.998062602853821710961704803155615384095124758 +/- 8.33e-6]", "steps": 296, "seconds": 1.0796110006049275}
{"c": [5.874000000000125, 5.875000000000125], "c_hex": ["0x1.77ef9db22d172p+2", "0x1.780000000008dp+2"], "kind": "contact", "N": 16, "Z": [0.9980537975932955, 0.9980704426031461], "Z_arb": "[0.998062120098220853107285600716001360152728352 +/- 8.33e-6]", "steps": 296, "seconds": 1.1013227086514235}
{"c": [5.875000000000125, 5.876000000000126], "c_hex": ["0x1.780000000008dp+2", "0x1.7810624dd2fa8p+2"], "kind": "contact", "N": 16, "Z": [0.9980533201860947, 0.9980699594769858], "Z_arb": "[0.998061639831540251366944835986052422418127694 +/- 8.32e-6]", "steps": 296, "seconds": 1.0848679170012474}
{"c": [5.876000000000126, 5.877000000000126], "c_hex": ["0x1.7810624dd2fa8p+2", "0x1.7820c49ba5ec3p+2"], "kind": "contact", "N": 16, "Z": [0.9980528452507107, 0.9980694788190612], "Z_arb": "[0.998061162034885940541718550331497185867336213 +/- 8.32e-6]", "steps": 296, "seconds": 1.0778900841251016}
{"c": [5.877000000000126, 5.878000000000126], "c_hex": ["0x1.7820c49ba5ec3p+2", "0x1.783126e978ddep+2"], "kind": "contact", "N": 16, "Z": [0.9980523727682186, 0.9980690006110441], "Z_arb": "[0.998060686689631295364832630688879696113982497 +/- 8.32e-6]", "steps": 296, "seconds": 1.1068679168820381}
{"c": [5.878000000000126, 5.879000000000127], "c_hex": ["0x1.783126e978ddep+2", "0x1.784189374bcf9p+2"], "kind": "contact", "N": 16, "Z": [0.998051902720651, 0.9980685248341715], "Z_arb": "[0.998060213777411322110543652377299777725930632 +/- 8.32e-6]", "steps": 296, "seconds": 1.1076005836948752}
{"c": [5.879000000000127, 5.880000000000127], "c_hex": ["0x1.784189374bcf9p+2", "0x1.7851eb851ec14p+2"], "kind": "contact", "N": 16, "Z": [0.9980514350897716, 0.9980680514704627], "Z_arb": "[0.998059743280117113191761631585073362541426967 +/- 8.31e-6]", "steps": 296, "seconds": 1.1094254590570927}
{"c": [5.880000000000127, 5.881000000000127], "c_hex": ["0x1.7851eb851ec14p+2", "0x1.78624dd2f1b2fp+2"], "kind": "contact", "N": 16, "Z": [0.9980509698574943, 0.9980675805022866], "Z_arb": "[0.998059275179890458730294578134993208756027465 +/- 8.31e-6]", "steps": 296, "seconds": 1.1376990415155888}
{"c": [5.881000000000127, 5.882000000000128], "c_hex": ["0x1.78624dd2f1b2fp+2", "0x1.7872b020c4a4ap+2"], "kind": "contact", "N": 16, "Z": [0.9980505070064483, 0.998067111911789], "Z_arb": "[0.998058809459118607210987362965978526262632262 +/- 8.31e-6]", "steps": 296, "seconds": 1.0979701252654195}
{"c": [5.882000000000128, 5.883000000000128], "c_hex": ["0x1.7872b020c4a4ap+2", "0x1.7883126e97965p+2"], "kind": "contact", "N": 16, "Z": [0.9980500465194599, 0.9980666456813985], "Z_arb": "[0.998058346100429172008612391586277896285219784 +/- 8.30e-6]", "steps": 296, "seconds": 1.1120867496356368}
{"c": [5.883000000000128, 5.884000000000128], "c_hex": ["0x1.7883126e97965p+2", "0x1.789374bc6a880p+2"], "kind": "contact", "N": 16, "Z": [0.9980495883787954, 0.9980661817945748], "Z_arb": "[0.998057885086685178142950065918969566159314214 +/- 8.30e-6]", "steps": 296, "seconds": 1.088679624721408}
{"c": [5.884000000000128, 5.885000000000129], "c_hex": ["0x1.789374bc6a880p+2", "0x1.78a3d70a3d79bp+2"], "kind": "contact", "N": 16, "Z": [0.9980491325681028, 0.9980657202338578], "Z_arb": "[0.998057426400980245674673935448011867457603295 +/- 8.30e-6]", "steps": 296, "seconds": 1.0828235419467092}
{"c": [5.885000000000129, 5.886000000000129], "c_hex": ["0x1.78a3d70a3d79bp+2", "0x1.78b43958106b6p+2"], "kind": "contact", "N": 16, "Z": [0.9980486790703034, 0.9980652609829643], "Z_arb": "[0.998056970026633902321749341263143324038857187 +/- 8.30e-6]", "steps": 296, "seconds": 1.10129954200238}
{"c": [5.886000000000129, 5.887000000000129], "c_hex": ["0x1.78b43958106b6p+2", "0x1.78c49ba5e35d1p+2"], "kind": "contact", "N": 16, "Z": [0.9980482278690804, 0.9980648040252936], "Z_arb": "[0.998056515947187022822735048738161615393078541 +/- 8.29e-6]", "steps": 296, "seconds": 1.1028014160692692}
{"c": [5.887000000000129, 5.88800000000013], "c_hex": ["0x1.78c49ba5e35d1p+2", "0x1.78d4fdf3b64ecp+2"], "kind": "contact", "N": 16, "Z": [0.9980477789484473, 0.9980643493443474], "Z_arb": "[0.998056064146397392838062831755604466218796781 +/- 8.29e-6]", "steps": 296, "seconds": 1.0760372914373875}
{"c": [5.88800000000013, 5.88900000000013], "c_hex": ["0x1.78d4fdf3b64ecp+2", "0x1.78e5604189407p+2"], "kind": "contact", "N": 16, "Z": [0.9980473322918915, 0.9980638969245794], "Z_arb": "[0.998055614608235388615791658919701905237481901 +/- 8.29e-6]", "steps": 296, "seconds": 1.098676959052682}
{"c": [5.88900000000013, 5.89000000000013], "c_hex": ["0x1.78e5604189407p+2", "0x1.78f5c28f5c322p+2"], "kind": "contact", "N": 16, "Z": [0.9980468878833498, 0.9980634467504098], "Z_arb": "[0.998055167316879771265097206221397872794353056 +/- 8.28e-6]", "steps": 296, "seconds": 1.0737944589927793}
{"c": [5.89000000000013, 5.891000000000131], "c_hex": ["0x1.78f5c28f5c322p+2", "0x1.790624dd2f23dp+2"], "kind": "contact", "N": 16, "Z": [0.9980464457082286, 0.9980629988051984], "Z_arb": "[0.998054722256713593496926945761890830694904569 +/- 8.28e-6]", "steps": 296, "seconds": 1.1331374170258641}
{"c": [5.891000000000131, 5.892000000000131], "c_hex": ["0x1.790624dd2f23dp+2", "0x1.7916872b02158p+2"], "kind": "contact", "N": 16, "Z": [0.9980460057500741, 0.9980625530745663], "Z_arb": "[0.998054279412320211032058742898833359572428084 +/- 8.28e-6]", "steps": 296, "seconds": 1.087963541969657}
{"c": [5.892000000000131, 5.893000000000131], "c_hex": ["0x1.7916872b02158p+2", "0x1.7926e978d5073p+2"], "kind": "contact", "N": 16, "Z": [0.9980455679942343, 0.9980621095427246], "Z_arb": "[0.998053838768479398781915699389260635459600813 +/- 8.28e-6]", "steps": 296, "seconds": 1.1828307919204235}
{"c": [5.893000000000131, 5.894000000000132], "c_hex": ["0x1.7926e978d5073p+2", "0x1.79374bc6a7f8ep+2"], "kind": "contact", "N": 16, "Z": [0.9980451326020808, 0.9980616680182463], "Z_arb": "[0.998053400310163566690879006153745601948703727 +/- 8.27e-6]", "steps": 296, "seconds": 1.0704000825062394}
{"c": [5.894000000000132, 5.895000000000132], "c_hex": ["0x1.79374bc6a7f8ep+2", "0x1.7947ae147aea9p+2"], "kind": "contact", "N": 16, "Z": [0.9980446992054082, 0.99806122883966], "Z_arb": "[0.998052964022534074445842465684668845174336137 +/- 8.27e-6]", "steps": 296, "seconds": 1.0607060827314854}
{"c": [5.895000000000132, 5.896000000000132], "c_hex": ["0x1.7947ae147aea9p+2", "0x1.795810624ddc4p+2"], "kind": "contact", "N": 16, "Z": [0.9980442679659338, 0.9980607918159414], "Z_arb": "[0.998052529890937634715893996013200649579184505 +/- 8.27e-6]", "steps": 296, "seconds": 1.1102106664329767}
{"c": [5.896000000000132, 5.897000000000133], "c_hex": ["0x1.795810624ddc4p+2", "0x1.796872b020cdfp+2"], "kind": "contact", "N": 16, "Z": [0.9980438388693142, 0.9980603569324913], "Z_arb": "[0.998052097900902815541731163468094770726574946 +/- 8.26e-6]", "steps": 296, "seconds": 1.0823612920939922}
{"c": [5.897000000000133, 5.898000000000133], "c_hex": ["0x1.796872b020cdfp+2", "0x1.7978d4fdf3bfap+2"], "kind": "contact", "N": 16, "Z": [0.9980434119010718, 0.9980599241752014], "Z_arb": "[0.998051668038136623057464722296767305926836488 +/- 8.26e-6]", "steps": 296, "seconds": 1.1221940843388438}
{"c": [5.898000000000133, 5.899000000000133], "c_hex": ["0x1.7978d4fdf3bfap+2", "0x1.7989374bc6b15p+2"], "kind": "contact", "N": 16, "Z": [0.9980429870471454, 0.998059493529897], "Z_arb": "[0.998051240288521173758236262810507228794244056 +/- 8.26e-6]", "steps": 296, "seconds": 1.1016893330961466}
{"c": [5.899000000000133, 5.900000000000134], "c_hex": ["0x1.7989374bc6b15p+2", "0x1.7999999999a30p+2"], "kind": "contact", "N": 16, "Z": [0.9980425642936032, 0.9980590649826176], "Z_arb": "[0.998050814638110448130449065066054287775639595 +/- 8.26e-6]", "steps": 296, "seconds": 1.0942076249048114}
{"c": [5.900000000000134, 5.901000000000134], "c_hex": ["0x1.7999999999a30p+2", "0x1.79a9fbe76c94bp+2"], "kind": "contact", "N": 16, "Z": [0.99804214362708, 0.9980586385191742], "Z_arb": "[0.998050391073127125193012763915012722580425413 +/- 8.25e-6]", "steps": 296, "seconds": 1.1269763745367527}
{"c": [5.901000000000134, 5.902000000000134], "c_hex": ["0x1.79a9fbe76c94bp+2", "0x1.79ba5e353f866p+2"], "kind": "contact", "N": 16, "Z": [0.9980417250337794, 0.9980582141261396], "Z_arb": "[0.998049969579959493965158249885077476282707016 +/- 8.25e-6]", "steps": 296, "seconds": 1.1214590426534414}
{"c": [5.902000000000134, 5.903000000000135], "c_hex": ["0x1.79ba5e353f866p+2", "0x1.79cac08312781p+2"], "kind": "contact", "N": 16, "Z": [0.9980413085000106, 0.9980577917903062], "Z_arb": "[0.998049550145158439725657653547153069571192844 +/- 8.25e-6]", "steps": 296, "seconds": 1.1103837499395013}
{"c": [5.903000000000135, 5.904000000000135], "c_hex": ["0x1.79cac08312781p+2", "0x1.79db22d0e569cp+2"], "kind": "contact", "N": 16, "Z": [0.9980408940133085, 0.9980573714975605], "Z_arb": "[0.998049132755434505012364193023077567159980228 +/- 8.24e-6]", "steps": 296, "seconds": 1.1228178339079022}
{"c": [5.904000000000135, 5.905000000000135], "c_hex": ["0x1.79db22d0e569cp+2", "0x1.79eb851eb85b7p+2"], "kind": "contact", "N": 16, "Z": [0.9980404815592898, 0.9980569532360202], "Z_arb": "[0.998048717397655019895116377602510843013825195 +/- 8.24e-6]", "steps": 296, "seconds": 1.1248049167916179}
{"c": [5.905000000000135, 5.906000000000136], "c_hex": ["0x1.79eb851eb85b7p+2", "0x1.79fbe76c8b4d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980400711256722, 0.9980565369920104], "Z_arb": "[0.998048304058841301190783854899374074217902157 +/- 8.24e-6]", "steps": 296, "seconds": 1.1485212910920382}
{"c": [5.906000000000136, 5.907000000000136], "c_hex": ["0x1.79fbe76c8b4d2p+2", "0x1.7a0c49ba5e3edp+2"], "kind": "contact", "N": 16, "Z": [0.9980396626996708, 0.998056122752661], "Z_arb": "[0.998047892726165919565911796798076394337039503 +/- 8.24e-6]", "steps": 296, "seconds": 1.1373104164376855}
{"c": [5.907000000000136, 5.908000000000136], "c_hex": ["0x1.7a0c49ba5e3edp+2", "0x1.7a1cac0831308p+2"], "kind": "contact", "N": 16, "Z": [0.9980392562679958, 0.9980557105059042], "Z_arb": "[0.998047483386950029030669000934094323545227386 +/- 8.23e-6]", "steps": 296, "seconds": 1.0770473331212997}
{"c": [5.908000000000136, 5.909000000000137], "c_hex": ["0x1.7a1cac0831308p+2", "0x1.7a2d0e5604223p+2"], "kind": "contact", "N": 16, "Z": [0.998038851819308, 0.9980553002380135], "Z_arb": "[0.998047076028660761564304682234088350198756914 +/- 8.23e-6]", "steps": 296, "seconds": 1.1753117917105556}
{"c": [5.909000000000137, 5.910000000000137], "c_hex": ["0x1.7a2d0e5604223p+2", "0x1.7a3d70a3d713ep+2"], "kind": "contact", "N": 16, "Z": [0.9980384493396264, 0.9980548919381911], "Z_arb": "[0.998046670638908682065508278480520848703053854 +/- 8.23e-6]", "steps": 296, "seconds": 1.1734301252290606}
{"c": [5.910000000000137, 5.911000000000137], "c_hex": ["0x1.7a3d70a3d713ep+2", "0x1.7a4dd2f1aa059p+2"], "kind": "contact", "N": 16, "Z": [0.9980380488178108, 0.9980544855930799], "Z_arb": "[0.998046267205445300215136286134104346768623780 +/- 8.22e-6]", "steps": 296, "seconds": 1.1479383325204253}
{"c": [5.911000000000137, 5.912000000000138], "c_hex": ["0x1.7a4dd2f1aa059p+2", "0x1.7a5e353f7cf74p+2"], "kind": "contact", "N": 16, "Z": [0.9980376502414955, 0.9980540811908257], "Z_arb": "[0.998045865716160643942245513217974607078127305 +/- 8.22e-6]", "steps": 296, "seconds": 1.1531093325465918}
{"c": [5.912000000000138, 5.913000000000138], "c_hex": ["0x1.7a5e353f7cf74p+2", "0x1.7a6e978d4fe8fp+2"], "kind": "contact", "N": 16, "Z": [0.998037253598451, 0.9980536787197107], "Z_arb": "[0.998045466159080884780455384592361203979653382 +/- 8.22e-6]", "steps": 296, "seconds": 1.0968645829707384}
{"c": [5.913000000000138, 5.914000000000138], "c_hex": ["0x1.7a6e978d4fe8fp+2", "0x1.7a7ef9db22daap+2"], "kind": "contact", "N": 16, "Z": [0.9980368588769083, 0.9980532781678239], "Z_arb": "[0.998045068522366020022637000440276035306147402 +/- 8.21e-6]", "steps": 296, "seconds": 1.1264265831559896}
{"c": [5.914000000000138, 5.915000000000139], "c_hex": ["0x1.7a7ef9db22daap+2", "0x1.7a8f5c28f5cc5p+2"], "kind": "contact", "N": 16, "Z": [0.9980364660652157, 0.9980528795233996], "Z_arb": "[0.998044672794307606484800070570914613887275433 +/- 8.21e-6]", "steps": 296, "seconds": 1.1159204160794616}
{"c": [5.915000000000139, 5.916000000000139], "c_hex": ["0x1.7a8f5c28f5cc5p+2", "0x1.7a9fbe76c8be0p+2"], "kind": "contact", "N": 16, "Z": [0.998036075151922, 0.9980524827747311], "Z_arb": "[0.998044278963326544925850584621435137695356216 +/- 8.21e-6]", "steps": 296, "seconds": 1.1350683346390724}
{"c": [5.916000000000139, 5.917000000000139], "c_hex": ["0x1.7a9fbe76c8be0p+2", "0x1.7ab020c49bafbp+2"], "kind": "contact", "N": 16, "Z": [0.9980356861255754, 0.9980520879103664], "Z_arb": "[0.998043887017970916234727195918344359121506750 +/- 8.21e-6]", "steps": 296, "seconds": 1.0907371249049902}
{"c": [5.917000000000139, 5.91800000000014], "c_hex": ["0x1.7ab020c49bafbp+2", "0x1.7ac083126ea16p+2"], "kind": "contact", "N": 16, "Z": [0.998035298974039, 0.9980516949197887], "Z_arb": "[0.998043496946913863795572056475726580246328841 +/- 8.20e-6]", "steps": 296, "seconds": 1.1495847506448627}
{"c": [5.91800000000014, 5.91900000000014], "c_hex": ["0x1.7ac083126ea16p+2", "0x1.7ad0e56041931p+2"], "kind": "contact", "N": 16, "Z": [0.9980349136866489, 0.9980513037912542], "Z_arb": "[0.998043108738951523490844474882626729869178953 +/- 8.20e-6]", "steps": 296, "seconds": 1.1394068328663707}
{"c": [5.91900000000014, 5.92000000000014], "c_hex": ["0x1.7ad0e56041931p+2", "0x1.7ae147ae1484cp+2"], "kind": "contact", "N": 16, "Z": [0.9980345302522937, 0.9980509145137082], "Z_arb": "[0.998042722383001000585573693486382764284897106 +/- 8.20e-6]", "steps": 296, "seconds": 1.1326695419847965}
{"c": [5.92000000000014, 5.921000000000141], "c_hex": ["0x1.7ae147ae1484cp+2", "0x1.7af1a9fbe7767p+2"], "kind": "contact", "N": 16, "Z": [0.9980341486599387, 0.9980505270762581], "Z_arb": "[0.998042337868098389328556582541938489769310974 +/- 8.19e-6]", "steps": 296, "seconds": 1.1276754578575492}
{"c": [5.921000000000141, 5.922000000000141], "c_hex": ["0x1.7af1a9fbe7767p+2", "0x1.7b020c49ba682p+2"], "kind": "contact", "N": 16, "Z": [0.9980337686432541, 0.9980501417235397], "Z_arb": "[0.998041955183396837311414694261351294026596540 +/- 8.19e-6]", "steps": 296, "seconds": 1.126020292751491}
{"c": [5.922000000000141, 5.923000000000141], "c_hex": ["0x1.7b020c49ba682p+2", "0x1.7b126e978d59dp+2"], "kind": "contact", "N": 16, "Z": [0.9980333907033831, 0.9980497579329461], "Z_arb": "[0.998041574318164650772651975945116021674886230 +/- 8.19e-6]", "steps": 296, "seconds": 1.10493787471205}
{"c": [5.923000000000141, 5.924000000000142], "c_hex": ["0x1.7b126e978d59dp+2", "0x1.7b22d0e5604b8p+2"], "kind": "contact", "N": 16, "Z": [0.9980330145736849, 0.9980493759498821], "Z_arb": "[0.998041195261783442075519244054923570655133821 +/- 8.19e-6]", "steps": 296, "seconds": 1.1732292920351028}
{"c": [5.924000000000142, 5.925000000000142], "c_hex": ["0x1.7b22d0e5604b8p+2", "0x1.7b333333333d3p+2"], "kind": "contact", "N": 16, "Z": [0.9980326402434107, 0.998048995764082], "Z_arb": "[0.998040818003746314811002315412934455097105163 +/- 8.18e-6]", "steps": 296, "seconds": 1.1219846252352}
{"c": [5.925000000000142, 5.926000000000142], "c_hex": ["0x1.7b333333333d3p+2", "0x1.7b439581062eep+2"], "kind": "contact", "N": 16, "Z": [0.9980322677019218, 0.9980486173653904], "Z_arb": "[0.998040442533656090726474568426255485660070928 +/- 8.18e-6]", "steps": 296, "seconds": 1.096632083877921}
{"c": [5.926000000000142, 5.927000000000143], "c_hex": ["0x1.7b439581062eep+2", "0x1.7b53f7ced9209p+2"], "kind": "contact", "N": 16, "Z": [0.9980318969392559, 0.9980482407431912], "Z_arb": "[0.998040068841223571634671602926822407363522778 +/- 8.18e-6]", "steps": 296, "seconds": 1.1210514586418867}
{"c": [5.927000000000143, 5.928000000000143], "c_hex": ["0x1.7b53f7ced9209p+2", "0x1.7b645a1cac124p+2"], "kind": "contact", "N": 16, "Z": [0.9980315279449601, 0.9980478658875716], "Z_arb": "[0.998039696916265840102128070948555035990345494 +/- 8.17e-6]", "steps": 296, "seconds": 1.1103735426440835}
{"c": [5.928000000000143, 5.929000000000143], "c_hex": ["0x1.7b645a1cac124p+2", "0x1.7b74bc6a7f03fp+2"], "kind": "contact", "N": 16, "Z": [0.9980311607084587, 0.9980474927889504], "Z_arb": "[0.998039326748704594827590194397524198610119726 +/- 8.17e-6]", "steps": 296, "seconds": 1.0941719580441713}
{"c": [5.929000000000143, 5.930000000000144], "c_hex": ["0x1.7b74bc6a7f03fp+2", "0x1.7b851eb851f5ap+2"], "kind": "contact", "N": 16, "Z": [0.998030795220629, 0.9980471214365], "Z_arb": "[0.998038958328564519561153354331917262252557803 +/- 8.17e-6]", "steps": 296, "seconds": 1.0828660428524017}
{"c": [5.930000000000144, 5.931000000000144], "c_hex": ["0x1.7b851eb851f5ap+2", "0x1.7b95810624e75p+2"], "kind": "contact", "N": 16, "Z": [0.9980304314711708, 0.9980467518207725], "Z_arb": "[0.998038591645971690086259209164957828026668086 +/- 8.17e-6]", "steps": 296, "seconds": 1.126653834246099}
{"c": [5.931000000000144, 5.932000000000144], "c_hex": ["0x1.7b95810624e75p+2", "0x1.7ba5e353f7d90p+2"], "kind": "contact", "N": 16, "Z": [0.9980300694503527, 0.9980463839319514], "Z_arb": "[0.998038226691152010033199724017935567311612236 +/- 8.16e-6]", "steps": 296, "seconds": 1.0824497919529676}
{"c": [5.932000000000144, 5.933000000000145], "c_hex": ["0x1.7ba5e353f7d90p+2", "0x1.7bb645a1cacabp+2"], "kind": "contact", "N": 16, "Z": [0.9980297091484276, 0.9980460177604318], "Z_arb": "[0.998037863454429679953659175747133611630755640 +/- 8.16e-6]", "steps": 296, "seconds": 1.0835457909852266}
{"c": [5.933000000000145, 5.934000000000145], "c_hex": ["0x1.7bb645a1cacabp+2", "0x1.7bc6a7ef9dbc6p+2"], "kind": "contact", "N": 16, "Z": [0.9980293505562998, 0.9980456532961515], "Z_arb": "[0.998037501926225699720097875435737961622275302 +/- 8.16e-6]", "steps": 296, "seconds": 1.0712040001526475}
{"c": [5.934000000000145, 5.935000000000145], "c_hex": ["0x1.7bc6a7ef9dbc6p+2", "0x1.7bd70a3d70ae1p+2"], "kind": "contact", "N": 16, "Z": [0.9980289936633632, 0.9980452905307496], "Z_arb": "[0.998037142097056399522025343336990533717305230 +/- 8.15e-6]", "steps": 296, "seconds": 1.1021891674026847}
{"c": [5.935000000000145, 5.936000000000146], "c_hex": ["0x1.7bd70a3d70ae1p+2", "0x1.7be76c8b439fcp+2"], "kind": "contact", "N": 16, "Z": [0.9980286384612083, 0.9980449294538558], "Z_arb": "[0.998036783957532000138255697631100317372871705 +/- 8.15e-6]", "steps": 296, "seconds": 1.1108532501384616}
{"c": [5.936000000000146, 5.937000000000146], "c_hex": ["0x1.7be76c8b439fcp+2", "0x1.7bf7ced916917p+2"], "kind": "contact", "N": 16, "Z": [0.9980282849401398, 0.9980445700565705], "Z_arb": "[0.998036427498355205578679632009270097162929887 +/- 8.15e-6]", "steps": 296, "seconds": 1.1511105401441455}
{"c": [5.937000000000146, 5.938000000000146], "c_hex": ["0x1.7bf7ced916917p+2", "0x1.7c083126e9832p+2"], "kind": "contact", "N": 16, "Z": [0.9980279330910939, 0.9980442123295457], "Z_arb": "[0.998036072710319819537952291909237640684456238 +/- 8.14e-6]", "steps": 296, "seconds": 1.1161127500236034}
{"c": [5.938000000000146, 5.939000000000147], "c_hex": ["0x1.7c083126e9832p+2", "0x1.7c189374bc74dp+2"], "kind": "contact", "N": 16, "Z": [0.998027582905352, 0.9980438562632667], "Z_arb": "[0.998035719584309392662788194562021507825825958 +/- 8.14e-6]", "steps": 296, "seconds": 1.069699208252132}
{"c": [5.939000000000147, 5.940000000000147], "c_hex": ["0x1.7c189374bc74dp+2", "0x1.7c28f5c28f668p+2"], "kind": "contact", "N": 16, "Z": [0.9980272343725928, 0.998043501849999], "Z_arb": "[0.998035368111295895638604002691698108767010664 +/- 8.14e-6]", "steps": 296, "seconds": 1.0569308754056692}
{"c": [5.940000000000147, 5.941000000000147], "c_hex": ["0x1.7c28f5c28f668p+2", "0x1.7c39581062583p+2"], "kind": "contact", "N": 16, "Z": [0.9980268874854954, 0.9980431490791815], "Z_arb": "[0.998035018282338418864280450690097085136806180 +/- 8.14e-6]", "steps": 296, "seconds": 1.0950135421007872}
{"c": [5.941000000000147, 5.942000000000148], "c_hex": ["0x1.7c39581062583p+2", "0x1.7c49ba5e3549ep+2"], "kind": "contact", "N": 16, "Z": [0.9980265422342811, 0.9980427979428828], "Z_arb": "[0.998034670088581897299334965440670393273600203 +/- 8.13e-6]", "steps": 296, "seconds": 1.0743453754112124}
{"c": [5.942000000000148, 5.943000000000148], "c_hex": ["0x1.7c49ba5e3549ep+2", "0x1.7c5a1cac083b9p+2"], "kind": "contact", "N": 16, "Z": [0.9980261986098667, 0.998042448432645], "Z_arb": "[0.998034323521255860305590870320671766264922004 +/- 8.13e-6]", "steps": 296, "seconds": 1.1277172081172466}
{"c": [5.943000000000148, 5.944000000000148], "c_hex": ["0x1.7c5a1cac083b9p+2", "0x1.7c6a7ef9db2d4p+2"], "kind": "contact", "N": 16, "Z": [0.9980258566042047, 0.9980421005391417], "Z_arb": "[0.998033978571673206204790768636356246995953409 +/- 8.13e-6]", "steps": 296, "seconds": 1.1376248328015208}
{"c": [5.944000000000148, 5.945000000000149], "c_hex": ["0x1.7c6a7ef9db2d4p+2", "0x1.7c7ae147ae1efp+2"], "kind": "contact", "N": 16, "Z": [0.9980255162089744, 0.9980417542534836], "Z_arb": "[0.998033635231229000625731113831023109253657219 +/- 8.12e-6]", "steps": 296, "seconds": 1.1397459581494331}
{"c": [5.945000000000149, 5.946000000000149], "c_hex": ["0x1.7c7ae147ae1efp+2", "0x1.7c8b43958110ap+2"], "kind": "contact", "N": 16, "Z": [0.9980251774141737, 0.9980414095686247], "Z_arb": "[0.998033293491399297744523370988566377387430608 +/- 8.12e-6]", "steps": 296, "seconds": 1.1427744999527931}
{"c": [5.946000000000149, 5.947000000000149], "c_hex": ["0x1.7c8b43958110ap+2", "0x1.7c9ba5e354025p+2"], "kind": "contact", "N": 16, "Z": [0.9980248402130499, 0.99804106647443], "Z_arb": "[0.998032953343739984148794320706371331954461036 +/- 8.12e-6]", "steps": 296, "seconds": 1.1380563750863075}
{"c": [5.947000000000149, 5.94800000000015], "c_hex": ["0x1.7c9ba5e354025p+2", "0x1.7cac083126f40p+2"], "kind": "contact", "N": 16, "Z": [0.9980245045959016, 0.9980407249638698], "Z_arb": "[0.998032614779885644839583170678316387359005706 +/- 8.12e-6]", "steps": 296, "seconds": 1.0887907920405269}
{"c": [5.94800000000015, 5.94900000000015], "c_hex": ["0x1.7cac083126f40p+2", "0x1.7cbc6a7ef9e5bp+2"], "kind": "contact", "N": 16, "Z": [0.998024170555322, 0.9980403850277749], "Z_arb": "[0.998032277791548451048726174131555902358565634 +/- 8.11e-6]", "steps": 296, "seconds": 1.101762625388801}
{"c": [5.94900000000015, 5.95000000000015], "c_hex": ["0x1.7cbc6a7ef9e5bp+2", "0x1.7cccccccccd76p+2"], "kind": "contact", "N": 16, "Z": [0.9980238380828582, 0.9980400466581759], "Z_arb": "[0.998031942370517069863455129837352422734939298 +/- 8.11e-6]", "steps": 296, "seconds": 1.07724095787853}
{"c": [5.95000000000015, 5.951000000000151], "c_hex": ["0x1.7cccccccccd76p+2", "0x1.7cdd2f1a9fc91p+2"], "kind": "contact", "N": 16, "Z": [0.9980235071687685, 0.9980397098485426], "Z_arb": "[0.998031608508655590816820560793684724598487943 +/- 8.11e-6]", "steps": 296, "seconds": 1.1472403751686215}
{"c": [5.951000000000151, 5.952000000000151], "c_hex": ["0x1.7cdd2f1a9fc91p+2", "0x1.7ced916872bacp+2"], "kind": "contact", "N": 16, "Z": [0.9980231778038687, 0.9980393745919361], "Z_arb": "[0.998031276197902479141349340837864301302489981 +/- 8.10e-6]", "steps": 296, "seconds": 1.1476529575884342}
{"c": [5.952000000000151, 5.953000000000151], "c_hex": ["0x1.7ced916872bacp+2", "0x1.7cfdf3b645ac7p+2"], "kind": "contact", "N": 16, "Z": [0.998022849982956, 0.998039040877583], "Z_arb": "[0.998030945430269540897537983294391744017401961 +/- 8.10e-6]", "steps": 296, "seconds": 1.1121931662783027}
{"c": [5.953000000000151, 5.954000000000152], "c_hex": ["0x1.7cfdf3b645ac7p+2", "0x1.7d0e5604189e2p+2"], "kind": "contact", "N": 16, "Z": [0.9980225236978445, 0.9980387086978374], "Z_arb": "[0.998030616197840914588406026904586230955497543 +/- 8.10e-6]", "steps": 296, "seconds": 1.0998148331418633}
{"c": [5.954000000000152, 5.955000000000152], "c_hex": ["0x1.7d0e5604189e2p+2", "0x1.7d1eb851eb8fdp+2"], "kind": "contact", "N": 16, "Z": [0.9980221989408601, 0.9980383780446841], "Z_arb": "[0.998030288492772074560442581234426867111752135 +/- 8.09e-6]", "steps": 296, "seconds": 1.1168833337724209}
{"c": [5.955000000000152, 5.956000000000152], "c_hex": ["0x1.7d1eb851eb8fdp+2", "0x1.7d2f1a9fbe818p+2"], "kind": "contact", "N": 16, "Z": [0.9980218757040582, 0.9980380489105196], "Z_arb": "[0.998029962307288859346515665837859412746568730 +/- 8.09e-6]", "steps": 296, "seconds": 1.0786894159391522}
{"c": [5.956000000000152, 5.957000000000153], "c_hex": ["0x1.7d2f1a9fbe818p+2", "0x1.7d3f7ced91733p+2"], "kind": "contact", "N": 16, "Z": [0.998021553979805, 0.998037721287568], "Z_arb": "[0.998029637633686511801112012748534524901917647 +/- 8.09e-6]", "steps": 296, "seconds": 1.1000207494944334}
{"c": [5.957000000000153, 5.958000000000153], "c_hex": ["0x1.7d3f7ced91733p+2", "0x1.7d4fdf3b6464ep+2"], "kind": "contact", "N": 16, "Z": [0.9980212337602228, 0.9980373951684347], "Z_arb": "[0.998029314464328742127034891913452282490635959 +/- 8.09e-6]", "steps": 296, "seconds": 1.0847988333553076}
{"c": [5.958000000000153, 5.959000000000153], "c_hex": ["0x1.7d4fdf3b6464ep+2", "0x1.7d60418937569p+2"], "kind": "contact", "N": 16, "Z": [0.9980209150381406, 0.998037070545153], "Z_arb": "[0.998028992791646803027347131942936091036020328 +/- 8.08e-6]", "steps": 296, "seconds": 1.1188182914629579}
{"c": [5.959000000000153, 5.960000000000154], "c_hex": ["0x1.7d60418937569p+2", "0x1.7d70a3d70a484p+2"], "kind": "contact", "N": 16, "Z": [0.9980205978057011, 0.998036747410576], "Z_arb": "[0.998028672608138585440497822827831458416632165 +/- 8.08e-6]", "steps": 296, "seconds": 1.0967300832271576}
{"c": [5.960000000000154, 5.961000000000154], "c_hex": ["0x1.7d70a3d70a484p+2", "0x1.7d810624dd39fp+2"], "kind": "contact", "N": 16, "Z": [0.9980202820555389, 0.9980364257571964], "Z_arb": "[0.998028353906367728210950907112631840779773731 +/- 8.08e-6]", "steps": 296, "seconds": 1.0622881250455976}
{"c": [5.961000000000154, 5.962000000000154], "c_hex": ["0x1.7d810624dd39fp+2", "0x1.7d916872b02bap+2"], "kind": "contact", "N": 16, "Z": [0.9980199677808796, 0.9980361055770459], "Z_arb": "[0.998028036678962745145656450201755803125661660 +/- 8.07e-6]", "steps": 296, "seconds": 1.1772318752482533}
{"c": [5.962000000000154, 5.963000000000155], "c_hex": ["0x1.7d916872b02bap+2", "0x1.7da1cac0831d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980196549731365, 0.9980357868640958], "Z_arb": "[0.998027720918616165380255763657913139964262433 +/- 8.07e-6]", "steps": 296, "seconds": 1.095807958394289}
{"c": [5.963000000000155, 5.964000000000155], "c_hex": ["0x1.7da1cac0831d5p+2", "0x1.7db22d0e560f0p+2"], "kind": "contact", "N": 16, "Z": [0.9980193436260602, 0.9980354696101071], "Z_arb": "[0.998027406618083693006494644761051229238465212 +/- 8.07e-6]", "steps": 296, "seconds": 1.1107929591089487}
{"c": [5.964000000000155, 5.965000000000155], "c_hex": ["0x1.7db22d0e560f0p+2", "0x1.7dc28f5c2900bp+2"], "kind": "contact", "N": 16, "Z": [0.9980190337319997, 0.998035153808367], "Z_arb": "[0.998027093770183376547735681513772217200133687 +/- 8.07e-6]", "steps": 296, "seconds": 1.0515332911163568}
{"c": [5.965000000000155, 5.966000000000156], "c_hex": ["0x1.7dc28f5c2900bp+2", "0x1.7dd2f1a9fbf26p+2"], "kind": "contact", "N": 16, "Z": [0.9980187252842326, 0.9980348394513571], "Z_arb": "[0.998026782367794796915645566802116708157405432 +/- 8.06e-6]", "steps": 296, "seconds": 1.1119175413623452}
{"c": [5.966000000000156, 5.967000000000156], "c_hex": ["0x1.7dd2f1a9fbf26p+2", "0x1.7de353f7cee41p+2"], "kind": "contact", "N": 16, "Z": [0.9980184182753438, 0.9980345265323727], "Z_arb": "[0.998026472403858268732640304057637587943843560 +/- 8.06e-6]", "steps": 296, "seconds": 1.097884583286941}
{"c": [5.967000000000156, 5.968000000000156], "c_hex": ["0x1.7de353f7cee41p+2", "0x1.7df3b645a1d5cp+2"], "kind": "contact", "N": 16, "Z": [0.9980181126984332, 0.998034215044315], "Z_arb": "[0.998026163871374053915108566700293391885469136 +/- 8.06e-6]", "steps": 296, "seconds": 1.0998630002140999}
{"c": [5.968000000000156, 5.969000000000157], "c_hex": ["0x1.7df3b645a1d5cp+2", "0x1.7e04189374c77p+2"], "kind": "contact", "N": 16, "Z": [0.9980178085464606, 0.9980339049803426], "Z_arb": "[0.998025856763401590033404933352591946827965990 +/- 8.05e-6]", "steps": 296, "seconds": 1.1385491248220205}
{"c": [5.969000000000157, 5.970000000000157], "c_hex": ["0x1.7e04189374c77p+2", "0x1.7e147ae147b92p+2"], "kind": "contact", "N": 16, "Z": [0.9980175058127997, 0.9980335963333177], "Z_arb": "[0.998025551073058733247388029161784994117258890 +/- 8.05e-6]", "steps": 296, "seconds": 1.1215151669457555}
{"c": [5.970000000000157, 5.971000000000157], "c_hex": ["0x1.7e147ae147b92p+2", "0x1.7e24dd2f1aaadp+2"], "kind": "contact", "N": 16, "Z": [0.9980172044901003, 0.9980332890969417], "Z_arb": "[0.998025246793521012507056538538444092170894499 +/- 8.05e-6]", "steps": 296, "seconds": 1.0909023750573397}
{"c": [5.971000000000157, 5.972000000000158], "c_hex": ["0x1.7e24dd2f1aaadp+2", "0x1.7e353f7ced9c8p+2"], "kind": "contact", "N": 16, "Z": [0.9980169045722201, 0.9980329832638216], "Z_arb": "[0.998024943918020895711201356492333341577009488 +/- 8.04e-6]", "steps": 296, "seconds": 1.1225868752226233}
{"c": [5.972000000000158, 5.973000000000158], "c_hex": ["0x1.7e353f7ced9c8p+2", "0x1.7e45a1cac08e3p+2"], "kind": "contact", "N": 16, "Z": [0.9980166060520074, 0.9980326788276869], "Z_arb": "[0.998024642439847072414534645950174325991800194 +/- 8.04e-6]", "steps": 296, "seconds": 1.106161791831255}
{"c": [5.973000000000158, 5.974000000000158], "c_hex": ["0x1.7e45a1cac08e3p+2", "0x1.7e560418937fep+2"], "kind": "contact", "N": 16, "Z": [0.9980163089232892, 0.9980323757813983], "Z_arb": "[0.998024342352343743366528069027228195061129527 +/- 8.04e-6]", "steps": 296, "seconds": 1.0873192502185702}
{"c": [5.974000000000158, 5.975000000000159], "c_hex": ["0x1.7e560418937fep+2", "0x1.7e66666666719p+2"], "kind": "contact", "N": 16, "Z": [0.998016013178598, 0.9980320741192219], "Z_arb": "[0.998024043648909926215344882327050879692075353 +/- 8.04e-6]", "steps": 296, "seconds": 1.0958414170891047}
{"c": [5.975000000000159, 5.976000000000159], "c_hex": ["0x1.7e66666666719p+2", "0x1.7e76c8b439634p+2"], "kind": "contact", "N": 16, "Z": [0.998015718812552, 0.9980317738334454], "Z_arb": "[0.998023746322998771351491971587869559720439498 +/- 8.03e-6]", "steps": 296, "seconds": 1.1153494575992227}
{"c": [5.976000000000159, 5.977000000000159], "c_hex": ["0x1.7e76c8b439634p+2", "0x1.7e872b020c54fp+2"], "kind": "contact", "N": 16, "Z": [0.9980154258173223, 0.9980314749189115], "Z_arb": "[0.998023450368116888798670121110256627041796591 +/- 8.03e-6]", "steps": 296, "seconds": 1.0973686249926686}
{"c": [5.977000000000159, 5.97800000000016], "c_hex": ["0x1.7e872b020c54fp+2", "0x1.7e978d4fdf46ap+2"], "kind": "contact", "N": 16, "Z": [0.998015134187548, 0.9980311773680993], "Z_arb": "[0.998023155777823686625793551990798002894166570 +/- 8.03e-6]", "steps": 296, "seconds": 1.0882631251588464}
{"c": [5.97800000000016, 5.97900000000016], "c_hex": ["0x1.7e978d4fdf46ap+2", "0x1.7ea7ef9db2385p+2"], "kind": "contact", "N": 16, "Z": [0.9980148439160734, 0.998030881175388], "Z_arb": "[0.998022862545730721388505178652430508525080815 +/- 8.02e-6]", "steps": 296, "seconds": 1.0808252086862922}
{"c": [5.97900000000016, 5.98000000000016], "c_hex": ["0x1.7ea7ef9db2385p+2", "0x1.7eb851eb852a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980145549971159, 0.9980305863338862], "Z_arb": "[0.998022570665501057640578639649954680998337834 +/- 8.02e-6]", "steps": 296, "seconds": 1.1130054164677858}
{"c": [5.98000000000016, 5.981000000000161], "c_hex": ["0x1.7eb851eb852a0p+2", "0x1.7ec8b439581bbp+2"], "kind": "contact", "N": 16, "Z": [0.9980142674242329, 0.9980302928374643], "Z_arb": "[0.998022280130848639046272879047977317940371300 +/- 8.02e-6]", "steps": 296, "seconds": 1.09159170743078}
{"c": [5.981000000000161, 5.982000000000161], "c_hex": ["0x1.7ec8b439581bbp+2", "0x1.7ed916872b0d6p+2"], "kind": "contact", "N": 16, "Z": [0.998013981190862, 0.9980300006802133], "Z_arb": "[0.998021990935537670243472695456875953177425239 +/- 8.01e-6]", "steps": 296, "seconds": 1.0792582910507917}
{"c": [5.982000000000161, 5.983000000000161], "c_hex": ["0x1.7ed916872b0d6p+2", "0x1.7ee978d4fdff1p+2"], "kind": "contact", "N": 16, "Z": [0.9980136962907032, 0.9980297098560608], "Z_arb": "[0.998021703073382006994843298048067420294679267 +/- 8.01e-6]", "steps": 296, "seconds": 1.0849280413240194}
{"c": [5.983000000000161, 5.984000000000162], "c_hex": ["0x1.7ee978d4fdff1p+2", "0x1.7ef9db22d0f0cp+2"], "kind": "contact", "N": 16, "Z": [0.9980134127183727, 0.9980294203581165], "Z_arb": "[0.998021416538244558198110642120945951071568007 +/- 8.01e-6]", "steps": 296, "seconds": 1.1077857092022896}
{"c": [5.984000000000162, 5.985000000000162], "c_hex": ["0x1.7ef9db22d0f0cp+2", "0x1.7f0a3d70a3e27p+2"], "kind": "contact", "N": 16, "Z": [0.9980131304671422, 0.9980291321809311], "Z_arb": "[0.998021131324036696420268557237198522060216296 +/- 8.01e-6]", "steps": 296, "seconds": 1.071765667758882}
{"c": [5.985000000000162, 5.986000000000162], "c_hex": ["0x1.7f0a3d70a3e27p+2", "0x1.7f1a9fbe76d42p+2"], "kind": "contact", "N": 16, "Z": [0.9980128495314685, 0.9980288453179668], "Z_arb": "[0.998020847424717679152302515106613187096974879 +/- 8.00e-6]", "steps": 296, "seconds": 1.124520292505622}
{"c": [5.986000000000162, 5.987000000000163], "c_hex": ["0x1.7f1a9fbe76d42p+2", "0x1.7f2b020c49c5dp+2"], "kind": "contact", "N": 16, "Z": [0.9980125699051167, 0.9980285597634716], "Z_arb": "[0.998020564834294077192324028083795835962623391 +/- 8.00e-6]", "steps": 296, "seconds": 1.1206257082521915}
{"c": [5.987000000000163, 5.988000000000163], "c_hex": ["0x1.7f2b020c49c5dp+2", "0x1.7f3b645a1cb78p+2"], "kind": "contact", "N": 16, "Z": [0.9980122915809603, 0.9980282755126783], "Z_arb": "[0.998020283546819214367396132120465175178877233 +/- 8.00e-6]", "steps": 296, "seconds": 1.1575043322518468}
{"c": [5.988000000000163, 5.989000000000163], "c_hex": ["0x1.7f3b645a1cb78p+2", "0x1.7f4bc6a7efa93p+2"], "kind": "contact", "N": 16, "Z": [0.9980120145542074, 0.9980279925585779], "Z_arb": "[0.998020003556392615286227016280175103275987943 +/- 7.99e-6]", "steps": 296, "seconds": 1.079057709313929}
{"c": [5.989000000000163, 5.990000000000164], "c_hex": ["0x1.7f4bc6a7efa93p+2", "0x1.7f5c28f5c29aep+2"], "kind": "contact", "N": 16, "Z": [0.9980117388187617, 0.9980277108955573], "Z_arb": "[0.998019724857159462378628113222577686769687839 +/- 7.99e-6]", "steps": 296, "seconds": 1.1295269578695297}
{"c": [5.990000000000164, 5.991000000000164], "c_hex": ["0x1.7f5c28f5c29aep+2", "0x1.7f6c8b43958c9p+2"], "kind": "contact", "N": 16, "Z": [0.9980114643691829, 0.9980274305174373], "Z_arb": "[0.998019447443310059512363340206739328704644159 +/- 7.99e-6]", "steps": 296, "seconds": 1.0582693330943584}
{"c": [5.991000000000164, 5.992000000000164], "c_hex": ["0x1.7f6c8b43958c9p+2", "0x1.7f7ced91687e4p+2"], "kind": "contact", "N": 16, "Z": [0.9980111911996065, 0.9980271514185522], "Z_arb": "[0.998019171309079307342494514834550081374941703 +/- 7.99e-6]", "steps": 296, "seconds": 1.0816193334758282}
{"c": [5.992000000000164, 5.993000000000165], "c_hex": ["0x1.7f7ced91687e4p+2", "0x1.7f8d4fdf3b6ffp+2"], "kind": "contact", "N": 16, "Z": [0.9980109193038423, 0.99802687359365], "Z_arb": "[0.998018896448746184204345066666130204626758421 +/- 7.98e-6]", "steps": 296, "seconds": 1.1257372088730335}
{"c": [5.993000000000165, 5.994000000000165], "c_hex": ["0x1.7f8d4fdf3b6ffp+2", "0x1.7f9db22d0e61ap+2"], "kind": "contact", "N": 16, "Z": [0.9980106486773926, 0.9980265970358738], "Z_arb": "[0.998018622856633236578106754965113678078174683 +/- 7.98e-6]", "steps": 296, "seconds": 1.1043111672624946}
{"c": [5.994000000000165, 5.995000000000165], "c_hex": ["0x1.7f9db22d0e61ap+2", "0x1.7fae147ae1535p+2"], "kind": "contact", "N": 16, "Z": [0.9980103793132303, 0.9980263217409818], "Z_arb": "[0.998018350527106075957613438432719406538683582 +/- 7.98e-6]", "steps": 296, "seconds": 1.1439649993553758}
{"c": [5.995000000000165, 5.996000000000166], "c_hex": ["0x1.7fae147ae1535p+2", "0x1.7fbe76c8b4450p+2"], "kind": "contact", "N": 16, "Z": [0.9980101112062751, 0.9980260477028706], "Z_arb": "[0.998018079454572885767812352355931772363851460 +/- 7.97e-6]", "steps": 296, "seconds": 1.0586330825462937}
{"c": [5.996000000000166, 5.997000000000166], "c_hex": ["0x1.7fbe76c8b4450p+2", "0x1.7fced9168736bp+2"], "kind": "contact", "N": 16, "Z": [0.998009844350949, 0.998025774916019], "Z_arb": "[0.998017809633483935010519740224849299311533648 +/- 7.97e-6]", "steps": 296, "seconds": 1.0757410004734993}
{"c": [5.997000000000166, 5.998000000000166], "c_hex": ["0x1.7fced9168736bp+2", "0x1.7fdf3b645a286p+2"], "kind": "contact", "N": 16, "Z": [0.9980095787420846, 0.9980255033745775], "Z_arb": "[0.998017541058331096118641456392515813015916286 +/- 7.97e-6]", "steps": 296, "seconds": 1.042674083262682}
{"c": [5.998000000000166, 5.999000000000167], "c_hex": ["0x1.7fdf3b645a286p+2", "0x1.7fef9db22d1a1p+2"], "kind": "contact", "N": 16, "Z": [0.998009314373931, 0.9980252330733637], "Z_arb": "[0.998017273723647377335703579824020353170179024 +/- 7.96e-6]", "steps": 296, "seconds": 1.1286944579333067}
{"c": [5.999000000000167, 6.0], "c_hex": ["0x1.7fef9db22d1a1p+2", "0x1.8000000000000p+2"], "kind": "contact", "N": 16, "Z": [0.9980090512411471, 0.9980249640068658], "Z_arb": "[0.998017007624006476073639618193362476125294929 +/- 7.96e-6]", "steps": 296, "seconds": 1.0987664153799415}
{"SUMMARY": true, "kind": "contact", "region": [5.5, 6.0], "pieces": 500, "runs": 500, "worker_seconds": 606.9111005915329}


==> anc/computational-supplement/arb/logs/v2_contact_5_5.5.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "contact", "region": [5.0, 5.5], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [5.0, 5.001], "c_hex": ["0x1.4000000000000p+2", "0x1.4010624dd2f1bp+2"], "kind": "contact", "N": 16, "Z": [0.998029898301117, 0.9980488382109248], "Z_arb": "[0.998039368256020872144780877251160871686371435 +/- 9.47e-6]", "steps": 289, "seconds": 1.05643520783633}
{"c": [5.001, 5.002000000000001], "c_hex": ["0x1.4010624dd2f1bp+2", "0x1.4020c49ba5e36p+2"], "kind": "contact", "N": 16, "Z": [0.9980351965791383, 0.9980541153564388], "Z_arb": "[0.998044655967788626343883588078422195155816284 +/- 9.46e-6]", "steps": 289, "seconds": 1.0843949168920517}
{"c": [5.002000000000001, 5.003000000000001], "c_hex": ["0x1.4020c49ba5e36p+2", "0x1.403126e978d51p+2"], "kind": "contact", "N": 16, "Z": [0.9980382215729099, 0.9980571334642555], "Z_arb": "[0.998047677518582712943764398102221378751364293 +/- 9.46e-6]", "steps": 289, "seconds": 1.156965541653335}
{"c": [5.003000000000001, 5.004000000000001], "c_hex": ["0x1.403126e978d51p+2", "0x1.404189374bc6cp+2"], "kind": "contact", "N": 16, "Z": [0.998026382622057, 0.9980453802196358], "Z_arb": "[0.998035881420846440736985060950919532844844027 +/- 9.50e-6]", "steps": 289, "seconds": 1.063931125216186}
{"c": [5.004000000000001, 5.005000000000002], "c_hex": ["0x1.404189374bc6cp+2", "0x1.4051eb851eb87p+2"], "kind": "contact", "N": 16, "Z": [0.9980211067855993, 0.9980401484530566], "Z_arb": "[0.998030627619327939317789781507587854003839715 +/- 9.53e-6]", "steps": 289, "seconds": 1.1315080830827355}
{"c": [5.005000000000002, 5.006000000000002], "c_hex": ["0x1.4051eb851eb87p+2", "0x1.40624dd2f1aa2p+2"], "kind": "contact", "N": 16, "Z": [0.998019188362929, 0.9980382531519585], "Z_arb": "[0.998028720757443749764449130736087406490386567 +/- 9.54e-6]", "steps": 289, "seconds": 1.0963832074776292}
{"c": [5.006000000000002, 5.007000000000002], "c_hex": ["0x1.40624dd2f1aa2p+2", "0x1.4072b020c49bdp+2"], "kind": "contact", "N": 16, "Z": [0.9980188359978427, 0.9980379142049033], "Z_arb": "[0.998028375101372988657174580927123373592666445 +/- 9.54e-6]", "steps": 289, "seconds": 1.1280911257490516}
{"c": [5.007000000000002, 5.008000000000003], "c_hex": ["0x1.4072b020c49bdp+2", "0x1.4083126e978d8p+2"], "kind": "contact", "N": 16, "Z": [0.99801967342834, 0.9980387577489671], "Z_arb": "[0.998029215588653506082232520305822187381187018 +/- 9.55e-6]", "steps": 289, "seconds": 1.1221338752657175}
{"c": [5.008000000000003, 5.009000000000003], "c_hex": ["0x1.4083126e978d8p+2", "0x1.409374bc6a7f3p+2"], "kind": "contact", "N": 16, "Z": [0.9980218829115048, 0.99804096500711], "Z_arb": "[0.998031423959307432937670577329331072690778815 +/- 9.55e-6]", "steps": 289, "seconds": 1.108696749433875}
{"c": [5.009000000000003, 5.010000000000003], "c_hex": ["0x1.409374bc6a7f3p+2", "0x1.40a3d70a3d70ep+2"], "kind": "contact", "N": 16, "Z": [0.9980272876455287, 0.9980463482005193], "Z_arb": "[0.998036817923023972314993267639239887934922576 +/- 9.54e-6]", "steps": 289, "seconds": 1.1174772093072534}
{"c": [5.010000000000003, 5.011000000000004], "c_hex": ["0x1.40a3d70a3d70ep+2", "0x1.40b4395810629p+2"], "kind": "contact", "N": 16, "Z": [0.9980290860955838, 0.9980481468534201], "Z_arb": "[0.998038616474502013589897788123709668861028039 +/- 9.54e-6]", "steps": 289, "seconds": 1.1068041250109673}
{"c": [5.011000000000004, 5.012000000000004], "c_hex": ["0x1.40b4395810629p+2", "0x1.40c49ba5e3544p+2"], "kind": "contact", "N": 16, "Z": [0.9980243486453552, 0.9980434487795088], "Z_arb": "[0.998033898712431952790493982847152909507310548 +/- 9.56e-6]", "steps": 289, "seconds": 1.0952916257083416}
{"c": [5.012000000000004, 5.013000000000004], "c_hex": ["0x1.40c49ba5e3544p+2", "0x1.40d4fdf3b645fp+2"], "kind": "contact", "N": 16, "Z": [0.9980240184005501, 0.9980431312716654], "Z_arb": "[0.998033574836107821618155881377646317219672764 +/- 9.56e-6]", "steps": 289, "seconds": 1.0897990008816123}
{"c": [5.013000000000004, 5.014000000000005], "c_hex": ["0x1.40d4fdf3b645fp+2", "0x1.40e560418937ap+2"], "kind": "contact", "N": 16, "Z": [0.9980254870132234, 0.9980446018336985], "Z_arb": "[0.998035044423460873699676088268485921264509466 +/- 9.56e-6]", "steps": 289, "seconds": 1.0887621669098735}
{"c": [5.014000000000005, 5.015000000000005], "c_hex": ["0x1.40e560418937ap+2", "0x1.40f5c28f5c295p+2"], "kind": "contact", "N": 16, "Z": [0.9980285634584615, 0.9980476706451497], "Z_arb": "[0.998038117051805568160849622752571134546536677 +/- 9.56e-6]", "steps": 289, "seconds": 1.0866613341495395}
{"c": [5.015000000000005, 5.016000000000005], "c_hex": ["0x1.40f5c28f5c295p+2", "0x1.410624dd2f1b0p+2"], "kind": "contact", "N": 16, "Z": [0.9980334075109641, 0.9980524965352705], "Z_arb": "[0.998042952023117371303371085737565553004132749 +/- 9.55e-6]", "steps": 289, "seconds": 1.050493790768087}
{"c": [5.016000000000005, 5.017000000000006], "c_hex": ["0x1.410624dd2f1b0p+2", "0x1.4116872b020cbp+2"], "kind": "contact", "N": 16, "Z": [0.9980387136803759, 0.9980577817280112], "Z_arb": "[0.998048247704193580061895938935611248211309705 +/- 9.54e-6]", "steps": 289, "seconds": 1.056089125573635}
{"c": [5.017000000000006, 5.018000000000006], "c_hex": ["0x1.4116872b020cbp+2", "0x1.4126e978d4fe6p+2"], "kind": "contact", "N": 16, "Z": [0.9980390371543377, 0.9980581138650522], "Z_arb": "[0.998048575509694998625600669965529224150693808 +/- 9.54e-6]", "steps": 289, "seconds": 1.0644402094185352}
{"c": [5.018000000000006, 5.019000000000006], "c_hex": ["0x1.4126e978d4fe6p+2", "0x1.41374bc6a7f01p+2"], "kind": "contact", "N": 16, "Z": [0.9980279985314513, 0.998047150591528], "Z_arb": "[0.998037574561489617790180361799421106600197915 +/- 9.58e-6]", "steps": 289, "seconds": 1.0822157077491283}
{"c": [5.019000000000006, 5.020000000000007], "c_hex": ["0x1.41374bc6a7f01p+2", "0x1.4147ae147ae1cp+2"], "kind": "contact", "N": 16, "Z": [0.9980242021744368, 0.9980433864063822], "Z_arb": "[0.998033794290409500769986043689099683639603212 +/- 9.60e-6]", "steps": 289, "seconds": 1.1122264582663774}
{"c": [5.020000000000007, 5.021000000000007], "c_hex": ["0x1.4147ae147ae1cp+2", "0x1.415810624dd37p+2"], "kind": "contact", "N": 16, "Z": [0.9980228959567756, 0.9980420976716535], "Z_arb": "[0.998032496814214622358300417862462461519724300 +/- 9.61e-6]", "steps": 289, "seconds": 1.0603743754327297}
{"c": [5.021000000000007, 5.022000000000007], "c_hex": ["0x1.415810624dd37p+2", "0x1.416872b020c52p+2"], "kind": "contact", "N": 16, "Z": [0.9980229480660485, 0.9980421593026254], "Z_arb": "[0.998032553684337020137556055023057842667580545 +/- 9.61e-6]", "steps": 289, "seconds": 1.0819688336923718}
{"c": [5.022000000000007, 5.023000000000008], "c_hex": ["0x1.416872b020c52p+2", "0x1.4178d4fdf3b6dp+2"], "kind": "contact", "N": 16, "Z": [0.9980241439340635, 0.9980433580488216], "Z_arb": "[0.998033750991442512972821798212616194425441933 +/- 9.61e-6]", "steps": 289, "seconds": 1.0767795844003558}
{"c": [5.023000000000008, 5.024000000000008], "c_hex": ["0x1.4178d4fdf3b6dp+2", "0x1.4189374bc6a88p+2"], "kind": "contact", "N": 16, "Z": [0.998026837878145, 0.9980460462442429], "Z_arb": "[0.998036442061193933059765702497230489945695794 +/- 9.61e-6]", "steps": 289, "seconds": 1.0614376664161682}
{"c": [5.024000000000008, 5.025000000000008], "c_hex": ["0x1.4189374bc6a88p+2", "0x1.41999999999a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980340426438284, 0.9980532193437935], "Z_arb": "[0.998043630993810979562511432159965751502852750 +/- 9.59e-6]", "steps": 289, "seconds": 1.054280124604702}
{"c": [5.025000000000008, 5.026000000000009], "c_hex": ["0x1.41999999999a3p+2", "0x1.41a9fbe76c8bep+2"], "kind": "contact", "N": 16, "Z": [0.9980312977309156, 0.9980504998183168], "Z_arb": "[0.998040898774616214351487213613146657935113534 +/- 9.61e-6]", "steps": 289, "seconds": 1.082933166064322}
{"c": [5.026000000000009, 5.027000000000009], "c_hex": ["0x1.41a9fbe76c8bep+2", "0x1.41ba5e353f7d9p+2"], "kind": "contact", "N": 16, "Z": [0.9980284302222255, 0.9980476581362636], "Z_arb": "[0.998038044179244624507799367187670734884137422 +/- 9.62e-6]", "steps": 289, "seconds": 1.0939229587092996}
{"c": [5.027000000000009, 5.028000000000009], "c_hex": ["0x1.41ba5e353f7d9p+2", "0x1.41cac083126f4p+2"], "kind": "contact", "N": 16, "Z": [0.9980286445872839, 0.9980478806656854], "Z_arb": "[0.998038262626484636083405518391067934662340780 +/- 9.62e-6]", "steps": 289, "seconds": 1.0964182503521442}
{"c": [5.028000000000009, 5.02900000000001], "c_hex": ["0x1.41cac083126f4p+2", "0x1.41db22d0e560fp+2"], "kind": "contact", "N": 16, "Z": [0.9980304976950973, 0.9980497326132394], "Z_arb": "[0.998040115154168321591501878702324295169329149 +/- 9.62e-6]", "steps": 289, "seconds": 1.035067749209702}
{"c": [5.02900000000001, 5.03000000000001], "c_hex": ["0x1.41db22d0e560fp+2", "0x1.41eb851eb852ap+2"], "kind": "contact", "N": 16, "Z": [0.9980339330361201, 0.998053157832183], "Z_arb": "[0.998043545434151568821932003120547370101003143 +/- 9.62e-6]", "steps": 289, "seconds": 1.0733839999884367}
{"c": [5.03000000000001, 5.03100000000001], "c_hex": ["0x1.41eb851eb852ap+2", "0x1.41fbe76c8b445p+2"], "kind": "contact", "N": 16, "Z": [0.9980388604298062, 0.9980580666423059], "Z_arb": "[0.998048463536056065036644570186728582715465124 +/- 9.61e-6]", "steps": 289, "seconds": 1.1117567084729671}
{"c": [5.03100000000001, 5.032000000000011], "c_hex": ["0x1.41fbe76c8b445p+2", "0x1.420c49ba5e360p+2"], "kind": "contact", "N": 16, "Z": [0.9980454316738288, 0.9980646099404837], "Z_arb": "[0.998055020807156245332874974033921663280465232 +/- 9.59e-6]", "steps": 289, "seconds": 1.1100551672279835}
{"c": [5.032000000000011, 5.033000000000011], "c_hex": ["0x1.420c49ba5e360p+2", "0x1.421cac083127bp+2"], "kind": "contact", "N": 16, "Z": [0.9980403073088752, 0.998059523715901], "Z_arb": "[0.998049915512388049475488280063186630350685659 +/- 9.61e-6]", "steps": 289, "seconds": 1.108179708942771}
{"c": [5.033000000000011, 5.034000000000011], "c_hex": ["0x1.421cac083127bp+2", "0x1.422d0e5604196p+2"], "kind": "contact", "N": 16, "Z": [0.9980310706686306, 0.9980503476025573], "Z_arb": "[0.998040709135593922954961417363132080302094748 +/- 9.64e-6]", "steps": 289, "seconds": 1.055344333872199}
{"c": [5.034000000000011, 5.035000000000012], "c_hex": ["0x1.422d0e5604196p+2", "0x1.423d70a3d70b1p+2"], "kind": "contact", "N": 16, "Z": [0.9980282781389048, 0.9980475792541924], "Z_arb": "[0.998037928696548668990807413672865734002089600 +/- 9.66e-6]", "steps": 289, "seconds": 1.098338458687067}
{"c": [5.035000000000012, 5.036000000000012], "c_hex": ["0x1.423d70a3d70b1p+2", "0x1.424dd2f1a9fccp+2"], "kind": "contact", "N": 16, "Z": [0.9980274341965598, 0.9980467485731044], "Z_arb": "[0.998037091384832107287272506693094984509731466 +/- 9.66e-6]", "steps": 289, "seconds": 1.0990895824506879}
{"c": [5.036000000000012, 5.037000000000012], "c_hex": ["0x1.424dd2f1a9fccp+2", "0x1.425e353f7cee7p+2"], "kind": "contact", "N": 16, "Z": [0.9980278201150211, 0.9980471409110635], "Z_arb": "[0.998037480513042333667492006086360600282574457 +/- 9.67e-6]", "steps": 289, "seconds": 1.0919566666707397}
{"c": [5.037000000000012, 5.038000000000013], "c_hex": ["0x1.425e353f7cee7p+2", "0x1.426e978d4fe02p+2"], "kind": "contact", "N": 16, "Z": [0.9980293688941323, 0.998048689696399], "Z_arb": "[0.998039029295265674207758863442564085339257911 +/- 9.67e-6]", "steps": 289, "seconds": 1.121793624944985}
{"c": [5.038000000000013, 5.039000000000013], "c_hex": ["0x1.426e978d4fe02p+2", "0x1.427ef9db22d1dp+2"], "kind": "contact", "N": 16, "Z": [0.9980327207001773, 0.9980520316820329], "Z_arb": "[0.998042376191105091856891505193918999766035348 +/- 9.66e-6]", "steps": 289, "seconds": 1.1244515841826797}
{"c": [5.039000000000013, 5.040000000000013], "c_hex": ["0x1.427ef9db22d1dp+2", "0x1.428f5c28f5c38p+2"], "kind": "contact", "N": 16, "Z": [0.9980389004049834, 0.9980581860716509], "Z_arb": "[0.998048543238317148269287561746377979790338991 +/- 9.65e-6]", "steps": 289, "seconds": 1.1288885828107595}
{"c": [5.040000000000013, 5.041000000000014], "c_hex": ["0x1.428f5c28f5c38p+2", "0x1.429fbe76c8b53p+2"], "kind": "contact", "N": 16, "Z": [0.9980346064994363, 0.9980539240056374], "Z_arb": "[0.998044265252536918831620747343490876015525010 +/- 9.66e-6]", "steps": 289, "seconds": 1.0805544992908835}
{"c": [5.041000000000014, 5.042000000000014], "c_hex": ["0x1.429fbe76c8b53p+2", "0x1.42b020c49ba6ep+2"], "kind": "contact", "N": 16, "Z": [0.998032978095145, 0.9980523126983117], "Z_arb": "[0.998042645396728365220516188977942545017059910 +/- 9.67e-6]", "steps": 289, "seconds": 1.1579713746905327}
{"c": [5.042000000000014, 5.043000000000014], "c_hex": ["0x1.42b020c49ba6ep+2", "0x1.42c083126e989p+2"], "kind": "contact", "N": 16, "Z": [0.9980336825409186, 0.9980530215264003], "Z_arb": "[0.998043352033659466162679505023950054304480524 +/- 9.67e-6]", "steps": 289, "seconds": 1.1664027078077197}
{"c": [5.043000000000014, 5.044000000000015], "c_hex": ["0x1.42c083126e989p+2", "0x1.42d0e560418a4p+2"], "kind": "contact", "N": 16, "Z": [0.9980359346644228, 0.9980552696503731], "Z_arb": "[0.998045602157397924889624491003365228090696875 +/- 9.67e-6]", "steps": 289, "seconds": 1.1635283324867487}
{"c": [5.044000000000015, 5.045000000000015], "c_hex": ["0x1.42d0e560418a4p+2", "0x1.42e147ae147bfp+2"], "kind": "contact", "N": 16, "Z": [0.9980397571924609, 0.9980590797016786], "Z_arb": "[0.998049418447069692677900891698227133783594082 +/- 9.67e-6]", "steps": 289, "seconds": 1.175038875080645}
{"c": [5.045000000000015, 5.046000000000015], "c_hex": ["0x1.42e147ae147bfp+2", "0x1.42f1a9fbe76dap+2"], "kind": "contact", "N": 16, "Z": [0.998044649870016, 0.9980639540945249], "Z_arb": "[0.998054301982270376347137297060623397586129497 +/- 9.66e-6]", "steps": 289, "seconds": 1.2193155828863382}
{"c": [5.046000000000015, 5.047000000000016], "c_hex": ["0x1.42f1a9fbe76dap+2", "0x1.43020c49ba5f5p+2"], "kind": "contact", "N": 16, "Z": [0.9980531993211351, 0.9980724654525669], "Z_arb": "[0.998062832386851027353091416396662379811652023 +/- 9.64e-6]", "steps": 289, "seconds": 1.201133624650538}
{"c": [5.047000000000016, 5.048000000000016], "c_hex": ["0x1.43020c49ba5f5p+2", "0x1.43126e978d510p+2"], "kind": "contact", "N": 16, "Z": [0.9980400479995954, 0.998059392817553], "Z_arb": "[0.998049720408574195216232378755875602725461742 +/- 9.68e-6]", "steps": 289, "seconds": 1.221862499602139}
{"c": [5.048000000000016, 5.049000000000016], "c_hex": ["0x1.43126e978d510p+2", "0x1.4322d0e56042bp+2"], "kind": "contact", "N": 16, "Z": [0.9980343438077949, 0.9980537266118502], "Z_arb": "[0.998044035209822529536721839505149335960290555 +/- 9.70e-6]", "steps": 289, "seconds": 1.1985954996198416}
{"c": [5.049000000000016, 5.050000000000017], "c_hex": ["0x1.4322d0e56042bp+2", "0x1.4333333333346p+2"], "kind": "contact", "N": 16, "Z": [0.9980323207465286, 0.9980517217844179], "Z_arb": "[0.998042021265473309935851079706518970389283147 +/- 9.71e-6]", "steps": 289, "seconds": 1.1545576667413116}
{"c": [5.050000000000017, 5.051000000000017], "c_hex": ["0x1.4333333333346p+2", "0x1.4343958106261p+2"], "kind": "contact", "N": 16, "Z": [0.9980318862734249, 0.9980512970722671], "Z_arb": "[0.998041591672846026824982946801355556839894326 +/- 9.71e-6]", "steps": 289, "seconds": 1.277695874683559}
{"c": [5.051000000000017, 5.052000000000017], "c_hex": ["0x1.4343958106261p+2", "0x1.4353f7ced917cp+2"], "kind": "contact", "N": 16, "Z": [0.9980326084260946, 0.9980520228630578], "Z_arb": "[0.998042315644576246651641377328862727925053368 +/- 9.71e-6]", "steps": 289, "seconds": 1.1064964160323143}
{"c": [5.052000000000017, 5.053000000000018], "c_hex": ["0x1.4353f7ced917cp+2", "0x1.43645a1cac097p+2"], "kind": "contact", "N": 16, "Z": [0.9980345875390112, 0.9980539990181839], "Z_arb": "[0.998044293278597605854507702683488908929432248 +/- 9.71e-6]", "steps": 289, "seconds": 1.0669682500883937}
{"c": [5.053000000000018, 5.054000000000018], "c_hex": ["0x1.43645a1cac097p+2", "0x1.4374bc6a7efb2p+2"], "kind": "contact", "N": 16, "Z": [0.9980390610577732, 0.998058456553685], "Z_arb": "[0.998048758805729105743615006390583103339776902 +/- 9.70e-6]", "steps": 289, "seconds": 1.095439000055194}
{"c": [5.054000000000018, 5.055000000000018], "c_hex": ["0x1.4374bc6a7efb2p+2", "0x1.43851eb851ecdp+2"], "kind": "contact", "N": 16, "Z": [0.9980435457840905, 0.9980629252029781], "Z_arb": "[0.998053235493534361115544050432793211749327969 +/- 9.69e-6]", "steps": 289, "seconds": 1.0514871664345264}
{"c": [5.055000000000018, 5.056000000000019], "c_hex": ["0x1.43851eb851ecdp+2", "0x1.4395810624de8p+2"], "kind": "contact", "N": 16, "Z": [0.9980380272736821, 0.998057442638273], "Z_arb": "[0.998047734955977498263410877142018685693639340 +/- 9.71e-6]", "steps": 289, "seconds": 1.109830791130662}
{"c": [5.056000000000019, 5.057000000000019], "c_hex": ["0x1.4395810624de8p+2", "0x1.43a5e353f7d03p+2"], "kind": "contact", "N": 16, "Z": [0.9980373175824007, 0.9980567437343377], "Z_arb": "[0.998047030658369224225428296715192116663237932 +/- 9.72e-6]", "steps": 289, "seconds": 1.118573040701449}
{"c": [5.057000000000019, 5.058000000000019], "c_hex": ["0x1.43a5e353f7d03p+2", "0x1.43b645a1cac1ep+2"], "kind": "contact", "N": 16, "Z": [0.9980385058624394, 0.998057932949678], "Z_arb": "[0.998048219406058721855010328699376585591814567 +/- 9.72e-6]", "steps": 289, "seconds": 1.1308931251987815}
{"c": [5.058000000000019, 5.05900000000002], "c_hex": ["0x1.43b645a1cac1ep+2", "0x1.43c6a7ef9db39p+2"], "kind": "contact", "N": 16, "Z": [0.9980412049860461, 0.9980606252097546], "Z_arb": "[0.998050915097900347610651169774226332368567490 +/- 9.72e-6]", "steps": 289, "seconds": 1.0989972911775112}
{"c": [5.05900000000002, 5.06000000000002], "c_hex": ["0x1.43c6a7ef9db39p+2", "0x1.43d70a3d70a54p+2"], "kind": "contact", "N": 16, "Z": [0.9980454204387964, 0.9980648259821804], "Z_arb": "[0.998055123210488362115359505993962228319267257 +/- 9.71e-6]", "steps": 289, "seconds": 1.1434856671839952}
{"c": [5.06000000000002, 5.06100000000002], "c_hex": ["0x1.43d70a3d70a54p+2", "0x1.43e76c8b4396fp+2"], "kind": "contact", "N": 16, "Z": [0.9980503307050608, 0.9980697179463702], "Z_arb": "[0.998060024325715458733699335988780018127573738 +/- 9.70e-6]", "steps": 289, "seconds": 1.0769947497174144}
{"c": [5.06100000000002, 5.062000000000021], "c_hex": ["0x1.43e76c8b4396fp+2", "0x1.43f7ced91688ap+2"], "kind": "contact", "N": 16, "Z": [0.998057496760428, 0.9980768540505137], "Z_arb": "[0.998067175405470884596719571294724132704862399 +/- 9.68e-6]", "steps": 289, "seconds": 1.0969424163922668}
{"c": [5.062000000000021, 5.063000000000021], "c_hex": ["0x1.43f7ced91688ap+2", "0x1.44083126e97a5p+2"], "kind": "contact", "N": 16, "Z": [0.9980410984582176, 0.9980605465392657], "Z_arb": "[0.998050822498741708465668913757812234806612071 +/- 9.73e-6]", "steps": 289, "seconds": 1.0751160839572549}
{"c": [5.063000000000021, 5.064000000000021], "c_hex": ["0x1.44083126e97a5p+2", "0x1.44189374bc6c0p+2"], "kind": "contact", "N": 16, "Z": [0.9980372376469827, 0.9980567118224853], "Z_arb": "[0.998046974734734032164163938290858639878821225 +/- 9.74e-6]", "steps": 289, "seconds": 1.1125733749940991}
{"c": [5.064000000000021, 5.065000000000022], "c_hex": ["0x1.44189374bc6c0p+2", "0x1.4428f5c28f5dbp+2"], "kind": "contact", "N": 16, "Z": [0.9980358382512118, 0.9980553259352118], "Z_arb": "[0.998045582093211802693125198639311739280388230 +/- 9.75e-6]", "steps": 289, "seconds": 1.1096097910776734}
{"c": [5.065000000000022, 5.066000000000022], "c_hex": ["0x1.4428f5c28f5dbp+2", "0x1.44395810624f6p+2"], "kind": "contact", "N": 16, "Z": [0.9980357936008576, 0.9980552879112087], "Z_arb": "[0.998045540756033103606811825644220228521399074 +/- 9.75e-6]", "steps": 289, "seconds": 1.1603119587525725}
{"c": [5.066000000000022, 5.067000000000022], "c_hex": ["0x1.44395810624f6p+2", "0x1.4449ba5e35411p+2"], "kind": "contact", "N": 16, "Z": [0.998036892379386, 0.9980563875551497], "Z_arb": "[0.998046639967267889287681975343995971828171917 +/- 9.75e-6]", "steps": 289, "seconds": 1.0737069165334105}
{"c": [5.067000000000022, 5.068000000000023], "c_hex": ["0x1.4449ba5e35411p+2", "0x1.445a1cac0832cp+2"], "kind": "contact", "N": 16, "Z": [0.9980394757315617, 0.9980589643509202], "Z_arb": "[0.998049220041240990955149759049973935976162737 +/- 9.75e-6]", "steps": 289, "seconds": 1.1483480408787727}
{"c": [5.068000000000023, 5.069000000000023], "c_hex": ["0x1.445a1cac0832cp+2", "0x1.446a7ef9db247p+2"], "kind": "contact", "N": 16, "Z": [0.9980465799252058, 0.9980660394262104], "Z_arb": "[0.998056309675708125514323073177143106939144207 +/- 9.73e-6]", "steps": 289, "seconds": 1.1443384168669581}
{"c": [5.069000000000023, 5.070000000000023], "c_hex": ["0x1.446a7ef9db247p+2", "0x1.447ae147ae162p+2"], "kind": "contact", "N": 16, "Z": [0.9980442667666215, 0.9980637440724912], "Z_arb": "[0.998054005419556405201333445573703190655081401 +/- 9.74e-6]", "steps": 289, "seconds": 1.2098511243239045}
{"c": [5.070000000000023, 5.071000000000024], "c_hex": ["0x1.447ae147ae162p+2", "0x1.448b43958107dp+2"], "kind": "contact", "N": 16, "Z": [0.9980410258042055, 0.9980605253224369], "Z_arb": "[0.998050775563321254848618577557731287316434985 +/- 9.75e-6]", "steps": 289, "seconds": 1.1741741672158241}
{"c": [5.071000000000024, 5.072000000000024], "c_hex": ["0x1.448b43958107dp+2", "0x1.449ba5e353f98p+2"], "kind": "contact", "N": 16, "Z": [0.9980410608651618, 0.9980605662842801], "Z_arb": "[0.998050813574720953736232124807175279774271735 +/- 9.76e-6]", "steps": 289, "seconds": 1.2039806665852666}
{"c": [5.072000000000024, 5.073000000000024], "c_hex": ["0x1.449ba5e353f98p+2", "0x1.44ac083126eb3p+2"], "kind": "contact", "N": 16, "Z": [0.9980427551545459, 0.9980622582680951], "Z_arb": "[0.998052506711320456517658962402662348103757659 +/- 9.76e-6]", "steps": 289, "seconds": 1.2269772496074438}
{"c": [5.073000000000024, 5.074000000000025], "c_hex": ["0x1.44ac083126eb3p+2", "0x1.44bc6a7ef9dcep+2"], "kind": "contact", "N": 16, "Z": [0.9980459623462962, 0.9980654557012515], "Z_arb": "[0.998055709023773855980132063469912182033809933 +/- 9.75e-6]", "steps": 289, "seconds": 1.1640172926709056}
{"c": [5.074000000000025, 5.075000000000025], "c_hex": ["0x1.44bc6a7ef9dcep+2", "0x1.44ccccccccce9p+2"], "kind": "contact", "N": 16, "Z": [0.9980505247314012, 0.9980700016392533], "Z_arb": "[0.998060263185327210020840065884032198904171403 +/- 9.74e-6]", "steps": 289, "seconds": 1.1360931256785989}
{"c": [5.075000000000025, 5.076000000000025], "c_hex": ["0x1.44ccccccccce9p+2", "0x1.44dd2f1a9fc04p+2"], "kind": "contact", "N": 16, "Z": [0.9980561196343114, 0.9980755749885601], "Z_arb": "[0.998065847311435736654902092910948481787949491 +/- 9.73e-6]", "steps": 289, "seconds": 1.116345625370741}
{"c": [5.076000000000025, 5.077000000000026], "c_hex": ["0x1.44dd2f1a9fc04p+2", "0x1.44ed916872b1fp+2"], "kind": "contact", "N": 16, "Z": [0.9980497660198232, 0.9980692584446212], "Z_arb": "[0.998059512232222226652578972419465323715717204 +/- 9.75e-6]", "steps": 289, "seconds": 1.1644094167277217}
{"c": [5.077000000000026, 5.078000000000026], "c_hex": ["0x1.44ed916872b1fp+2", "0x1.44fdf3b645a3ap+2"], "kind": "contact", "N": 16, "Z": [0.9980420310001794, 0.998061568758343], "Z_arb": "[0.998051799879261224652379448693742939436514102 +/- 9.77e-6]", "steps": 289, "seconds": 1.0606757095083594}
{"c": [5.078000000000026, 5.079000000000026], "c_hex": ["0x1.44fdf3b645a3ap+2", "0x1.450e560418955p+2"], "kind": "contact", "N": 16, "Z": [0.9980393433733646, 0.9980588996418486], "Z_arb": "[0.998049121507606637706142880131673765386644943 +/- 9.78e-6]", "steps": 289, "seconds": 1.1307622082531452}
{"c": [5.079000000000026, 5.080000000000027], "c_hex": ["0x1.450e560418955p+2", "0x1.451eb851eb870p+2"], "kind": "contact", "N": 16, "Z": [0.9980384735394534, 0.9980580394789071], "Z_arb": "[0.998048256509180310670723366337331590709521710 +/- 9.79e-6]", "steps": 289, "seconds": 1.1028262916952372}
{"c": [5.080000000000027, 5.081000000000027], "c_hex": ["0x1.451eb851eb870p+2", "0x1.452f1a9fbe78bp+2"], "kind": "contact", "N": 16, "Z": [0.9980388241439487, 0.9980583938355513], "Z_arb": "[0.998048608989750055623309626827797808129064255 +/- 9.79e-6]", "steps": 289, "seconds": 1.0975716654211283}
{"c": [5.081000000000027, 5.082000000000027], "c_hex": ["0x1.452f1a9fbe78bp+2", "0x1.453f7ced916a6p+2"], "kind": "contact", "N": 16, "Z": [0.9980403891335896, 0.9980599567651867], "Z_arb": "[0.998050172949388170707763754471583675743463615 +/- 9.79e-6]", "steps": 289, "seconds": 1.1004362497478724}
{"c": [5.082000000000027, 5.083000000000028], "c_hex": ["0x1.453f7ced916a6p+2", "0x1.454fdf3b645c1p+2"], "kind": "contact", "N": 16, "Z": [0.9980439768184242, 0.9980635327464729], "Z_arb": "[0.998053754782448522233882373749418137060326840 +/- 9.78e-6]", "steps": 289, "seconds": 1.09313387516886}
{"c": [5.083000000000028, 5.084000000000028], "c_hex": ["0x1.454fdf3b645c1p+2", "0x1.45604189374dcp+2"], "kind": "contact", "N": 16, "Z": [0.998050296895008, 0.9980698280713574], "Z_arb": "[0.998060062483182707254774824402190986045825844 +/- 9.77e-6]", "steps": 289, "seconds": 1.1059192912653089}
{"c": [5.084000000000028, 5.085000000000028], "c_hex": ["0x1.45604189374dcp+2", "0x1.4570a3d70a3f7p+2"], "kind": "contact", "N": 16, "Z": [0.9980447465827722, 0.9980643094494412], "Z_arb": "[0.998054528016106680018303856312144906584102845 +/- 9.79e-6]", "steps": 289, "seconds": 1.0846827495843172}
{"c": [5.085000000000028, 5.086000000000029], "c_hex": ["0x1.4570a3d70a3f7p+2", "0x1.45810624dd312p+2"], "kind": "contact", "N": 16, "Z": [0.9980431994806539, 0.9980627748444054], "Z_arb": "[0.998052987162529656599183205472425466971850869 +/- 9.79e-6]", "steps": 289, "seconds": 1.07794183306396}
{"c": [5.086000000000029, 5.087000000000029], "c_hex": ["0x1.45810624dd312p+2", "0x1.45916872b022dp+2"], "kind": "contact", "N": 16, "Z": [0.9980438936577866, 0.9980634708835295], "Z_arb": "[0.998053682270658041653529167577881042247385139 +/- 9.79e-6]", "steps": 289, "seconds": 1.1413342505693436}
{"c": [5.087000000000029, 5.088000000000029], "c_hex": ["0x1.45916872b022dp+2", "0x1.45a1cac083148p+2"], "kind": "contact", "N": 16, "Z": [0.9980461428662837, 0.9980657146226666], "Z_arb": "[0.998055928744475170585128494714148280423228743 +/- 9.79e-6]", "steps": 289, "seconds": 1.1047379998490214}
{"c": [5.088000000000029, 5.08900000000003], "c_hex": ["0x1.45a1cac083148p+2", "0x1.45b22d0e56063p+2"], "kind": "contact", "N": 16, "Z": [0.9980499095776423, 0.9980694687243643], "Z_arb": "[0.998059689151003238872285448864727530676744925 +/- 9.78e-6]", "steps": 289, "seconds": 1.1031962921842933}
{"c": [5.08900000000003, 5.09000000000003], "c_hex": ["0x1.45b22d0e56063p+2", "0x1.45c28f5c28f7ep+2"], "kind": "contact", "N": 16, "Z": [0.9980548734135213, 0.9980744142819578], "Z_arb": "[0.998064643847739468231491512376803635276817473 +/- 9.78e-6]", "steps": 289, "seconds": 1.1424166662618518}
{"c": [5.09000000000003, 5.09100000000003], "c_hex": ["0x1.45c28f5c28f7ep+2", "0x1.45d2f1a9fbe99p+2"], "kind": "contact", "N": 16, "Z": [0.998063973339163, 0.998083744177257], "Z_arb": "[0.998073858758210014004709358861838695115178106 +/- 9.89e-6]", "steps": 289, "seconds": 1.155551292002201}
{"c": [5.09100000000003, 5.092000000000031], "c_hex": ["0x1.45d2f1a9fbe99p+2", "0x1.45e353f7cedb4p+2"], "kind": "contact", "N": 16, "Z": [0.9980468165993095, 0.9980664049672152], "Z_arb": "[0.998056610783262384445691921705090749405056317 +/- 9.80e-6]", "steps": 289, "seconds": 1.141878666356206}
{"c": [5.092000000000031, 5.093000000000031], "c_hex": ["0x1.45e353f7cedb4p+2", "0x1.45f3b645a1ccfp+2"], "kind": "contact", "N": 16, "Z": [0.9980421313981678, 0.9980617461299375], "Z_arb": "[0.998051938764052608349021930092395214208704890 +/- 9.81e-6]", "steps": 289, "seconds": 1.0829656245186925}
{"c": [5.093000000000031, 5.094000000000031], "c_hex": ["0x1.45f3b645a1ccfp+2", "0x1.4604189374beap+2"], "kind": "contact", "N": 16, "Z": [0.9980402725935292, 0.9980599004834704], "Z_arb": "[0.998050086538499820428625031602438340783151902 +/- 9.82e-6]", "steps": 289, "seconds": 1.0730423340573907}
{"c": [5.094000000000031, 5.095000000000032], "c_hex": ["0x1.4604189374beap+2", "0x1.46147ae147b05p+2"], "kind": "contact", "N": 16, "Z": [0.9980398759336215, 0.9980595101950847], "Z_arb": "[0.998049693064353117854521056439005951355283320 +/- 9.82e-6]", "steps": 289, "seconds": 1.1084829587489367}
{"c": [5.095000000000032, 5.096000000000032], "c_hex": ["0x1.46147ae147b05p+2", "0x1.4624dd2f1aa20p+2"], "kind": "contact", "N": 16, "Z": [0.9980406599779222, 0.9980602951726975], "Z_arb": "[0.998050477575309822164268561211276973114613805 +/- 9.82e-6]", "steps": 289, "seconds": 1.1104566249996424}
{"c": [5.096000000000032, 5.097000000000032], "c_hex": ["0x1.4624dd2f1aa20p+2", "0x1.46353f7ced93bp+2"], "kind": "contact", "N": 16, "Z": [0.9980428819070155, 0.9980625114689774], "Z_arb": "[0.998052696687996492050016531312457141013429456 +/- 9.82e-6]", "steps": 289, "seconds": 1.194980375468731}
{"c": [5.097000000000032, 5.098000000000033], "c_hex": ["0x1.46353f7ced93bp+2", "0x1.4645a1cac0856p+2"], "kind": "contact", "N": 16, "Z": [0.9980487199328903, 0.9980683273996732], "Z_arb": "[0.998058523666281790270371785514885396855267818 +/- 9.81e-6]", "steps": 289, "seconds": 1.1303499592468143}
{"c": [5.098000000000033, 5.099000000000033], "c_hex": ["0x1.4645a1cac0856p+2", "0x1.4656041893771p+2"], "kind": "contact", "N": 16, "Z": [0.9980492564283602, 0.9980688658996978], "Z_arb": "[0.998059061164029013668146091341537295844313292 +/- 9.81e-6]", "steps": 289, "seconds": 1.1025635842233896}
{"c": [5.099000000000033, 5.100000000000033], "c_hex": ["0x1.4656041893771p+2", "0x1.466666666668cp+2"], "kind": "contact", "N": 16, "Z": [0.9980446146406525, 0.9980642494760068], "Z_arb": "[0.998054432058329660743791606034750408979167626 +/- 9.82e-6]", "steps": 289, "seconds": 1.0660250829532743}
{"c": [5.100000000000033, 5.101000000000034], "c_hex": ["0x1.466666666668cp+2", "0x1.4676c8b4395a7p+2"], "kind": "contact", "N": 16, "Z": [0.9980441440968296, 0.9980637853124598], "Z_arb": "[0.998053964704644726238512445627518038912821504 +/- 9.83e-6]", "steps": 289, "seconds": 1.17147137504071}
{"c": [5.101000000000034, 5.102000000000034], "c_hex": ["0x1.4676c8b4395a7p+2", "0x1.46872b020c4c2p+2"], "kind": "contact", "N": 16, "Z": [0.9980454757322006, 0.9980651151859405], "Z_arb": "[0.998055295459070518392444067176082091401858452 +/- 9.82e-6]", "steps": 289, "seconds": 1.1227267924696207}
{"c": [5.102000000000034, 5.103000000000034], "c_hex": ["0x1.46872b020c4c2p+2", "0x1.46978d4fdf3ddp+2"], "kind": "contact", "N": 16, "Z": [0.9980483532150372, 0.9980679839540557], "Z_arb": "[0.998058168584546399509871346787538503925272897 +/- 9.82e-6]", "steps": 289, "seconds": 1.0975243328139186}
{"c": [5.103000000000034, 5.104000000000035], "c_hex": ["0x1.46978d4fdf3ddp+2", "0x1.46a7ef9db22f8p+2"], "kind": "contact", "N": 16, "Z": [0.9980527254640118, 0.9980723407609472], "Z_arb": "[0.998062533112479532630702906790747345691081672 +/- 9.81e-6]", "steps": 289, "seconds": 1.2107497081160545}
{"c": [5.104000000000035, 5.105000000000035], "c_hex": ["0x1.46a7ef9db22f8p+2", "0x1.46b851eb85213p+2"], "kind": "contact", "N": 16, "Z": [0.9980575207312036, 0.9980771186687841], "Z_arb": "[0.998067319699993832385149810752381210152154687 +/- 9.80e-6]", "steps": 289, "seconds": 1.0838249996304512}
{"c": [5.105000000000035, 5.106000000000035], "c_hex": ["0x1.46b851eb85213p+2", "0x1.46c8b4395812ep+2"], "kind": "contact", "N": 16, "Z": [0.9980526636740582, 0.998072287471529], "Z_arb": "[0.998062475572793560874259152538623984593265416 +/- 9.82e-6]", "steps": 289, "seconds": 1.0357182081788778}
{"c": [5.106000000000035, 5.107000000000036], "c_hex": ["0x1.46c8b4395812ep+2", "0x1.46d916872b049p+2"], "kind": "contact", "N": 16, "Z": [0.9980439271403814, 0.9980635935816144], "Z_arb": "[0.998053760360997963195791629704503035305732242 +/- 9.84e-6]", "steps": 289, "seconds": 1.103311249986291}
{"c": [5.107000000000036, 5.108000000000036], "c_hex": ["0x1.46d916872b049p+2", "0x1.46e978d4fdf64p+2"], "kind": "contact", "N": 16, "Z": [0.9980407544094907, 0.9980604385837957], "Z_arb": "[0.998050596496643228361250147421095922121445989 +/- 9.85e-6]", "steps": 289, "seconds": 1.1014820411801338}
{"c": [5.108000000000036, 5.109000000000036], "c_hex": ["0x1.46e978d4fdf64p+2", "0x1.46f9db22d0e7fp+2"], "kind": "contact", "N": 16, "Z": [0.9980395192985528, 0.9980592125863926], "Z_arb": "[0.998049365942472741409628258826154155606758629 +/- 9.85e-6]", "steps": 289, "seconds": 1.0455695418640971}
{"c": [5.109000000000036, 5.110000000000037], "c_hex": ["0x1.46f9db22d0e7fp+2", "0x1.470a3d70a3d9ap+2"], "kind": "contact", "N": 16, "Z": [0.9980395707350215, 0.9980592674557774], "Z_arb": "[0.998049419095399424929204501560784577384810556 +/- 9.85e-6]", "steps": 289, "seconds": 1.1179672917351127}
{"c": [5.110000000000037, 5.111000000000037], "c_hex": ["0x1.470a3d70a3d9ap+2", "0x1.471a9fbe76cb5p+2"], "kind": "contact", "N": 16, "Z": [0.9980408865279483, 0.9980605807174668], "Z_arb": "[0.998050733622707580934539745426566632675165609 +/- 9.85e-6]", "steps": 289, "seconds": 1.190915291197598}
{"c": [5.111000000000037, 5.112000000000037], "c_hex": ["0x1.471a9fbe76cb5p+2", "0x1.472b020c49bd0p+2"], "kind": "contact", "N": 16, "Z": [0.9980442459258858, 0.998063929134478], "Z_arb": "[0.998054087530181905985825748637336146499456387 +/- 9.85e-6]", "steps": 289, "seconds": 1.0655659576877952}
{"c": [5.112000000000037, 5.113000000000038], "c_hex": ["0x1.472b020c49bd0p+2", "0x1.473b645a1caebp+2"], "kind": "contact", "N": 16, "Z": [0.9980513815395752, 0.9980710373332969], "Z_arb": "[0.998061209436436023809193329782048147627075803 +/- 9.83e-6]", "steps": 289, "seconds": 1.287814250215888}
{"c": [5.113000000000038, 5.114000000000038], "c_hex": ["0x1.473b645a1caebp+2", "0x1.474bc6a7efa06p+2"], "kind": "contact", "N": 16, "Z": [0.9980450190863014, 0.9980647060036708], "Z_arb": "[0.998054862544986136916290578133593570955775007 +/- 9.85e-6]", "steps": 289, "seconds": 1.0823190426453948}
{"c": [5.114000000000038, 5.115000000000038], "c_hex": ["0x1.474bc6a7efa06p+2", "0x1.475c28f5c2921p+2"], "kind": "contact", "N": 16, "Z": [0.9980429150890514, 0.9980626144893493], "Z_arb": "[0.998052764789200375181745356325178498102543694 +/- 9.85e-6]", "steps": 289, "seconds": 1.0475524999201298}
{"c": [5.115000000000038, 5.116000000000039], "c_hex": ["0x1.475c28f5c2921p+2", "0x1.476c8b439583cp+2"], "kind": "contact", "N": 16, "Z": [0.9980432734329082, 0.9980629746634221], "Z_arb": "[0.998053124048165172733318807136355018993589225 +/- 9.86e-6]", "steps": 289, "seconds": 1.0938285421580076}
{"c": [5.116000000000039, 5.117000000000039], "c_hex": ["0x1.476c8b439583cp+2", "0x1.477ced9168757p+2"], "kind": "contact", "N": 16, "Z": [0.9980452807987499, 0.998064976772896], "Z_arb": "[0.998055128785822951058127989826968976399995841 +/- 9.85e-6]", "steps": 289, "seconds": 1.0349110001698136}
{"c": [5.117000000000039, 5.118000000000039], "c_hex": ["0x1.477ced9168757p+2", "0x1.478d4fdf3b672p+2"], "kind": "contact", "N": 16, "Z": [0.998048884913488, 0.9980685687899334], "Z_arb": "[0.998058726851710681237396530282276234485836139 +/- 9.85e-6]", "steps": 289, "seconds": 1.0586864575743675}
{"c": [5.118000000000039, 5.11900000000004], "c_hex": ["0x1.478d4fdf3b672p+2", "0x1.479db22d0e58dp+2"], "kind": "contact", "N": 16, "Z": [0.9980538604748654, 0.998073526348517], "Z_arb": "[0.998063693411691160077654502805625442854318961 +/- 9.84e-6]", "steps": 289, "seconds": 1.0640753339976072}
{"c": [5.11900000000004, 5.12000000000004], "c_hex": ["0x1.479db22d0e58dp+2", "0x1.47ae147ae14a8p+2"], "kind": "contact", "N": 16, "Z": [0.9980636151436068, 0.9980833525479934], "Z_arb": "[0.998073483845800084242225911678454377374354274 +/- 9.87e-6]", "steps": 289, "seconds": 1.0491390833631158}
{"c": [5.12000000000004, 5.12100000000004], "c_hex": ["0x1.47ae147ae14a8p+2", "0x1.47be76c8b43c3p+2"], "kind": "contact", "N": 16, "Z": [0.9980442839625939, 0.9980639968633175], "Z_arb": "[0.998054140412955698299750019432939605285905012 +/- 9.86e-6]", "steps": 289, "seconds": 1.10814412496984}
{"c": [5.12100000000004, 5.122000000000041], "c_hex": ["0x1.47be76c8b43c3p+2", "0x1.47ced916872dep+2"], "kind": "contact", "N": 16, "Z": [0.99803918573271, 0.9980589168989293], "Z_arb": "[0.998049051315819616910018015475476576820749023 +/- 9.87e-6]", "steps": 289, "seconds": 1.1168581247329712}
{"c": [5.122000000000041, 5.123000000000041], "c_hex": ["0x1.47ced916872dep+2", "0x1.47df3b645a1f9p+2"], "kind": "contact", "N": 16, "Z": [0.9980369184720304, 0.9980566619697189], "Z_arb": "[0.998046790220874571895041652572131917452972039 +/- 9.88e-6]", "steps": 289, "seconds": 1.0964144999161363}
{"c": [5.123000000000041, 5.124000000000041], "c_hex": ["0x1.47df3b645a1f9p+2", "0x1.47ef9db22d114p+2"], "kind": "contact", "N": 16, "Z": [0.9980361726663062, 0.9980559220591404], "Z_arb": "[0.998046047362723326326456971598878215703091633 +/- 9.88e-6]", "steps": 289, "seconds": 1.0606389176100492}
{"c": [5.124000000000041, 5.125000000000042], "c_hex": ["0x1.47ef9db22d114p+2", "0x1.480000000002fp+2"], "kind": "contact", "N": 16, "Z": [0.9980366892406802, 0.9980564392404316], "Z_arb": "[0.998046564240555964727319601132598082738127618 +/- 9.88e-6]", "steps": 289, "seconds": 1.0885012494400144}
{"c": [5.125000000000042, 5.126000000000042], "c_hex": ["0x1.480000000002fp+2", "0x1.4810624dd2f4ap+2"], "kind": "contact", "N": 16, "Z": [0.9980387917722223, 0.9980585358141297], "Z_arb": "[0.998048663793176057526028192187811320213770462 +/- 9.88e-6]", "steps": 289, "seconds": 1.0701780002564192}
{"c": [5.126000000000042, 5.127000000000042], "c_hex": ["0x1.4810624dd2f4ap+2", "0x1.4820c49ba5e65p+2"], "kind": "contact", "N": 16, "Z": [0.998045123171339, 0.9980648438475601], "Z_arb": "[0.998054983509449550580967370893286622727845665 +/- 9.87e-6]", "steps": 289, "seconds": 1.0803805841132998}
{"c": [5.127000000000042, 5.128000000000043], "c_hex": ["0x1.4820c49ba5e65p+2", "0x1.483126e978d80p+2"], "kind": "contact", "N": 16, "Z": [0.9980443102850589, 0.9980640369458404], "Z_arb": "[0.998054173615449715594076287114816241162284402 +/- 9.87e-6]", "steps": 289, "seconds": 1.0743970833718777}
{"c": [5.128000000000043, 5.129000000000043], "c_hex": ["0x1.483126e978d80p+2", "0x1.484189374bc9bp+2"], "kind": "contact", "N": 16, "Z": [0.9980392082235064, 0.9980589593591315], "Z_arb": "[0.998049083791318911844626449300105041499168268 +/- 9.88e-6]", "steps": 289, "seconds": 1.0921422503888607}
{"c": [5.129000000000043, 5.130000000000043], "c_hex": ["0x1.484189374bc9bp+2", "0x1.4851eb851ebb6p+2"], "kind": "contact", "N": 16, "Z": [0.9980383483616351, 0.9980581051500255], "Z_arb": "[0.998048226755830313862554823015522775549592414 +/- 9.88e-6]", "steps": 289, "seconds": 1.1033269157633185}
{"c": [5.130000000000043, 5.131000000000044], "c_hex": ["0x1.4851eb851ebb6p+2", "0x1.48624dd2f1ad1p+2"], "kind": "contact", "N": 16, "Z": [0.9980394226545379, 0.9980591770714777], "Z_arb": "[0.998049299863007810227438419539741435379250857 +/- 9.88e-6]", "steps": 289, "seconds": 1.121809583157301}
{"c": [5.131000000000044, 5.132000000000044], "c_hex": ["0x1.48624dd2f1ad1p+2", "0x1.4872b020c49ecp+2"], "kind": "contact", "N": 16, "Z": [0.9980421858962877, 0.9980619309931521], "Z_arb": "[0.998052058444719936785411101599888915697738038 +/- 9.88e-6]", "steps": 289, "seconds": 1.1058059995993972}
{"c": [5.132000000000044, 5.133000000000044], "c_hex": ["0x1.4872b020c49ecp+2", "0x1.4883126e97907p+2"], "kind": "contact", "N": 16, "Z": [0.9980467967446247, 0.9980665254024861], "Z_arb": "[0.998056661073555391530866685877403565068480472 +/- 9.87e-6]", "steps": 289, "seconds": 1.044559583067894}
{"c": [5.133000000000044, 5.134000000000045], "c_hex": ["0x1.4883126e97907p+2", "0x1.489374bc6a822p+2"], "kind": "contact", "N": 16, "Z": [0.9980510683359481, 0.9980707809406312], "Z_arb": "[0.998060924638289696298207592563133709448376667 +/- 9.86e-6]", "steps": 289, "seconds": 1.0610044579952955}
{"c": [5.134000000000045, 5.135000000000045], "c_hex": ["0x1.489374bc6a822p+2", "0x1.48a3d70a3d73dp+2"], "kind": "contact", "N": 16, "Z": [0.9980425891590676, 0.9980623394536943], "Z_arb": "[0.998052464306380893429617106535959373358151782 +/- 9.88e-6]", "steps": 289, "seconds": 1.0674904165789485}
{"c": [5.135000000000045, 5.136000000000045], "c_hex": ["0x1.48a3d70a3d73dp+2", "0x1.48b4395810658p+2"], "kind": "contact", "N": 16, "Z": [0.9980338992727067, 0.9980536886159768], "Z_arb": "[0.998043793944341690929502002971905909045398694 +/- 9.90e-6]", "steps": 289, "seconds": 1.0612834999337792}
{"c": [5.136000000000045, 5.137000000000046], "c_hex": ["0x1.48b4395810658p+2", "0x1.48c49ba5e3573p+2"], "kind": "contact", "N": 16, "Z": [0.9980299989207418, 0.998049806804573], "Z_arb": "[0.998039902862657423198275919861055582943093032 +/- 9.91e-6]", "steps": 289, "seconds": 1.034692708402872}
{"c": [5.137000000000046, 5.138000000000046], "c_hex": ["0x1.48c49ba5e3573p+2", "0x1.48d4fdf3b648ep+2"], "kind": "contact", "N": 16, "Z": [0.9980280271488144, 0.9980478454821429], "Z_arb": "[0.998037936315478666533851778461528142506346313 +/- 9.91e-6]", "steps": 289, "seconds": 1.0861597079783678}
{"c": [5.138000000000046, 5.139000000000046], "c_hex": ["0x1.48d4fdf3b648ep+2", "0x1.48e56041893a9p+2"], "kind": "contact", "N": 16, "Z": [0.9980274308451454, 0.9980472539622739], "Z_arb": "[0.998037342403709621865293633150788093040734150 +/- 9.92e-6]", "steps": 289, "seconds": 1.100698041729629}
{"c": [5.139000000000046, 5.140000000000047], "c_hex": ["0x1.48e56041893a9p+2", "0x1.48f5c28f5c2c4p+2"], "kind": "contact", "N": 16, "Z": [0.9980283154939913, 0.9980481374051013], "Z_arb": "[0.998038226449546282808162147011156359484651390 +/- 9.92e-6]", "steps": 289, "seconds": 1.0590847497805953}
{"c": [5.140000000000047, 5.141000000000047], "c_hex": ["0x1.48f5c28f5c2c4p+2", "0x1.490624dd2f1dfp+2"], "kind": "contact", "N": 16, "Z": [0.998031955175158, 0.9980517648777512], "Z_arb": "[0.998041860026454526839374737485318837964215846 +/- 9.91e-6]", "steps": 289, "seconds": 1.1142908344045281}
{"c": [5.141000000000047, 5.142000000000047], "c_hex": ["0x1.490624dd2f1dfp+2", "0x1.4916872b020fap+2"], "kind": "contact", "N": 16, "Z": [0.9980391397524581, 0.998058923065892], "Z_arb": "[0.998049031409174964441060083222750780706455935 +/- 9.90e-6]", "steps": 289, "seconds": 1.0251885829493403}
{"c": [5.142000000000047, 5.143000000000048], "c_hex": ["0x1.4916872b020fap+2", "0x1.4926e978d5015p+2"], "kind": "contact", "N": 16, "Z": [0.9980290575024647, 0.9980488830766215], "Z_arb": "[0.998038970289543104814680649097509813270578273 +/- 9.92e-6]", "steps": 289, "seconds": 1.1253122920170426}
{"c": [5.143000000000048, 5.144000000000048], "c_hex": ["0x1.4926e978d5015p+2", "0x1.49374bc6a7f30p+2"], "kind": "contact", "N": 16, "Z": [0.9980252305175729, 0.9980450731732055], "Z_arb": "[0.998035151845389105915715286180426135826022309 +/- 9.93e-6]", "steps": 289, "seconds": 1.1154089597985148}
{"c": [5.144000000000048, 5.145000000000048], "c_hex": ["0x1.49374bc6a7f30p+2", "0x1.4947ae147ae4bp+2"], "kind": "contact", "N": 16, "Z": [0.9980237453101517, 0.9980435957247404], "Z_arb": "[0.998033670517446056952338369760290954009818065 +/- 9.93e-6]", "steps": 289, "seconds": 1.0642782924696803}
{"c": [5.145000000000048, 5.146000000000049], "c_hex": ["0x1.4947ae147ae4bp+2", "0x1.495810624dd66p+2"], "kind": "contact", "N": 16, "Z": [0.9980238970376215, 0.9980437487648669], "Z_arb": "[0.998033822901244258309492476795590570917135351 +/- 9.93e-6]", "steps": 289, "seconds": 1.0644323751330376}
{"c": [5.146000000000049, 5.147000000000049], "c_hex": ["0x1.495810624dd66p+2", "0x1.496872b020c81p+2"], "kind": "contact", "N": 16, "Z": [0.9980264279954768, 0.9980462717666331], "Z_arb": "[0.998036349881054918581344946719213054823198226 +/- 9.93e-6]", "steps": 289, "seconds": 1.158777833916247}
{"c": [5.147000000000049, 5.148000000000049], "c_hex": ["0x1.496872b020c81p+2", "0x1.4978d4fdf3b9cp+2"], "kind": "contact", "N": 16, "Z": [0.9980302133612831, 0.9980500442921363], "Z_arb": "[0.998040128826709689398374331174816621732679952 +/- 9.92e-6]", "steps": 289, "seconds": 1.0517404163256288}
{"c": [5.148000000000049, 5.14900000000005], "c_hex": ["0x1.4978d4fdf3b9cp+2", "0x1.4989374bc6ab7p+2"], "kind": "contact", "N": 16, "Z": [0.9980244068229145, 0.9980442620616905], "Z_arb": "[0.998034334442302480601453118509539864900350911 +/- 9.93e-6]", "steps": 289, "seconds": 1.1001165825873613}
{"c": [5.14900000000005, 5.15000000000005], "c_hex": ["0x1.4989374bc6ab7p+2", "0x1.49999999999d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980190281121143, 0.9980389056426623], "Z_arb": "[0.998028966877388272870574262492651744762813371 +/- 9.94e-6]", "steps": 289, "seconds": 1.0711372094228864}
{"c": [5.15000000000005, 5.15100000000005], "c_hex": ["0x1.49999999999d2p+2", "0x1.49a9fbe76c8edp+2"], "kind": "contact", "N": 16, "Z": [0.9980164972380658, 0.9980363859857531], "Z_arb": "[0.998026441611909425932896637658307272517521072 +/- 9.95e-6]", "steps": 289, "seconds": 1.065265541896224}
{"c": [5.15100000000005, 5.152000000000051], "c_hex": ["0x1.49a9fbe76c8edp+2", "0x1.49ba5e353f808p+2"], "kind": "contact", "N": 16, "Z": [0.9980153097067275, 0.9980352044703527], "Z_arb": "[0.998025257088540080623991658688967401884815212 +/- 9.95e-6]", "steps": 289, "seconds": 1.0832011252641678}
{"c": [5.152000000000051, 5.153000000000051], "c_hex": ["0x1.49ba5e353f808p+2", "0x1.49cac08312723p+2"], "kind": "contact", "N": 16, "Z": [0.998015133427451, 0.9980350303248076], "Z_arb": "[0.998025081876129301077986561201731398188706155 +/- 9.95e-6]", "steps": 289, "seconds": 1.115575292147696}
{"c": [5.153000000000051, 5.154000000000051], "c_hex": ["0x1.49cac08312723p+2", "0x1.49db22d0e563ep+2"], "kind": "contact", "N": 16, "Z": [0.9980160344748105, 0.9980359294106712], "Z_arb": "[0.998025981942740842033234547510921303091436582 +/- 9.95e-6]", "steps": 289, "seconds": 1.0544834164902568}
{"c": [5.154000000000051, 5.155000000000052], "c_hex": ["0x1.49db22d0e563ep+2", "0x1.49eb851eb8559p+2"], "kind": "contact", "N": 16, "Z": [0.9980186647538337, 0.9980385512117828], "Z_arb": "[0.998028607982808202298549934548181873025184186 +/- 9.95e-6]", "steps": 289, "seconds": 1.0918578747659922}
{"c": [5.155000000000052, 5.156000000000052], "c_hex": ["0x1.49eb851eb8559p+2", "0x1.49fbe76c8b474p+2"], "kind": "contact", "N": 16, "Z": [0.9980280182005338, 0.9980478708426171], "Z_arb": "[0.998037944521575487516374951427532149789954250 +/- 9.93e-6]", "steps": 289, "seconds": 1.0725964168086648}
{"c": [5.156000000000052, 5.157000000000052], "c_hex": ["0x1.49fbe76c8b474p+2", "0x1.4a0c49ba5e38fp+2"], "kind": "contact", "N": 16, "Z": [0.9980212929725997, 0.9980411722986607], "Z_arb": "[0.998031232635630186885806198565003054456877667 +/- 9.94e-6]", "steps": 289, "seconds": 1.051515125669539}
{"c": [5.157000000000052, 5.158000000000053], "c_hex": ["0x1.4a0c49ba5e38fp+2", "0x1.4a1cac08312aap+2"], "kind": "contact", "N": 16, "Z": [0.9980166561286068, 0.9980365540272034], "Z_arb": "[0.998026605077905117284207835196316608868581295 +/- 9.95e-6]", "steps": 289, "seconds": 1.069316541776061}
{"c": [5.158000000000053, 5.159000000000053], "c_hex": ["0x1.4a1cac08312aap+2", "0x1.4a2d0e56041c5p+2"], "kind": "contact", "N": 16, "Z": [0.9980150171597293, 0.9980349223374383], "Z_arb": "[0.998024969748583794636413115041393896810819040 +/- 9.96e-6]", "steps": 289, "seconds": 1.0622127912938595}
{"c": [5.159000000000053, 5.160000000000053], "c_hex": ["0x1.4a2d0e56041c5p+2", "0x1.4a3d70a3d70e0p+2"], "kind": "contact", "N": 16, "Z": [0.9980149715815908, 0.998034878077584], "Z_arb": "[0.998024924829587324542464535339139082965405106 +/- 9.96e-6]", "steps": 289, "seconds": 1.089128291234374}
{"c": [5.160000000000053, 5.161000000000054], "c_hex": ["0x1.4a3d70a3d70e0p+2", "0x1.4a4dd2f1a9ffbp+2"], "kind": "contact", "N": 16, "Z": [0.9980167802587774, 0.9980366812160331], "Z_arb": "[0.998026730737405253565865642840559948728936073 +/- 9.96e-6]", "steps": 289, "seconds": 1.0848998334258795}
{"c": [5.161000000000054, 5.162000000000054], "c_hex": ["0x1.4a4dd2f1a9ffbp+2", "0x1.4a5e353f7cf16p+2"], "kind": "contact", "N": 16, "Z": [0.9980226717794193, 0.9980425521267292], "Z_arb": "[0.998032611953074190886442953445593407705550153 +/- 9.95e-6]", "steps": 289, "seconds": 1.064704374410212}
{"c": [5.162000000000054, 5.163000000000054], "c_hex": ["0x1.4a5e353f7cf16p+2", "0x1.4a6e978d4fe31p+2"], "kind": "contact", "N": 16, "Z": [0.9980193037518755, 0.9980391976242527], "Z_arb": "[0.998029250688064093015542535009880932609451782 +/- 9.95e-6]", "steps": 289, "seconds": 1.075415457598865}
{"c": [5.163000000000054, 5.164000000000055], "c_hex": ["0x1.4a6e978d4fe31p+2", "0x1.4a7ef9db22d4cp+2"], "kind": "contact", "N": 16, "Z": [0.9980125408059468, 0.9980324604311781], "Z_arb": "[0.998022500618562477151658341354563326539764256 +/- 9.96e-6]", "steps": 289, "seconds": 1.1372206676751375}
{"c": [5.164000000000055, 5.165000000000055], "c_hex": ["0x1.4a7ef9db22d4cp+2", "0x1.4a8f5c28f5c67p+2"], "kind": "contact", "N": 16, "Z": [0.9980097442110616, 0.998029674918429], "Z_arb": "[0.998019709564745267556287144140833219625816734 +/- 9.97e-6]", "steps": 289, "seconds": 1.076963166706264}
{"c": [5.165000000000055, 5.166000000000055], "c_hex": ["0x1.4a8f5c28f5c67p+2", "0x1.4a9fbe76c8b82p+2"], "kind": "contact", "N": 16, "Z": [0.9980084417601504, 0.9980283780428624], "Z_arb": "[0.998018409901506356279411666839348640573967771 +/- 9.97e-6]", "steps": 289, "seconds": 1.0960281249135733}
{"c": [5.166000000000055, 5.167000000000056], "c_hex": ["0x1.4a9fbe76c8b82p+2", "0x1.4ab020c49ba9dp+2"], "kind": "contact", "N": 16, "Z": [0.9980081464409725, 0.9980280846100902], "Z_arb": "[0.998018115525531305511006676707459577549159235 +/- 9.97e-6]", "steps": 289, "seconds": 1.1539704166352749}
{"c": [5.167000000000056, 5.168000000000056], "c_hex": ["0x1.4ab020c49ba9dp+2", "0x1.4ac083126e9b8p+2"], "kind": "contact", "N": 16, "Z": [0.9980088220562559, 0.9980287585885105], "Z_arb": "[0.998018790322383169698376140981301627841136356 +/- 9.97e-6]", "steps": 289, "seconds": 1.078592624515295}
{"c": [5.168000000000056, 5.169000000000056], "c_hex": ["0x1.4ac083126e9b8p+2", "0x1.4ad0e560418d3p+2"], "kind": "contact", "N": 16, "Z": [0.9980108488448706, 0.9980307788772508], "Z_arb": "[0.998020813861060682940690612654851570165310487 +/- 9.97e-6]", "steps": 289, "seconds": 1.0667271250858903}
{"c": [5.169000000000056, 5.170000000000057], "c_hex": ["0x1.4ad0e560418d3p+2", "0x1.4ae147ae147eep+2"], "kind": "contact", "N": 16, "Z": [0.9980163338129139, 0.9980362449410488], "Z_arb": "[0.998026289376981353459367106941978529713666701 +/- 9.96e-6]", "steps": 289, "seconds": 1.0590141247957945}
{"c": [5.170000000000057, 5.171000000000057], "c_hex": ["0x1.4ae147ae147eep+2", "0x1.4af1a9fbe7709p+2"], "kind": "contact", "N": 16, "Z": [0.9980183828614823, 0.9980382873913184], "Z_arb": "[0.998028335126400285455278031369671936462573077 +/- 9.96e-6]", "steps": 289, "seconds": 1.0998949576169252}
{"c": [5.171000000000057, 5.172000000000057], "c_hex": ["0x1.4af1a9fbe7709p+2", "0x1.4b020c49ba624p+2"], "kind": "contact", "N": 16, "Z": [0.9980114959603669, 0.9980314257614796], "Z_arb": "[0.998021460860923273213231473445438852156013046 +/- 9.97e-6]", "steps": 289, "seconds": 1.128785957582295}
{"c": [5.172000000000057, 5.173000000000058], "c_hex": ["0x1.4b020c49ba624p+2", "0x1.4b126e978d53fp+2"], "kind": "contact", "N": 16, "Z": [0.9980093782432715, 0.9980293173983383], "Z_arb": "[0.998019347820804907213443326944974045968975788 +/- 9.97e-6]", "steps": 289, "seconds": 1.0966848749667406}
{"c": [5.173000000000058, 5.174000000000058], "c_hex": ["0x1.4b126e978d53fp+2", "0x1.4b22d0e56045ap+2"], "kind": "contact", "N": 16, "Z": [0.9980090173652855, 0.9980289583447702], "Z_arb": "[0.998018987855027852125058558639950079236057497 +/- 9.98e-6]", "steps": 289, "seconds": 1.0816387915983796}
{"c": [5.174000000000058, 5.175000000000058], "c_hex": ["0x1.4b22d0e56045ap+2", "0x1.4b33333333375p+2"], "kind": "contact", "N": 16, "Z": [0.9980103115701412, 0.9980302485064673], "Z_arb": "[0.998020280038304269760945488095041591873475469 +/- 9.97e-6]", "steps": 289, "seconds": 1.092187624424696}
{"c": [5.175000000000058, 5.176000000000059], "c_hex": ["0x1.4b33333333375p+2", "0x1.4b43958106290p+2"], "kind": "contact", "N": 16, "Z": [0.9980153121132791, 0.9980352319329717], "Z_arb": "[0.998025272023125356479991007556566027817824831 +/- 9.96e-6]", "steps": 289, "seconds": 1.0969403758645058}
{"c": [5.176000000000059, 5.177000000000059], "c_hex": ["0x1.4b43958106290p+2", "0x1.4b53f7ced91abp+2"], "kind": "contact", "N": 16, "Z": [0.9980157827834312, 0.9980357014412443], "Z_arb": "[0.998025742112337782808251247035471403500243963 +/- 9.96e-6]", "steps": 289, "seconds": 1.0842103334143758}
{"c": [5.177000000000059, 5.178000000000059], "c_hex": ["0x1.4b53f7ced91abp+2", "0x1.4b645a1cac0c6p+2"], "kind": "contact", "N": 16, "Z": [0.9980081337023016, 0.998028079584986], "Z_arb": "[0.998018106643643796163656654997833330473028512 +/- 9.98e-6]", "steps": 289, "seconds": 1.2965670423582196}
{"c": [5.178000000000059, 5.17900000000006], "c_hex": ["0x1.4b645a1cac0c6p+2", "0x1.4b74bc6a7efe1p+2"], "kind": "contact", "N": 16, "Z": [0.998004870209895, 0.9980248277763178], "Z_arb": "[0.998014848993106419617849301392411878601922479 +/- 9.98e-6]", "steps": 289, "seconds": 1.363512541167438}
{"c": [5.17900000000006, 5.18000000000006], "c_hex": ["0x1.4b74bc6a7efe1p+2", "0x1.4b851eb851efcp+2"], "kind": "contact", "N": 16, "Z": [0.9980033489629476, 0.998023312071888], "Z_arb": "[0.998013330517417851138881382770506218920554847 +/- 9.99e-6]", "steps": 289, "seconds": 1.3495410839095712}
{"c": [5.18000000000006, 5.1810000000000604], "c_hex": ["0x1.4b851eb851efcp+2", "0x1.4b95810624e17p+2"], "kind": "contact", "N": 16, "Z": [0.9980028798617748, 0.998022844826056], "Z_arb": "[0.998012862343915398189621370047213350412302301 +/- 9.99e-6]", "steps": 289, "seconds": 1.2373422915115952}
{"c": [5.1810000000000604, 5.182000000000061], "c_hex": ["0x1.4b95810624e17p+2", "0x1.4ba5e353f7d32p+2"], "kind": "contact", "N": 16, "Z": [0.9980033391879001, 0.9980233027785032], "Z_arb": "[0.998013320983201586326150614625019191000021158 +/- 9.99e-6]", "steps": 289, "seconds": 1.3403344582766294}
{"c": [5.182000000000061, 5.183000000000061], "c_hex": ["0x1.4ba5e353f7d32p+2", "0x1.4bb645a1cac4dp+2"], "kind": "contact", "N": 16, "Z": [0.9980049567157265, 0.9980249149378382], "Z_arb": "[0.998014935826782343255466350661301413599894838 +/- 9.98e-6]", "steps": 289, "seconds": 1.3540475405752659}
{"c": [5.183000000000061, 5.1840000000000614], "c_hex": ["0x1.4bb645a1cac4dp+2", "0x1.4bc6a7ef9db68p+2"], "kind": "contact", "N": 16, "Z": [0.998008926680078, 0.9980288714643202], "Z_arb": "[0.998018899072199139530420226474381918736378392 +/- 9.98e-6]", "steps": 289, "seconds": 1.420122249983251}
{"c": [5.1840000000000614, 5.185000000000062], "c_hex": ["0x1.4bc6a7ef9db68p+2", "0x1.4bd70a3d70a83p+2"], "kind": "contact", "N": 16, "Z": [0.9980164859205871, 0.9980364049111616], "Z_arb": "[0.998026445415874423887107984297222112741648057 +/- 9.96e-6]", "steps": 289, "seconds": 1.349638832733035}
{"c": [5.185000000000062, 5.186000000000062], "c_hex": ["0x1.4bd70a3d70a83p+2", "0x1.4be76c8b4399ep+2"], "kind": "contact", "N": 16, "Z": [0.9980077473886901, 0.9980276964454542], "Z_arb": "[0.998017721917072175553067395802049276422348169 +/- 9.98e-6]", "steps": 289, "seconds": 1.4782514171674848}
{"c": [5.186000000000062, 5.1870000000000624], "c_hex": ["0x1.4be76c8b4399ep+2", "0x1.4bf7ced9168b9p+2"], "kind": "contact", "N": 16, "Z": [0.9980049832227686, 0.9980249417164213], "Z_arb": "[0.998014962469594992674897346354268282315278962 +/- 9.98e-6]", "steps": 289, "seconds": 1.3355866251513362}
{"c": [5.1870000000000624, 5.188000000000063], "c_hex": ["0x1.4bf7ced9168b9p+2", "0x1.4c083126e97d4p+2"], "kind": "contact", "N": 16, "Z": [0.9980042854604331, 0.998024246309677], "Z_arb": "[0.998014265885055033765604361933816372898099991 +/- 9.99e-6]", "steps": 289, "seconds": 1.5293156672269106}
{"c": [5.188000000000063, 5.189000000000063], "c_hex": ["0x1.4c083126e97d4p+2", "0x1.4c189374bc6efp+2"], "kind": "contact", "N": 16, "Z": [0.9980051837022618, 0.9980251414791758], "Z_arb": "[0.998015162590718809184584616392337729413863602 +/- 9.98e-6]", "steps": 289, "seconds": 1.4267912497743964}
{"c": [5.189000000000063, 5.1900000000000635], "c_hex": ["0x1.4c189374bc6efp+2", "0x1.4c28f5c28f60ap+2"], "kind": "contact", "N": 16, "Z": [0.9980089115919697, 0.9980288567363149], "Z_arb": "[0.998018884164142331935836443403518341620091452 +/- 9.98e-6]", "steps": 289, "seconds": 1.4292132081463933}
{"c": [5.1900000000000635, 5.191000000000064], "c_hex": ["0x1.4c28f5c28f60ap+2", "0x1.4c39581062525p+2"], "kind": "contact", "N": 16, "Z": [0.998011740828907, 0.9980316763615417], "Z_arb": "[0.998021708595224309687192834781824633213120972 +/- 9.97e-6]", "steps": 289, "seconds": 1.4534412091597915}
{"c": [5.191000000000064, 5.192000000000064], "c_hex": ["0x1.4c39581062525p+2", "0x1.4c49ba5e35440p+2"], "kind": "contact", "N": 16, "Z": [0.9980046205436491, 0.9980245798958648], "Z_arb": "[0.998014600219757006753093201024978816101025138 +/- 9.98e-6]", "steps": 289, "seconds": 1.308536833152175}
{"c": [5.192000000000064, 5.1930000000000645], "c_hex": ["0x1.4c49ba5e35440p+2", "0x1.4c5a1cac0835bp+2"], "kind": "contact", "N": 16, "Z": [0.9980007856496562, 0.9980207575979188], "Z_arb": "[0.998010771623787432798214245959667719472607162 +/- 9.99e-6]", "steps": 289, "seconds": 1.3682763753458858}
{"c": [5.1930000000000645, 5.194000000000065], "c_hex": ["0x1.4c5a1cac0835bp+2", "0x1.4c6a7ef9db276p+2"], "kind": "contact", "N": 16, "Z": [0.998075683759499, 0.9980953990311047], "Z_arb": "[0.998085541395301843275490073717322068583224746 +/- 9.86e-6]", "steps": 290, "seconds": 1.502588459290564}
{"c": [5.194000000000065, 5.195000000000065], "c_hex": ["0x1.4c6a7ef9db276p+2", "0x1.4c7ae147ae191p+2"], "kind": "contact", "N": 16, "Z": [0.9980750218935602, 0.998094739933952], "Z_arb": "[0.998084880913756164008254259135939735568267266 +/- 9.86e-6]", "steps": 290, "seconds": 1.5543027082458138}
{"c": [5.195000000000065, 5.1960000000000655], "c_hex": ["0x1.4c7ae147ae191p+2", "0x1.4c8b4395810acp+2"], "kind": "contact", "N": 16, "Z": [0.9980752495142537, 0.9980949671291441], "Z_arb": "[0.998085108321698999173361257654416996876695718 +/- 9.86e-6]", "steps": 290, "seconds": 1.5396139165386558}
{"c": [5.1960000000000655, 5.197000000000066], "c_hex": ["0x1.4c8b4395810acp+2", "0x1.4c9ba5e353fc7p+2"], "kind": "contact", "N": 16, "Z": [0.9980764953671205, 0.9980962089333952], "Z_arb": "[0.998086352150257901561518171210739136768367384 +/- 9.86e-6]", "steps": 290, "seconds": 1.4628330832347274}
{"c": [5.197000000000066, 5.198000000000066], "c_hex": ["0x1.4c9ba5e353fc7p+2", "0x1.4cac083126ee2p+2"], "kind": "contact", "N": 16, "Z": [0.9980031008220743, 0.998023063654102], "Z_arb": "[0.998013082238088184214470983346274148789215884 +/- 9.99e-6]", "steps": 289, "seconds": 1.5251547088846564}
{"c": [5.198000000000066, 5.1990000000000665], "c_hex": ["0x1.4cac083126ee2p+2", "0x1.4cbc6a7ef9dfdp+2"], "kind": "contact", "N": 16, "Z": [0.9980123581709794, 0.9980322901656513], "Z_arb": "[0.998022324168315421578583302277107428973052147 +/- 9.97e-6]", "steps": 289, "seconds": 1.6342694172635674}
{"c": [5.1990000000000665, 5.200000000000067], "c_hex": ["0x1.4cbc6a7ef9dfdp+2", "0x1.4cccccccccd18p+2"], "kind": "contact", "N": 16, "Z": [0.9980047021287228, 0.998024658919233], "Z_arb": "[0.998014680523977862284861690926372989463309263 +/- 9.98e-6]", "steps": 289, "seconds": 1.3204408744350076}
{"c": [5.200000000000067, 5.201000000000067], "c_hex": ["0x1.4cccccccccd18p+2", "0x1.4cdd2f1a9fc33p+2"], "kind": "contact", "N": 16, "Z": [0.9980011199091816, 0.9980210879285407], "Z_arb": "[0.998011103918861135329987863400436375074947036 +/- 9.99e-6]", "steps": 289, "seconds": 1.3046097923070192}
{"c": [5.201000000000067, 5.2020000000000675], "c_hex": ["0x1.4cdd2f1a9fc33p+2", "0x1.4ced916872b4ep+2"], "kind": "contact", "N": 16, "Z": [0.9980000780547517, 0.9980200489491372], "Z_arb": "[0.998010063501944465691734335421479141750650151 +/- 9.99e-6]", "steps": 289, "seconds": 1.3439922090619802}
{"c": [5.2020000000000675, 5.203000000000068], "c_hex": ["0x1.4ced916872b4ep+2", "0x1.4cfdf3b645a69p+2"], "kind": "contact", "N": 16, "Z": [0.9980006550296261, 0.9980206235121454], "Z_arb": "[0.998010639270885696554885052882488537330308378 +/- 9.99e-6]", "steps": 289, "seconds": 1.146088874898851}
{"c": [5.203000000000068, 5.204000000000068], "c_hex": ["0x1.4cfdf3b645a69p+2", "0x1.4d0e560418984p+2"], "kind": "contact", "N": 16, "Z": [0.9980036412507307, 0.9980235995090516], "Z_arb": "[0.998013620379891127811493414520781167302743615 +/- 9.98e-6]", "steps": 289, "seconds": 1.108418082818389}
{"c": [5.204000000000068, 5.2050000000000685], "c_hex": ["0x1.4d0e560418984p+2", "0x1.4d1eb851eb89fp+2"], "kind": "contact", "N": 16, "Z": [0.9980080680318226, 0.9980280113890676], "Z_arb": "[0.998018039710445120270545478629434806637541553 +/- 9.98e-6]", "steps": 289, "seconds": 1.285344916395843}
{"c": [5.2050000000000685, 5.206000000000069], "c_hex": ["0x1.4d1eb851eb89fp+2", "0x1.4d2f1a9fbe7bap+2"], "kind": "contact", "N": 16, "Z": [0.9980014172155893, 0.9980213814409629], "Z_arb": "[0.998011399328276087204169552292869777156207444 +/- 9.99e-6]", "steps": 289, "seconds": 1.0691070416942239}
{"c": [5.206000000000069, 5.207000000000069], "c_hex": ["0x1.4d2f1a9fbe7bap+2", "0x1.4d3f7ced916d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980734269952227, 0.9980931526826744], "Z_arb": "[0.998083289838948550709102855818119403669060911 +/- 9.87e-6]", "steps": 290, "seconds": 1.04774004034698}
{"c": [5.207000000000069, 5.2080000000000695], "c_hex": ["0x1.4d3f7ced916d5p+2", "0x1.4d4fdf3b645f0p+2"], "kind": "contact", "N": 16, "Z": [0.9980714633071566, 0.9980911956466525], "Z_arb": "[0.998081329476904560679764811925521764881764424 +/- 9.87e-6]", "steps": 290, "seconds": 1.098566124215722}
{"c": [5.2080000000000695, 5.20900000000007], "c_hex": ["0x1.4d4fdf3b645f0p+2", "0x1.4d6041893750bp+2"], "kind": "contact", "N": 16, "Z": [0.9980706595062295, 0.9980903944726872], "Z_arb": "[0.998080526989458326067626425819182850533411483 +/- 9.87e-6]", "steps": 290, "seconds": 1.0305839171633124}
{"c": [5.20900000000007, 5.21000000000007], "c_hex": ["0x1.4d6041893750bp+2", "0x1.4d70a3d70a426p+2"], "kind": "contact", "N": 16, "Z": [0.9980707458488339, 0.998090481076345], "Z_arb": "[0.998080613462589426848554589062531756635904107 +/- 9.87e-6]", "steps": 290, "seconds": 1.108837166801095}
{"c": [5.21000000000007, 5.2110000000000705], "c_hex": ["0x1.4d70a3d70a426p+2", "0x1.4d810624dd341p+2"], "kind": "contact", "N": 16, "Z": [0.9980717871964953, 0.9980915187243524], "Z_arb": "[0.998081652960423847163915667164823299558903043 +/- 9.87e-6]", "steps": 290, "seconds": 1.1776581248268485}
{"c": [5.2110000000000705, 5.212000000000071], "c_hex": ["0x1.4d810624dd341p+2", "0x1.4d916872b025cp+2"], "kind": "contact", "N": 16, "Z": [0.9980743350498366, 0.9980940577689249], "Z_arb": "[0.998084196409380763750957981258179641544727842 +/- 9.87e-6]", "steps": 290, "seconds": 1.1935149589553475}
{"c": [5.212000000000071, 5.213000000000071], "c_hex": ["0x1.4d916872b025cp+2", "0x1.4da1cac083177p+2"], "kind": "contact", "N": 16, "Z": [0.9980060752709659, 0.9980260203001747], "Z_arb": "[0.998016047785570315995081174877637763122012580 +/- 9.98e-6]", "steps": 289, "seconds": 1.1642563743516803}
{"c": [5.213000000000071, 5.2140000000000715], "c_hex": ["0x1.4da1cac083177p+2", "0x1.4db22d0e56092p+2"], "kind": "contact", "N": 16, "Z": [0.998001968637304, 0.9980219257947384], "Z_arb": "[0.998011947216021120742456856989414226655639401 +/- 9.98e-6]", "steps": 289, "seconds": 1.2071566246449947}
{"c": [5.2140000000000715, 5.215000000000072], "c_hex": ["0x1.4db22d0e56092p+2", "0x1.4dc28f5c28fadp+2"], "kind": "contact", "N": 16, "Z": [0.9980737985472175, 0.9980935223787599], "Z_arb": "[0.998083660462988713821334690079998177910830921 +/- 9.87e-6]", "steps": 290, "seconds": 1.11102354247123}
{"c": [5.215000000000072, 5.216000000000072], "c_hex": ["0x1.4dc28f5c28fadp+2", "0x1.4dd2f1a9fbec8p+2"], "kind": "contact", "N": 16, "Z": [0.9980724683969922, 0.9980921963721356], "Z_arb": "[0.998082332384563936195578207096515249193736794 +/- 9.87e-6]", "steps": 290, "seconds": 1.0613643750548363}
{"c": [5.216000000000072, 5.2170000000000725], "c_hex": ["0x1.4dd2f1a9fbec8p+2", "0x1.4de353f7cede3p+2"], "kind": "contact", "N": 16, "Z": [0.9980727691729617, 0.9980924957972782], "Z_arb": "[0.998082632485120021028180675624066798017117833 +/- 9.87e-6]", "steps": 290, "seconds": 1.1134608751162887}
{"c": [5.2170000000000725, 5.218000000000073], "c_hex": ["0x1.4de353f7cede3p+2", "0x1.4df3b645a1cfep+2"], "kind": "contact", "N": 16, "Z": [0.9980751862248683, 0.9980949044230006], "Z_arb": "[0.998085045323934466110226529118245486261669344 +/- 9.86e-6]", "steps": 290, "seconds": 1.1659042499959469}
{"c": [5.218000000000073, 5.219000000000073], "c_hex": ["0x1.4df3b645a1cfep+2", "0x1.4e04189374c19p+2"], "kind": "contact", "N": 16, "Z": [0.9980044047951889, 0.9980243496436926], "Z_arb": "[0.998014377219440755751060647185623538522546361 +/- 9.98e-6]", "steps": 289, "seconds": 1.0976992500945926}
{"c": [5.219000000000073, 5.2200000000000735], "c_hex": ["0x1.4e04189374c19p+2", "0x1.4e147ae147b34p+2"], "kind": "contact", "N": 16, "Z": [0.9980745426860019, 0.998094262212906], "Z_arb": "[0.998084402449453943324252622556869165634491660 +/- 9.86e-6]", "steps": 290, "seconds": 1.1064321668818593}
{"c": [5.2200000000000735, 5.221000000000074], "c_hex": ["0x1.4e147ae147b34p+2", "0x1.4e24dd2f1aa4fp+2"], "kind": "contact", "N": 16, "Z": [0.9980696444707046, 0.9980893797035589], "Z_arb": "[0.998079512087131793786943518587474992081343489 +/- 9.87e-6]", "steps": 290, "seconds": 1.1255895411595702}
{"c": [5.221000000000074, 5.222000000000074], "c_hex": ["0x1.4e24dd2f1aa4fp+2", "0x1.4e353f7ced96ap+2"], "kind": "contact", "N": 16, "Z": [0.9980674713089104, 0.9980872131442984], "Z_arb": "[0.998077342226604421616003128836875688639298914 +/- 9.88e-6]", "steps": 290, "seconds": 1.1359571255743504}
{"c": [5.222000000000074, 5.2230000000000745], "c_hex": ["0x1.4e353f7ced96ap+2", "0x1.4e45a1cac0885p+2"], "kind": "contact", "N": 16, "Z": [0.9980665316922961, 0.9980862760248723], "Z_arb": "[0.998076403858584256641043629539691389173799329 +/- 9.88e-6]", "steps": 290, "seconds": 1.1659485418349504}
{"c": [5.2230000000000745, 5.224000000000075], "c_hex": ["0x1.4e45a1cac0885p+2", "0x1.4e560418937a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980664929517823, 0.9980862368018432], "Z_arb": "[0.998076364876812758051615874934672282401320757 +/- 9.88e-6]", "steps": 290, "seconds": 1.1237997906282544}
{"c": [5.224000000000075, 5.225000000000075], "c_hex": ["0x1.4e560418937a0p+2", "0x1.4e666666666bbp+2"], "kind": "contact", "N": 16, "Z": [0.9980673733413296, 0.9980871136943833], "Z_arb": "[0.998077243517856428723689598465563129040117566 +/- 9.88e-6]", "steps": 290, "seconds": 1.155446583405137}
{"c": [5.225000000000075, 5.2260000000000755], "c_hex": ["0x1.4e666666666bbp+2", "0x1.4e76c8b4395d6p+2"], "kind": "contact", "N": 16, "Z": [0.998069602793193, 0.9980893352556413], "Z_arb": "[0.998079469024417117573110277450097418857914674 +/- 9.87e-6]", "steps": 290, "seconds": 1.0345219168812037}
{"c": [5.2260000000000755, 5.227000000000076], "c_hex": ["0x1.4e76c8b4395d6p+2", "0x1.4e872b020c4f1p+2"], "kind": "contact", "N": 16, "Z": [0.9980756338790399, 0.9980953460891159], "Z_arb": "[0.998085489984077827449813833342085196898566066 +/- 9.86e-6]", "steps": 290, "seconds": 1.0610527079552412}
{"c": [5.227000000000076, 5.228000000000076], "c_hex": ["0x1.4e872b020c4f1p+2", "0x1.4e978d4fdf40cp+2"], "kind": "contact", "N": 16, "Z": [0.9980757187832248, 0.9980954300586813], "Z_arb": "[0.998085574420953068532889848897531729450134642 +/- 9.86e-6]", "steps": 290, "seconds": 1.0709594581276178}
{"c": [5.228000000000076, 5.2290000000000765], "c_hex": ["0x1.4e978d4fdf40cp+2", "0x1.4ea7ef9db2327p+2"], "kind": "contact", "N": 16, "Z": [0.9980701502037549, 0.99808987877385], "Z_arb": "[0.998080014488802409635291588782251913376639227 +/- 9.87e-6]", "steps": 290, "seconds": 1.1200856668874621}
{"c": [5.2290000000000765, 5.230000000000077], "c_hex": ["0x1.4ea7ef9db2327p+2", "0x1.4eb851eb85242p+2"], "kind": "contact", "N": 16, "Z": [0.9980685223184645, 0.9980882553459364], "Z_arb": "[0.998078388832200482995493217001363651505310477 +/- 9.87e-6]", "steps": 290, "seconds": 1.076063415966928}
{"c": [5.230000000000077, 5.231000000000077], "c_hex": ["0x1.4eb851eb85242p+2", "0x1.4ec8b4395815dp+2"], "kind": "contact", "N": 16, "Z": [0.9980686249185574, 0.9980883568036755], "Z_arb": "[0.998078490861116423298584429857027244008591785 +/- 9.87e-6]", "steps": 290, "seconds": 1.122350792400539}
{"c": [5.231000000000077, 5.2320000000000775], "c_hex": ["0x1.4ec8b4395815dp+2", "0x1.4ed916872b078p+2"], "kind": "contact", "N": 16, "Z": [0.9980707499087614, 0.9980904741551756], "Z_arb": "[0.998080612031968472848718191674847166097960631 +/- 9.87e-6]", "steps": 290, "seconds": 1.0815385840833187}
{"c": [5.2320000000000775, 5.233000000000078], "c_hex": ["0x1.4ed916872b078p+2", "0x1.4ee978d4fdf93p+2"], "kind": "contact", "N": 16, "Z": [0.9980004863678874, 0.9980204262689388], "Z_arb": "[0.998010456318413162905000965392241362705329200 +/- 9.97e-6]", "steps": 289, "seconds": 1.0315544586628675}
{"c": [5.233000000000078, 5.234000000000078], "c_hex": ["0x1.4ee978d4fdf93p+2", "0x1.4ef9db22d0eaep+2"], "kind": "contact", "N": 16, "Z": [0.9980711781416721, 0.9980908992855725], "Z_arb": "[0.998081038713622256179132404378733641877782153 +/- 9.87e-6]", "steps": 290, "seconds": 1.116441249847412}
{"c": [5.234000000000078, 5.2350000000000785], "c_hex": ["0x1.4ef9db22d0eaep+2", "0x1.4f0a3d70a3dc9p+2"], "kind": "contact", "N": 16, "Z": [0.9980657494231981, 0.9980854868735143], "Z_arb": "[0.998075618148356226309021141309955003973967660 +/- 9.87e-6]", "steps": 290, "seconds": 1.055494542233646}
{"c": [5.2350000000000785, 5.236000000000079], "c_hex": ["0x1.4f0a3d70a3dc9p+2", "0x1.4f1a9fbe76ce4p+2"], "kind": "contact", "N": 16, "Z": [0.9980633895488744, 0.9980831334565177], "Z_arb": "[0.998073261502696016056937756316297863408752846 +/- 9.88e-6]", "steps": 290, "seconds": 1.064494582824409}
{"c": [5.236000000000079, 5.237000000000079], "c_hex": ["0x1.4f1a9fbe76ce4p+2", "0x1.4f2b020c49bffp+2"], "kind": "contact", "N": 16, "Z": [0.9980623286982656, 0.9980820749109379], "Z_arb": "[0.998072201804601728628787836338540764149614278 +/- 9.88e-6]", "steps": 290, "seconds": 1.083461582660675}
{"c": [5.237000000000079, 5.2380000000000795], "c_hex": ["0x1.4f2b020c49bffp+2", "0x1.4f3b645a1cb1ap+2"], "kind": "contact", "N": 16, "Z": [0.9980621824490185, 0.99808192806006], "Z_arb": "[0.998072055254539211209678876789064785915091923 +/- 9.88e-6]", "steps": 290, "seconds": 1.0849005840718746}
{"c": [5.2380000000000795, 5.23900000000008], "c_hex": ["0x1.4f3b645a1cb1ap+2", "0x1.4f4bc6a7efa35p+2"], "kind": "contact", "N": 16, "Z": [0.9980629369378979, 0.9980826791079516], "Z_arb": "[0.998072808022924803205265624608325048573795222 +/- 9.88e-6]", "steps": 290, "seconds": 1.0736745418980718}
{"c": [5.23900000000008, 5.24000000000008], "c_hex": ["0x1.4f4bc6a7efa35p+2", "0x1.4f5c28f5c2950p+2"], "kind": "contact", "N": 16, "Z": [0.9980649490563367, 0.998084683851042], "Z_arb": "[0.998074816453689296804300094638664475538617763 +/- 9.87e-6]", "steps": 290, "seconds": 1.1269320426508784}
{"c": [5.24000000000008, 5.2410000000000805], "c_hex": ["0x1.4f5c28f5c2950p+2", "0x1.4f6c8b439586bp+2"], "kind": "contact", "N": 16, "Z": [0.9980700821395232, 0.9980897998158897], "Z_arb": "[0.998079940977706426111023666555311112989918501 +/- 9.86e-6]", "steps": 290, "seconds": 1.0946504157036543}
{"c": [5.2410000000000805, 5.242000000000081], "c_hex": ["0x1.4f6c8b439586bp+2", "0x1.4f7ced9168786p+2"], "kind": "contact", "N": 16, "Z": [0.9980731922520659, 0.998092899110192], "Z_arb": "[0.998083045681128881514964636231252203445629086 +/- 9.86e-6]", "steps": 290, "seconds": 1.124489082954824}
{"c": [5.242000000000081, 5.243000000000081], "c_hex": ["0x1.4f7ced9168786p+2", "0x1.4f8d4fdf3b6a1p+2"], "kind": "contact", "N": 16, "Z": [0.9980662957925315, 0.9980860229542456], "Z_arb": "[0.998076159373388534488697605391453335679130301 +/- 9.87e-6]", "steps": 290, "seconds": 1.0901231253519654}
{"c": [5.243000000000081, 5.2440000000000815], "c_hex": ["0x1.4f8d4fdf3b6a1p+2", "0x1.4f9db22d0e5bcp+2"], "kind": "contact", "N": 16, "Z": [0.9980643952049504, 0.9980841270271144], "Z_arb": "[0.998074261116032316799668142785248182239350236 +/- 9.87e-6]", "steps": 290, "seconds": 1.1102140005677938}
{"c": [5.2440000000000815, 5.245000000000082], "c_hex": ["0x1.4f9db22d0e5bcp+2", "0x1.4fae147ae14d7p+2"], "kind": "contact", "N": 16, "Z": [0.9980643404000704, 0.9980840711421526], "Z_arb": "[0.998074205771111488076184507337149077995026056 +/- 9.87e-6]", "steps": 290, "seconds": 1.1237524580210447}
{"c": [5.245000000000082, 5.246000000000082], "c_hex": ["0x1.4fae147ae14d7p+2", "0x1.4fbe76c8b43f2p+2"], "kind": "contact", "N": 16, "Z": [0.9980662877291512, 0.9980860112114477], "Z_arb": "[0.998076149470299413178760274625277726814141368 +/- 9.87e-6]", "steps": 290, "seconds": 1.101953792385757}
{"c": [5.246000000000082, 5.2470000000000825], "c_hex": ["0x1.4fbe76c8b43f2p+2", "0x1.4fced9168730dp+2"], "kind": "contact", "N": 16, "Z": [0.9980731055212793, 0.9980928067262704], "Z_arb": "[0.998082956123774879335798213286531179146609898 +/- 9.86e-6]", "steps": 290, "seconds": 1.143398749642074}
{"c": [5.2470000000000825, 5.248000000000083], "c_hex": ["0x1.4fced9168730dp+2", "0x1.4fdf3b645a228p+2"], "kind": "contact", "N": 16, "Z": [0.9980673098347975, 0.9980870275838384], "Z_arb": "[0.998077168709317927185702363848215374959329362 +/- 9.86e-6]", "steps": 290, "seconds": 1.1377921663224697}
{"c": [5.248000000000083, 5.249000000000083], "c_hex": ["0x1.4fdf3b645a228p+2", "0x1.4fef9db22d143p+2"], "kind": "contact", "N": 16, "Z": [0.9980614808659509, 0.9980812150509537], "Z_arb": "[0.998071347958452273581144733662997939685875226 +/- 9.87e-6]", "steps": 290, "seconds": 1.0463767079636455}
{"c": [5.249000000000083, 5.2500000000000835], "c_hex": ["0x1.4fef9db22d143p+2", "0x1.500000000005ep+2"], "kind": "contact", "N": 16, "Z": [0.998058971394845, 0.9980787117789353], "Z_arb": "[0.998068841586890174795895984713391331556789872 +/- 9.88e-6]", "steps": 290, "seconds": 1.0955649577081203}
{"c": [5.2500000000000835, 5.251000000000084], "c_hex": ["0x1.500000000005ep+2", "0x1.5010624dd2f79p+2"], "kind": "contact", "N": 16, "Z": [0.9980578090305375, 0.9980775514737806], "Z_arb": "[0.998067680252159133914494156701451121511485295 +/- 9.88e-6]", "steps": 290, "seconds": 1.0571625418961048}
{"c": [5.251000000000084, 5.252000000000084], "c_hex": ["0x1.5010624dd2f79p+2", "0x1.5020c49ba5e94p+2"], "kind": "contact", "N": 16, "Z": [0.9980575740987773, 0.9980773157698309], "Z_arb": "[0.998067444934304095330017977950564934687379529 +/- 9.88e-6]", "steps": 290, "seconds": 1.0797321675345302}
{"c": [5.252000000000084, 5.2530000000000845], "c_hex": ["0x1.5020c49ba5e94p+2", "0x1.503126e978dafp+2"], "kind": "contact", "N": 16, "Z": [0.9980582326200089, 0.9980779708113927], "Z_arb": "[0.998068101715700814705025826160022026549238622 +/- 9.87e-6]", "steps": 290, "seconds": 1.0706986244767904}
{"c": [5.2530000000000845, 5.254000000000085], "c_hex": ["0x1.503126e978dafp+2", "0x1.504189374bccap+2"], "kind": "contact", "N": 16, "Z": [0.9980600998659555, 0.9980798309411401], "Z_arb": "[0.998069965403547770309097177965968134086143179 +/- 9.87e-6]", "steps": 290, "seconds": 1.1199935832992196}
{"c": [5.254000000000085, 5.255000000000085], "c_hex": ["0x1.504189374bccap+2", "0x1.5051eb851ebe5p+2"], "kind": "contact", "N": 16, "Z": [0.9980647515486385, 0.9980844671581215], "Z_arb": "[0.998074609353380043204509961467953212241466345 +/- 9.86e-6]", "steps": 290, "seconds": 1.0589850824326277}
{"c": [5.255000000000085, 5.2560000000000855], "c_hex": ["0x1.5051eb851ebe5p+2", "0x1.50624dd2f1b00p+2"], "kind": "contact", "N": 16, "Z": [0.9980702512359362, 0.9980899488123561], "Z_arb": "[0.998080100024146169845221086722925393625491704 +/- 9.85e-6]", "steps": 290, "seconds": 1.0936882505193353}
{"c": [5.2560000000000855, 5.257000000000086], "c_hex": ["0x1.50624dd2f1b00p+2", "0x1.5072b020c4a1bp+2"], "kind": "contact", "N": 16, "Z": [0.998061983510969, 0.9980817042714605], "Z_arb": "[0.998071843891214717114826759333982506514870081 +/- 9.87e-6]", "steps": 290, "seconds": 1.0837260410189629}
{"c": [5.257000000000086, 5.258000000000086], "c_hex": ["0x1.5072b020c4a1bp+2", "0x1.5083126e97936p+2"], "kind": "contact", "N": 16, "Z": [0.9980598552679334, 0.9980795807300293], "Z_arb": "[0.998069717998981373566872278932602397926837495 +/- 9.87e-6]", "steps": 290, "seconds": 1.1048253756016493}
{"c": [5.258000000000086, 5.2590000000000865], "c_hex": ["0x1.5083126e97936p+2", "0x1.509374bc6a851p+2"], "kind": "contact", "N": 16, "Z": [0.9980596868655552, 0.9980794111689549], "Z_arb": "[0.998069549017255087569893196010327066879995370 +/- 9.87e-6]", "steps": 290, "seconds": 1.083860082551837}
{"c": [5.2590000000000865, 5.260000000000087], "c_hex": ["0x1.509374bc6a851p+2", "0x1.50a3d70a3d76cp+2"], "kind": "contact", "N": 16, "Z": [0.9980615548453656, 0.99808127194912], "Z_arb": "[0.998071413397242762991915211384285934207279050 +/- 9.86e-6]", "steps": 290, "seconds": 1.0569647084921598}
{"c": [5.260000000000087, 5.261000000000087], "c_hex": ["0x1.50a3d70a3d76cp+2", "0x1.50b4395810687p+2"], "kind": "contact", "N": 16, "Z": [0.9980687655826558, 0.9980884596503304], "Z_arb": "[0.998078612616493096189209436206434287785434746 +/- 9.85e-6]", "steps": 290, "seconds": 1.0781998746097088}
{"c": [5.261000000000087, 5.2620000000000875], "c_hex": ["0x1.50b4395810687p+2", "0x1.50c49ba5e35a2p+2"], "kind": "contact", "N": 16, "Z": [0.9980626456216812, 0.9980823561006762], "Z_arb": "[0.998072500861178730306441340655067363689684828 +/- 9.86e-6]", "steps": 290, "seconds": 1.1195431668311357}
{"c": [5.2620000000000875, 5.263000000000088], "c_hex": ["0x1.50c49ba5e35a2p+2", "0x1.50d4fdf3b64bdp+2"], "kind": "contact", "N": 16, "Z": [0.9980566116200322, 0.9980763380465905], "Z_arb": "[0.998066474833311397652606643180789658858264541 +/- 9.87e-6]", "steps": 290, "seconds": 1.1393920835107565}
{"c": [5.263000000000088, 5.264000000000088], "c_hex": ["0x1.50d4fdf3b64bdp+2", "0x1.50e56041893d8p+2"], "kind": "contact", "N": 16, "Z": [0.9980539984817483, 0.9980737307153165], "Z_arb": "[0.998063864598532313194472132660161392012179012 +/- 9.87e-6]", "steps": 290, "seconds": 1.1152308750897646}
{"c": [5.264000000000088, 5.2650000000000885], "c_hex": ["0x1.50e56041893d8p+2", "0x1.50f5c28f5c2f3p+2"], "kind": "contact", "N": 16, "Z": [0.9980527566983163, 0.9980724906888861], "Z_arb": "[0.998062623693601263134720492105052955694874928 +/- 9.87e-6]", "steps": 290, "seconds": 1.3446070412173867}
{"c": [5.2650000000000885, 5.266000000000089], "c_hex": ["0x1.50f5c28f5c2f3p+2", "0x1.510624dd2f20ep+2"], "kind": "contact", "N": 16, "Z": [0.9980524517559236, 0.9980721847541211], "Z_arb": "[0.998062318255022389989732445751932281561988208 +/- 9.87e-6]", "steps": 290, "seconds": 1.3023315006867051}
{"c": [5.266000000000089, 5.267000000000089], "c_hex": ["0x1.510624dd2f20ep+2", "0x1.5116872b02129p+2"], "kind": "contact", "N": 16, "Z": [0.9980530409201698, 0.9980727703205483], "Z_arb": "[0.998062905620359044061860857022831533283712265 +/- 9.87e-6]", "steps": 290, "seconds": 1.3381522912532091}
{"c": [5.267000000000089, 5.2680000000000895], "c_hex": ["0x1.5116872b02129p+2", "0x1.5126e978d5044p+2"], "kind": "contact", "N": 16, "Z": [0.9980548211858615, 0.9980745435478311], "Z_arb": "[0.998064682366846283834336557381097310013592717 +/- 9.87e-6]", "steps": 290, "seconds": 1.403800125233829}
{"c": [5.2680000000000895, 5.26900000000009], "c_hex": ["0x1.5126e978d5044p+2", "0x1.51374bc6a7f5fp+2"], "kind": "contact", "N": 16, "Z": [0.9980592444249796, 0.9980789521527531], "Z_arb": "[0.998069098288866357717861524604056013418520704 +/- 9.86e-6]", "steps": 290, "seconds": 1.3830464584752917}
{"c": [5.26900000000009, 5.27000000000009], "c_hex": ["0x1.51374bc6a7f5fp+2", "0x1.5147ae147ae7ap+2"], "kind": "contact", "N": 16, "Z": [0.9980663441452365, 0.9980860294870485], "Z_arb": "[0.998076186816142506300821257571401818153273466 +/- 9.85e-6]", "steps": 290, "seconds": 1.3310304582118988}
{"c": [5.27000000000009, 5.2710000000000905], "c_hex": ["0x1.5147ae147ae7ap+2", "0x1.515810624dd95p+2"], "kind": "contact", "N": 16, "Z": [0.9980569751489076, 0.9980766855383457], "Z_arb": "[0.998066830343626687393471899182084976116191471 +/- 9.86e-6]", "steps": 290, "seconds": 1.2247217502444983}
{"c": [5.2710000000000905, 5.272000000000091], "c_hex": ["0x1.515810624dd95p+2", "0x1.516872b020cb0p+2"], "kind": "contact", "N": 16, "Z": [0.998054683378974, 0.9980743983288459], "Z_arb": "[0.998064540853909984882507661221346968383996526 +/- 9.86e-6]", "steps": 290, "seconds": 1.196649458259344}
{"c": [5.272000000000091, 5.273000000000091], "c_hex": ["0x1.516872b020cb0p+2", "0x1.5178d4fdf3bcbp+2"], "kind": "contact", "N": 16, "Z": [0.9980544495785668, 0.9980741631761054], "Z_arb": "[0.998064306377336144623441623374771898543266352 +/- 9.86e-6]", "steps": 290, "seconds": 1.2048979168757796}
{"c": [5.273000000000091, 5.2740000000000915], "c_hex": ["0x1.5178d4fdf3bcbp+2", "0x1.5189374bc6ae6p+2"], "kind": "contact", "N": 16, "Z": [0.9980563361906071, 0.9980760423878715], "Z_arb": "[0.998066189289239276617298618048747079172881333 +/- 9.86e-6]", "steps": 290, "seconds": 1.1618972914293408}
{"c": [5.2740000000000915, 5.275000000000092], "c_hex": ["0x1.5189374bc6ae6p+2", "0x1.5199999999a01p+2"], "kind": "contact", "N": 16, "Z": [0.9980637279515601, 0.9980834110623815], "Z_arb": "[0.998073569506970752456140447170789866892518478 +/- 9.85e-6]", "steps": 290, "seconds": 1.1871943334117532}
{"c": [5.275000000000092, 5.276000000000092], "c_hex": ["0x1.5199999999a01p+2", "0x1.51a9fbe76c91cp+2"], "kind": "contact", "N": 16, "Z": [0.99805694128765, 0.9980766416434858], "Z_arb": "[0.998066791465567916590239441133359170519395830 +/- 9.86e-6]", "steps": 290, "seconds": 1.199989540502429}
{"c": [5.276000000000092, 5.2770000000000925], "c_hex": ["0x1.51a9fbe76c91cp+2", "0x1.51ba5e353f837p+2"], "kind": "contact", "N": 16, "Z": [0.998050919784577, 0.9980706350049384], "Z_arb": "[0.998060777394757723317741673264446318949421649 +/- 9.86e-6]", "steps": 290, "seconds": 1.2025649575516582}
{"c": [5.2770000000000925, 5.278000000000093], "c_hex": ["0x1.51ba5e353f837p+2", "0x1.51cac08312752p+2"], "kind": "contact", "N": 16, "Z": [0.9980482505251418, 0.9980679710586575], "Z_arb": "[0.998058110791899619218398945885747403489052864 +/- 9.87e-6]", "steps": 290, "seconds": 1.149432542733848}
{"c": [5.278000000000093, 5.279000000000093], "c_hex": ["0x1.51cac08312752p+2", "0x1.51db22d0e566dp+2"], "kind": "contact", "N": 16, "Z": [0.9980469501463999, 0.9980666732917286], "Z_arb": "[0.998056811719064210456906976325649861292036431 +/- 9.87e-6]", "steps": 290, "seconds": 1.1229875832796097}
{"c": [5.279000000000093, 5.2800000000000935], "c_hex": ["0x1.51db22d0e566dp+2", "0x1.51eb851eb8588p+2"], "kind": "contact", "N": 16, "Z": [0.9980465923363548, 0.9980663142477835], "Z_arb": "[0.998056453292069143238384755343280727431462813 +/- 9.87e-6]", "steps": 290, "seconds": 1.2247539581730962}
{"c": [5.2800000000000935, 5.281000000000094], "c_hex": ["0x1.51eb851eb8588p+2", "0x1.51fbe76c8b4a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980471361218217, 0.9980668542757583], "Z_arb": "[0.998056995198789978325375682797310693043313759 +/- 9.86e-6]", "steps": 290, "seconds": 1.2011243747547269}
{"c": [5.281000000000094, 5.282000000000094], "c_hex": ["0x1.51fbe76c8b4a3p+2", "0x1.520c49ba5e3bep+2"], "kind": "contact", "N": 16, "Z": [0.9980488803568397, 0.9980685914197587], "Z_arb": "[0.998058735888299225400294571336353030872196396 +/- 9.86e-6]", "steps": 290, "seconds": 1.1055509997531772}
{"c": [5.282000000000094, 5.2830000000000945], "c_hex": ["0x1.520c49ba5e3bep+2", "0x1.521cac08312d9p+2"], "kind": "contact", "N": 16, "Z": [0.9980532697638105, 0.9980729663562424], "Z_arb": "[0.998063118060026400303590994858128023573332465 +/- 9.85e-6]", "steps": 290, "seconds": 1.1302426252514124}
{"c": [5.2830000000000945, 5.284000000000095], "c_hex": ["0x1.521cac08312d9p+2", "0x1.522d0e56041f4p+2"], "kind": "contact", "N": 16, "Z": [0.9980608206575888, 0.9980804940343727], "Z_arb": "[0.998070657345980738206877684386404111501962863 +/- 9.84e-6]", "steps": 290, "seconds": 1.1651404593139887}
{"c": [5.284000000000095, 5.285000000000095], "c_hex": ["0x1.522d0e56041f4p+2", "0x1.523d70a3d710fp+2"], "kind": "contact", "N": 16, "Z": [0.9980510229926852, 0.9980707211887837], "Z_arb": "[0.998060872090734412312777147319997034847689713 +/- 9.85e-6]", "steps": 290, "seconds": 1.139931165613234}
{"c": [5.285000000000095, 5.2860000000000955], "c_hex": ["0x1.523d70a3d710fp+2", "0x1.524dd2f1aa02ap+2"], "kind": "contact", "N": 16, "Z": [0.9980486448146029, 0.9980683471850831], "Z_arb": "[0.998058495999842976200901564467623841720820873 +/- 9.86e-6]", "steps": 290, "seconds": 1.0926932087168097}
{"c": [5.2860000000000955, 5.287000000000096], "c_hex": ["0x1.524dd2f1aa02ap+2", "0x1.525e353f7cf45p+2"], "kind": "contact", "N": 16, "Z": [0.9980483984638956, 0.9980680991237868], "Z_arb": "[0.998058248793841210782405531952922228832900496 +/- 9.86e-6]", "steps": 290, "seconds": 1.0804550414904952}
{"c": [5.287000000000096, 5.288000000000096], "c_hex": ["0x1.525e353f7cf45p+2", "0x1.526e978d4fe60p+2"], "kind": "contact", "N": 16, "Z": [0.9980504153951889, 0.9980701081424194], "Z_arb": "[0.998060261768804112357015745975287048339381090 +/- 9.85e-6]", "steps": 290, "seconds": 1.054291875101626}
{"c": [5.288000000000096, 5.2890000000000965], "c_hex": ["0x1.526e978d4fe60p+2", "0x1.527ef9db22d7bp+2"], "kind": "contact", "N": 16, "Z": [0.9980577530983202, 0.9980774233583795], "Z_arb": "[0.998067588228349812240880710079359786192875548 +/- 9.84e-6]", "steps": 290, "seconds": 1.0502653755247593}
{"c": [5.2890000000000965, 5.290000000000097], "c_hex": ["0x1.527ef9db22d7bp+2", "0x1.528f5c28f5c96p+2"], "kind": "contact", "N": 16, "Z": [0.9980499824017225, 0.9980696714727754], "Z_arb": "[0.998059826937248961874522836197870037508752148 +/- 9.85e-6]", "steps": 290, "seconds": 1.100845250301063}
{"c": [5.290000000000097, 5.291000000000097], "c_hex": ["0x1.528f5c28f5c96p+2", "0x1.529fbe76c8bb1p+2"], "kind": "contact", "N": 16, "Z": [0.9980441584163464, 0.998063860780517], "Z_arb": "[0.998054009598431669606806445914451117860279242 +/- 9.86e-6]", "steps": 290, "seconds": 1.1314571248367429}
{"c": [5.291000000000097, 5.2920000000000975], "c_hex": ["0x1.529fbe76c8bb1p+2", "0x1.52b020c49baccp+2"], "kind": "contact", "N": 16, "Z": [0.9980414736018146, 0.9980611806648612], "Z_arb": "[0.998051327133337901218816580040446650789750770 +/- 9.86e-6]", "steps": 290, "seconds": 1.0561501663178205}
{"c": [5.2920000000000975, 5.293000000000098], "c_hex": ["0x1.52b020c49baccp+2", "0x1.52c083126e9e7p+2"], "kind": "contact", "N": 16, "Z": [0.9980401326451376, 0.998059840742848], "Z_arb": "[0.998049986693992824271185568120192148477590782 +/- 9.86e-6]", "steps": 290, "seconds": 1.0725732501596212}
{"c": [5.293000000000098, 5.294000000000098], "c_hex": ["0x1.52c083126e9e7p+2", "0x1.52d0e56041902p+2"], "kind": "contact", "N": 16, "Z": [0.9980397354032617, 0.9980594419766022], "Z_arb": "[0.998049588689931995895773966093507501876993615 +/- 9.86e-6]", "steps": 290, "seconds": 1.0918654585257173}
{"c": [5.294000000000098, 5.2950000000000985], "c_hex": ["0x1.52d0e56041902p+2", "0x1.52e147ae1481dp+2"], "kind": "contact", "N": 16, "Z": [0.9980402548499694, 0.9980599574353746], "Z_arb": "[0.998050106142671945625411817892923661177499834 +/- 9.86e-6]", "steps": 290, "seconds": 1.0685332082211971}
{"c": [5.2950000000000985, 5.296000000000099], "c_hex": ["0x1.52e147ae1481dp+2", "0x1.52f1a9fbe7738p+2"], "kind": "contact", "N": 16, "Z": [0.998042011960142, 0.9980617072547534], "Z_arb": "[0.998051859607447703031727026267432012052275467 +/- 9.85e-6]", "steps": 290, "seconds": 1.066207667812705}
{"c": [5.296000000000099, 5.297000000000099], "c_hex": ["0x1.52f1a9fbe7738p+2", "0x1.53020c49ba653p+2"], "kind": "contact", "N": 16, "Z": [0.9980465565246298, 0.9980662371141614], "Z_arb": "[0.998056396819395641554489644127067647194643560 +/- 9.85e-6]", "steps": 290, "seconds": 1.0535512501373887}
{"c": [5.297000000000099, 5.2980000000000995], "c_hex": ["0x1.53020c49ba653p+2", "0x1.53126e978d56ep+2"], "kind": "contact", "N": 16, "Z": [0.9980532501953692, 0.9980729103317292], "Z_arb": "[0.998063080263549196028714939582474330248272910 +/- 9.84e-6]", "steps": 290, "seconds": 1.0535931242629886}
{"c": [5.2980000000000995, 5.2990000000001], "c_hex": ["0x1.53126e978d56ep+2", "0x1.5322d0e560489p+2"], "kind": "contact", "N": 16, "Z": [0.9980438411193305, 0.9980635236078587], "Z_arb": "[0.998053682363594651853100800625946150472973129 +/- 9.85e-6]", "steps": 290, "seconds": 1.0724792908877134}
{"c": [5.2990000000001, 5.3000000000001], "c_hex": ["0x1.5322d0e560489p+2", "0x1.53333333333a4p+2"], "kind": "contact", "N": 16, "Z": [0.998041455021048, 0.9980611410973906], "Z_arb": "[0.998051298059219348697544651468560525607089965 +/- 9.85e-6]", "steps": 290, "seconds": 1.1643900405615568}
{"c": [5.3000000000001, 5.3010000000001005], "c_hex": ["0x1.53333333333a4p+2", "0x1.53439581062bfp+2"], "kind": "contact", "N": 16, "Z": [0.998041252986867, 0.9980609368610103], "Z_arb": "[0.998051094923938671825558978854228297677510698 +/- 9.85e-6]", "steps": 290, "seconds": 1.108380625024438}
{"c": [5.3010000000001005, 5.302000000000101], "c_hex": ["0x1.53439581062bfp+2", "0x1.5353f7ced91dap+2"], "kind": "contact", "N": 16, "Z": [0.9980435444174067, 0.9980632203499844], "Z_arb": "[0.998053382383695510308398526303916161394529316 +/- 9.84e-6]", "steps": 290, "seconds": 1.079979875124991}
{"c": [5.302000000000101, 5.303000000000101], "c_hex": ["0x1.5353f7ced91dap+2", "0x1.53645a1cac0f5p+2"], "kind": "contact", "N": 16, "Z": [0.9980505424905752, 0.9980701972737347], "Z_arb": "[0.998060369882154916479304213297662339803348587 +/- 9.83e-6]", "steps": 290, "seconds": 1.1002084584906697}
{"c": [5.303000000000101, 5.3040000000001015], "c_hex": ["0x1.53645a1cac0f5p+2", "0x1.5374bc6a7f010p+2"], "kind": "contact", "N": 16, "Z": [0.9980415236772616, 0.9980611993409131], "Z_arb": "[0.998051361509087390325901189239157046243454653 +/- 9.84e-6]", "steps": 290, "seconds": 1.1493204589933157}
{"c": [5.3040000000001015, 5.305000000000102], "c_hex": ["0x1.5374bc6a7f010p+2", "0x1.53851eb851f2bp+2"], "kind": "contact", "N": 16, "Z": [0.9980360081068775, 0.9980556952750685], "Z_arb": "[0.998045851690973074958095012651020965109966061 +/- 9.85e-6]", "steps": 290, "seconds": 1.1202990002930164}
{"c": [5.305000000000102, 5.306000000000102], "c_hex": ["0x1.53851eb851f2bp+2", "0x1.5395810624e46p+2"], "kind": "contact", "N": 16, "Z": [0.9980333308764779, 0.9980530220862645], "Z_arb": "[0.998043176481371210274068959616746131245182043 +/- 9.85e-6]", "steps": 290, "seconds": 1.0722540421411395}
{"c": [5.306000000000102, 5.3070000000001025], "c_hex": ["0x1.5395810624e46p+2", "0x1.53a5e353f7d61p+2"], "kind": "contact", "N": 16, "Z": [0.9980319547079295, 0.9980516465527707], "Z_arb": "[0.998041800630350032082951608799072751962226582 +/- 9.85e-6]", "steps": 290, "seconds": 1.0952949579805136}
{"c": [5.3070000000001025, 5.308000000000103], "c_hex": ["0x1.53a5e353f7d61p+2", "0x1.53b645a1cac7cp+2"], "kind": "contact", "N": 16, "Z": [0.9980315233052046, 0.9980512133282142], "Z_arb": "[0.998041368316709429921832203233492344442604224 +/- 9.85e-6]", "steps": 290, "seconds": 1.1208551675081253}
{"c": [5.308000000000103, 5.309000000000103], "c_hex": ["0x1.53b645a1cac7cp+2", "0x1.53c6a7ef9db97p+2"], "kind": "contact", "N": 16, "Z": [0.9980320342365363, 0.9980517200060097], "Z_arb": "[0.998041877121273009377628297264449179109282049 +/- 9.85e-6]", "steps": 290, "seconds": 1.1055209580808878}
{"c": [5.309000000000103, 5.3100000000001035], "c_hex": ["0x1.53c6a7ef9db97p+2", "0x1.53d70a3d70ab2p+2"], "kind": "contact", "N": 16, "Z": [0.9980338545920672, 0.9980535327564596], "Z_arb": "[0.998043693674263416531505669322623020517604210 +/- 9.84e-6]", "steps": 290, "seconds": 1.0930330427363515}
{"c": [5.3100000000001035, 5.311000000000104], "c_hex": ["0x1.53d70a3d70ab2p+2", "0x1.53e76c8b439cdp+2"], "kind": "contact", "N": 16, "Z": [0.9980387857566902, 0.9980584483753455], "Z_arb": "[0.998048617066017858763834357137085673185242927 +/- 9.84e-6]", "steps": 290, "seconds": 1.151742291636765}
{"c": [5.311000000000104, 5.312000000000104], "c_hex": ["0x1.53e76c8b439cdp+2", "0x1.53f7ced9168e8p+2"], "kind": "contact", "N": 16, "Z": [0.9980435202291361, 0.9980631677862465], "Z_arb": "[0.998053344007691333194300972338803957081338499 +/- 9.83e-6]", "steps": 290, "seconds": 1.0445342501625419}
{"c": [5.312000000000104, 5.3130000000001045], "c_hex": ["0x1.53f7ced9168e8p+2", "0x1.54083126e9803p+2"], "kind": "contact", "N": 16, "Z": [0.9980350348064121, 0.9980547009803106], "Z_arb": "[0.998044867893361355230057633131148527173195971 +/- 9.84e-6]", "steps": 290, "seconds": 1.0629080841317773}
{"c": [5.3130000000001045, 5.314000000000105], "c_hex": ["0x1.54083126e9803p+2", "0x1.54189374bc71ep+2"], "kind": "contact", "N": 16, "Z": [0.9980327040215613, 0.9980523730413255], "Z_arb": "[0.998042538531443467476223408094660311114805638 +/- 9.84e-6]", "steps": 290, "seconds": 1.0570903327316046}
{"c": [5.314000000000105, 5.315000000000105], "c_hex": ["0x1.54189374bc71ep+2", "0x1.5428f5c28f639p+2"], "kind": "contact", "N": 16, "Z": [0.9980326055419025, 0.9980522717338772], "Z_arb": "[0.998042438637889891871064651794940013651616398 +/- 9.84e-6]", "steps": 290, "seconds": 1.1364688323810697}
{"c": [5.315000000000105, 5.3160000000001055], "c_hex": ["0x1.5428f5c28f639p+2", "0x1.5439581062554p+2"], "kind": "contact", "N": 16, "Z": [0.9980353866160732, 0.9980550427162378], "Z_arb": "[0.998045214666155447253275797743614496627707642 +/- 9.83e-6]", "steps": 290, "seconds": 1.0658083325251937}
{"c": [5.3160000000001055, 5.317000000000106], "c_hex": ["0x1.5439581062554p+2", "0x1.5449ba5e3546fp+2"], "kind": "contact", "N": 16, "Z": [0.9980416592162434, 0.9980612964095764], "Z_arb": "[0.998051477812909907333209780295004294099450283 +/- 9.82e-6]", "steps": 290, "seconds": 1.077291333116591}
{"c": [5.317000000000106, 5.318000000000106], "c_hex": ["0x1.5449ba5e3546fp+2", "0x1.545a1cac0838ap+2"], "kind": "contact", "N": 16, "Z": [0.998031160312352, 0.9980508207656993], "Z_arb": "[0.998040990539025575717282207548411747843450138 +/- 9.84e-6]", "steps": 290, "seconds": 1.0737149994820356}
{"c": [5.318000000000106, 5.3190000000001065], "c_hex": ["0x1.545a1cac0838ap+2", "0x1.546a7ef9db2a5p+2"], "kind": "contact", "N": 16, "Z": [0.9980259674952421, 0.9980456376873734], "Z_arb": "[0.998035802591307696987469026574146660938502056 +/- 9.84e-6]", "steps": 290, "seconds": 1.0834960415959358}
{"c": [5.3190000000001065, 5.320000000000107], "c_hex": ["0x1.546a7ef9db2a5p+2", "0x1.547ae147ae1c0p+2"], "kind": "contact", "N": 16, "Z": [0.9980232863195433, 0.9980429599167375], "Z_arb": "[0.998033123118140375671280052504962905566617256 +/- 9.84e-6]", "steps": 290, "seconds": 1.1263933749869466}
{"c": [5.320000000000107, 5.321000000000107], "c_hex": ["0x1.547ae147ae1c0p+2", "0x1.548b4395810dbp+2"], "kind": "contact", "N": 16, "Z": [0.9980218552191359, 0.9980415302715501], "Z_arb": "[0.998031692745342953919771626084806181565675792 +/- 9.84e-6]", "steps": 290, "seconds": 1.0537587497383356}
{"c": [5.321000000000107, 5.3220000000001075], "c_hex": ["0x1.548b4395810dbp+2", "0x1.549ba5e353ff6p+2"], "kind": "contact", "N": 16, "Z": [0.9980213747538673, 0.998041047699437], "Z_arb": "[0.998031211226652214148950746765443865814613028 +/- 9.84e-6]", "steps": 290, "seconds": 1.1574272075667977}
{"c": [5.3220000000001075, 5.323000000000108], "c_hex": ["0x1.549ba5e353ff6p+2", "0x1.54ac083126f11p+2"], "kind": "contact", "N": 16, "Z": [0.9980218792755674, 0.9980415476831849], "Z_arb": "[0.998031713479376134740000303606353079349835806 +/- 9.84e-6]", "steps": 290, "seconds": 1.0638298746198416}
{"c": [5.323000000000108, 5.324000000000108], "c_hex": ["0x1.54ac083126f11p+2", "0x1.54bc6a7ef9e2cp+2"], "kind": "contact", "N": 16, "Z": [0.9980238161093579, 0.9980434764728073], "Z_arb": "[0.998033646291082581769088200567123459505010403 +/- 9.84e-6]", "steps": 290, "seconds": 1.0279586659744382}
{"c": [5.324000000000108, 5.3250000000001085], "c_hex": ["0x1.54bc6a7ef9e2cp+2", "0x1.54ccccccccd47p+2"], "kind": "contact", "N": 16, "Z": [0.9980294893870102, 0.998049132597418], "Z_arb": "[0.998039310992214065136325948651729568793920350 +/- 9.83e-6]", "steps": 290, "seconds": 1.1033819997683167}
{"c": [5.3250000000001085, 5.326000000000109], "c_hex": ["0x1.54ccccccccd47p+2", "0x1.54dd2f1a9fc62p+2"], "kind": "contact", "N": 16, "Z": [0.9980313817169906, 0.9980510170018626], "Z_arb": "[0.998041199359426569030821174003098482860834026 +/- 9.82e-6]", "steps": 290, "seconds": 1.0710751675069332}
{"c": [5.326000000000109, 5.327000000000109], "c_hex": ["0x1.54dd2f1a9fc62p+2", "0x1.54ed916872b7dp+2"], "kind": "contact", "N": 16, "Z": [0.9980239240242762, 0.9980435740920467], "Z_arb": "[0.998033749058161463223657167038646623237357897 +/- 9.83e-6]", "steps": 290, "seconds": 1.0947291664779186}
{"c": [5.327000000000109, 5.3280000000001095], "c_hex": ["0x1.54ed916872b7dp+2", "0x1.54fdf3b645a98p+2"], "kind": "contact", "N": 16, "Z": [0.9980216671179537, 0.9980413192279661], "Z_arb": "[0.998031493172959864649556933642741203234284944 +/- 9.83e-6]", "steps": 290, "seconds": 1.0649477494880557}
{"c": [5.3280000000001095, 5.32900000000011], "c_hex": ["0x1.54fdf3b645a98p+2", "0x1.550e5604189b3p+2"], "kind": "contact", "N": 16, "Z": [0.9980217257328298, 0.9980413742626731], "Z_arb": "[0.998031549997751496674241149472434892433496378 +/- 9.83e-6]", "steps": 290, "seconds": 1.0779787497594953}
{"c": [5.32900000000011, 5.33000000000011], "c_hex": ["0x1.550e5604189b3p+2", "0x1.551eb851eb8cep+2"], "kind": "contact", "N": 16, "Z": [0.9980253702168427, 0.9980450065389082], "Z_arb": "[0.998035188377875392032131795501679179362253419 +/- 9.82e-6]", "steps": 290, "seconds": 1.0970639158040285}
{"c": [5.33000000000011, 5.3310000000001105], "c_hex": ["0x1.551eb851eb8cep+2", "0x1.552f1a9fbe7e9p+2"], "kind": "contact", "N": 16, "Z": [0.9980303119335822, 0.9980499329160247], "Z_arb": "[0.998040122424803491577583361157537628871806463 +/- 9.82e-6]", "steps": 290, "seconds": 1.0823523327708244}
{"c": [5.3310000000001105, 5.332000000000111], "c_hex": ["0x1.552f1a9fbe7e9p+2", "0x1.553f7ced91704p+2"], "kind": "contact", "N": 16, "Z": [0.9980180160828798, 0.9980376629363255], "Z_arb": "[0.998027839509602620583663602937106372969020684 +/- 9.83e-6]", "steps": 290, "seconds": 1.0843818746507168}
{"c": [5.332000000000111, 5.333000000000111], "c_hex": ["0x1.553f7ced91704p+2", "0x1.554fdf3b6461fp+2"], "kind": "contact", "N": 16, "Z": [0.9980130185146633, 0.998032673528806], "Z_arb": "[0.998022846021734647717710040354649376514011419 +/- 9.83e-6]", "steps": 290, "seconds": 1.1367413327097893}
{"c": [5.333000000000111, 5.3340000000001115], "c_hex": ["0x1.554fdf3b6461fp+2", "0x1.556041893753ap+2"], "kind": "contact", "N": 16, "Z": [0.9980102297467711, 0.9980298875561605], "Z_arb": "[0.998020058651465821997035571683604600490555325 +/- 9.83e-6]", "steps": 290, "seconds": 1.0912336660549045}
{"c": [5.3340000000001115, 5.335000000000112], "c_hex": ["0x1.556041893753ap+2", "0x1.5570a3d70a455p+2"], "kind": "contact", "N": 16, "Z": [0.9980086447040784, 0.998028302351464], "Z_arb": "[0.998018473527771185627227000781312915392990059 +/- 9.83e-6]", "steps": 290, "seconds": 1.114237959496677}
{"c": [5.335000000000112, 5.336000000000112], "c_hex": ["0x1.5570a3d70a455p+2", "0x1.55810624dd370p+2"], "kind": "contact", "N": 16, "Z": [0.9980080272329314, 0.9980276823054238], "Z_arb": "[0.998017854769177588200774679644405274698778980 +/- 9.83e-6]", "steps": 290, "seconds": 1.0927590830251575}
{"c": [5.336000000000112, 5.3370000000001125], "c_hex": ["0x1.55810624dd370p+2", "0x1.55916872b028bp+2"], "kind": "contact", "N": 16, "Z": [0.998008469532205, 0.9980281193398884], "Z_arb": "[0.998018294436046781578620508390946778904009494 +/- 9.83e-6]", "steps": 290, "seconds": 1.075562166981399}
{"c": [5.3370000000001125, 5.338000000000113], "c_hex": ["0x1.55916872b028bp+2", "0x1.55a1cac0831a6p+2"], "kind": "contact", "N": 16, "Z": [0.9980105632720289, 0.9980302035491173], "Z_arb": "[0.998020383410573096332349026060787559116247212 +/- 9.83e-6]", "steps": 290, "seconds": 1.064213041216135}
{"c": [5.338000000000113, 5.339000000000113], "c_hex": ["0x1.55a1cac0831a6p+2", "0x1.55b22d0e560c1p+2"], "kind": "contact", "N": 16, "Z": [0.9980176937155529, 0.9980373111858396], "Z_arb": "[0.998027502450696259277182869872597091800610471 +/- 9.81e-6]", "steps": 290, "seconds": 1.0936571676284075}
{"c": [5.339000000000113, 5.3400000000001135], "c_hex": ["0x1.55b22d0e560c1p+2", "0x1.55c28f5c28fdcp+2"], "kind": "contact", "N": 16, "Z": [0.9980155795655778, 0.998035198929802], "Z_arb": "[0.998025389247689916117334759782924740132295975 +/- 9.81e-6]", "steps": 290, "seconds": 1.1173234581947327}
{"c": [5.3400000000001135, 5.341000000000114], "c_hex": ["0x1.55c28f5c28fdcp+2", "0x1.55d2f1a9fbef7p+2"], "kind": "contact", "N": 16, "Z": [0.9980087969831692, 0.9980284306558482], "Z_arb": "[0.998018613819508737948236846417417894710712750 +/- 9.82e-6]", "steps": 290, "seconds": 1.1114408327266574}
{"c": [5.341000000000114, 5.342000000000114], "c_hex": ["0x1.55d2f1a9fbef7p+2", "0x1.55e353f7cee12p+2"], "kind": "contact", "N": 16, "Z": [0.9980064498425518, 0.9980260862196133], "Z_arb": "[0.998016268031082513374164681257344479516396853 +/- 9.82e-6]", "steps": 290, "seconds": 1.0676340004429221}
{"c": [5.342000000000114, 5.3430000000001145], "c_hex": ["0x1.55e353f7cee12p+2", "0x1.55f3b645a1d2dp+2"], "kind": "contact", "N": 16, "Z": [0.9980066314850471, 0.9980262642557631], "Z_arb": "[0.998016447870405128854088022322798902241996898 +/- 9.82e-6]", "steps": 290, "seconds": 1.1093920841813087}
{"c": [5.3430000000001145, 5.344000000000115], "c_hex": ["0x1.55f3b645a1d2dp+2", "0x1.5604189374c48p+2"], "kind": "contact", "N": 16, "Z": [0.9980119816810533, 0.9980315983879613], "Z_arb": "[0.998021790034507293045650848482678645644949385 +/- 9.81e-6]", "steps": 290, "seconds": 1.085477833636105}
{"c": [5.344000000000115, 5.345000000000115], "c_hex": ["0x1.5604189374c48p+2", "0x1.56147ae147b63p+2"], "kind": "contact", "N": 16, "Z": [0.9980114013478643, 0.998031016193264], "Z_arb": "[0.998021208770564078354850588495363747333931777 +/- 9.81e-6]", "steps": 290, "seconds": 1.0815456667914987}
{"c": [5.345000000000115, 5.3460000000001155], "c_hex": ["0x1.56147ae147b63p+2", "0x1.5624dd2f1aa7ep+2"], "kind": "contact", "N": 16, "Z": [0.9980881022385961, 0.9981075325617317], "Z_arb": "[0.998097817400163870346265032383760621432110072 +/- 9.72e-6]", "steps": 291, "seconds": 1.0794920837506652}
{"c": [5.3460000000001155, 5.347000000000116], "c_hex": ["0x1.5624dd2f1aa7ep+2", "0x1.56353f7ced999p+2"], "kind": "contact", "N": 16, "Z": [0.9980838882473303, 0.998103325314767], "Z_arb": "[0.998093606781048605698796404713164036303407806 +/- 9.72e-6]", "steps": 291, "seconds": 1.064010875299573}
{"c": [5.347000000000116, 5.348000000000116], "c_hex": ["0x1.56353f7ced999p+2", "0x1.5645a1cac08b4p+2"], "kind": "contact", "N": 16, "Z": [0.9980814703318893, 0.9981009096369672], "Z_arb": "[0.998091189984428202782051329225577256664170761 +/- 9.72e-6]", "steps": 291, "seconds": 1.110901334322989}
{"c": [5.348000000000116, 5.3490000000001166], "c_hex": ["0x1.5645a1cac08b4p+2", "0x1.56560418937cfp+2"], "kind": "contact", "N": 16, "Z": [0.9980801304104487, 0.9980995692133718], "Z_arb": "[0.998089849811910247043510199176311270149709836 +/- 9.72e-6]", "steps": 291, "seconds": 1.1184928752481937}
{"c": [5.3490000000001166, 5.350000000000117], "c_hex": ["0x1.56560418937cfp+2", "0x1.56666666666eap+2"], "kind": "contact", "N": 16, "Z": [0.9980797136225413, 0.9980991495425936], "Z_arb": "[0.998089431582567476243732382724301938886223248 +/- 9.72e-6]", "steps": 291, "seconds": 1.10945999994874}
{"c": [5.350000000000117, 5.351000000000117], "c_hex": ["0x1.56666666666eap+2", "0x1.5676c8b439605p+2"], "kind": "contact", "N": 16, "Z": [0.9980803699303697, 0.9980998001480892], "Z_arb": "[0.998090085039229468993174409530061171258480622 +/- 9.72e-6]", "steps": 291, "seconds": 1.134896082803607}
{"c": [5.351000000000117, 5.3520000000001176], "c_hex": ["0x1.5676c8b439605p+2", "0x1.56872b020c520p+2"], "kind": "contact", "N": 16, "Z": [0.9980828388595712, 0.9981022585240541], "Z_arb": "[0.998092548691812637062229156477247521561221801 +/- 9.71e-6]", "steps": 291, "seconds": 1.0886241244152188}
{"c": [5.3520000000001176, 5.353000000000118], "c_hex": ["0x1.56872b020c520p+2", "0x1.56978d4fdf43bp+2"], "kind": "contact", "N": 16, "Z": [0.9980925120428151, 0.9981119014681056], "Z_arb": "[0.998102206755460341668106882393357088575384414 +/- 9.70e-6]", "steps": 291, "seconds": 1.0547580420970917}
{"c": [5.353000000000118, 5.354000000000118], "c_hex": ["0x1.56978d4fdf43bp+2", "0x1.56a7ef9db2356p+2"], "kind": "contact", "N": 16, "Z": [0.9980852301538291, 0.9981046360344935], "Z_arb": "[0.998094933094161254610228623873011731956100989 +/- 9.71e-6]", "steps": 291, "seconds": 1.1195877082645893}
{"c": [5.354000000000118, 5.3550000000001186], "c_hex": ["0x1.56a7ef9db2356p+2", "0x1.56b851eb85271p+2"], "kind": "contact", "N": 16, "Z": [0.9980799751316287, 0.9980993919001668], "Z_arb": "[0.998089683515897801414962496374431227512158719 +/- 9.71e-6]", "steps": 291, "seconds": 1.0324799176305532}
{"c": [5.3550000000001186, 5.356000000000119], "c_hex": ["0x1.56b851eb85271p+2", "0x1.56c8b4395818cp+2"], "kind": "contact", "N": 16, "Z": [0.9980782233632486, 0.9980976416370573], "Z_arb": "[0.998087932500152919962508277235929475668532327 +/- 9.71e-6]", "steps": 291, "seconds": 1.0448313327506185}
{"c": [5.356000000000119, 5.357000000000119], "c_hex": ["0x1.56c8b4395818cp+2", "0x1.56d916872b0a7p+2"], "kind": "contact", "N": 16, "Z": [0.9980791033592482, 0.9980985164326515], "Z_arb": "[0.998088809895949832756069137572972253321908155 +/- 9.71e-6]", "steps": 291, "seconds": 1.0736548751592636}
{"c": [5.357000000000119, 5.35800000000012], "c_hex": ["0x1.56d916872b0a7p+2", "0x1.56e978d4fdfc2p+2"], "kind": "contact", "N": 16, "Z": [0.9980881054887047, 0.9981074931548051], "Z_arb": "[0.998097799321754857637326395469749496644201550 +/- 9.70e-6]", "steps": 291, "seconds": 1.0716405007988214}
{"c": [5.35800000000012, 5.35900000000012], "c_hex": ["0x1.56e978d4fdfc2p+2", "0x1.56f9db22d0eddp+2"], "kind": "contact", "N": 16, "Z": [0.9980785420569548, 0.9980979502315922], "Z_arb": "[0.998088246144273490168018588851062107420462382 +/- 9.71e-6]", "steps": 291, "seconds": 1.0311665832996368}
{"c": [5.35900000000012, 5.36000000000012], "c_hex": ["0x1.56f9db22d0eddp+2", "0x1.570a3d70a3df8p+2"], "kind": "contact", "N": 16, "Z": [0.9980695108553113, 0.9980889375755404], "Z_arb": "[0.998079224215425848365005541074049781630819995 +/- 9.72e-6]", "steps": 291, "seconds": 1.161537584848702}
{"c": [5.36000000000012, 5.361000000000121], "c_hex": ["0x1.570a3d70a3df8p+2", "0x1.571a9fbe76d13p+2"], "kind": "contact", "N": 16, "Z": [0.9980646151043623, 0.9980840501049438], "Z_arb": "[0.998074332604653091410809840819217563745292929 +/- 9.72e-6]", "steps": 291, "seconds": 1.058000249788165}
{"c": [5.361000000000121, 5.362000000000121], "c_hex": ["0x1.571a9fbe76d13p+2", "0x1.572b020c49c2ep+2"], "kind": "contact", "N": 16, "Z": [0.9980611628468165, 0.9980806025470698], "Z_arb": "[0.998070882696943051840207940390464385771911696 +/- 9.72e-6]", "steps": 291, "seconds": 1.0801060842350125}
{"c": [5.362000000000121, 5.363000000000121], "c_hex": ["0x1.572b020c49c2ep+2", "0x1.573b645a1cb49p+2"], "kind": "contact", "N": 16, "Z": [0.9980585117623424, 0.9980779541747373], "Z_arb": "[0.998068232968539829960671438496605518124872078 +/- 9.73e-6]", "steps": 291, "seconds": 1.0739182913675904}
{"c": [5.363000000000121, 5.364000000000122], "c_hex": ["0x1.573b645a1cb49p+2", "0x1.574bc6a7efa64p+2"], "kind": "contact", "N": 16, "Z": [0.9980564116684107, 0.9980758554277105], "Z_arb": "[0.998066133548060564873292642499045634067646933 +/- 9.73e-6]", "steps": 291, "seconds": 1.0826404578983784}
{"c": [5.364000000000122, 5.365000000000122], "c_hex": ["0x1.574bc6a7efa64p+2", "0x1.575c28f5c297fp+2"], "kind": "contact", "N": 16, "Z": [0.9980547477129665, 0.9980741917458821], "Z_arb": "[0.998064469729424315192162897141267488715024464 +/- 9.73e-6]", "steps": 291, "seconds": 1.1123819174245}
{"c": [5.365000000000122, 5.366000000000122], "c_hex": ["0x1.575c28f5c297fp+2", "0x1.576c8b439589ap+2"], "kind": "contact", "N": 16, "Z": [0.9980534705578141, 0.9980729139199773], "Z_arb": "[0.998063192238895669322172568785179858030013611 +/- 9.73e-6]", "steps": 291, "seconds": 1.0771360844373703}
{"c": [5.366000000000122, 5.367000000000123], "c_hex": ["0x1.576c8b439589ap+2", "0x1.577ced91687b5p+2"], "kind": "contact", "N": 16, "Z": [0.9980525757532949, 0.9980720175235581], "Z_arb": "[0.998062296638426515438501175033292140349141425 +/- 9.73e-6]", "steps": 291, "seconds": 1.0559214586392045}
{"c": [5.367000000000123, 5.368000000000123], "c_hex": ["0x1.577ced91687b5p+2", "0x1.578d4fdf3b6d0p+2"], "kind": "contact", "N": 16, "Z": [0.998052106446559, 0.9980715456151558], "Z_arb": "[0.998061826030857322803202541963123351184555277 +/- 9.72e-6]", "steps": 291, "seconds": 1.0805909996852279}
{"c": [5.368000000000123, 5.369000000000123], "c_hex": ["0x1.578d4fdf3b6d0p+2", "0x1.579db22d0e5ebp+2"], "kind": "contact", "N": 16, "Z": [0.9980521846755667, 0.9980716199619569], "Z_arb": "[0.998061902318761793388359458289998890654841610 +/- 9.72e-6]", "steps": 291, "seconds": 1.0508068343624473}
{"c": [5.369000000000123, 5.370000000000124], "c_hex": ["0x1.579db22d0e5ebp+2", "0x1.57ae147ae1506p+2"], "kind": "contact", "N": 16, "Z": [0.9980531251155841, 0.9980725545299071], "Z_arb": "[0.998062839822745535580060626061049676832624953 +/- 9.72e-6]", "steps": 291, "seconds": 1.0681848339736462}
{"c": [5.370000000000124, 5.371000000000124], "c_hex": ["0x1.57ae147ae1506p+2", "0x1.57be76c8b4421p+2"], "kind": "contact", "N": 16, "Z": [0.9980559884962059, 0.9980754076318177], "Z_arb": "[0.998065698064011778261545780484874653449208518 +/- 9.71e-6]", "steps": 291, "seconds": 1.100433916784823}
{"c": [5.371000000000124, 5.372000000000124], "c_hex": ["0x1.57be76c8b4421p+2", "0x1.57ced9168733cp+2"], "kind": "contact", "N": 16, "Z": [0.99806355404736, 0.998082952110008], "Z_arb": "[0.998073253078684011899073835723529848024761369 +/- 9.70e-6]", "steps": 291, "seconds": 1.0945496251806617}
{"c": [5.372000000000124, 5.373000000000125], "c_hex": ["0x1.57ced9168733cp+2", "0x1.57df3b645a257p+2"], "kind": "contact", "N": 16, "Z": [0.9980540044957589, 0.998073420652207], "Z_arb": "[0.998063712573982927075885422156258506873692102 +/- 9.71e-6]", "steps": 291, "seconds": 1.0646672500297427}
{"c": [5.373000000000125, 5.374000000000125], "c_hex": ["0x1.57df3b645a257p+2", "0x1.57ef9db22d172p+2"], "kind": "contact", "N": 16, "Z": [0.9980484913983575, 0.9980679162399969], "Z_arb": "[0.998058203819177196301883618317684130819438670 +/- 9.72e-6]", "steps": 291, "seconds": 1.097905833274126}
{"c": [5.374000000000125, 5.375000000000125], "c_hex": ["0x1.57ef9db22d172p+2", "0x1.580000000008dp+2"], "kind": "contact", "N": 16, "Z": [0.9980451456398393, 0.9980645741680586], "Z_arb": "[0.998054859903948895084174099708765203555658121 +/- 9.72e-6]", "steps": 291, "seconds": 1.0869072917848825}
{"c": [5.375000000000125, 5.376000000000126], "c_hex": ["0x1.580000000008dp+2", "0x1.5810624dd2fa8p+2"], "kind": "contact", "N": 16, "Z": [0.9980427238872593, 0.9980621539653145], "Z_arb": "[0.998052438926286881299065618101762730492199274 +/- 9.72e-6]", "steps": 291, "seconds": 1.0658809999004006}
{"c": [5.376000000000126, 5.377000000000126], "c_hex": ["0x1.5810624dd2fa8p+2", "0x1.5820c49ba5ec3p+2"], "kind": "contact", "N": 16, "Z": [0.998040861926604, 0.9980602922563903], "Z_arb": "[0.998050577091497142752346457587605453927225073 +/- 9.72e-6]", "steps": 291, "seconds": 1.093123042024672}
{"c": [5.377000000000126, 5.378000000000126], "c_hex": ["0x1.5820c49ba5ec3p+2", "0x1.583126e978ddep+2"], "kind": "contact", "N": 16, "Z": [0.9980394107003286, 0.9980588403311398], "Z_arb": "[0.998049125515734249599136714257131059537696474 +/- 9.72e-6]", "steps": 291, "seconds": 1.0641267504543066}
{"c": [5.378000000000126, 5.379000000000127], "c_hex": ["0x1.583126e978ddep+2", "0x1.584189374bcf9p+2"], "kind": "contact", "N": 16, "Z": [0.9980383048510018, 0.998057732983932], "Z_arb": "[0.998048018917466845310590606645204877543974775 +/- 9.72e-6]", "steps": 291, "seconds": 1.0951241254806519}
{"c": [5.379000000000127, 5.380000000000127], "c_hex": ["0x1.584189374bcf9p+2", "0x1.5851eb851ec14p+2"], "kind": "contact", "N": 16, "Z": [0.9980375258258114, 0.9980569499523038], "Z_arb": "[0.998047237889057589512572758739606814544605603 +/- 9.72e-6]", "steps": 291, "seconds": 1.063039624132216}
{"c": [5.380000000000127, 5.381000000000127], "c_hex": ["0x1.5851eb851ec14p+2", "0x1.58624dd2f1b2fp+2"], "kind": "contact", "N": 16, "Z": [0.9980370901422474, 0.9980565112652188], "Z_arb": "[0.998046800703733085641705685417314877095512179 +/- 9.72e-6]", "steps": 291, "seconds": 1.068201208487153}
{"c": [5.381000000000127, 5.382000000000128], "c_hex": ["0x1.58624dd2f1b2fp+2", "0x1.5872b020c4a4ap+2"], "kind": "contact", "N": 16, "Z": [0.9980370660730301, 0.9980564832702244], "Z_arb": "[0.998046774671627290214712419657784691347283951 +/- 9.71e-6]", "steps": 291, "seconds": 1.0560028329491615}
{"c": [5.382000000000128, 5.383000000000128], "c_hex": ["0x1.5872b020c4a4ap+2", "0x1.5883126e97965p+2"], "kind": "contact", "N": 16, "Z": [0.9980376166754532, 0.9980570286753117], "Z_arb": "[0.998047322675382460656062216689794720752977580 +/- 9.71e-6]", "steps": 291, "seconds": 1.0946498746052384}
{"c": [5.383000000000128, 5.384000000000128], "c_hex": ["0x1.5883126e97965p+2", "0x1.589374bc6a880p+2"], "kind": "contact", "N": 16, "Z": [0.9980391733435904, 0.998058577936524], "Z_arb": "[0.998048875640057196628765999733848025029002407 +/- 9.71e-6]", "steps": 291, "seconds": 1.0526012908667326}
{"c": [5.384000000000128, 5.385000000000129], "c_hex": ["0x1.589374bc6a880p+2", "0x1.58a3d70a3d79bp+2"], "kind": "contact", "N": 16, "Z": [0.9980434818434932, 0.9980628730029911], "Z_arb": "[0.998053177423242230192828489765662810685237474 +/- 9.70e-6]", "steps": 291, "seconds": 1.077854374423623}
{"c": [5.385000000000129, 5.386000000000129], "c_hex": ["0x1.58a3d70a3d79bp+2", "0x1.58b43958106b6p+2"], "kind": "contact", "N": 16, "Z": [0.9980487092226087, 0.9980680849197587], "Z_arb": "[0.998058397071183681482423799304146268770861060 +/- 9.69e-6]", "steps": 291, "seconds": 1.0791262909770012}
{"c": [5.386000000000129, 5.387000000000129], "c_hex": ["0x1.58b43958106b6p+2", "0x1.58c49ba5e35d1p+2"], "kind": "contact", "N": 16, "Z": [0.9980379943036114, 0.9980573893742776], "Z_arb": "[0.998047691838944469438837835599633553830678660 +/- 9.70e-6]", "steps": 291, "seconds": 1.0822668327018619}
{"c": [5.387000000000129, 5.38800000000013], "c_hex": ["0x1.58c49ba5e35d1p+2", "0x1.58d4fdf3b64ecp+2"], "kind": "contact", "N": 16, "Z": [0.9980338039895293, 0.9980531987309869], "Z_arb": "[0.998043501360258072374302728936451523799902385 +/- 9.70e-6]", "steps": 291, "seconds": 1.0725853331387043}
{"c": [5.38800000000013, 5.38900000000013], "c_hex": ["0x1.58d4fdf3b64ecp+2", "0x1.58e5604189407p+2"], "kind": "contact", "N": 16, "Z": [0.9980310930248162, 0.9980504895255207], "Z_arb": "[0.998040791275168383852223907655025774268205151 +/- 9.70e-6]", "steps": 291, "seconds": 1.0608289577066898}
{"c": [5.38900000000013, 5.39000000000013], "c_hex": ["0x1.58e5604189407p+2", "0x1.58f5c28f5c322p+2"], "kind": "contact", "N": 16, "Z": [0.998029110363881, 0.9980485070113552], "Z_arb": "[0.998038808687618080579998572734220079944938046 +/- 9.70e-6]", "steps": 291, "seconds": 1.102473583072424}
{"c": [5.39000000000013, 5.391000000000131], "c_hex": ["0x1.58f5c28f5c322p+2", "0x1.590624dd2f23dp+2"], "kind": "contact", "N": 16, "Z": [0.9980276008575257, 0.9980469966024117], "Z_arb": "[0.998037298729968669172409831285631391559169830 +/- 9.70e-6]", "steps": 291, "seconds": 1.0803340841084719}
{"c": [5.391000000000131, 5.392000000000131], "c_hex": ["0x1.590624dd2f23dp+2", "0x1.5916872b02158p+2"], "kind": "contact", "N": 16, "Z": [0.9980264559208715, 0.9980458499563621], "Z_arb": "[0.998036152938616799087950513594646734572119878 +/- 9.70e-6]", "steps": 291, "seconds": 1.0725387502461672}
{"c": [5.392000000000131, 5.393000000000131], "c_hex": ["0x1.5916872b02158p+2", "0x1.5926e978d5073p+2"], "kind": "contact", "N": 16, "Z": [0.9980256308798863, 0.9980450225005832], "Z_arb": "[0.998035326690234773288765781893618212069016660 +/- 9.70e-6]", "steps": 291, "seconds": 1.08587362524122}
{"c": [5.393000000000131, 5.394000000000132], "c_hex": ["0x1.5926e978d5073p+2", "0x1.59374bc6a7f8ep+2"], "kind": "contact", "N": 16, "Z": [0.9980251209253075, 0.9980445094425243], "Z_arb": "[0.998034815183915936172456396695623249169151726 +/- 9.70e-6]", "steps": 291, "seconds": 1.1060489993542433}
{"c": [5.394000000000132, 5.395000000000132], "c_hex": ["0x1.59374bc6a7f8ep+2", "0x1.5947ae147aea9p+2"], "kind": "contact", "N": 16, "Z": [0.9980249597931264, 0.9980443444527215], "Z_arb": "[0.998034652122923918256490131583110222014723683 +/- 9.70e-6]", "steps": 291, "seconds": 1.0859087090939283}
{"c": [5.395000000000132, 5.396000000000132], "c_hex": ["0x1.5947ae147aea9p+2", "0x1.595810624ddc4p+2"], "kind": "contact", "N": 16, "Z": [0.9980252398355612, 0.9980446196928822], "Z_arb": "[0.998034929764221734585812003290315799362915215 +/- 9.69e-6]", "steps": 291, "seconds": 1.0660121673718095}
{"c": [5.396000000000132, 5.397000000000133], "c_hex": ["0x1.595810624ddc4p+2", "0x1.596872b020cdfp+2"], "kind": "contact", "N": 16, "Z": [0.9980261833291999, 0.9980455569796742], "Z_arb": "[0.998035870154437070778170586498983689981271275 +/- 9.69e-6]", "steps": 291, "seconds": 1.0833407081663609}
{"c": [5.397000000000133, 5.398000000000133], "c_hex": ["0x1.596872b020cdfp+2", "0x1.5978d4fdf3bfap+2"], "kind": "contact", "N": 16, "Z": [0.9980284377706603, 0.9980478023899659], "Z_arb": "[0.998038120080313107642128008455969933854000926 +/- 9.69e-6]", "steps": 291, "seconds": 1.0590693335980177}
{"c": [5.398000000000133, 5.399000000000133], "c_hex": ["0x1.5978d4fdf3bfap+2", "0x1.5989374bc6b15p+2"], "kind": "contact", "N": 16, "Z": [0.9980357980348038, 0.9980551429234177], "Z_arb": "[0.998045470479110728822435898356043551489393168 +/- 9.68e-6]", "steps": 291, "seconds": 1.0782213751226664}
{"c": [5.399000000000133, 5.400000000000134], "c_hex": ["0x1.5989374bc6b15p+2", "0x1.5999999999a30p+2"], "kind": "contact", "N": 16, "Z": [0.9980313599811216, 0.9980507099963866], "Z_arb": "[0.998041034988754126878729204345624975138671883 +/- 9.68e-6]", "steps": 291, "seconds": 1.0718778325244784}
{"c": [5.400000000000134, 5.401000000000134], "c_hex": ["0x1.5999999999a30p+2", "0x1.59a9fbe76c94bp+2"], "kind": "contact", "N": 16, "Z": [0.998024887564517, 0.9980442468585322], "Z_arb": "[0.998034567211524634607254669290716469946891193 +/- 9.68e-6]", "steps": 291, "seconds": 1.0440702503547072}
{"c": [5.401000000000134, 5.402000000000134], "c_hex": ["0x1.59a9fbe76c94bp+2", "0x1.59ba5e353f866p+2"], "kind": "contact", "N": 16, "Z": [0.9980215437264838, 0.9980409056748024], "Z_arb": "[0.998031224700643052288019974714659695176513585 +/- 9.69e-6]", "steps": 291, "seconds": 1.1023217914626002}
{"c": [5.402000000000134, 5.403000000000135], "c_hex": ["0x1.59ba5e353f866p+2", "0x1.59cac08312781p+2"], "kind": "contact", "N": 16, "Z": [0.9980192760952965, 0.9980386384158543], "Z_arb": "[0.998028957255575395441874504828153750895188476 +/- 9.69e-6]", "steps": 291, "seconds": 1.0743016256019473}
{"c": [5.403000000000135, 5.404000000000135], "c_hex": ["0x1.59cac08312781p+2", "0x1.59db22d0e569cp+2"], "kind": "contact", "N": 16, "Z": [0.9980176046398556, 0.9980369660639642], "Z_arb": "[0.998027285351909905433494697913757364415766195 +/- 9.69e-6]", "steps": 291, "seconds": 1.0506048751994967}
{"c": [5.404000000000135, 5.405000000000135], "c_hex": ["0x1.59db22d0e569cp+2", "0x1.59eb851eb85b7p+2"], "kind": "contact", "N": 16, "Z": [0.9980163477782047, 0.9980357074251323], "Z_arb": "[0.998026027601668435780883551950799623116730709 +/- 9.68e-6]", "steps": 291, "seconds": 1.1147937504574656}
{"c": [5.405000000000135, 5.406000000000136], "c_hex": ["0x1.59eb851eb85b7p+2", "0x1.59fbe76c8b4d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980154269276835, 0.9980347840837609], "Z_arb": "[0.998025105505722197985858704350351235788548852 +/- 9.68e-6]", "steps": 291, "seconds": 1.1610647924244404}
{"c": [5.406000000000136, 5.407000000000136], "c_hex": ["0x1.59fbe76c8b4d2p+2", "0x1.5a0c49ba5e3edp+2"], "kind": "contact", "N": 16, "Z": [0.9980148144305799, 0.9980341684469111], "Z_arb": "[0.998024491438745542697484054317449734773031954 +/- 9.68e-6]", "steps": 291, "seconds": 1.081994249485433}
{"c": [5.407000000000136, 5.408000000000136], "c_hex": ["0x1.5a0c49ba5e3edp+2", "0x1.5a1cac0831308p+2"], "kind": "contact", "N": 16, "Z": [0.9980145197255469, 0.9980338699369501], "Z_arb": "[0.998024194831248471249254057313681904531742171 +/- 9.68e-6]", "steps": 291, "seconds": 1.0670414175838232}
{"c": [5.408000000000136, 5.409000000000137], "c_hex": ["0x1.5a1cac0831308p+2", "0x1.5a2d0e5604223p+2"], "kind": "contact", "N": 16, "Z": [0.998014595155627, 0.9980339407967909], "Z_arb": "[0.998024267976208900694615600024754723074126970 +/- 9.68e-6]", "steps": 291, "seconds": 1.089401458390057}
{"c": [5.409000000000137, 5.410000000000137], "c_hex": ["0x1.5a2d0e5604223p+2", "0x1.5a3d70a3d713ep+2"], "kind": "contact", "N": 16, "Z": [0.9980151692059155, 0.9980345092557049], "Z_arb": "[0.998024839230810169852771142923682338498347972 +/- 9.68e-6]", "steps": 291, "seconds": 1.1318279169499874}
{"c": [5.410000000000137, 5.411000000000137], "c_hex": ["0x1.5a3d70a3d713ep+2", "0x1.5a4dd2f1aa059p+2"], "kind": "contact", "N": 16, "Z": [0.9980165644170913, 0.9980358972092551], "Z_arb": "[0.998026230813173196610557290492202574014484500 +/- 9.67e-6]", "steps": 291, "seconds": 1.0659800823777914}
{"c": [5.411000000000137, 5.412000000000138], "c_hex": ["0x1.5a4dd2f1aa059p+2", "0x1.5a5e353f7cf74p+2"], "kind": "contact", "N": 16, "Z": [0.9980198912358347, 0.9980392128574425], "Z_arb": "[0.998029552046638612065428263914594048950753138 +/- 9.67e-6]", "steps": 291, "seconds": 1.072940249927342}
{"c": [5.412000000000138, 5.413000000000138], "c_hex": ["0x1.5a5e353f7cf74p+2", "0x1.5a6e978d4fe8fp+2"], "kind": "contact", "N": 16, "Z": [0.9980276669705802, 0.998046968376764], "Z_arb": "[0.998037317673672068788250114133575200045227227 +/- 9.66e-6]", "steps": 291, "seconds": 1.0752989994361997}
{"c": [5.413000000000138, 5.414000000000138], "c_hex": ["0x1.5a6e978d4fe8fp+2", "0x1.5a7ef9db22daap+2"], "kind": "contact", "N": 16, "Z": [0.9980180177616429, 0.9980373342683946], "Z_arb": "[0.998027676015018775833590990089545156104803394 +/- 9.66e-6]", "steps": 291, "seconds": 1.0809065410867333}
{"c": [5.414000000000138, 5.415000000000139], "c_hex": ["0x1.5a7ef9db22daap+2", "0x1.5a8f5c28f5cc5p+2"], "kind": "contact", "N": 16, "Z": [0.9980134325139431, 0.9980327537473672], "Z_arb": "[0.998023093130655185541459023265650479456984381 +/- 9.67e-6]", "steps": 291, "seconds": 1.1281643752008677}
{"c": [5.415000000000139, 5.416000000000139], "c_hex": ["0x1.5a8f5c28f5cc5p+2", "0x1.5a9fbe76c8be0p+2"], "kind": "contact", "N": 16, "Z": [0.9980106998642946, 0.9980300220474301], "Z_arb": "[0.998020360955862333557400576551127706872835692 +/- 9.67e-6]", "steps": 291, "seconds": 1.1065671248361468}
{"c": [5.416000000000139, 5.417000000000139], "c_hex": ["0x1.5a9fbe76c8be0p+2", "0x1.5ab020c49bafbp+2"], "kind": "contact", "N": 16, "Z": [0.9980087814753656, 0.9980281029454289], "Z_arb": "[0.998018442210397278606097406741625388656858153 +/- 9.67e-6]", "steps": 291, "seconds": 1.1560293743386865}
{"c": [5.417000000000139, 5.41800000000014], "c_hex": ["0x1.5ab020c49bafbp+2", "0x1.5ac083126ea16p+2"], "kind": "contact", "N": 16, "Z": [0.9980073632022767, 0.9980266829442147], "Z_arb": "[0.998017023073245688258182056435868900587446945 +/- 9.66e-6]", "steps": 291, "seconds": 1.1107420409098268}
{"c": [5.41800000000014, 5.41900000000014], "c_hex": ["0x1.5ac083126ea16p+2", "0x1.5ad0e56041931p+2"], "kind": "contact", "N": 16, "Z": [0.9980063164327834, 0.9980256336913177], "Z_arb": "[0.998015975062050517053500292076707375124328616 +/- 9.66e-6]", "steps": 291, "seconds": 1.115664666518569}
{"c": [5.41900000000014, 5.42000000000014], "c_hex": ["0x1.5ad0e56041931p+2", "0x1.5ae147ae1484cp+2"], "kind": "contact", "N": 16, "Z": [0.9980055869207475, 0.9980249010512453], "Z_arb": "[0.998015243985996370239905993058267432328334267 +/- 9.66e-6]", "steps": 291, "seconds": 1.0779537912458181}
{"c": [5.42000000000014, 5.421000000000141], "c_hex": ["0x1.5ae147ae1484cp+2", "0x1.5af1a9fbe7767p+2"], "kind": "contact", "N": 16, "Z": [0.9980051629751706, 0.9980244733588345], "Z_arb": "[0.998014818167002521011966608135469537466177087 +/- 9.66e-6]", "steps": 291, "seconds": 1.0903374999761581}
{"c": [5.421000000000141, 5.422000000000141], "c_hex": ["0x1.5af1a9fbe7767p+2", "0x1.5b020c49ba682p+2"], "kind": "contact", "N": 16, "Z": [0.9980050702193702, 0.9980243761932922], "Z_arb": "[0.998014723206331184695238615318833220865380833 +/- 9.66e-6]", "steps": 291, "seconds": 1.068302707746625}
{"c": [5.422000000000141, 5.423000000000141], "c_hex": ["0x1.5b020c49ba682p+2", "0x1.5b126e978d59dp+2"], "kind": "contact", "N": 16, "Z": [0.9980053864238708, 0.9980246871772648], "Z_arb": "[0.998015036800567774162310112000671519293019566 +/- 9.66e-6]", "steps": 291, "seconds": 1.1316306255757809}
{"c": [5.423000000000141, 5.424000000000142], "c_hex": ["0x1.5b126e978d59dp+2", "0x1.5b22d0e5604b8p+2"], "kind": "contact", "N": 16, "Z": [0.9980062974705544, 0.9980255918341796], "Z_arb": "[0.998015944652366968392389205510388901247805980 +/- 9.65e-6]", "steps": 291, "seconds": 1.1081394581124187}
{"c": [5.424000000000142, 5.425000000000142], "c_hex": ["0x1.5b22d0e5604b8p+2", "0x1.5b333333333d3p+2"], "kind": "contact", "N": 16, "Z": [0.9980083150614786, 0.9980276008719314], "Z_arb": "[0.998017957966705035337623859901165396127953396 +/- 9.65e-6]", "steps": 291, "seconds": 1.0948461256921291}
{"c": [5.425000000000142, 5.426000000000142], "c_hex": ["0x1.5b333333333d3p+2", "0x1.5b439581062eep+2"], "kind": "contact", "N": 16, "Z": [0.9980138449515434, 0.9980331153446969], "Z_arb": "[0.998023480148120097084313568031625069954453917 +/- 9.64e-6]", "steps": 291, "seconds": 1.115507708862424}
{"c": [5.426000000000142, 5.427000000000143], "c_hex": ["0x1.5b439581062eep+2", "0x1.5b53f7ced9209p+2"], "kind": "contact", "N": 16, "Z": [0.9980142478491939, 0.998033512844212], "Z_arb": "[0.998023880346703026478980836420923374589381903 +/- 9.64e-6]", "steps": 291, "seconds": 1.0612564170733094}
{"c": [5.427000000000143, 5.428000000000143], "c_hex": ["0x1.5b53f7ced9209p+2", "0x1.5b645a1cac124p+2"], "kind": "contact", "N": 16, "Z": [0.9980065457818588, 0.9980258211211002], "Z_arb": "[0.998016183451479454358157826929690328884620163 +/- 9.64e-6]", "steps": 291, "seconds": 1.1072479160502553}
{"c": [5.428000000000143, 5.429000000000143], "c_hex": ["0x1.5b645a1cac124p+2", "0x1.5b74bc6a7f03fp+2"], "kind": "contact", "N": 16, "Z": [0.9980030587520808, 0.9980223361571542], "Z_arb": "[0.998012697454617496333764237333793619831915420 +/- 9.64e-6]", "steps": 291, "seconds": 1.0848846659064293}
{"c": [5.429000000000143, 5.430000000000144], "c_hex": ["0x1.5b74bc6a7f03fp+2", "0x1.5b851eb851f5ap+2"], "kind": "contact", "N": 16, "Z": [0.9980007924490844, 0.9980200695202026], "Z_arb": "[0.998010430984643448980317527330006158034922160 +/- 9.64e-6]", "steps": 291, "seconds": 1.073282708413899}
{"c": [5.430000000000144, 5.431000000000144], "c_hex": ["0x1.5b851eb851f5ap+2", "0x1.5b95810624e75p+2"], "kind": "contact", "N": 16, "Z": [0.9980797383980415, 0.998098855246434], "Z_arb": "[0.998089296822237842377935450414774432572526545 +/- 9.56e-6]", "steps": 292, "seconds": 1.0722059160470963}
{"c": [5.431000000000144, 5.432000000000144], "c_hex": ["0x1.5b95810624e75p+2", "0x1.5ba5e353f7d90p+2"], "kind": "contact", "N": 16, "Z": [0.9980785337336443, 0.9980976486516343], "Z_arb": "[0.998088091192639250068645131288838020023383372 +/- 9.56e-6]", "steps": 292, "seconds": 1.109167250804603}
{"c": [5.432000000000144, 5.433000000000145], "c_hex": ["0x1.5ba5e353f7d90p+2", "0x1.5bb645a1cacabp+2"], "kind": "contact", "N": 16, "Z": [0.998077659738022, 0.9980967720301303], "Z_arb": "[0.998087215884076143356955088502529857368454839 +/- 9.56e-6]", "steps": 292, "seconds": 1.0831297496333718}
{"c": [5.433000000000145, 5.434000000000145], "c_hex": ["0x1.5bb645a1cacabp+2", "0x1.5bc6a7ef9dbc6p+2"], "kind": "contact", "N": 16, "Z": [0.9980770838398192, 0.9980961928818766], "Z_arb": "[0.998086638360847903273308504943866272150375765 +/- 9.56e-6]", "steps": 292, "seconds": 1.0913060419261456}
{"c": [5.434000000000145, 5.435000000000145], "c_hex": ["0x1.5bc6a7ef9dbc6p+2", "0x1.5bd70a3d70ae1p+2"], "kind": "contact", "N": 16, "Z": [0.9980768103866191, 0.9980959155504205], "Z_arb": "[0.998086362968519872461523555906276870004742916 +/- 9.56e-6]", "steps": 292, "seconds": 1.0871999999508262}
{"c": [5.435000000000145, 5.436000000000146], "c_hex": ["0x1.5bd70a3d70ae1p+2", "0x1.5be76c8b439fcp+2"], "kind": "contact", "N": 16, "Z": [0.9980768837050203, 0.9980959842766978], "Z_arb": "[0.998086433990859080186362685992210991148786282 +/- 9.56e-6]", "steps": 292, "seconds": 1.0805270001292229}
{"c": [5.436000000000146, 5.437000000000146], "c_hex": ["0x1.5be76c8b439fcp+2", "0x1.5bf7ced916917p+2"], "kind": "contact", "N": 16, "Z": [0.9980774155964567, 0.9980965106425275], "Z_arb": "[0.998086963119492050715024945816259174338065832 +/- 9.55e-6]", "steps": 292, "seconds": 1.0970428325235844}
{"c": [5.437000000000146, 5.438000000000146], "c_hex": ["0x1.5bf7ced916917p+2", "0x1.5c083126e9832p+2"], "kind": "contact", "N": 16, "Z": [0.9980786826200178, 0.998097770653856], "Z_arb": "[0.998088226636936840206705875073935104322787807 +/- 9.55e-6]", "steps": 292, "seconds": 1.1086946660652757}
{"c": [5.438000000000146, 5.439000000000147], "c_hex": ["0x1.5c083126e9832p+2", "0x1.5c189374bc74dp+2"], "kind": "contact", "N": 16, "Z": [0.9980014134960418, 0.9980206466740078], "Z_arb": "[0.998011030085024811144235684340953606575981715 +/- 9.62e-6]", "steps": 291, "seconds": 1.0534627921879292}
{"c": [5.439000000000147, 5.440000000000147], "c_hex": ["0x1.5c189374bc74dp+2", "0x1.5c28f5c28f668p+2"], "kind": "contact", "N": 16, "Z": [0.9980103718937492, 0.9980295833614798], "Z_arb": "[0.998019977627614561944130240351782782045890106 +/- 9.61e-6]", "steps": 291, "seconds": 1.0736397495493293}
{"c": [5.440000000000147, 5.441000000000147], "c_hex": ["0x1.5c28f5c28f668p+2", "0x1.5c39581062583p+2"], "kind": "contact", "N": 16, "Z": [0.9980010383577562, 0.9980202626373966], "Z_arb": "[0.998010650497576445211950439452252740886213111 +/- 9.62e-6]", "steps": 291, "seconds": 1.086906666867435}
{"c": [5.441000000000147, 5.442000000000148], "c_hex": ["0x1.5c39581062583p+2", "0x1.5c49ba5e3549ep+2"], "kind": "contact", "N": 16, "Z": [0.9980764299727799, 0.9980955045552483], "Z_arb": "[0.998085967264014107970872849894533476710705357 +/- 9.54e-6]", "steps": 292, "seconds": 1.0865230420604348}
{"c": [5.442000000000148, 5.443000000000148], "c_hex": ["0x1.5c49ba5e3549ep+2", "0x1.5c5a1cac083b9p+2"], "kind": "contact", "N": 16, "Z": [0.9980737286670409, 0.9980928040917014], "Z_arb": "[0.998083266379371169471071372972985284719066487 +/- 9.54e-6]", "steps": 292, "seconds": 1.085552291944623}
{"c": [5.443000000000148, 5.444000000000148], "c_hex": ["0x1.5c5a1cac083b9p+2", "0x1.5c6a7ef9db2d4p+2"], "kind": "contact", "N": 16, "Z": [0.9980718584218785, 0.9980909329997426], "Z_arb": "[0.998081395710810569833422532928574945819020811 +/- 9.54e-6]", "steps": 292, "seconds": 1.0938943745568395}
{"c": [5.444000000000148, 5.445000000000149], "c_hex": ["0x1.5c6a7ef9db2d4p+2", "0x1.5c7ae147ae1efp+2"], "kind": "contact", "N": 16, "Z": [0.9980704880670191, 0.9980895607819539], "Z_arb": "[0.998080024424486499679283393485902114296613873 +/- 9.54e-6]", "steps": 292, "seconds": 1.0651787500828505}
{"c": [5.445000000000149, 5.446000000000149], "c_hex": ["0x1.5c7ae147ae1efp+2", "0x1.5c8b43958110ap+2"], "kind": "contact", "N": 16, "Z": [0.9980694845721635, 0.9980885546782979], "Z_arb": "[0.998079019625230708622335723769187959041819288 +/- 9.54e-6]", "steps": 292, "seconds": 1.0846188329160213}
{"c": [5.446000000000149, 5.447000000000149], "c_hex": ["0x1.5c8b43958110ap+2", "0x1.5c9ba5e354025p+2"], "kind": "contact", "N": 16, "Z": [0.9980687908433559, 0.9980878577147019], "Z_arb": "[0.998078324279028857973547965450759387166983176 +/- 9.54e-6]", "steps": 292, "seconds": 1.0931579591706395}
{"c": [5.447000000000149, 5.44800000000015], "c_hex": ["0x1.5c9ba5e354025p+2", "0x1.5cac083126f40p+2"], "kind": "contact", "N": 16, "Z": [0.9980683929479517, 0.998087455990126], "Z_arb": "[0.998077924469038832796496444249233991019142183 +/- 9.54e-6]", "steps": 292, "seconds": 1.053539582528174}
{"c": [5.44800000000015, 5.44900000000015], "c_hex": ["0x1.5cac083126f40p+2", "0x1.5cbc6a7ef9e5bp+2"], "kind": "contact", "N": 16, "Z": [0.9980683135062794, 0.9980873720849665], "Z_arb": "[0.998077842795622899446330578830629015045544246 +/- 9.53e-6]", "steps": 292, "seconds": 1.0959997922182083}
{"c": [5.44900000000015, 5.45000000000015], "c_hex": ["0x1.5cbc6a7ef9e5bp+2", "0x1.5cccccccccd76p+2"], "kind": "contact", "N": 16, "Z": [0.9980686248639922, 0.9980876782071445], "Z_arb": "[0.998078151535568335913838860862754267104285630 +/- 9.53e-6]", "steps": 292, "seconds": 1.1196111245080829}
{"c": [5.45000000000015, 5.451000000000151], "c_hex": ["0x1.5cccccccccd76p+2", "0x1.5cdd2f1a9fc91p+2"], "kind": "contact", "N": 16, "Z": [0.9980695007841441, 0.9980885477877489], "Z_arb": "[0.998079024285946501906171947596251949813059955 +/- 9.53e-6]", "steps": 292, "seconds": 1.0630375407636166}
{"c": [5.451000000000151, 5.452000000000151], "c_hex": ["0x1.5cdd2f1a9fc91p+2", "0x1.5ced916872bacp+2"], "kind": "contact", "N": 16, "Z": [0.9980714163512382, 0.9980904549933182], "Z_arb": "[0.998080935672278154677213458648219487341301611 +/- 9.52e-6]", "steps": 292, "seconds": 1.088452790863812}
{"c": [5.452000000000151, 5.453000000000151], "c_hex": ["0x1.5ced916872bacp+2", "0x1.5cfdf3b645ac7p+2"], "kind": "contact", "N": 16, "Z": [0.9980765421803652, 0.9980955662123223], "Z_arb": "[0.998086054196343732295960461383032518729030098 +/- 9.52e-6]", "steps": 292, "seconds": 1.0991273326799273}
{"c": [5.453000000000151, 5.454000000000152], "c_hex": ["0x1.5cfdf3b645ac7p+2", "0x1.5d0e5604189e2p+2"], "kind": "contact", "N": 16, "Z": [0.9980776760825337, 0.9980966932716232], "Z_arb": "[0.998087184677078482861122322517663669440593912 +/- 9.51e-6]", "steps": 292, "seconds": 1.1023130845278502}
{"c": [5.454000000000152, 5.455000000000152], "c_hex": ["0x1.5d0e5604189e2p+2", "0x1.5d1eb851eb8fdp+2"], "kind": "contact", "N": 16, "Z": [0.9980699979055556, 0.9980890253104591], "Z_arb": "[0.998079511608007390673170644521562612755106747 +/- 9.52e-6]", "steps": 292, "seconds": 1.0661976672708988}
{"c": [5.455000000000152, 5.456000000000152], "c_hex": ["0x1.5d1eb851eb8fdp+2", "0x1.5d2f1a9fbe818p+2"], "kind": "contact", "N": 16, "Z": [0.9980666156790543, 0.9980856448999629], "Z_arb": "[0.998076130289508579017693914549918384796541927 +/- 9.52e-6]", "steps": 292, "seconds": 1.11880908254534}
{"c": [5.456000000000152, 5.457000000000153], "c_hex": ["0x1.5d2f1a9fbe818p+2", "0x1.5d3f7ced91733p+2"], "kind": "contact", "N": 16, "Z": [0.9980644366635976, 0.99808346534546], "Z_arb": "[0.998073951004528784470383165508141871282442361 +/- 9.52e-6]", "steps": 292, "seconds": 1.0779117923229933}
{"c": [5.457000000000153, 5.458000000000153], "c_hex": ["0x1.5d3f7ced91733p+2", "0x1.5d4fdf3b6464ep+2"], "kind": "contact", "N": 16, "Z": [0.9980628809720585, 0.9980819078945319], "Z_arb": "[0.998072394433295168049828425364933795774619210 +/- 9.52e-6]", "steps": 292, "seconds": 1.1169482078403234}
{"c": [5.458000000000153, 5.459000000000153], "c_hex": ["0x1.5d4fdf3b6464ep+2", "0x1.5d60418937569p+2"], "kind": "contact", "N": 16, "Z": [0.9980617429533527, 0.9980807672970675], "Z_arb": "[0.998071255125210077427848064940526151309650772 +/- 9.52e-6]", "steps": 292, "seconds": 1.0909903338178992}
{"c": [5.459000000000153, 5.460000000000154], "c_hex": ["0x1.5d60418937569p+2", "0x1.5d70a3d70a484p+2"], "kind": "contact", "N": 16, "Z": [0.9980609353198094, 0.9980799564390245], "Z_arb": "[0.998070445879417010799796530030069508416594360 +/- 9.52e-6]", "steps": 292, "seconds": 1.0949006658047438}
{"c": [5.460000000000154, 5.461000000000154], "c_hex": ["0x1.5d70a3d70a484p+2", "0x1.5d810624dd39fp+2"], "kind": "contact", "N": 16, "Z": [0.9980604257452997, 0.9980794430601269], "Z_arb": "[0.998069934402713333715251269617962601027652836 +/- 9.51e-6]", "steps": 292, "seconds": 1.0998750841245055}
{"c": [5.461000000000154, 5.462000000000154], "c_hex": ["0x1.5d810624dd39fp+2", "0x1.5d916872b02bap+2"], "kind": "contact", "N": 16, "Z": [0.998060219481394, 0.9980792324056355], "Z_arb": "[0.998069725943514719161197015086381453169728999 +/- 9.51e-6]", "steps": 292, "seconds": 1.0908825835213065}
{"c": [5.462000000000154, 5.463000000000155], "c_hex": ["0x1.5d916872b02bap+2", "0x1.5da1cac0831d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980603628381729, 0.9980793707045154], "Z_arb": "[0.998069866771344166721123249725967467934168262 +/- 9.51e-6]", "steps": 292, "seconds": 1.2524228747934103}
{"c": [5.463000000000155, 5.464000000000155], "c_hex": ["0x1.5da1cac0831d5p+2", "0x1.5db22d0e560f0p+2"], "kind": "contact", "N": 16, "Z": [0.9980609723415211, 0.998079974264401], "Z_arb": "[0.998070473302961098204425982075997055912202388 +/- 9.51e-6]", "steps": 292, "seconds": 1.0351990843191743}
{"c": [5.464000000000155, 5.465000000000155], "c_hex": ["0x1.5db22d0e560f0p+2", "0x1.5dc28f5c2900bp+2"], "kind": "contact", "N": 16, "Z": [0.9980623389097999, 0.9980813334651474], "Z_arb": "[0.998071836187473684988622144813924139867375217 +/- 9.50e-6]", "steps": 292, "seconds": 1.0571961672976613}
{"c": [5.465000000000155, 5.466000000000156], "c_hex": ["0x1.5dc28f5c2900bp+2", "0x1.5dd2f1a9fbf26p+2"], "kind": "contact", "N": 16, "Z": [0.9980654358914275, 0.9980844198294759], "Z_arb": "[0.998074927860451709340255687032416886680382061 +/- 9.50e-6]", "steps": 292, "seconds": 1.0381873343139887}
{"c": [5.466000000000156, 5.467000000000156], "c_hex": ["0x1.5dd2f1a9fbf26p+2", "0x1.5de353f7cee41p+2"], "kind": "contact", "N": 16, "Z": [0.9980742366459074, 0.9980931992146673], "Z_arb": "[0.998083717930287436672204952898545050393505151 +/- 9.49e-6]", "steps": 292, "seconds": 1.0683698747307062}
{"c": [5.467000000000156, 5.468000000000156], "c_hex": ["0x1.5de353f7cee41p+2", "0x1.5df3b645a1d5cp+2"], "kind": "contact", "N": 16, "Z": [0.9980644724345232, 0.9980834485504625], "Z_arb": "[0.998073960492492906846566502956409814515846994 +/- 9.49e-6]", "steps": 292, "seconds": 1.090764082968235}
{"c": [5.468000000000156, 5.469000000000157], "c_hex": ["0x1.5df3b645a1d5cp+2", "0x1.5e04189374c77p+2"], "kind": "contact", "N": 16, "Z": [0.9980600063146924, 0.9980789859138542], "Z_arb": "[0.998069496114273350920826922925592835472769872 +/- 9.49e-6]", "steps": 292, "seconds": 1.0785573748871684}
{"c": [5.469000000000157, 5.470000000000157], "c_hex": ["0x1.5e04189374c77p+2", "0x1.5e147ae147b92p+2"], "kind": "contact", "N": 16, "Z": [0.9980574232675805, 0.9980764027947218], "Z_arb": "[0.998066913031151183987501071828755068296749353 +/- 9.49e-6]", "steps": 292, "seconds": 1.0705049578100443}
{"c": [5.470000000000157, 5.471000000000157], "c_hex": ["0x1.5e147ae147b92p+2", "0x1.5e24dd2f1aaadp+2"], "kind": "contact", "N": 16, "Z": [0.9980556450894695, 0.9980746230221529], "Z_arb": "[0.998065134055811169350187369406530181537567218 +/- 9.49e-6]", "steps": 292, "seconds": 1.1240267073735595}
{"c": [5.471000000000157, 5.472000000000158], "c_hex": ["0x1.5e24dd2f1aaadp+2", "0x1.5e353f7ced9c8p+2"], "kind": "contact", "N": 16, "Z": [0.998054355500967, 0.9980733309144353], "Z_arb": "[0.998063843207701109432460101148711704640198705 +/- 9.49e-6]", "steps": 292, "seconds": 1.1070934161543846}
{"c": [5.472000000000158, 5.473000000000158], "c_hex": ["0x1.5e353f7ced9c8p+2", "0x1.5e45a1cac08e3p+2"], "kind": "contact", "N": 16, "Z": [0.9980534269331999, 0.9980723991451615], "Z_arb": "[0.998062913039180719910615876635367151314494906 +/- 9.49e-6]", "steps": 292, "seconds": 1.0613914588466287}
{"c": [5.473000000000158, 5.474000000000158], "c_hex": ["0x1.5e45a1cac08e3p+2", "0x1.5e560418937fep+2"], "kind": "contact", "N": 16, "Z": [0.9980528069026847, 0.9980717742730082], "Z_arb": "[0.998062290587846411708905472151549427517779477 +/- 9.49e-6]", "steps": 292, "seconds": 1.0996242500841618}
{"c": [5.474000000000158, 5.475000000000159], "c_hex": ["0x1.5e560418937fep+2", "0x1.5e66666666719p+2"], "kind": "contact", "N": 16, "Z": [0.9980524838326068, 0.9980714468763787], "Z_arb": "[0.998061965354492739395968971408661869166284940 +/- 9.49e-6]", "steps": 292, "seconds": 1.0744115002453327}
{"c": [5.475000000000159, 5.476000000000159], "c_hex": ["0x1.5e66666666719p+2", "0x1.5e76c8b439634p+2"], "kind": "contact", "N": 16, "Z": [0.9980524853479881, 0.9980714434665335], "Z_arb": "[0.998061964407260787232151269885187688796790104 +/- 9.48e-6]", "steps": 292, "seconds": 1.0945768747478724}
{"c": [5.476000000000159, 5.477000000000159], "c_hex": ["0x1.5e76c8b439634p+2", "0x1.5e872b020c54fp+2"], "kind": "contact", "N": 16, "Z": [0.9980528921060768, 0.9980718445545765], "Z_arb": "[0.998062368330326641630366153912120853927307526 +/- 9.48e-6]", "steps": 292, "seconds": 1.0739669585600495}
{"c": [5.477000000000159, 5.47800000000016], "c_hex": ["0x1.5e872b020c54fp+2", "0x1.5e978d4fdf46ap+2"], "kind": "contact", "N": 16, "Z": [0.9980538986863183, 0.9980728443709912], "Z_arb": "[0.998063371528654778363527813385763653313200735 +/- 9.48e-6]", "steps": 292, "seconds": 1.0903703337535262}
{"c": [5.47800000000016, 5.47900000000016], "c_hex": ["0x1.5e978d4fdf46ap+2", "0x1.5ea7ef9db2385p+2"], "kind": "contact", "N": 16, "Z": [0.9980560569854452, 0.9980749938141976], "Z_arb": "[0.998065525399821393308620579869293935353839021 +/- 9.47e-6]", "steps": 292, "seconds": 1.11623162496835}
{"c": [5.47900000000016, 5.48000000000016], "c_hex": ["0x1.5ea7ef9db2385p+2", "0x1.5eb851eb852a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980622542153542, 0.9980811748437038], "Z_arb": "[0.998071714529529033670408458186548697251995213 +/- 9.47e-6]", "steps": 292, "seconds": 1.0940011255443096}
{"c": [5.48000000000016, 5.481000000000161], "c_hex": ["0x1.5eb851eb852a0p+2", "0x1.5ec8b439581bbp+2"], "kind": "contact", "N": 16, "Z": [0.998060358035893, 0.9980792771771619], "Z_arb": "[0.998069817606527459252082258484447354647627299 +/- 9.46e-6]", "steps": 292, "seconds": 1.0925385002046824}
{"c": [5.481000000000161, 5.482000000000161], "c_hex": ["0x1.5ec8b439581bbp+2", "0x1.5ed916872b0d6p+2"], "kind": "contact", "N": 16, "Z": [0.9980538385629718, 0.9980727645306806], "Z_arb": "[0.998063301546826191070741460058509171371182360 +/- 9.47e-6]", "steps": 292, "seconds": 1.2972177071496844}
{"c": [5.482000000000161, 5.483000000000161], "c_hex": ["0x1.5ed916872b0d6p+2", "0x1.5ee978d4fdff1p+2"], "kind": "contact", "N": 16, "Z": [0.9980507090630042, 0.9980696356675582], "Z_arb": "[0.998060172365281265946930727811358509943151335 +/- 9.47e-6]", "steps": 292, "seconds": 1.2416825415566564}
{"c": [5.483000000000161, 5.484000000000162], "c_hex": ["0x1.5ee978d4fdff1p+2", "0x1.5ef9db22d0f0cp+2"], "kind": "contact", "N": 16, "Z": [0.998048663500926, 0.9980675887624975], "Z_arb": "[0.998058126131711773822181056482921302950386169 +/- 9.47e-6]", "steps": 292, "seconds": 1.2654234999790788}
{"c": [5.484000000000162, 5.485000000000162], "c_hex": ["0x1.5ef9db22d0f0cp+2", "0x1.5f0a3d70a3e27p+2"], "kind": "contact", "N": 16, "Z": [0.9980472036882494, 0.9980661265352829], "Z_arb": "[0.998056665111766145464679272369052232559235394 +/- 9.47e-6]", "steps": 292, "seconds": 1.1450096666812897}
{"c": [5.485000000000162, 5.486000000000162], "c_hex": ["0x1.5f0a3d70a3e27p+2", "0x1.5f1a9fbe76d42p+2"], "kind": "contact", "N": 16, "Z": [0.9980461464395638, 0.998065066138552], "Z_arb": "[0.998055606289057911187511196019488763254649984 +/- 9.46e-6]", "steps": 292, "seconds": 1.1163169583305717}
{"c": [5.486000000000162, 5.487000000000163], "c_hex": ["0x1.5f1a9fbe76d42p+2", "0x1.5f2b020c49c5dp+2"], "kind": "contact", "N": 16, "Z": [0.9980454140739028, 0.9980643300337877], "Z_arb": "[0.998054872053845248286987903322015752354896039 +/- 9.46e-6]", "steps": 292, "seconds": 1.0991451246663928}
{"c": [5.487000000000163, 5.488000000000163], "c_hex": ["0x1.5f2b020c49c5dp+2", "0x1.5f3b645a1cb78p+2"], "kind": "contact", "N": 16, "Z": [0.9980449804256177, 0.9980638921043121], "Z_arb": "[0.998054436264964971419772431445591296563015934 +/- 9.46e-6]", "steps": 292, "seconds": 1.3375582499429584}
{"c": [5.488000000000163, 5.489000000000163], "c_hex": ["0x1.5f3b645a1cb78p+2", "0x1.5f4bc6a7efa93p+2"], "kind": "contact", "N": 16, "Z": [0.9980448570236059, 0.9980637638631348], "Z_arb": "[0.998054310443370330550023450705097533730350901 +/- 9.46e-6]", "steps": 292, "seconds": 1.4878759998828173}
{"c": [5.489000000000163, 5.490000000000164], "c_hex": ["0x1.5f4bc6a7efa93p+2", "0x1.5f5c28f5c29aep+2"], "kind": "contact", "N": 16, "Z": [0.9980450999836088, 0.9980640013318076], "Z_arb": "[0.998054550657708239945115070308466875949586371 +/- 9.46e-6]", "steps": 292, "seconds": 1.5185899995267391}
{"c": [5.490000000000164, 5.491000000000164], "c_hex": ["0x1.5f5c28f5c29aep+2", "0x1.5f6c8b43958c9p+2"], "kind": "contact", "N": 16, "Z": [0.9980458471698804, 0.9980647421342222], "Z_arb": "[0.998055294652051389000378862560184939698500416 +/- 9.45e-6]", "steps": 292, "seconds": 1.8825800828635693}
{"c": [5.491000000000164, 5.492000000000164], "c_hex": ["0x1.5f6c8b43958c9p+2", "0x1.5f7ced91687e4p+2"], "kind": "contact", "N": 16, "Z": [0.9980474544050787, 0.9980663414726759], "Z_arb": "[0.998056897938877253361073641646279236452244834 +/- 9.45e-6]", "steps": 292, "seconds": 1.9322679592296481}
{"c": [5.492000000000164, 5.493000000000165], "c_hex": ["0x1.5f7ced91687e4p+2", "0x1.5f8d4fdf3b6ffp+2"], "kind": "contact", "N": 16, "Z": [0.9980512492021039, 0.9980701245321604], "Z_arb": "[0.998060686867132088569132647713604384358645230 +/- 9.44e-6]", "steps": 292, "seconds": 2.0286535834893584}
{"c": [5.493000000000165, 5.494000000000165], "c_hex": ["0x1.5f8d4fdf3b6ffp+2", "0x1.5f9db22d0e61ap+2"], "kind": "contact", "N": 16, "Z": [0.9980592969578626, 0.9980781530444607], "Z_arb": "[0.998068725001161643146618734201940924442727132 +/- 9.43e-6]", "steps": 292, "seconds": 1.8697919584810734}
{"c": [5.494000000000165, 5.495000000000165], "c_hex": ["0x1.5f9db22d0e61ap+2", "0x1.5fae147ae1535p+2"], "kind": "contact", "N": 16, "Z": [0.9980481092076371, 0.9980669798682057], "Z_arb": "[0.998057544537921347814353325705823921175064606 +/- 9.44e-6]", "steps": 292, "seconds": 1.8068598341196775}
{"c": [5.495000000000165, 5.496000000000166], "c_hex": ["0x1.5fae147ae1535p+2", "0x1.5fbe76c8b4450p+2"], "kind": "contact", "N": 16, "Z": [0.9980442074850702, 0.998063079829625], "Z_arb": "[0.998053643657347637308466364583211933516040849 +/- 9.44e-6]", "steps": 292, "seconds": 1.700664791278541}
{"c": [5.496000000000166, 5.497000000000166], "c_hex": ["0x1.5fbe76c8b4450p+2", "0x1.5fced9168736bp+2"], "kind": "contact", "N": 16, "Z": [0.9980418384428597, 0.9980607097644604], "Z_arb": "[0.998051274103660032040388189751730728386457629 +/- 9.44e-6]", "steps": 292, "seconds": 1.3916987497359514}
{"c": [5.497000000000166, 5.498000000000166], "c_hex": ["0x1.5fced9168736bp+2", "0x1.5fdf3b645a286p+2"], "kind": "contact", "N": 16, "Z": [0.998040187653265, 0.9980590566826264], "Z_arb": "[0.998049622167945659682131327526015811082868722 +/- 9.44e-6]", "steps": 292, "seconds": 1.3217322081327438}
{"c": [5.498000000000166, 5.499000000000167], "c_hex": ["0x1.5fdf3b645a286p+2", "0x1.5fef9db22d1a1p+2"], "kind": "contact", "N": 16, "Z": [0.9980389933227503, 0.9980578592531222], "Z_arb": "[0.998048426287936206525375168169428673765291765 +/- 9.44e-6]", "steps": 292, "seconds": 1.3225837079808116}
{"c": [5.499000000000167, 5.5], "c_hex": ["0x1.5fef9db22d1a1p+2", "0x1.6000000000000p+2"], "kind": "contact", "N": 16, "Z": [0.9980381473293051, 0.9980570095458691], "Z_arb": "[0.998047578437587085901084593221482412176917236 +/- 9.44e-6]", "steps": 292, "seconds": 1.291032542474568}
{"SUMMARY": true, "kind": "contact", "region": [5.0, 5.5], "pieces": 500, "runs": 500, "worker_seconds": 566.1111968364567}


==> anc/computational-supplement/arb/logs/v2_contact_6_8.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "contact", "region": [6.0, 8.0], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [6.0, 6.005], "c_hex": ["0x1.8000000000000p+2", "0x1.8051eb851eb85p+2"], "kind": "contact", "N": 16, "Z": [0.9980433191449612, 0.9981374167995577], "Z_arb": "[0.998090367972259510263375634189131193851119872 +/- 4.71e-5]", "steps": 297, "seconds": 1.1191580835729837}
{"c": [6.005, 6.01], "c_hex": ["0x1.8051eb851eb85p+2", "0x1.80a3d70a3d70ap+2"], "kind": "contact", "N": 16, "Z": [0.9980419888970866, 0.9981360947195139], "Z_arb": "[0.998089041808300301153520371049092853096777729 +/- 4.71e-5]", "steps": 297, "seconds": 1.0612475834786892}
{"c": [6.01, 6.015], "c_hex": ["0x1.80a3d70a3d70ap+2", "0x1.80f5c28f5c28fp+2"], "kind": "contact", "N": 16, "Z": [0.9980408035063191, 0.9981346884827418], "Z_arb": "[0.998087745994530440091758467575408148515705992 +/- 4.70e-5]", "steps": 297, "seconds": 1.1424337923526764}
{"c": [6.015, 6.02], "c_hex": ["0x1.80f5c28f5c28fp+2", "0x1.8147ae147ae14p+2"], "kind": "contact", "N": 16, "Z": [0.9980396476125128, 0.9981333121300346], "Z_arb": "[0.998086479871273765161850169772685467996118709 +/- 4.69e-5]", "steps": 297, "seconds": 1.1133417496457696}
{"c": [6.02, 6.0249999999999995], "c_hex": ["0x1.8147ae147ae14p+2", "0x1.8199999999999p+2"], "kind": "contact", "N": 16, "Z": [0.9980385205758185, 0.9981319650298422], "Z_arb": "[0.998085242802830384147044693730000037429464070 +/- 4.68e-5]", "steps": 297, "seconds": 1.1290065832436085}
{"c": [6.0249999999999995, 6.029999999999999], "c_hex": ["0x1.8199999999999p+2", "0x1.81eb851eb851ep+2"], "kind": "contact", "N": 16, "Z": [0.9980374217829868, 0.99813064656937], "Z_arb": "[0.998084034176178392513593024442015899101667856 +/- 4.67e-5]", "steps": 297, "seconds": 1.080874165520072}
{"c": [6.029999999999999, 6.034999999999999], "c_hex": ["0x1.81eb851eb851ep+2", "0x1.823d70a3d70a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980363506430371, 0.9981293561565004], "Z_arb": "[0.998082853399768808033789295933358021465756261 +/- 4.66e-5]", "steps": 297, "seconds": 1.0915893744677305}
{"c": [6.034999999999999, 6.039999999999999], "c_hex": ["0x1.823d70a3d70a3p+2", "0x1.828f5c28f5c28p+2"], "kind": "contact", "N": 16, "Z": [0.9980353065484504, 0.9981280932563605], "Z_arb": "[0.998081699902405463051772556703607602554125306 +/- 4.64e-5]", "steps": 297, "seconds": 1.145309125073254}
{"c": [6.039999999999999, 6.044999999999999], "c_hex": ["0x1.828f5c28f5c28p+2", "0x1.82e147ae147adp+2"], "kind": "contact", "N": 16, "Z": [0.9980342889783772, 0.9981268572860277], "Z_arb": "[0.998080573132202454980843564886552681112142506 +/- 4.63e-5]", "steps": 297, "seconds": 1.1745665837079287}
{"c": [6.044999999999999, 6.049999999999999], "c_hex": ["0x1.82e147ae147adp+2", "0x1.8333333333332p+2"], "kind": "contact", "N": 16, "Z": [0.998033297390346, 0.9981256477208792], "Z_arb": "[0.998079472555612524380452315641502613426547812 +/- 4.62e-5]", "steps": 297, "seconds": 1.1870382092893124}
{"c": [6.049999999999999, 6.054999999999999], "c_hex": ["0x1.8333333333332p+2", "0x1.83851eb851eb7p+2"], "kind": "contact", "N": 16, "Z": [0.9980323312468112, 0.9981244640662296], "Z_arb": "[0.998078397656520395419610566589425839294012127 +/- 4.61e-5]", "steps": 297, "seconds": 1.1196206668391824}
{"c": [6.054999999999999, 6.059999999999999], "c_hex": ["0x1.83851eb851eb7p+2", "0x1.83d70a3d70a3cp+2"], "kind": "contact", "N": 16, "Z": [0.9980313900187411, 0.9981233058520503], "Z_arb": "[0.998077347935395703602392503183764852279063626 +/- 4.60e-5]", "steps": 297, "seconds": 1.2002085410058498}
{"c": [6.059999999999999, 6.064999999999999], "c_hex": ["0x1.83d70a3d70a3cp+2", "0x1.8428f5c28f5c1p+2"], "kind": "contact", "N": 16, "Z": [0.9980304726874443, 0.9981221731295571], "Z_arb": "[0.998076322908500671378453119448147971220042245 +/- 4.59e-5]", "steps": 297, "seconds": 1.1458198325708508}
{"c": [6.064999999999999, 6.0699999999999985], "c_hex": ["0x1.8428f5c28f5c1p+2", "0x1.847ae147ae146p+2"], "kind": "contact", "N": 16, "Z": [0.9980295791717352, 0.998121065042561], "Z_arb": "[0.998075322107148146114147854445315620058863185 +/- 4.58e-5]", "steps": 297, "seconds": 1.1283106673508883}
{"c": [6.0699999999999985, 6.074999999999998], "c_hex": ["0x1.847ae147ae146p+2", "0x1.84ccccccccccbp+2"], "kind": "contact", "N": 16, "Z": [0.9980287092306152, 0.9981199809233968], "Z_arb": "[0.998074345077006040486893691987257816303068321 +/- 4.57e-5]", "steps": 297, "seconds": 1.1151907909661531}
{"c": [6.074999999999998, 6.079999999999998], "c_hex": ["0x1.84ccccccccccbp+2", "0x1.851eb851eb850p+2"], "kind": "contact", "N": 16, "Z": [0.9980278624194185, 0.9981189203354706], "Z_arb": "[0.998073391377444575323138981280147277102717789 +/- 4.56e-5]", "steps": 297, "seconds": 1.1113635003566742}
{"c": [6.079999999999998, 6.084999999999998], "c_hex": ["0x1.851eb851eb850p+2", "0x1.8570a3d70a3d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980270382319333, 0.9981178829299128], "Z_arb": "[0.998072460580923064513703350123475431226279077 +/- 4.55e-5]", "steps": 297, "seconds": 1.1178563749417663}
{"c": [6.084999999999998, 6.089999999999998], "c_hex": ["0x1.8570a3d70a3d5p+2", "0x1.85c28f5c28f5ap+2"], "kind": "contact", "N": 16, "Z": [0.9980262200012008, 0.9981168517862432], "Z_arb": "[0.998071535893722041375327193892194596943392800 +/- 4.54e-5]", "steps": 297, "seconds": 1.1046639997512102}
{"c": [6.089999999999998, 6.094999999999998], "c_hex": ["0x1.85c28f5c28f5ap+2", "0x1.86147ae147adfp+2"], "kind": "contact", "N": 16, "Z": [0.9980254118780878, 0.9981158309756342], "Z_arb": "[0.998070621426861034494972141412171954294217796 +/- 4.53e-5]", "steps": 297, "seconds": 1.0873436676338315}
{"c": [6.094999999999998, 6.099999999999998], "c_hex": ["0x1.86147ae147adfp+2", "0x1.8666666666664p+2"], "kind": "contact", "N": 16, "Z": [0.9980246254383967, 0.9981148322503299], "Z_arb": "[0.998069728844363246226091316292377231047248404 +/- 4.52e-5]", "steps": 297, "seconds": 1.1625885842368007}
{"c": [6.099999999999998, 6.104999999999998], "c_hex": ["0x1.8666666666664p+2", "0x1.86b851eb851e9p+2"], "kind": "contact", "N": 16, "Z": [0.9980238602948269, 0.9981138552315566], "Z_arb": "[0.998068857763191811706171945047367326357562291 +/- 4.50e-5]", "steps": 297, "seconds": 1.0935169169679284}
{"c": [6.104999999999998, 6.109999999999998], "c_hex": ["0x1.86b851eb851e9p+2", "0x1.870a3d70a3d6ep+2"], "kind": "contact", "N": 16, "Z": [0.9980231160704345, 0.9981128995513513], "Z_arb": "[0.998068007810892873864928558612936795167259652 +/- 4.49e-5]", "steps": 297, "seconds": 1.0807096660137177}
{"c": [6.109999999999998, 6.1149999999999975], "c_hex": ["0x1.870a3d70a3d6ep+2", "0x1.875c28f5c28f3p+2"], "kind": "contact", "N": 16, "Z": [0.9980223924075767, 0.9981119648427491], "Z_arb": "[0.998067178625162970813362190284990573790445505 +/- 4.48e-5]", "steps": 297, "seconds": 1.112324083223939}
{"c": [6.1149999999999975, 6.119999999999997], "c_hex": ["0x1.875c28f5c28f3p+2", "0x1.87ae147ae1478p+2"], "kind": "contact", "N": 16, "Z": [0.9980216676486647, 0.9981110720582153], "Z_arb": "[0.998066369853440038857813309200007206704902334 +/- 4.48e-5]", "steps": 297, "seconds": 1.1062606666237116}
{"c": [6.119999999999997, 6.124999999999997], "c_hex": ["0x1.87ae147ae1478p+2", "0x1.87ffffffffffdp+2"], "kind": "contact", "N": 16, "Z": [0.9980209840421277, 0.9981101782629052], "Z_arb": "[0.998065581152516430583965433159183546529558528 +/- 4.46e-5]", "steps": 297, "seconds": 1.1076095830649137}
{"c": [6.124999999999997, 6.129999999999997], "c_hex": ["0x1.87ffffffffffdp+2", "0x1.8851eb851eb82p+2"], "kind": "contact", "N": 16, "Z": [0.9980203198720938, 0.9981093045042511], "Z_arb": "[0.998064812188172471697947254406703548122472347 +/- 4.45e-5]", "steps": 297, "seconds": 1.1066765831783414}
{"c": [6.129999999999997, 6.134999999999997], "c_hex": ["0x1.8851eb851eb82p+2", "0x1.88a3d70a3d707p+2"], "kind": "contact", "N": 16, "Z": [0.9980196748663602, 0.9981084504032981], "Z_arb": "[0.998064062634829198265131470920880493089128765 +/- 4.44e-5]", "steps": 297, "seconds": 1.1114944573491812}
{"c": [6.134999999999997, 6.139999999999997], "c_hex": ["0x1.88a3d70a3d707p+2", "0x1.88f5c28f5c28cp+2"], "kind": "contact", "N": 16, "Z": [0.9980190487460286, 0.9981076156044094], "Z_arb": "[0.998063332175219031687358226038969813134849480 +/- 4.43e-5]", "steps": 297, "seconds": 1.1274605002254248}
{"c": [6.139999999999997, 6.144999999999997], "c_hex": ["0x1.88f5c28f5c28cp+2", "0x1.8947ae147ae11p+2"], "kind": "contact", "N": 16, "Z": [0.9980184411972828, 0.9981067998028637], "Z_arb": "[0.998062620500073226044510023295415942956101795 +/- 4.42e-5]", "steps": 297, "seconds": 1.1171553330495954}
{"c": [6.144999999999997, 6.149999999999997], "c_hex": ["0x1.8947ae147ae11p+2", "0x1.8999999999996p+2"], "kind": "contact", "N": 16, "Z": [0.9980178519200339, 0.9981060026956162], "Z_arb": "[0.998061927307825036144721320339521159805976566 +/- 4.41e-5]", "steps": 297, "seconds": 1.0930847078561783}
{"c": [6.149999999999997, 6.154999999999997], "c_hex": ["0x1.8999999999996p+2", "0x1.89eb851eb851bp+2"], "kind": "contact", "N": 16, "Z": [0.9980172806174066, 0.9981052239912487], "Z_arb": "[0.998061252304327611376223667758695073227518472 +/- 4.40e-5]", "steps": 297, "seconds": 1.079365917481482}
{"c": [6.154999999999997, 6.159999999999997], "c_hex": ["0x1.89eb851eb851bp+2", "0x1.8a3d70a3d70a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980162327346678, 0.9981049576705037], "Z_arb": "[0.998060595202585711051222208722634071422923193 +/- 4.44e-5]", "steps": 297, "seconds": 1.0660717086866498}
{"c": [6.159999999999997, 6.1649999999999965], "c_hex": ["0x1.8a3d70a3d70a0p+2", "0x1.8a8f5c28f5c25p+2"], "kind": "contact", "N": 16, "Z": [0.9980156983950121, 0.9981042130499886], "Z_arb": "[0.998059955722500391432696382131351555868346216 +/- 4.43e-5]", "steps": 297, "seconds": 1.1546445423737168}
{"c": [6.1649999999999965, 6.169999999999996], "c_hex": ["0x1.8a8f5c28f5c25p+2", "0x1.8ae147ae147aap+2"], "kind": "contact", "N": 16, "Z": [0.9980151811823328, 0.9981034859989191], "Z_arb": "[0.998059333590625889227445906406271215894806755 +/- 4.42e-5]", "steps": 297, "seconds": 1.1249572494998574}
{"c": [6.169999999999996, 6.174999999999996], "c_hex": ["0x1.8ae147ae147aap+2", "0x1.8b3333333332fp+2"], "kind": "contact", "N": 16, "Z": [0.998014680737519, 0.9981027763423569], "Z_arb": "[0.998058728539937966980208130286940572385904484 +/- 4.41e-5]", "steps": 297, "seconds": 1.0910395421087742}
{"c": [6.174999999999996, 6.179999999999996], "c_hex": ["0x1.8b3333333332fp+2", "0x1.8b851eb851eb4p+2"], "kind": "contact", "N": 16, "Z": [0.9980141968004295, 0.9981020838187966], "Z_arb": "[0.998058140309613053175169343456273388645014755 +/- 4.40e-5]", "steps": 297, "seconds": 1.084166250191629}
{"c": [6.179999999999996, 6.184999999999996], "c_hex": ["0x1.8b851eb851eb4p+2", "0x1.8bd70a3d70a39p+2"], "kind": "contact", "N": 16, "Z": [0.9980137291146958, 0.9981014081749393], "Z_arb": "[0.998057568644817543245574330631416863414629038 +/- 4.39e-5]", "steps": 297, "seconds": 1.107276082970202}
{"c": [6.184999999999996, 6.189999999999996], "c_hex": ["0x1.8bd70a3d70a39p+2", "0x1.8c28f5c28f5bep+2"], "kind": "contact", "N": 16, "Z": [0.998013302405145, 0.9981007241878683], "Z_arb": "[0.998057013296506683142052718620649193192560989 +/- 4.38e-5]", "steps": 297, "seconds": 1.107328625395894}
{"c": [6.189999999999996, 6.194999999999996], "c_hex": ["0x1.8c28f5c28f5bep+2", "0x1.8c7ae147ae143p+2"], "kind": "contact", "N": 16, "Z": [0.9980128665863711, 0.998100081456094], "Z_arb": "[0.998056474021232487259326055961524238750267426 +/- 4.37e-5]", "steps": 297, "seconds": 1.07632708363235}
{"c": [6.194999999999996, 6.199999999999996], "c_hex": ["0x1.8c7ae147ae143p+2", "0x1.8ccccccccccc8p+2"], "kind": "contact", "N": 16, "Z": [0.9980124463059901, 0.9980994548559303], "Z_arb": "[0.998055950580960185935320264602179505912834874 +/- 4.36e-5]", "steps": 297, "seconds": 1.1091253329068422}
{"c": [6.199999999999996, 6.204999999999996], "c_hex": ["0x1.8ccccccccccc8p+2", "0x1.8d1eb851eb84dp+2"], "kind": "contact", "N": 16, "Z": [0.9980120410727379, 0.9980988444130475], "Z_arb": "[0.998055442742892728793492093376596361438364618 +/- 4.35e-5]", "steps": 297, "seconds": 1.0944554591551423}
{"c": [6.204999999999996, 6.2099999999999955], "c_hex": ["0x1.8d1eb851eb84dp+2", "0x1.8d70a3d70a3d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980116506899239, 0.9980982498686819], "Z_arb": "[0.998054950279302903017246362613773888379079694 +/- 4.33e-5]", "steps": 297, "seconds": 1.0926934173330665}
{"c": [6.2099999999999955, 6.214999999999995], "c_hex": ["0x1.8d70a3d70a3d2p+2", "0x1.8dc28f5c28f57p+2"], "kind": "contact", "N": 16, "Z": [0.9980112752331579, 0.9980976707015873], "Z_arb": "[0.998054472967372651326692457432518289638806447 +/- 4.32e-5]", "steps": 297, "seconds": 1.116923749446869}
{"c": [6.214999999999995, 6.219999999999995], "c_hex": ["0x1.8dc28f5c28f57p+2", "0x1.8e147ae147adcp+2"], "kind": "contact", "N": 16, "Z": [0.9980109144921648, 0.9980971066859136], "Z_arb": "[0.998054010589039206447107116028208879049234602 +/- 4.31e-5]", "steps": 297, "seconds": 1.1084273746237159}
{"c": [6.219999999999995, 6.224999999999995], "c_hex": ["0x1.8e147ae147adcp+2", "0x1.8e66666666661p+2"], "kind": "contact", "N": 16, "Z": [0.9980105682511591, 0.9980965576105363], "Z_arb": "[0.998053562930847679048795616600903008921681390 +/- 4.30e-5]", "steps": 297, "seconds": 1.0955313751474023}
{"c": [6.224999999999995, 6.229999999999995], "c_hex": ["0x1.8e66666666661p+2", "0x1.8eb851eb851e6p+2"], "kind": "contact", "N": 16, "Z": [0.99801023628751, 0.9980960232801096], "Z_arb": "[0.998053129783809761949733496261548769653944197 +/- 4.29e-5]", "steps": 297, "seconds": 1.1058871252462268}
{"c": [6.229999999999995, 6.234999999999995], "c_hex": ["0x1.8eb851eb851e6p+2", "0x1.8f0a3d70a3d6bp+2"], "kind": "contact", "N": 16, "Z": [0.9980099183845662, 0.9980955035019702], "Z_arb": "[0.998052710943268228596561925711241026609249512 +/- 4.28e-5]", "steps": 297, "seconds": 1.1164232902228832}
{"c": [6.234999999999995, 6.239999999999995], "c_hex": ["0x1.8f0a3d70a3d6bp+2", "0x1.8f5c28f5c28f0p+2"], "kind": "contact", "N": 16, "Z": [0.9980096143575606, 0.9980949980599733], "Z_arb": "[0.998052306208766937434979354385540335715267957 +/- 4.27e-5]", "steps": 297, "seconds": 1.113928166218102}
{"c": [6.239999999999995, 6.244999999999995], "c_hex": ["0x1.8f5c28f5c28f0p+2", "0x1.8fae147ae1475p+2"], "kind": "contact", "N": 16, "Z": [0.998009324009829, 0.998094506758023], "Z_arb": "[0.998051915383926053332194269603181847909270518 +/- 4.26e-5]", "steps": 297, "seconds": 1.1062599578872323}
{"c": [6.244999999999995, 6.249999999999995], "c_hex": ["0x1.8fae147ae1475p+2", "0x1.8fffffffffffap+2"], "kind": "contact", "N": 16, "Z": [0.9980090471557125, 0.9980940293969319], "Z_arb": "[0.998051538276322229734878625290385434143476122 +/- 4.25e-5]", "steps": 297, "seconds": 1.1648357920348644}
{"c": [6.249999999999995, 6.254999999999995], "c_hex": ["0x1.8fffffffffffap+2", "0x1.9051eb851eb7fp+2"], "kind": "contact", "N": 16, "Z": [0.9980087835505246, 0.9980935658442224], "Z_arb": "[0.998051174697373500443062273869705148192973400 +/- 4.24e-5]", "steps": 297, "seconds": 1.1149487914517522}
{"c": [6.254999999999995, 6.2599999999999945], "c_hex": ["0x1.9051eb851eb7fp+2", "0x1.90a3d70a3d704p+2"], "kind": "contact", "N": 16, "Z": [0.9980085330053783, 0.9980931159190791], "Z_arb": "[0.998050824462228655415969039830448442001268077 +/- 4.23e-5]", "steps": 297, "seconds": 1.1163884177803993}
{"c": [6.2599999999999945, 6.264999999999994], "c_hex": ["0x1.90a3d70a3d704p+2", "0x1.90f5c28f5c289p+2"], "kind": "contact", "N": 16, "Z": [0.9980082976814598, 0.9980926759981884], "Z_arb": "[0.998050486839824071028508278184118742584930893 +/- 4.22e-5]", "steps": 297, "seconds": 1.0933758756145835}
{"c": [6.264999999999994, 6.269999999999994], "c_hex": ["0x1.90f5c28f5c289p+2", "0x1.9147ae147ae0ep+2"], "kind": "contact", "N": 16, "Z": [0.9980080716658233, 0.9980922514797625], "Z_arb": "[0.998050161572792881650881909738649042106849289 +/- 4.21e-5]", "steps": 297, "seconds": 1.1069840835407376}
{"c": [6.269999999999994, 6.274999999999994], "c_hex": ["0x1.9147ae147ae0ep+2", "0x1.9199999999993p+2"], "kind": "contact", "N": 16, "Z": [0.998007858240655, 0.9980918399947288], "Z_arb": "[0.998049849117691938356121023021241800456734943 +/- 4.20e-5]", "steps": 297, "seconds": 1.130594332702458}
{"c": [6.274999999999994, 6.279999999999994], "c_hex": ["0x1.9199999999993p+2", "0x1.91eb851eb8518p+2"], "kind": "contact", "N": 16, "Z": [0.9980076517301862, 0.9980914359246168], "Z_arb": "[0.998049543827401474805328102894532033895140740 +/- 4.19e-5]", "steps": 297, "seconds": 1.0818643346428871}
{"c": [6.279999999999994, 6.284999999999994], "c_hex": ["0x1.91eb851eb8518p+2", "0x1.923d70a3d709dp+2"], "kind": "contact", "N": 16, "Z": [0.9980074525312355, 0.9980910397716325], "Z_arb": "[0.998049246151434000987668906799875691216158380 +/- 4.18e-5]", "steps": 297, "seconds": 1.0794780422002077}
{"c": [6.284999999999994, 6.289999999999994], "c_hex": ["0x1.923d70a3d709dp+2", "0x1.928f5c28f5c22p+2"], "kind": "contact", "N": 16, "Z": [0.9980072653720685, 0.9980906561510371], "Z_arb": "[0.998048960761552824790156517893406967484174507 +/- 4.17e-5]", "steps": 297, "seconds": 1.10381312482059}
{"c": [6.289999999999994, 6.294999999999994], "c_hex": ["0x1.928f5c28f5c22p+2", "0x1.92e147ae147a7p+2"], "kind": "contact", "N": 16, "Z": [0.9980070901058967, 0.9980902848863696], "Z_arb": "[0.998048687496133173455803092535553247947916108 +/- 4.16e-5]", "steps": 297, "seconds": 1.1581308748573065}
{"c": [6.294999999999994, 6.299999999999994], "c_hex": ["0x1.92e147ae147a7p+2", "0x1.933333333332cp+2"], "kind": "contact", "N": 16, "Z": [0.9980069265777739, 0.9980899258152943], "Z_arb": "[0.998048426196534070293411034519646302363973060 +/- 4.15e-5]", "steps": 297, "seconds": 1.100802750326693}
{"c": [6.299999999999994, 6.3049999999999935], "c_hex": ["0x1.933333333332cp+2", "0x1.93851eb851eb1p+2"], "kind": "contact", "N": 16, "Z": [0.998006774470415, 0.998089578943624], "Z_arb": "[0.998048176707019483732320334872678749897934649 +/- 4.15e-5]", "steps": 297, "seconds": 1.0814348757266998}
{"c": [6.3049999999999935, 6.309999999999993], "c_hex": ["0x1.93851eb851eb1p+2", "0x1.93d70a3d70a36p+2"], "kind": "contact", "N": 16, "Z": [0.9980066334039939, 0.9980892443453706], "Z_arb": "[0.998047938874682264083796909538128858660390255 +/- 4.14e-5]", "steps": 297, "seconds": 1.0752879995852709}
{"c": [6.309999999999993, 6.314999999999993], "c_hex": ["0x1.93d70a3d70a36p+2", "0x1.9428f5c28f5bbp+2"], "kind": "contact", "N": 16, "Z": [0.9980065036238187, 0.9980889214749228], "Z_arb": "[0.998047712549370737746158812437151671798955460 +/- 4.13e-5]", "steps": 297, "seconds": 1.0938992081210017}
{"c": [6.314999999999993, 6.319999999999993], "c_hex": ["0x1.9428f5c28f5bbp+2", "0x1.947ae147ae140p+2"], "kind": "contact", "N": 16, "Z": [0.9980063849832181, 0.9980886101840176], "Z_arb": "[0.998047497583617844834147214815012403497589832 +/- 4.12e-5]", "steps": 297, "seconds": 1.0895139584317803}
{"c": [6.319999999999993, 6.324999999999993], "c_hex": ["0x1.947ae147ae140p+2", "0x1.94cccccccccc5p+2"], "kind": "contact", "N": 16, "Z": [0.9980062348701915, 0.998088352794954], "Z_arb": "[0.998047293832572708923921326222922527287828594 +/- 4.11e-5]", "steps": 297, "seconds": 1.1056528333574533}
{"c": [6.324999999999993, 6.329999999999993], "c_hex": ["0x1.94cccccccccc5p+2", "0x1.951eb851eb84ap+2"], "kind": "contact", "N": 16, "Z": [0.9980061381010097, 0.9980880642068595], "Z_arb": "[0.998047101153934536081424344932768925258668248 +/- 4.10e-5]", "steps": 297, "seconds": 1.0729856677353382}
{"c": [6.329999999999993, 6.334999999999993], "c_hex": ["0x1.951eb851eb84ap+2", "0x1.9570a3d70a3cfp+2"], "kind": "contact", "N": 16, "Z": [0.9980060520304527, 0.9980877867853247], "Z_arb": "[0.998046919407888741890964493270574078750407123 +/- 4.09e-5]", "steps": 297, "seconds": 1.1259691249579191}
{"c": [6.334999999999993, 6.339999999999993], "c_hex": ["0x1.9570a3d70a3cfp+2", "0x1.95c28f5c28f54p+2"], "kind": "contact", "N": 16, "Z": [0.9980059765390362, 0.9980875203750542], "Z_arb": "[0.998046748457045212108110565478454283054471707 +/- 4.08e-5]", "steps": 297, "seconds": 1.0805041678249836}
{"c": [6.339999999999993, 6.344999999999993], "c_hex": ["0x1.95c28f5c28f54p+2", "0x1.96147ae147ad9p+2"], "kind": "contact", "N": 16, "Z": [0.9980059114807072, 0.99808726485205], "Z_arb": "[0.998046588166378609945009917519895832423578456 +/- 4.07e-5]", "steps": 297, "seconds": 1.0877252500504255}
{"c": [6.344999999999993, 6.3499999999999925], "c_hex": ["0x1.96147ae147ad9p+2", "0x1.966666666665ep+2"], "kind": "contact", "N": 16, "Z": [0.9980058759731122, 0.9980870008332291], "Z_arb": "[0.998046438403170642360797029306014271247054641 +/- 4.06e-5]", "steps": 297, "seconds": 1.0899028331041336}
{"c": [6.3499999999999925, 6.354999999999992], "c_hex": ["0x1.966666666665ep+2", "0x1.96b851eb851e3p+2"], "kind": "contact", "N": 16, "Z": [0.9980058313184907, 0.9980867667554176], "Z_arb": "[0.998046299036954205947141022524923064389500533 +/- 4.05e-5]", "steps": 297, "seconds": 1.1045416658744216}
{"c": [6.354999999999992, 6.359999999999992], "c_hex": ["0x1.96b851eb851e3p+2", "0x1.970a3d70a3d68p+2"], "kind": "contact", "N": 16, "Z": [0.9980057966594015, 0.9980865432195173], "Z_arb": "[0.998046169939459334965585841094178795388220780 +/- 4.04e-5]", "steps": 297, "seconds": 1.1258366676047444}
{"c": [6.359999999999992, 6.364999999999992], "c_hex": ["0x1.970a3d70a3d68p+2", "0x1.975c28f5c28edp+2"], "kind": "contact", "N": 16, "Z": [0.9980057719168423, 0.9980863300522795], "Z_arb": "[0.998046050984560880215636610689694195925748701 +/- 4.03e-5]", "steps": 297, "seconds": 1.1461543748155236}
{"c": [6.364999999999992, 6.369999999999992], "c_hex": ["0x1.975c28f5c28edp+2", "0x1.97ae147ae1472p+2"], "kind": "contact", "N": 16, "Z": [0.9980057569678054, 0.9980861271286503], "Z_arb": "[0.998045942048227846440545526904567985089347584 +/- 4.02e-5]", "steps": 297, "seconds": 1.116566457785666}
{"c": [6.369999999999992, 6.374999999999992], "c_hex": ["0x1.97ae147ae1472p+2", "0x1.97ffffffffff7p+2"], "kind": "contact", "N": 16, "Z": [0.9980057516956482, 0.9980859343213004], "Z_arb": "[0.998045843008474325632278732996079761158387542 +/- 4.01e-5]", "steps": 297, "seconds": 1.1008944176137447}
{"c": [6.374999999999992, 6.379999999999992], "c_hex": ["0x1.97ffffffffff7p+2", "0x1.9851eb851eb7cp+2"], "kind": "contact", "N": 16, "Z": [0.9980057559557124, 0.9980857515349116], "Z_arb": "[0.998045753745311960541966905237376338629965340 +/- 4.00e-5]", "steps": 297, "seconds": 1.1120204580947757}
{"c": [6.379999999999992, 6.384999999999992], "c_hex": ["0x1.9851eb851eb7cp+2", "0x1.98a3d70a3d701p+2"], "kind": "contact", "N": 16, "Z": [0.9980057695614646, 0.9980855787199432], "Z_arb": "[0.998045674140703879012484657167404381516653571 +/- 4.00e-5]", "steps": 297, "seconds": 1.1250570407137275}
{"c": [6.384999999999992, 6.389999999999992], "c_hex": ["0x1.98a3d70a3d701p+2", "0x1.98f5c28f5c286p+2"], "kind": "contact", "N": 16, "Z": [0.9980057924946024, 0.9980854156624377], "Z_arb": "[0.998045604078520043419348291274028242503318464 +/- 3.99e-5]", "steps": 297, "seconds": 1.072799333371222}
{"c": [6.389999999999992, 6.394999999999992], "c_hex": ["0x1.98f5c28f5c286p+2", "0x1.9947ae147ae0bp+2"], "kind": "contact", "N": 16, "Z": [0.9980058246379034, 0.9980852622510844], "Z_arb": "[0.998045543444493960175339010145216921473211027 +/- 3.98e-5]", "steps": 297, "seconds": 1.1117019997909665}
{"c": [6.394999999999992, 6.3999999999999915], "c_hex": ["0x1.9947ae147ae0bp+2", "0x1.9999999999990p+2"], "kind": "contact", "N": 16, "Z": [0.9980058658756827, 0.9980851183766786], "Z_arb": "[0.998045492126180694519065343178901854745100912 +/- 3.97e-5]", "steps": 297, "seconds": 1.121728832833469}
{"c": [6.3999999999999915, 6.404999999999991], "c_hex": ["0x1.9999999999990p+2", "0x1.99eb851eb8515p+2"], "kind": "contact", "N": 16, "Z": [0.998005916002234, 0.9980849840235982], "Z_arb": "[0.998045450012916146400362029860590597323312117 +/- 3.96e-5]", "steps": 297, "seconds": 1.1261926675215364}
{"c": [6.404999999999991, 6.409999999999991], "c_hex": ["0x1.99eb851eb8515p+2", "0x1.9a3d70a3d709ap+2"], "kind": "contact", "N": 16, "Z": [0.9980059748534394, 0.9980848591381156], "Z_arb": "[0.998045416995777535863004903774202421769484958 +/- 3.95e-5]", "steps": 297, "seconds": 1.104261290282011}
{"c": [6.409999999999991, 6.414999999999991], "c_hex": ["0x1.9a3d70a3d709ap+2", "0x1.9a8f5c28f5c1fp+2"], "kind": "contact", "N": 16, "Z": [0.9980060161505734, 0.9980847697845167], "Z_arb": "[0.998045392967545054015429978019411617494713301 +/- 3.94e-5]", "steps": 297, "seconds": 1.0864642085507512}
{"c": [6.414999999999991, 6.419999999999991], "c_hex": ["0x1.9a8f5c28f5c1fp+2", "0x1.9ae147ae147a4p+2"], "kind": "contact", "N": 16, "Z": [0.9980060922000447, 0.9980846634452847], "Z_arb": "[0.998045377822664635997237077249127051047773673 +/- 3.93e-5]", "steps": 297, "seconds": 1.074000583961606}
{"c": [6.419999999999991, 6.424999999999991], "c_hex": ["0x1.9ae147ae147a4p+2", "0x1.9b33333333329p+2"], "kind": "contact", "N": 16, "Z": [0.99800617629492, 0.998084565569256], "Z_arb": "[0.998045370932088034518293463017177652154354247 +/- 3.92e-5]", "steps": 297, "seconds": 1.124170166440308}
{"c": [6.424999999999991, 6.429999999999991], "c_hex": ["0x1.9b33333333329p+2", "0x1.9b851eb851eaep+2"], "kind": "contact", "N": 16, "Z": [0.9980062688106129, 0.998084476574249], "Z_arb": "[0.998045372692430987662819223267106935442279497 +/- 3.92e-5]", "steps": 297, "seconds": 1.0928167076781392}
{"c": [6.429999999999991, 6.434999999999991], "c_hex": ["0x1.9b851eb851eaep+2", "0x1.9bd70a3d70a33p+2"], "kind": "contact", "N": 16, "Z": [0.9980063696707047, 0.9980843963880517], "Z_arb": "[0.998045383029378175800913783298598410253310938 +/- 3.91e-5]", "steps": 297, "seconds": 1.0864063752815127}
{"c": [6.434999999999991, 6.439999999999991], "c_hex": ["0x1.9bd70a3d70a33p+2", "0x1.9c28f5c28f5b8p+2"], "kind": "contact", "N": 16, "Z": [0.9980064787917017, 0.9980843248956791], "Z_arb": "[0.998045401843690396446373535691780405632857773 +/- 3.90e-5]", "steps": 297, "seconds": 1.0980629175901413}
{"c": [6.439999999999991, 6.4449999999999905], "c_hex": ["0x1.9c28f5c28f5b8p+2", "0x1.9c7ae147ae13dp+2"], "kind": "contact", "N": 16, "Z": [0.998006595996677, 0.99808426207857], "Z_arb": "[0.998045429037623493283140987153191264446491575 +/- 3.89e-5]", "steps": 297, "seconds": 1.09362883400172}
{"c": [6.4449999999999905, 6.44999999999999], "c_hex": ["0x1.9c7ae147ae13dp+2", "0x1.9ccccccccccc2p+2"], "kind": "contact", "N": 16, "Z": [0.9980067212429534, 0.9980842077868407], "Z_arb": "[0.998045464514897058945355134193612852477186101 +/- 3.88e-5]", "steps": 297, "seconds": 1.104778915643692}
{"c": [6.44999999999999, 6.45499999999999], "c_hex": ["0x1.9ccccccccccc2p+2", "0x1.9d1eb851eb847p+2"], "kind": "contact", "N": 16, "Z": [0.9980068544642193, 0.9980841618971086], "Z_arb": "[0.998045508180664007864915928831602746829661275 +/- 3.87e-5]", "steps": 297, "seconds": 1.1316399164497852}
{"c": [6.45499999999999, 6.45999999999999], "c_hex": ["0x1.9d1eb851eb847p+2", "0x1.9d70a3d70a3ccp+2"], "kind": "contact", "N": 16, "Z": [0.9980069955684526, 0.9980841243145094], "Z_arb": "[0.998045559941480986371329954198293835348024525 +/- 3.86e-5]", "steps": 297, "seconds": 1.1255092499777675}
{"c": [6.45999999999999, 6.46499999999999], "c_hex": ["0x1.9d70a3d70a3ccp+2", "0x1.9dc28f5c28f51p+2"], "kind": "contact", "N": 16, "Z": [0.9980071444634709, 0.9980840949470883], "Z_arb": "[0.998045619705279594927497377098019087464340982 +/- 3.85e-5]", "steps": 297, "seconds": 1.0715518333017826}
{"c": [6.46499999999999, 6.46999999999999], "c_hex": ["0x1.9dc28f5c28f51p+2", "0x1.9e147ae147ad6p+2"], "kind": "contact", "N": 16, "Z": [0.9980073010577003, 0.9980840737049764], "Z_arb": "[0.998045687381338390236396891000473647412653865 +/- 3.84e-5]", "steps": 297, "seconds": 1.0854642074555159}
{"c": [6.46999999999999, 6.47499999999999], "c_hex": ["0x1.9e147ae147ad6p+2", "0x1.9e6666666665bp+2"], "kind": "contact", "N": 16, "Z": [0.9980074652630464, 0.9980840604974648], "Z_arb": "[0.998045762880255643506322002371411026146648047 +/- 3.83e-5]", "steps": 297, "seconds": 1.1248890003189445}
{"c": [6.47499999999999, 6.47999999999999], "c_hex": ["0x1.9e6666666665bp+2", "0x1.9eb851eb851e0p+2"], "kind": "contact", "N": 16, "Z": [0.9980076369907754, 0.9980840552370701], "Z_arb": "[0.998045846113922828857867229925719985172839307 +/- 3.83e-5]", "steps": 297, "seconds": 1.1069829165935516}
{"c": [6.47999999999999, 6.48499999999999], "c_hex": ["0x1.9eb851eb851e0p+2", "0x1.9f0a3d70a3d65p+2"], "kind": "contact", "N": 16, "Z": [0.9980078161250562, 0.9980840578659415], "Z_arb": "[0.998045936995498815877842271348550744383862758 +/- 3.82e-5]", "steps": 297, "seconds": 1.1216840827837586}
{"c": [6.48499999999999, 6.4899999999999896], "c_hex": ["0x1.9f0a3d70a3d65p+2", "0x1.9f5c28f5c28eap+2"], "kind": "contact", "N": 16, "Z": [0.9980080025280506, 0.998084068350719], "Z_arb": "[0.998046035439384745991453127784953042859657291 +/- 3.81e-5]", "steps": 297, "seconds": 1.082559541799128}
{"c": [6.4899999999999896, 6.4949999999999894], "c_hex": ["0x1.9f5c28f5c28eap+2", "0x1.9fae147ae146fp+2"], "kind": "contact", "N": 16, "Z": [0.9980081961973457, 0.9980840865250533], "Z_arb": "[0.998046141361199564725246582875049950389818020 +/- 3.80e-5]", "steps": 297, "seconds": 1.1117963334545493}
{"c": [6.4949999999999894, 6.499999999999989], "c_hex": ["0x1.9fae147ae146fp+2", "0x1.9fffffffffff4p+2"], "kind": "contact", "N": 16, "Z": [0.9980083970507779, 0.9980841123047345], "Z_arb": "[0.998046254677756195101021330984500410698903405 +/- 3.79e-5]", "steps": 297, "seconds": 1.1336084576323628}
{"c": [6.499999999999989, 6.504999999999989], "c_hex": ["0x1.9fffffffffff4p+2", "0x1.a051eb851eb79p+2"], "kind": "contact", "N": 16, "Z": [0.9980086050074107, 0.9980841456066659], "Z_arb": "[0.998046375307038324198573174874441672155839464 +/- 3.78e-5]", "steps": 297, "seconds": 1.0440748324617743}
{"c": [6.504999999999989, 6.509999999999989], "c_hex": ["0x1.a051eb851eb79p+2", "0x1.a0a3d70a3d6fep+2"], "kind": "contact", "N": 16, "Z": [0.9980088199837612, 0.9980841863525943], "Z_arb": "[0.998046503168177789549536432211428031631293713 +/- 3.77e-5]", "steps": 297, "seconds": 1.1053501246497035}
{"c": [6.509999999999989, 6.514999999999989], "c_hex": ["0x1.a0a3d70a3d6fep+2", "0x1.a0f5c28f5c283p+2"], "kind": "contact", "N": 16, "Z": [0.9980090418311364, 0.9980842345317288], "Z_arb": "[0.998046638181432540083284132230549320783595723 +/- 3.76e-5]", "steps": 297, "seconds": 1.0966943753883243}
{"c": [6.514999999999989, 6.519999999999989], "c_hex": ["0x1.a0f5c28f5c283p+2", "0x1.a147ae147ae08p+2"], "kind": "contact", "N": 16, "Z": [0.9980092700677082, 0.9980842904686221], "Z_arb": "[0.998046780268165157382727084306390990111669340 +/- 3.76e-5]", "steps": 297, "seconds": 1.0942314583808184}
{"c": [6.519999999999989, 6.524999999999989], "c_hex": ["0x1.a147ae147ae08p+2", "0x1.a19999999998dp+2"], "kind": "contact", "N": 16, "Z": [0.9980095050771507, 0.9980843536244932], "Z_arb": "[0.998046929350821918251348548257577561420632831 +/- 3.75e-5]", "steps": 297, "seconds": 1.148639583028853}
{"c": [6.524999999999989, 6.529999999999989], "c_hex": ["0x1.a19999999998dp+2", "0x1.a1eb851eb8512p+2"], "kind": "contact", "N": 16, "Z": [0.9980097467973547, 0.9980844239084702], "Z_arb": "[0.998047085352912380232895382447919638192660538 +/- 3.74e-5]", "steps": 297, "seconds": 1.122951333411038}
{"c": [6.529999999999989, 6.534999999999989], "c_hex": ["0x1.a1eb851eb8512p+2", "0x1.a23d70a3d7097p+2"], "kind": "contact", "N": 16, "Z": [0.9980099951468476, 0.9980845012511314], "Z_arb": "[0.998047248198989475674285451040046325426542090 +/- 3.73e-5]", "steps": 297, "seconds": 1.0693704998120666}
{"c": [6.534999999999989, 6.5399999999999885], "c_hex": ["0x1.a23d70a3d7097p+2", "0x1.a28f5c28f5c1cp+2"], "kind": "contact", "N": 16, "Z": [0.9980102499674762, 0.998084585661784], "Z_arb": "[0.998047417814630097561690808896027888482893714 +/- 3.72e-5]", "steps": 297, "seconds": 1.1194397090002894}
{"c": [6.5399999999999885, 6.544999999999988], "c_hex": ["0x1.a28f5c28f5c1cp+2", "0x1.a2e147ae147a1p+2"], "kind": "contact", "N": 16, "Z": [0.9980105112594345, 0.9980846769933979], "Z_arb": "[0.998047594126416160391720719529009807472099666 +/- 3.71e-5]", "steps": 297, "seconds": 1.0704113747924566}
{"c": [6.544999999999988, 6.549999999999988], "c_hex": ["0x1.a2e147ae147a1p+2", "0x1.a333333333326p+2"], "kind": "contact", "N": 16, "Z": [0.9980107789693904, 0.9980847751544419], "Z_arb": "[0.998047777061916124850192346964489574684805427 +/- 3.70e-5]", "steps": 297, "seconds": 1.0988320410251617}
{"c": [6.549999999999988, 6.554999999999988], "c_hex": ["0x1.a333333333326p+2", "0x1.a3851eb851eabp+2"], "kind": "contact", "N": 16, "Z": [0.9980110530231523, 0.9980848800761817], "Z_arb": "[0.998047966549666969483384173414374587005630637 +/- 3.70e-5]", "steps": 297, "seconds": 1.1089326655492187}
{"c": [6.554999999999988, 6.559999999999988], "c_hex": ["0x1.a3851eb851eabp+2", "0x1.a3d70a3d70a30p+2"], "kind": "contact", "N": 16, "Z": [0.9980113333555515, 0.9980849916827618], "Z_arb": "[0.998048162519156595503468946426767688675298190 +/- 3.69e-5]", "steps": 297, "seconds": 1.1221479587256908}
{"c": [6.559999999999988, 6.564999999999988], "c_hex": ["0x1.a3d70a3d70a30p+2", "0x1.a428f5c28f5b5p+2"], "kind": "contact", "N": 16, "Z": [0.9980116198899609, 0.9980851099116523], "Z_arb": "[0.998048364900806654434936628489367851089349297 +/- 3.68e-5]", "steps": 297, "seconds": 1.0732792094349861}
{"c": [6.564999999999988, 6.569999999999988], "c_hex": ["0x1.a428f5c28f5b5p+2", "0x1.a47ae147ae13ap+2"], "kind": "contact", "N": 16, "Z": [0.99801191256005, 0.9980852346918616], "Z_arb": "[0.998048573625955781976409226648308759611424355 +/- 3.67e-5]", "steps": 297, "seconds": 1.1076183756813407}
{"c": [6.569999999999988, 6.574999999999988], "c_hex": ["0x1.a47ae147ae13ap+2", "0x1.a4cccccccccbfp+2"], "kind": "contact", "N": 16, "Z": [0.9980122113027189, 0.9980853659509675], "Z_arb": "[0.998048788626843230995854489649426058775124327 +/- 3.66e-5]", "steps": 297, "seconds": 1.096865332685411}
{"c": [6.574999999999988, 6.579999999999988], "c_hex": ["0x1.a4cccccccccbfp+2", "0x1.a51eb851eb844p+2"], "kind": "contact", "N": 16, "Z": [0.9980125160475105, 0.9980855036256752], "Z_arb": "[0.998049009836592885970666973632264222425237211 +/- 3.65e-5]", "steps": 297, "seconds": 1.1699321251362562}
{"c": [6.579999999999988, 6.5849999999999875], "c_hex": ["0x1.a51eb851eb844p+2", "0x1.a570a3d70a3c9p+2"], "kind": "contact", "N": 16, "Z": [0.9980128267298958, 0.9980856476484996], "Z_arb": "[0.998049237189197652748128284398644154009421601 +/- 3.65e-5]", "steps": 297, "seconds": 1.1085399156436324}
{"c": [6.5849999999999875, 6.589999999999987], "c_hex": ["0x1.a570a3d70a3c9p+2", "0x1.a5c28f5c28f4ep+2"], "kind": "contact", "N": 16, "Z": [0.998013143287677, 0.9980857979513315], "Z_arb": "[0.998049470619504208706534835401218558344032092 +/- 3.64e-5]", "steps": 297, "seconds": 1.1299637909978628}
{"c": [6.589999999999987, 6.594999999999987], "c_hex": ["0x1.a5c28f5c28f4ep+2", "0x1.a6147ae147ad3p+2"], "kind": "contact", "N": 16, "Z": [0.998013465603846, 0.9980859545225502], "Z_arb": "[0.998049710063198107484002069712020127901319757 +/- 3.63e-5]", "steps": 297, "seconds": 1.1247255420312285}
{"c": [6.594999999999987, 6.599999999999987], "c_hex": ["0x1.a6147ae147ad3p+2", "0x1.a666666666658p+2"], "kind": "contact", "N": 16, "Z": [0.9980137936185506, 0.9980861172950278], "Z_arb": "[0.998049955456789221957444012932922265091214592 +/- 3.62e-5]", "steps": 297, "seconds": 1.1268997499719262}
{"c": [6.599999999999987, 6.604999999999987], "c_hex": ["0x1.a666666666658p+2", "0x1.a6b851eb851ddp+2"], "kind": "contact", "N": 16, "Z": [0.9980141273206109, 0.9980862861545841], "Z_arb": "[0.998050206737597521504077349789170489224053832 +/- 3.61e-5]", "steps": 297, "seconds": 1.0847405418753624}
{"c": [6.604999999999987, 6.609999999999987], "c_hex": ["0x1.a6b851eb851ddp+2", "0x1.a70a3d70a3d62p+2"], "kind": "contact", "N": 16, "Z": [0.9980144293408411, 0.9980864983466373], "Z_arb": "[0.998050463843739169672611262337926691337349487 +/- 3.61e-5]", "steps": 297, "seconds": 1.0838745832443237}
{"c": [6.609999999999987, 6.614999999999987], "c_hex": ["0x1.a70a3d70a3d62p+2", "0x1.a75c28f5c28e7p+2"], "kind": "contact", "N": 16, "Z": [0.9980147742711701, 0.9980866791570558], "Z_arb": "[0.998050726714112936837533311424835615295122712 +/- 3.60e-5]", "steps": 297, "seconds": 1.0865603750571609}
{"c": [6.614999999999987, 6.619999999999987], "c_hex": ["0x1.a75c28f5c28e7p+2", "0x1.a7ae147ae146cp+2"], "kind": "contact", "N": 16, "Z": [0.9980151247065042, 0.9980868658702696], "Z_arb": "[0.998050995288386915714816469162919363418236718 +/- 3.59e-5]", "steps": 297, "seconds": 1.1520068747922778}
{"c": [6.619999999999987, 6.624999999999987], "c_hex": ["0x1.a7ae147ae146cp+2", "0x1.a7ffffffffff1p+2"], "kind": "contact", "N": 16, "Z": [0.9980154805822656, 0.9980870584317054], "Z_arb": "[0.998051269506985533195914337494759690210185930 +/- 3.58e-5]", "steps": 297, "seconds": 1.0705619156360626}
{"c": [6.624999999999987, 6.629999999999987], "c_hex": ["0x1.a7ffffffffff1p+2", "0x1.a851eb851eb76p+2"], "kind": "contact", "N": 16, "Z": [0.9980158418358139, 0.9980872567863398], "Z_arb": "[0.998051549311076849930945851684106936168209037 +/- 3.58e-5]", "steps": 297, "seconds": 1.082460124976933}
{"c": [6.629999999999987, 6.6349999999999865], "c_hex": ["0x1.a851eb851eb76p+2", "0x1.a8a3d70a3d6fbp+2"], "kind": "contact", "N": 16, "Z": [0.9980162081476254, 0.9980874611374948], "Z_arb": "[0.998051834642560138379882135065956879315803614 +/- 3.57e-5]", "steps": 297, "seconds": 1.06600995734334}
{"c": [6.6349999999999865, 6.639999999999986], "c_hex": ["0x1.a8a3d70a3d6fbp+2", "0x1.a8f5c28f5c280p+2"], "kind": "contact", "N": 16, "Z": [0.9980165794937993, 0.9980876713943082], "Z_arb": "[0.998052125444053734943725349630478148890914035 +/- 3.56e-5]", "steps": 297, "seconds": 1.1085148742422462}
{"c": [6.639999999999986, 6.644999999999986], "c_hex": ["0x1.a8f5c28f5c280p+2", "0x1.a947ae147ae05p+2"], "kind": "contact", "N": 16, "Z": [0.9980169560406578, 0.9980878872771086], "Z_arb": "[0.998052421658883153932769255961354270581843246 +/- 3.55e-5]", "steps": 297, "seconds": 1.1369253750890493}
{"c": [6.644999999999986, 6.649999999999986], "c_hex": ["0x1.a947ae147ae05p+2", "0x1.a99999999998ap+2"], "kind": "contact", "N": 16, "Z": [0.998017337734666, 0.9980881087274728], "Z_arb": "[0.998052723231069460067081781557103346213198251 +/- 3.54e-5]", "steps": 297, "seconds": 1.0814575422555208}
{"c": [6.649999999999986, 6.654999999999986], "c_hex": ["0x1.a99999999998ap+2", "0x1.a9eb851eb850fp+2"], "kind": "contact", "N": 16, "Z": [0.9980177245353089, 0.9980883356753268], "Z_arb": "[0.998053030105317891979033141240601855066891273 +/- 3.54e-5]", "steps": 297, "seconds": 1.137297042645514}
{"c": [6.654999999999986, 6.659999999999986], "c_hex": ["0x1.a9eb851eb850fp+2", "0x1.aa3d70a3d7094p+2"], "kind": "contact", "N": 16, "Z": [0.998018116388135, 0.9980885680658784], "Z_arb": "[0.998053342227006727016725334805384706800820367 +/- 3.53e-5]", "steps": 297, "seconds": 1.0985628347843885}
{"c": [6.659999999999986, 6.664999999999986], "c_hex": ["0x1.aa3d70a3d7094p+2", "0x1.aa8f5c28f5c19p+2"], "kind": "contact", "N": 16, "Z": [0.99801851323549, 0.9980888058488628], "Z_arb": "[0.998053659542176385273914875312607774865267079 +/- 3.52e-5]", "steps": 297, "seconds": 1.0858502499759197}
{"c": [6.664999999999986, 6.669999999999986], "c_hex": ["0x1.aa8f5c28f5c19p+2", "0x1.aae147ae1479ep+2"], "kind": "contact", "N": 16, "Z": [0.998018915029011, 0.9980890489660265], "Z_arb": "[0.998053981997518762630687542136565465316457333 +/- 3.51e-5]", "steps": 297, "seconds": 1.0869825845584273}
{"c": [6.669999999999986, 6.674999999999986], "c_hex": ["0x1.aae147ae1479ep+2", "0x1.ab33333333323p+2"], "kind": "contact", "N": 16, "Z": [0.9980193217147237, 0.9980892973660098], "Z_arb": "[0.998054309540366790144260112430026877276792778 +/- 3.50e-5]", "steps": 297, "seconds": 1.1178377084434032}
{"c": [6.674999999999986, 6.6799999999999855], "c_hex": ["0x1.ab33333333323p+2", "0x1.ab851eb851ea8p+2"], "kind": "contact", "N": 16, "Z": [0.9980197332396256, 0.9980895509977429], "Z_arb": "[0.998054642118684209809295622870298316039595976 +/- 3.50e-5]", "steps": 297, "seconds": 1.1491344580426812}
{"c": [6.6799999999999855, 6.684999999999985], "c_hex": ["0x1.ab851eb851ea8p+2", "0x1.abd70a3d70a2dp+2"], "kind": "contact", "N": 16, "Z": [0.9980201495524147, 0.9980898098096965], "Z_arb": "[0.998054979681055565218872834587291692078526627 +/- 3.49e-5]", "steps": 297, "seconds": 1.1115574166178703}
{"c": [6.684999999999985, 6.689999999999985], "c_hex": ["0x1.abd70a3d70a2dp+2", "0x1.ac28f5c28f5b2p+2"], "kind": "contact", "N": 16, "Z": [0.998020570598478, 0.9980900737548747], "Z_arb": "[0.998055322176676398378308797572479035575805677 +/- 3.48e-5]", "steps": 297, "seconds": 1.1268950402736664}
{"c": [6.689999999999985, 6.694999999999985], "c_hex": ["0x1.ac28f5c28f5b2p+2", "0x1.ac7ae147ae137p+2"], "kind": "contact", "N": 16, "Z": [0.9980209932241895, 0.9980903458864978], "Z_arb": "[0.998055669555343649684155968839286010066414441 +/- 3.47e-5]", "steps": 297, "seconds": 1.1502190418541431}
{"c": [6.694999999999985, 6.699999999999985], "c_hex": ["0x1.ac7ae147ae137p+2", "0x1.accccccccccbcp+2"], "kind": "contact", "N": 16, "Z": [0.9980214235603522, 0.9980906199745403], "Z_arb": "[0.998056021767446253121901567691962342115809811 +/- 3.46e-5]", "steps": 297, "seconds": 1.1160907493904233}
{"c": [6.699999999999985, 6.704999999999985], "c_hex": ["0x1.accccccccccbcp+2", "0x1.ad1eb851eb841p+2"], "kind": "contact", "N": 16, "Z": [0.9980218584768541, 0.9980908990510577], "Z_arb": "[0.998056378763955924728154759385939841859398894 +/- 3.46e-5]", "steps": 297, "seconds": 1.1390421660616994}
{"c": [6.704999999999985, 6.709999999999985], "c_hex": ["0x1.ad1eb851eb841p+2", "0x1.ad70a3d70a3c6p+2"], "kind": "contact", "N": 16, "Z": [0.9980222978597002, 0.998091183133136], "Z_arb": "[0.998056740496418137311513369322775727646120345 +/- 3.45e-5]", "steps": 297, "seconds": 1.0987622076645494}
{"c": [6.709999999999985, 6.714999999999985], "c_hex": ["0x1.ad70a3d70a3c6p+2", "0x1.adc28f5c28f4bp+2"], "kind": "contact", "N": 16, "Z": [0.998022741738308, 0.9980914720955786], "Z_arb": "[0.998057106916943277157463078360528608278797284 +/- 3.44e-5]", "steps": 297, "seconds": 1.062574208714068}
{"c": [6.714999999999985, 6.719999999999985], "c_hex": ["0x1.adc28f5c28f4bp+2", "0x1.ae147ae147ad0p+2"], "kind": "contact", "N": 16, "Z": [0.9980231900688683, 0.9980917658875277], "Z_arb": "[0.998057477978197978484331620980764247126376666 +/- 3.43e-5]", "steps": 297, "seconds": 1.1241337498649955}
{"c": [6.719999999999985, 6.7249999999999845], "c_hex": ["0x1.ae147ae147ad0p+2", "0x1.ae66666666655p+2"], "kind": "contact", "N": 16, "Z": [0.9980236428031176, 0.9980920644636756], "Z_arb": "[0.998057853633396631102025711278045234971665327 +/- 3.43e-5]", "steps": 297, "seconds": 1.0659159170463681}
{"c": [6.7249999999999845, 6.729999999999984], "c_hex": ["0x1.ae66666666655p+2", "0x1.aeb851eb851dap+2"], "kind": "contact", "N": 16, "Z": [0.9980240998956625, 0.9980923677769237], "Z_arb": "[0.998058233836293056750730571820405059222128785 +/- 3.42e-5]", "steps": 297, "seconds": 1.0588614167645574}
{"c": [6.729999999999984, 6.734999999999984], "c_hex": ["0x1.aeb851eb851dap+2", "0x1.af0a3d70a3d5fp+2"], "kind": "contact", "N": 16, "Z": [0.9980245612976048, 0.99809267578474], "Z_arb": "[0.998058618541172349916677609503947030179770509 +/- 3.41e-5]", "steps": 297, "seconds": 1.2296317499130964}
{"c": [6.734999999999984, 6.739999999999984], "c_hex": ["0x1.af0a3d70a3d5fp+2", "0x1.af5c28f5c28e4p+2"], "kind": "contact", "N": 16, "Z": [0.9980250269655716, 0.9980929884401141], "Z_arb": "[0.998059007702842878564478514931166818629085606 +/- 3.40e-5]", "steps": 297, "seconds": 1.106203124858439}
{"c": [6.739999999999984, 6.744999999999984], "c_hex": ["0x1.af5c28f5c28e4p+2", "0x1.afae147ae1469p+2"], "kind": "contact", "N": 16, "Z": [0.9980254968571608, 0.998093305696096], "Z_arb": "[0.998059401276628443610658746582244481957300543 +/- 3.40e-5]", "steps": 297, "seconds": 1.0625506658107042}
{"c": [6.744999999999984, 6.749999999999984], "c_hex": ["0x1.afae147ae1469p+2", "0x1.affffffffffeep+2"], "kind": "contact", "N": 16, "Z": [0.9980259706052764, 0.9980936278314448], "Z_arb": "[0.998059799218360588583896711840207970509782827 +/- 3.39e-5]", "steps": 297, "seconds": 1.115545249544084}
{"c": [6.749999999999984, 6.754999999999984], "c_hex": ["0x1.affffffffffeep+2", "0x1.b051eb851eb73p+2"], "kind": "contact", "N": 16, "Z": [0.9980264484206811, 0.9980939545480609], "Z_arb": "[0.998060201484371059774504618733222385446557916 +/- 3.38e-5]", "steps": 297, "seconds": 1.1091952500864863}
{"c": [6.754999999999984, 6.759999999999984], "c_hex": ["0x1.b051eb851eb73p+2", "0x1.b0a3d70a3d6f8p+2"], "kind": "contact", "N": 16, "Z": [0.9980269303103925, 0.9980942857525764], "Z_arb": "[0.998060608031484411449217212326478708698524872 +/- 3.37e-5]", "steps": 297, "seconds": 1.082842749543488}
{"c": [6.759999999999984, 6.764999999999984], "c_hex": ["0x1.b0a3d70a3d6f8p+2", "0x1.b0f5c28f5c27dp+2"], "kind": "contact", "N": 16, "Z": [0.9980274162516724, 0.9980946213823491], "Z_arb": "[0.998061018817010752863772247260789775932714128 +/- 3.37e-5]", "steps": 297, "seconds": 1.2195461662486196}
{"c": [6.764999999999984, 6.769999999999984], "c_hex": ["0x1.b0f5c28f5c27dp+2", "0x1.b147ae147ae02p+2"], "kind": "contact", "N": 16, "Z": [0.9980279062045834, 0.998094961392894], "Z_arb": "[0.998061433798738633952957235788474914045568192 +/- 3.36e-5]", "steps": 297, "seconds": 1.2107932083308697}
{"c": [6.769999999999984, 6.7749999999999835], "c_hex": ["0x1.b147ae147ae02p+2", "0x1.b199999999987p+2"], "kind": "contact", "N": 16, "Z": [0.9980284001259642, 0.998095305743892], "Z_arb": "[0.998061852934928067442142339641171314763893231 +/- 3.35e-5]", "steps": 297, "seconds": 1.1352808754891157}
{"c": [6.7749999999999835, 6.779999999999983], "c_hex": ["0x1.b199999999987p+2", "0x1.b1eb851eb850cp+2"], "kind": "contact", "N": 16, "Z": [0.9980288979718109, 0.9980956543967964], "Z_arb": "[0.998062276184303679374913044905020601977696676 +/- 3.34e-5]", "steps": 297, "seconds": 1.168936500325799}
{"c": [6.779999999999983, 6.784999999999983], "c_hex": ["0x1.b1eb851eb850cp+2", "0x1.b23d70a3d7091p+2"], "kind": "contact", "N": 16, "Z": [0.9980293997015337, 0.9980960073105622], "Z_arb": "[0.998062703506047993448412866773048219908527241 +/- 3.34e-5]", "steps": 297, "seconds": 1.1530114999040961}
{"c": [6.784999999999983, 6.789999999999983], "c_hex": ["0x1.b23d70a3d7091p+2", "0x1.b28f5c28f5c16p+2"], "kind": "contact", "N": 16, "Z": [0.9980299026030118, 0.9980963671165778], "Z_arb": "[0.998063134859794837606409496523037905782601334 +/- 3.33e-5]", "steps": 297, "seconds": 1.1398467496037483}
{"c": [6.789999999999983, 6.794999999999983], "c_hex": ["0x1.b28f5c28f5c16p+2", "0x1.b2e147ae1479bp+2"], "kind": "contact", "N": 16, "Z": [0.9980304119351538, 0.9980967284760919], "Z_arb": "[0.998063570205622875347708266161276521873934263 +/- 3.32e-5]", "steps": 297, "seconds": 1.2400106247514486}
{"c": [6.794999999999983, 6.799999999999983], "c_hex": ["0x1.b2e147ae1479bp+2", "0x1.b333333333320p+2"], "kind": "contact", "N": 16, "Z": [0.9980309249512522, 0.9980970940568463], "Z_arb": "[0.998064009504049255282970498104182872253311977 +/- 3.31e-5]", "steps": 297, "seconds": 1.2326957089826465}
{"c": [6.799999999999983, 6.804999999999983], "c_hex": ["0x1.b333333333320p+2", "0x1.b3851eb851ea5p+2"], "kind": "contact", "N": 16, "Z": [0.9980314417019552, 0.9980974637300916], "Z_arb": "[0.998064452716023381095891612021466256879822096 +/- 3.31e-5]", "steps": 297, "seconds": 1.2647812496870756}
{"c": [6.804999999999983, 6.809999999999983], "c_hex": ["0x1.b3851eb851ea5p+2", "0x1.b3d70a3d70a2ap+2"], "kind": "contact", "N": 16, "Z": [0.9980319621441478, 0.9980978374616938], "Z_arb": "[0.998064899802920793123153095885988510725759417 +/- 3.30e-5]", "steps": 297, "seconds": 1.2217919994145632}
{"c": [6.809999999999983, 6.814999999999983], "c_hex": ["0x1.b3d70a3d70a2ap+2", "0x1.b428f5c28f5afp+2"], "kind": "contact", "N": 16, "Z": [0.9980324763485383, 0.9980982051792296], "Z_arb": "[0.998065340763883930676633056368994551248066663 +/- 3.29e-5]", "steps": 297, "seconds": 1.3065514583140612}
{"c": [6.814999999999983, 6.8199999999999825], "c_hex": ["0x1.b428f5c28f5afp+2", "0x1.b47ae147ae134p+2"], "kind": "contact", "N": 16, "Z": [0.9980329803785719, 0.9980985628941894], "Z_arb": "[0.998065771636380685364215871925870079157900163 +/- 3.28e-5]", "steps": 297, "seconds": 1.2206730423495173}
{"c": [6.8199999999999825, 6.824999999999982], "c_hex": ["0x1.b47ae147ae134p+2", "0x1.b4cccccccccb9p+2"], "kind": "contact", "N": 16, "Z": [0.9980334880522402, 0.9980989247784718], "Z_arb": "[0.998066206415356001712013067759882234245046497 +/- 3.28e-5]", "steps": 297, "seconds": 1.1117822071537375}
{"c": [6.824999999999982, 6.829999999999982], "c_hex": ["0x1.b4cccccccccb9p+2", "0x1.b51eb851eb83ep+2"], "kind": "contact", "N": 16, "Z": [0.9980339994126802, 0.998099290712187], "Z_arb": "[0.998066645062433575324463530767866413680138779 +/- 3.27e-5]", "steps": 297, "seconds": 1.152438834309578}
{"c": [6.829999999999982, 6.834999999999982], "c_hex": ["0x1.b51eb851eb83ep+2", "0x1.b570a3d70a3c3p+2"], "kind": "contact", "N": 16, "Z": [0.9980345144235261, 0.9980996606557857], "Z_arb": "[0.998067087539655854721947537709684991554573937 +/- 3.26e-5]", "steps": 297, "seconds": 1.1572703756392002}
{"c": [6.834999999999982, 6.839999999999982], "c_hex": ["0x1.b570a3d70a3c3p+2", "0x1.b5c28f5c28f48p+2"], "kind": "contact", "N": 16, "Z": [0.998035033049052, 0.9981000345699043], "Z_arb": "[0.998067533809478116585803216077667315645472648 +/- 3.26e-5]", "steps": 297, "seconds": 1.1111733326688409}
{"c": [6.839999999999982, 6.844999999999982], "c_hex": ["0x1.b5c28f5c28f48p+2", "0x1.b6147ae147acdp+2"], "kind": "contact", "N": 16, "Z": [0.9980355552472886, 0.9981004124222368], "Z_arb": "[0.998067983834762648109896492053197905904422440 +/- 3.25e-5]", "steps": 297, "seconds": 1.126817542128265}
{"c": [6.844999999999982, 6.849999999999982], "c_hex": ["0x1.b6147ae147acdp+2", "0x1.b666666666652p+2"], "kind": "contact", "N": 16, "Z": [0.9980360809875248, 0.9981007941700213], "Z_arb": "[0.998068437578773038999361483317298047894645765 +/- 3.24e-5]", "steps": 297, "seconds": 1.1836115410551429}
{"c": [6.849999999999982, 6.854999999999982], "c_hex": ["0x1.b666666666652p+2", "0x1.b6b851eb851d7p+2"], "kind": "contact", "N": 16, "Z": [0.9980366102288726, 0.9981011797814646], "Z_arb": "[0.998068895005168573899716931168317675741660524 +/- 3.23e-5]", "steps": 297, "seconds": 1.2377465423196554}
{"c": [6.854999999999982, 6.859999999999982], "c_hex": ["0x1.b6b851eb851d7p+2", "0x1.b70a3d70a3d5cp+2"], "kind": "contact", "N": 16, "Z": [0.9980371429404403, 0.9981015692155571], "Z_arb": "[0.998069356077998729464260649931547008791574668 +/- 3.23e-5]", "steps": 297, "seconds": 1.1768872505053878}
{"c": [6.859999999999982, 6.864999999999982], "c_hex": ["0x1.b70a3d70a3d5cp+2", "0x1.b75c28f5c28e1p+2"], "kind": "contact", "N": 16, "Z": [0.9980376790834223, 0.9981019624399733], "Z_arb": "[0.998069820761697769694459104184059324155340738 +/- 3.22e-5]", "steps": 297, "seconds": 1.1355776656419039}
{"c": [6.864999999999982, 6.8699999999999815], "c_hex": ["0x1.b75c28f5c28e1p+2", "0x1.b7ae147ae1466p+2"], "kind": "contact", "N": 16, "Z": [0.9980382185385608, 0.998102359503598], "Z_arb": "[0.998070289021079438233053358045234642787239193 +/- 3.21e-5]", "steps": 297, "seconds": 1.12381845805794}
{"c": [6.8699999999999815, 6.874999999999981], "c_hex": ["0x1.b7ae147ae1466p+2", "0x1.b7fffffffffebp+2"], "kind": "contact", "N": 16, "Z": [0.9980387610715235, 0.99810276057114], "Z_arb": "[0.998070760821331746545373105152863216387014699 +/- 3.20e-5]", "steps": 297, "seconds": 1.099746665917337}
{"c": [6.874999999999981, 6.879999999999981], "c_hex": ["0x1.b7fffffffffebp+2", "0x1.b851eb851eb70p+2"], "kind": "contact", "N": 16, "Z": [0.9980393069299813, 0.9981031653260424], "Z_arb": "[0.998071236128011853957603978062275035454014222 +/- 3.20e-5]", "steps": 297, "seconds": 1.1409534579142928}
{"c": [6.879999999999981, 6.884999999999981], "c_hex": ["0x1.b851eb851eb70p+2", "0x1.b8a3d70a3d6f5p+2"], "kind": "contact", "N": 16, "Z": [0.9980398560871316, 0.9981035737269505], "Z_arb": "[0.998071714907041039806280525513801289168610982 +/- 3.19e-5]", "steps": 297, "seconds": 1.125395250506699}
{"c": [6.884999999999981, 6.889999999999981], "c_hex": ["0x1.b8a3d70a3d6f5p+2", "0x1.b8f5c28f5c27ap+2"], "kind": "contact", "N": 16, "Z": [0.9980404591482145, 0.998103935101185], "Z_arb": "[0.998072197124699763153434944027858544879122658 +/- 3.18e-5]", "steps": 297, "seconds": 1.1569157494232059}
{"c": [6.889999999999981, 6.894999999999981], "c_hex": ["0x1.b8f5c28f5c27ap+2", "0x1.b947ae147adffp+2"], "kind": "contact", "N": 16, "Z": [0.9980410145355203, 0.9981043509597254], "Z_arb": "[0.998072682747622809762488786873413166247064621 +/- 3.17e-5]", "steps": 297, "seconds": 1.1821783343330026}
{"c": [6.894999999999981, 6.899999999999981], "c_hex": ["0x1.b947ae147adffp+2", "0x1.b999999999984p+2"], "kind": "contact", "N": 16, "Z": [0.998041573143928, 0.998104770341661], "Z_arb": "[0.998073171742794524953624720261729153236865461 +/- 3.16e-5]", "steps": 297, "seconds": 1.168728000484407}
{"c": [6.899999999999981, 6.904999999999981], "c_hex": ["0x1.b999999999984p+2", "0x1.b9eb851eb8509p+2"], "kind": "contact", "N": 16, "Z": [0.9980421348991009, 0.9981051932559875], "Z_arb": "[0.998073664077544127994516059929179250697026746 +/- 3.16e-5]", "steps": 297, "seconds": 1.2569682076573372}
{"c": [6.904999999999981, 6.909999999999981], "c_hex": ["0x1.b9eb851eb8509p+2", "0x1.ba3d70a3d708ep+2"], "kind": "contact", "N": 16, "Z": [0.9980426997863864, 0.9981056196526957], "Z_arb": "[0.998074159719541108333213344300938757019222531 +/- 3.15e-5]", "steps": 297, "seconds": 1.2639389168471098}
{"c": [6.909999999999981, 6.9149999999999805], "c_hex": ["0x1.ba3d70a3d708ep+2", "0x1.ba8f5c28f5c13p+2"], "kind": "contact", "N": 16, "Z": [0.9980432677719142, 0.9981060495016671], "Z_arb": "[0.998074658636790702668102393979893780929234239 +/- 3.14e-5]", "steps": 297, "seconds": 1.4381191665306687}
{"c": [6.9149999999999805, 6.91999999999998], "c_hex": ["0x1.ba8f5c28f5c13p+2", "0x1.bae147ae14798p+2"], "kind": "contact", "N": 16, "Z": [0.9980438388245892, 0.9981064827706697], "Z_arb": "[0.998075160797629447280445940583807745716987411 +/- 3.14e-5]", "steps": 297, "seconds": 1.4155980423092842}
{"c": [6.91999999999998, 6.92499999999998], "c_hex": ["0x1.bae147ae14798p+2", "0x1.bb3333333331dp+2"], "kind": "contact", "N": 16, "Z": [0.9980444129103464, 0.9981069194310953], "Z_arb": "[0.998075666170720809281264081968551668143333845 +/- 3.13e-5]", "steps": 297, "seconds": 1.417788083665073}
{"c": [6.92499999999998, 6.92999999999998], "c_hex": ["0x1.bb3333333331dp+2", "0x1.bb851eb851ea2p+2"], "kind": "contact", "N": 16, "Z": [0.9980449900026055, 0.9981073594474962], "Z_arb": "[0.998076174725050889773376519145063067516215359 +/- 3.12e-5]", "steps": 297, "seconds": 1.369317665696144}
{"c": [6.92999999999998, 6.93499999999998], "c_hex": ["0x1.bb851eb851ea2p+2", "0x1.bbd70a3d70a27p+2"], "kind": "contact", "N": 16, "Z": [0.9980455700766399, 0.9981078027832085], "Z_arb": "[0.998076686429924202380461916660144460205023212 +/- 3.12e-5]", "steps": 297, "seconds": 1.3372909994795918}
{"c": [6.93499999999998, 6.93999999999998], "c_hex": ["0x1.bbd70a3d70a27p+2", "0x1.bc28f5c28f5acp+2"], "kind": "contact", "N": 16, "Z": [0.9980461530751811, 0.9981082494347379], "Z_arb": "[0.998077201254959521081157988425048506130670929 +/- 3.11e-5]", "steps": 297, "seconds": 1.2915942501276731}
{"c": [6.93999999999998, 6.94499999999998], "c_hex": ["0x1.bc28f5c28f5acp+2", "0x1.bc7ae147ae131p+2"], "kind": "contact", "N": 16, "Z": [0.9980467389245594, 0.9981086994156122], "Z_arb": "[0.998077719170085799095475562794819531431082685 +/- 3.10e-5]", "steps": 297, "seconds": 1.3457552073523402}
{"c": [6.94499999999998, 6.94999999999998], "c_hex": ["0x1.bc7ae147ae131p+2", "0x1.bccccccccccb6p+2"], "kind": "contact", "N": 16, "Z": [0.9980473276253642, 0.9981091526657121], "Z_arb": "[0.998078240145538156243016132564856598984366566 +/- 3.10e-5]", "steps": 297, "seconds": 1.2541887499392033}
{"c": [6.94999999999998, 6.95499999999998], "c_hex": ["0x1.bccccccccccb6p+2", "0x1.bd1eb851eb83bp+2"], "kind": "contact", "N": 16, "Z": [0.998047916812463, 0.998109606708151], "Z_arb": "[0.998078761760306925813491115390837128821819000 +/- 3.09e-5]", "steps": 297, "seconds": 1.257397041656077}
{"c": [6.95499999999998, 6.9599999999999795], "c_hex": ["0x1.bd1eb851eb83bp+2", "0x1.bd70a3d70a3c0p+2"], "kind": "contact", "N": 16, "Z": [0.9980485028962408, 0.9981100579082939], "Z_arb": "[0.998079280402267337098756959421182322799094078 +/- 3.08e-5]", "steps": 297, "seconds": 1.3626820845529437}
{"c": [6.9599999999999795, 6.964999999999979], "c_hex": ["0x1.bd70a3d70a3c0p+2", "0x1.bdc28f5c28f45p+2"], "kind": "contact", "N": 16, "Z": [0.9980490912668287, 0.9981105117310778], "Z_arb": "[0.998079801498953288789084484566659135976125239 +/- 3.08e-5]", "steps": 297, "seconds": 1.313070041127503}
{"c": [6.964999999999979, 6.969999999999979], "c_hex": ["0x1.bdc28f5c28f45p+2", "0x1.be147ae147acap+2"], "kind": "contact", "N": 16, "Z": [0.9980496804826966, 0.9981109697140225], "Z_arb": "[0.998080325098359518826412411210697032794397099 +/- 3.07e-5]", "steps": 297, "seconds": 1.4237899165600538}
{"c": [6.969999999999979, 6.974999999999979], "c_hex": ["0x1.be147ae147acap+2", "0x1.be6666666664fp+2"], "kind": "contact", "N": 16, "Z": [0.9980502739397425, 0.9981114292618434], "Z_arb": "[0.998080851600792926400292411941154585818529050 +/- 3.06e-5]", "steps": 297, "seconds": 1.577277542091906}
{"c": [6.974999999999979, 6.979999999999979], "c_hex": ["0x1.be6666666664fp+2", "0x1.beb851eb851d4p+2"], "kind": "contact", "N": 16, "Z": [0.9980508701078417, 0.9981118918485334], "Z_arb": "[0.998081380978187576808652227361595101200771398 +/- 3.06e-5]", "steps": 297, "seconds": 1.716210125014186}
{"c": [6.979999999999979, 6.984999999999979], "c_hex": ["0x1.beb851eb851d4p+2", "0x1.bf0a3d70a3d59p+2"], "kind": "contact", "N": 16, "Z": [0.9980514687539744, 0.9981123576515395], "Z_arb": "[0.998081913202756920847665113482579767742588501 +/- 3.05e-5]", "steps": 297, "seconds": 1.6327131250873208}
{"c": [6.984999999999979, 6.989999999999979], "c_hex": ["0x1.bf0a3d70a3d59p+2", "0x1.bf5c28f5c28dep+2"], "kind": "contact", "N": 16, "Z": [0.9980520699106282, 0.9981128265833524], "Z_arb": "[0.998082448246990277109314702383467188587988189 +/- 3.04e-5]", "steps": 297, "seconds": 1.6511199586093426}
{"c": [6.989999999999979, 6.994999999999979], "c_hex": ["0x1.bf5c28f5c28dep+2", "0x1.bfae147ae1463p+2"], "kind": "contact", "N": 16, "Z": [0.9980526736396668, 0.9981132985276319], "Z_arb": "[0.998082986083649369598524861422777003600311517 +/- 3.04e-5]", "steps": 297, "seconds": 1.602135750465095}
{"c": [6.994999999999979, 6.999999999999979], "c_hex": ["0x1.bfae147ae1463p+2", "0x1.bffffffffffe8p+2"], "kind": "contact", "N": 16, "Z": [0.9980532799709929, 0.998113773400537], "Z_arb": "[0.998083526685764921874994941197472404202700686 +/- 3.03e-5]", "steps": 297, "seconds": 1.5668398747220635}
{"c": [6.999999999999979, 7.004999999999979], "c_hex": ["0x1.bffffffffffe8p+2", "0x1.c051eb851eb6dp+2"], "kind": "contact", "N": 16, "Z": [0.9980538888783576, 0.9981142511749092], "Z_arb": "[0.998084070026633305257822035785987973589681690 +/- 3.02e-5]", "steps": 297, "seconds": 1.2303469581529498}
{"c": [7.004999999999979, 7.0099999999999785], "c_hex": ["0x1.c051eb851eb6dp+2", "0x1.c0a3d70a3d6f2p+2"], "kind": "contact", "N": 16, "Z": [0.9980545003365415, 0.998114731823085], "Z_arb": "[0.998084616079813240428279543800948287943999953 +/- 3.02e-5]", "steps": 297, "seconds": 1.1940632918849587}
{"c": [7.0099999999999785, 7.014999999999978], "c_hex": ["0x1.c0a3d70a3d6f2p+2", "0x1.c0f5c28f5c277p+2"], "kind": "contact", "N": 16, "Z": [0.9980551143174301, 0.998115215320815], "Z_arb": "[0.998085164819122552433731876799875830413381086 +/- 3.01e-5]", "steps": 297, "seconds": 1.1509569576010108}
{"c": [7.014999999999978, 7.019999999999978], "c_hex": ["0x1.c0f5c28f5c277p+2", "0x1.c147ae147adfcp+2"], "kind": "contact", "N": 16, "Z": [0.9980557307986212, 0.9981157016386487], "Z_arb": "[0.998085716218634975065039021388043237201287368 +/- 3.00e-5]", "steps": 297, "seconds": 1.1212209593504667}
{"c": [7.019999999999978, 7.024999999999978], "c_hex": ["0x1.c147ae147adfcp+2", "0x1.c199999999981p+2"], "kind": "contact", "N": 16, "Z": [0.998056349751514, 0.9981161907538401], "Z_arb": "[0.998086270252677006837184812569029021476917489 +/- 3.00e-5]", "steps": 297, "seconds": 1.1510694166645408}
{"c": [7.024999999999978, 7.029999999999978], "c_hex": ["0x1.c199999999981p+2", "0x1.c1eb851eb8506p+2"], "kind": "contact", "N": 16, "Z": [0.9980569711484677, 0.998116682643182], "Z_arb": "[0.998086826895824816667709797940267043978994398 +/- 2.99e-5]", "steps": 297, "seconds": 1.1838537091389298}
{"c": [7.029999999999978, 7.034999999999978], "c_hex": ["0x1.c1eb851eb8506p+2", "0x1.c23d70a3d708bp+2"], "kind": "contact", "N": 16, "Z": [0.9980575949654987, 0.9981171772803036], "Z_arb": "[0.998087386122901197264961319074197518877002001 +/- 2.98e-5]", "steps": 297, "seconds": 1.1460072919726372}
{"c": [7.034999999999978, 7.039999999999978], "c_hex": ["0x1.c23d70a3d708bp+2", "0x1.c28f5c28f5c10p+2"], "kind": "contact", "N": 16, "Z": [0.9980582211813686, 0.9981176746365766], "Z_arb": "[0.998087947908972565146833804444901774122280556 +/- 2.98e-5]", "steps": 297, "seconds": 1.1696776254102588}
{"c": [7.039999999999978, 7.044999999999978], "c_hex": ["0x1.c28f5c28f5c10p+2", "0x1.c2e147ae14795p+2"], "kind": "contact", "N": 16, "Z": [0.9980588497726914, 0.9981181746860006], "Z_arb": "[0.998088512229346009593463795075401150939096472 +/- 2.97e-5]", "steps": 297, "seconds": 1.202810375019908}
{"c": [7.044999999999978, 7.049999999999978], "c_hex": ["0x1.c2e147ae14795p+2", "0x1.c33333333331ap+2"], "kind": "contact", "N": 16, "Z": [0.9980594807120564, 0.9981186774070763], "Z_arb": "[0.998089079059566384736098592569530919970555657 +/- 2.96e-5]", "steps": 297, "seconds": 1.1659957906231284}
{"c": [7.049999999999978, 7.0549999999999775], "c_hex": ["0x1.c33333333331ap+2", "0x1.c3851eb851e9fp+2"], "kind": "contact", "N": 16, "Z": [0.9980604754028672, 0.9981188213479597], "Z_arb": "[0.998089648375413446807910197952239971908821688 +/- 2.92e-5]", "steps": 297, "seconds": 1.1964304996654391}
{"c": [7.0549999999999775, 7.059999999999977], "c_hex": ["0x1.c3851eb851e9fp+2", "0x1.c3d70a3d70a24p+2"], "kind": "contact", "N": 16, "Z": [0.9980611088014895, 0.9981193315043086], "Z_arb": "[0.998090220152899037860896751215372612671347498 +/- 2.92e-5]", "steps": 297, "seconds": 1.1984490426257253}
{"c": [7.059999999999977, 7.064999999999977], "c_hex": ["0x1.c3d70a3d70a24p+2", "0x1.c428f5c28f5a9p+2"], "kind": "contact", "N": 16, "Z": [0.9980617444250843, 0.9981198443114443], "Z_arb": "[0.998090794368264308212065000583366318199645613 +/- 2.91e-5]", "steps": 297, "seconds": 1.406854959204793}
{"c": [7.064999999999977, 7.069999999999977], "c_hex": ["0x1.c428f5c28f5a9p+2", "0x1.c47ae147ae12ep+2"], "kind": "contact", "N": 16, "Z": [0.9980623822987207, 0.9981203596972332], "Z_arb": "[0.998091370997976985017380810803977727198927974 +/- 2.90e-5]", "steps": 297, "seconds": 1.3911956250667572}
{"c": [7.069999999999977, 7.074999999999977], "c_hex": ["0x1.c47ae147ae12ep+2", "0x1.c4cccccccccb3p+2"], "kind": "contact", "N": 16, "Z": [0.9980630224090378, 0.9981208776284195], "Z_arb": "[0.998091950018728680039085382179856172375261742 +/- 2.90e-5]", "steps": 297, "seconds": 1.4801122909411788}
{"c": [7.074999999999977, 7.079999999999977], "c_hex": ["0x1.c4cccccccccb3p+2", "0x1.c51eb851eb838p+2"], "kind": "contact", "N": 16, "Z": [0.9980636516911924, 0.9981214111236721], "Z_arb": "[0.998092531407432238591252214314816823975050601 +/- 2.89e-5]", "steps": 297, "seconds": 1.454190207645297}
{"c": [7.079999999999977, 7.084999999999977], "c_hex": ["0x1.c51eb851eb838p+2", "0x1.c570a3d70a3bdp+2"], "kind": "contact", "N": 16, "Z": [0.9980642962466985, 0.9981219340357398], "Z_arb": "[0.998093115141219129371378466115122234809621131 +/- 2.89e-5]", "steps": 297, "seconds": 1.443588207475841}
{"c": [7.084999999999977, 7.089999999999977], "c_hex": ["0x1.c570a3d70a3bdp+2", "0x1.c5c28f5c28f42p+2"], "kind": "contact", "N": 16, "Z": [0.9980649429666107, 0.998122459428263], "Z_arb": "[0.998093701197436871001218389779780551390247825 +/- 2.88e-5]", "steps": 297, "seconds": 1.5018057087436318}
{"c": [7.089999999999977, 7.094999999999977], "c_hex": ["0x1.c5c28f5c28f42p+2", "0x1.c6147ae147ac7p+2"], "kind": "contact", "N": 16, "Z": [0.9980655918374999, 0.9981229872697932], "Z_arb": "[0.998094289553646500342471975555758650990344901 +/- 2.87e-5]", "steps": 297, "seconds": 1.3065349999815226}
{"c": [7.094999999999977, 7.0999999999999766], "c_hex": ["0x1.c6147ae147ac7p+2", "0x1.c66666666664cp+2"], "kind": "contact", "N": 16, "Z": [0.9980662536837148, 0.9981235066915253], "Z_arb": "[0.998094880187620075959669343734055173585513649 +/- 2.87e-5]", "steps": 297, "seconds": 1.3347680000588298}
{"c": [7.0999999999999766, 7.1049999999999764], "c_hex": ["0x1.c66666666664cp+2", "0x1.c6b851eb851d1p+2"], "kind": "contact", "N": 16, "Z": [0.9980669067872687, 0.9981240393674078], "Z_arb": "[0.998095473077338219477509293231753779423084281 +/- 2.86e-5]", "steps": 297, "seconds": 1.297633834183216}
{"c": [7.1049999999999764, 7.109999999999976], "c_hex": ["0x1.c6b851eb851d1p+2", "0x1.c70a3d70a3d56p+2"], "kind": "contact", "N": 16, "Z": [0.9980675619731241, 0.9981245744288514], "Z_arb": "[0.998096068200987692234040149219991044995435469 +/- 2.86e-5]", "steps": 297, "seconds": 1.2739794151857495}
{"c": [7.109999999999976, 7.114999999999976], "c_hex": ["0x1.c70a3d70a3d56p+2", "0x1.c75c28f5c28dbp+2"], "kind": "contact", "N": 16, "Z": [0.9980682192064269, 0.9981251118674911], "Z_arb": "[0.998096665536959010445077342159072167814632340 +/- 2.85e-5]", "steps": 297, "seconds": 1.2709413329139352}
{"c": [7.114999999999976, 7.119999999999976], "c_hex": ["0x1.c75c28f5c28dbp+2", "0x1.c7ae147ae1460p+2"], "kind": "contact", "N": 16, "Z": [0.998068878448773, 0.9981256516789152], "Z_arb": "[0.998097265063844092145112293997280304619094592 +/- 2.84e-5]", "steps": 297, "seconds": 1.22931541595608}
{"c": [7.119999999999976, 7.124999999999976], "c_hex": ["0x1.c7ae147ae1460p+2", "0x1.c7fffffffffe5p+2"], "kind": "contact", "N": 16, "Z": [0.9980006617935573, 0.9980572022574026], "Z_arb": "[0.998028932025479881821848574444258124080914228 +/- 2.83e-5]", "steps": 296, "seconds": 1.155210791155696}
{"c": [7.124999999999976, 7.129999999999976], "c_hex": ["0x1.c7fffffffffe5p+2", "0x1.c851eb851eb6ap+2"], "kind": "contact", "N": 16, "Z": [0.998001350236613, 0.998057772088252], "Z_arb": "[0.998029561162432457977617758120199865597897895 +/- 2.83e-5]", "steps": 296, "seconds": 1.0891537079587579}
{"c": [7.129999999999976, 7.134999999999976], "c_hex": ["0x1.c851eb851eb6ap+2", "0x1.c8a3d70a3d6efp+2"], "kind": "contact", "N": 16, "Z": [0.9980020406876089, 0.9980583442135325], "Z_arb": "[0.998030192450570688531207006753950492788240400 +/- 2.82e-5]", "steps": 296, "seconds": 1.3029281245544553}
{"c": [7.134999999999976, 7.139999999999976], "c_hex": ["0x1.c8a3d70a3d6efp+2", "0x1.c8f5c28f5c274p+2"], "kind": "contact", "N": 16, "Z": [0.9980027331198278, 0.9980589186182365], "Z_arb": "[0.998030825869032084313814178119643682729524830 +/- 2.81e-5]", "steps": 296, "seconds": 1.0772045413032174}
{"c": [7.139999999999976, 7.144999999999976], "c_hex": ["0x1.c8f5c28f5c274p+2", "0x1.c947ae147adf9p+2"], "kind": "contact", "N": 16, "Z": [0.998003427514389, 0.9980594952799022], "Z_arb": "[0.998031461397145550146858928690164739065232938 +/- 2.81e-5]", "steps": 296, "seconds": 1.0969746662303805}
{"c": [7.144999999999976, 7.1499999999999755], "c_hex": ["0x1.c947ae147adf9p+2", "0x1.c99999999997ep+2"], "kind": "contact", "N": 16, "Z": [0.998004123853397, 0.9980600741754615], "Z_arb": "[0.998032099014429230909290068644416975745972065 +/- 2.80e-5]", "steps": 296, "seconds": 1.1421499578282237}
{"c": [7.1499999999999755, 7.154999999999975], "c_hex": ["0x1.c99999999997ep+2", "0x1.c9eb851eb8503p+2"], "kind": "contact", "N": 16, "Z": [0.9980048221128055, 0.9980606552883713], "Z_arb": "[0.998032738700588386466534648096469335656995526 +/- 2.80e-5]", "steps": 296, "seconds": 1.2207826673984528}
{"c": [7.154999999999975, 7.159999999999975], "c_hex": ["0x1.c9eb851eb8503p+2", "0x1.ca3d70a3d7088p+2"], "kind": "contact", "N": 16, "Z": [0.9980055221273835, 0.998061238743643], "Z_arb": "[0.998033380435513298873899660811871574096495095 +/- 2.79e-5]", "steps": 296, "seconds": 1.3098367098718882}
{"c": [7.159999999999975, 7.164999999999975], "c_hex": ["0x1.ca3d70a3d7088p+2", "0x1.ca8f5c28f5c0dp+2"], "kind": "contact", "N": 16, "Z": [0.9980062240191139, 0.9980618243794406], "Z_arb": "[0.998034024199277208536969924916198700372322374 +/- 2.79e-5]", "steps": 296, "seconds": 1.369610708206892}
{"c": [7.164999999999975, 7.169999999999975], "c_hex": ["0x1.ca8f5c28f5c0dp+2", "0x1.cae147ae14792p+2"], "kind": "contact", "N": 16, "Z": [0.998006927773594, 0.9980624121706746], "Z_arb": "[0.998034669972134277330541399514809519629195534 +/- 2.78e-5]", "steps": 296, "seconds": 1.360413959249854}
{"c": [7.169999999999975, 7.174999999999975], "c_hex": ["0x1.cae147ae14792p+2", "0x1.cb33333333317p+2"], "kind": "contact", "N": 16, "Z": [0.9980076333404763, 0.9980630021285589], "Z_arb": "[0.998035317734517584081581364446020153342573731 +/- 2.77e-5]", "steps": 296, "seconds": 1.3231867495924234}
{"c": [7.174999999999975, 7.179999999999975], "c_hex": ["0x1.cb33333333317p+2", "0x1.cb851eb851e9cp+2"], "kind": "contact", "N": 16, "Z": [0.9980083407173669, 0.9980635942167074], "Z_arb": "[0.998035967467037144925952272129560938547658986 +/- 2.77e-5]", "steps": 296, "seconds": 1.3687698328867555}
{"c": [7.179999999999975, 7.184999999999975], "c_hex": ["0x1.cb851eb851e9cp+2", "0x1.cbd70a3d70a21p+2"], "kind": "contact", "N": 16, "Z": [0.9980090499004269, 0.9980641884005289], "Z_arb": "[0.998036619150477962268179131932865053929064888 +/- 2.76e-5]", "steps": 296, "seconds": 1.2994659170508385}
{"c": [7.184999999999975, 7.189999999999975], "c_hex": ["0x1.cbd70a3d70a21p+2", "0x1.cc28f5c28f5a6p+2"], "kind": "contact", "N": 16, "Z": [0.9980097608319611, 0.9980647846996351], "Z_arb": "[0.998037272765798100729448196319463720127253638 +/- 2.76e-5]", "steps": 296, "seconds": 1.2554867500439286}
{"c": [7.189999999999975, 7.1949999999999745], "c_hex": ["0x1.cc28f5c28f5a6p+2", "0x1.cc7ae147ae12bp+2"], "kind": "contact", "N": 16, "Z": [0.9980104735154379, 0.9980653830728156], "Z_arb": "[0.998037928294126790685915632866337559244367912 +/- 2.75e-5]", "steps": 296, "seconds": 1.266060333698988}
{"c": [7.1949999999999745, 7.199999999999974], "c_hex": ["0x1.cc7ae147ae12bp+2", "0x1.cccccccccccb0p+2"], "kind": "contact", "N": 16, "Z": [0.9980111879523355, 0.9980659834811896], "Z_arb": "[0.998038585716762556792683654768428324646754430 +/- 2.74e-5]", "steps": 296, "seconds": 1.2249602498486638}
{"c": [7.199999999999974, 7.204999999999974], "c_hex": ["0x1.cccccccccccb0p+2", "0x1.cd1eb851eb835p+2"], "kind": "contact", "N": 16, "Z": [0.9980119041152805, 0.9980665859150623], "Z_arb": "[0.998039245015171371713100960958421143973773955 +/- 2.74e-5]", "steps": 296, "seconds": 1.2297205422073603}
{"c": [7.204999999999974, 7.209999999999974], "c_hex": ["0x1.cd1eb851eb835p+2", "0x1.cd70a3d70a3bap+2"], "kind": "contact", "N": 16, "Z": [0.9980126219943174, 0.9980671903476522], "Z_arb": "[0.998039906170984837232972700908254051952977005 +/- 2.73e-5]", "steps": 296, "seconds": 1.200713749974966}
{"c": [7.209999999999974, 7.214999999999974], "c_hex": ["0x1.cd70a3d70a3bap+2", "0x1.cdc28f5c28f3fp+2"], "kind": "contact", "N": 16, "Z": [0.9980133415725206, 0.9980677967594761], "Z_arb": "[0.998040569165998388265031199957594574309306283 +/- 2.73e-5]", "steps": 296, "seconds": 1.158946916460991}
{"c": [7.214999999999974, 7.219999999999974], "c_hex": ["0x1.cdc28f5c28f3fp+2", "0x1.ce147ae147ac4p+2"], "kind": "contact", "N": 16, "Z": [0.9980140628336098, 0.9980684051307291], "Z_arb": "[0.998041233982169522254905695786862015638613774 +/- 2.72e-5]", "steps": 296, "seconds": 1.1788540417328477}
{"c": [7.219999999999974, 7.224999999999974], "c_hex": ["0x1.ce147ae147ac4p+2", "0x1.ce66666666649p+2"], "kind": "contact", "N": 16, "Z": [0.9980147857578838, 0.9980690154453482], "Z_arb": "[0.998041900601616052828627225294873815050178400 +/- 2.72e-5]", "steps": 296, "seconds": 1.1963293347507715}
{"c": [7.224999999999974, 7.229999999999974], "c_hex": ["0x1.ce66666666649p+2", "0x1.ceb851eb851cep+2"], "kind": "contact", "N": 16, "Z": [0.998015510327818, 0.9980696276854107], "Z_arb": "[0.998042569006614385605875884836318850664359622 +/- 2.71e-5]", "steps": 296, "seconds": 1.277177833020687}
{"c": [7.229999999999974, 7.234999999999974], "c_hex": ["0x1.ceb851eb851cep+2", "0x1.cf0a3d70a3d53p+2"], "kind": "contact", "N": 16, "Z": [0.9980162365271814, 0.9980702418320142], "Z_arb": "[0.998043239179597818956866905727671856128650689 +/- 2.71e-5]", "steps": 296, "seconds": 1.2251483341678977}
{"c": [7.234999999999974, 7.239999999999974], "c_hex": ["0x1.cf0a3d70a3d53p+2", "0x1.cf5c28f5c28d8p+2"], "kind": "contact", "N": 16, "Z": [0.9980169643399552, 0.9980708578663544], "Z_arb": "[0.998043911103154867170160960954307326470353810 +/- 2.70e-5]", "steps": 296, "seconds": 1.2370200417935848}
{"c": [7.239999999999974, 7.2449999999999735], "c_hex": ["0x1.cf5c28f5c28d8p+2", "0x1.cfae147ae145dp+2"], "kind": "contact", "N": 16, "Z": [0.9980176937396446, 0.9980714757804106], "Z_arb": "[0.998044584760027605134821267277468759001438898 +/- 2.69e-5]", "steps": 296, "seconds": 1.3699554158374667}
{"c": [7.2449999999999735, 7.249999999999973], "c_hex": ["0x1.cfae147ae145dp+2", "0x1.cffffffffffe2p+2"], "kind": "contact", "N": 16, "Z": [0.9980184247074949, 0.9980720955587251], "Z_arb": "[0.998045260133110036496172153223636347405798975 +/- 2.69e-5]", "steps": 296, "seconds": 1.389709166251123}
{"c": [7.249999999999973, 7.254999999999973], "c_hex": ["0x1.cffffffffffe2p+2", "0x1.d051eb851eb67p+2"], "kind": "contact", "N": 16, "Z": [0.9980191572362139, 0.9980727171746789], "Z_arb": "[0.998045937205446482555726153378970611469633640 +/- 2.68e-5]", "steps": 296, "seconds": 1.3923390423879027}
{"c": [7.254999999999973, 7.259999999999973], "c_hex": ["0x1.d051eb851eb67p+2", "0x1.d0a3d70a3d6ecp+2"], "kind": "contact", "N": 16, "Z": [0.9980198913104728, 0.9980733406099873], "Z_arb": "[0.998046615960229992473280356610645344622763484 +/- 2.68e-5]", "steps": 296, "seconds": 1.4180183745920658}
{"c": [7.259999999999973, 7.264999999999973], "c_hex": ["0x1.d0a3d70a3d6ecp+2", "0x1.d0f5c28f5c271p+2"], "kind": "contact", "N": 16, "Z": [0.9980206269146346, 0.9980739658469671], "Z_arb": "[0.998047296380800776244511036807989007608711192 +/- 2.67e-5]", "steps": 296, "seconds": 1.4144788328558207}
{"c": [7.264999999999973, 7.269999999999973], "c_hex": ["0x1.d0f5c28f5c271p+2", "0x1.d147ae147adf6p+2"], "kind": "contact", "N": 16, "Z": [0.9980213640302525, 0.9980745928710367], "Z_arb": "[0.998047978450644655351537587090193160583432699 +/- 2.67e-5]", "steps": 296, "seconds": 1.3649573745205998}
{"c": [7.269999999999973, 7.274999999999973], "c_hex": ["0x1.d147ae147adf6p+2", "0x1.d19999999997bp+2"], "kind": "contact", "N": 16, "Z": [0.9980221026362387, 0.9980752216705443], "Z_arb": "[0.998048662153391536434062196569152515199443501 +/- 2.66e-5]", "steps": 296, "seconds": 1.18868862465024}
{"c": [7.274999999999973, 7.279999999999973], "c_hex": ["0x1.d19999999997bp+2", "0x1.d1eb851eb8500p+2"], "kind": "contact", "N": 16, "Z": [0.9980228427210835, 0.9980758522245443], "Z_arb": "[0.998049347472813903831409903887765198457106362 +/- 2.66e-5]", "steps": 296, "seconds": 1.1608893750235438}
{"c": [7.279999999999973, 7.284999999999973], "c_hex": ["0x1.d1eb851eb8500p+2", "0x1.d23d70a3d7085p+2"], "kind": "contact", "N": 16, "Z": [0.998023584246759, 0.9980764845388918], "Z_arb": "[0.998050034392825332257381509675631822384548544 +/- 2.65e-5]", "steps": 296, "seconds": 1.1565919574350119}
{"c": [7.284999999999973, 7.2899999999999725], "c_hex": ["0x1.d23d70a3d7085p+2", "0x1.d28f5c28f5c0ap+2"], "kind": "contact", "N": 16, "Z": [0.9980243272215334, 0.9980771185734245], "Z_arb": "[0.998050722897479017536816872063782685069937854 +/- 2.64e-5]", "steps": 296, "seconds": 1.11876520793885}
{"c": [7.2899999999999725, 7.294999999999972], "c_hex": ["0x1.d28f5c28f5c0ap+2", "0x1.d2e147ae1478fp+2"], "kind": "contact", "N": 16, "Z": [0.9980250716308775, 0.9980777543110552], "Z_arb": "[0.998051412970966328809759344247169565448657376 +/- 2.64e-5]", "steps": 296, "seconds": 1.1658574994653463}
{"c": [7.294999999999972, 7.299999999999972], "c_hex": ["0x1.d2e147ae1478fp+2", "0x1.d333333333314p+2"], "kind": "contact", "N": 16, "Z": [0.9980258173745645, 0.9980783918206663], "Z_arb": "[0.998052104597615377357090187649662551181188147 +/- 2.63e-5]", "steps": 296, "seconds": 1.1174523746594787}
{"c": [7.299999999999972, 7.304999999999972], "c_hex": ["0x1.d333333333314p+2", "0x1.d3851eb851e99p+2"], "kind": "contact", "N": 16, "Z": [0.9980265644709935, 0.9980790310527857], "Z_arb": "[0.998052797761889605141966944190046327041995145 +/- 2.63e-5]", "steps": 296, "seconds": 1.1086552496999502}
{"c": [7.304999999999972, 7.309999999999972], "c_hex": ["0x1.d3851eb851e99p+2", "0x1.d3d70a3d70a1ep+2"], "kind": "contact", "N": 16, "Z": [0.9980273129568872, 0.9980796719398856], "Z_arb": "[0.998053492448386390224492165778608414357358369 +/- 2.62e-5]", "steps": 296, "seconds": 1.0837677083909512}
{"c": [7.309999999999972, 7.314999999999972], "c_hex": ["0x1.d3d70a3d70a1ep+2", "0x1.d428f5c28f5a3p+2"], "kind": "contact", "N": 16, "Z": [0.9980280628172883, 0.9980803144663831], "Z_arb": "[0.998054188641835672442602998316052980976087568 +/- 2.62e-5]", "steps": 296, "seconds": 1.1137850834056735}
{"c": [7.314999999999972, 7.319999999999972], "c_hex": ["0x1.d428f5c28f5a3p+2", "0x1.d47ae147ae128p+2"], "kind": "contact", "N": 16, "Z": [0.9980288139988022, 0.998080958655395], "Z_arb": "[0.998054886327098593390078743303161252239740949 +/- 2.61e-5]", "steps": 296, "seconds": 1.1041217921301723}
{"c": [7.319999999999972, 7.324999999999972], "c_hex": ["0x1.d47ae147ae128p+2", "0x1.d4cccccccccadp+2"], "kind": "contact", "N": 16, "Z": [0.9980295665072246, 0.9980816044711077], "Z_arb": "[0.998055585489166157286451928100873340238727416 +/- 2.61e-5]", "steps": 296, "seconds": 1.1552341245114803}
{"c": [7.324999999999972, 7.329999999999972], "c_hex": ["0x1.d4cccccccccadp+2", "0x1.d51eb851eb832p+2"], "kind": "contact", "N": 16, "Z": [0.9980303203005892, 0.9980822519257265], "Z_arb": "[0.998056286113157905726116275227070257313359469 +/- 2.60e-5]", "steps": 296, "seconds": 1.1540795834735036}
{"c": [7.329999999999972, 7.3349999999999715], "c_hex": ["0x1.d51eb851eb832p+2", "0x1.d570a3d70a3b7p+2"], "kind": "contact", "N": 16, "Z": [0.9980310754119767, 0.9980829009566646], "Z_arb": "[0.998056988184320611333203763714050591414830475 +/- 2.60e-5]", "steps": 296, "seconds": 1.130950542166829}
{"c": [7.3349999999999715, 7.339999999999971], "c_hex": ["0x1.d570a3d70a3b7p+2", "0x1.d5c28f5c28f3cp+2"], "kind": "contact", "N": 16, "Z": [0.9980318318252814, 0.9980835515507724], "Z_arb": "[0.998057691688026987877653496685789060783623108 +/- 2.59e-5]", "steps": 296, "seconds": 1.146188541315496}
{"c": [7.339999999999971, 7.344999999999971], "c_hex": ["0x1.d5c28f5c28f3cp+2", "0x1.d6147ae147ac1p+2"], "kind": "contact", "N": 16, "Z": [0.9980325895272234, 0.9980842036923255], "Z_arb": "[0.998058396609774414349030666376980433888940404 +/- 2.59e-5]", "steps": 296, "seconds": 1.1188213750720024}
{"c": [7.344999999999971, 7.349999999999971], "c_hex": ["0x1.d6147ae147ac1p+2", "0x1.d666666666646p+2"], "kind": "contact", "N": 16, "Z": [0.9980333484972839, 0.9980848573730834], "Z_arb": "[0.998059102935183678468232859249882859967482788 +/- 2.58e-5]", "steps": 296, "seconds": 1.17385720834136}
{"c": [7.349999999999971, 7.354999999999971], "c_hex": ["0x1.d666666666646p+2", "0x1.d6b851eb851cbp+2"], "kind": "contact", "N": 16, "Z": [0.9980340983524549, 0.9980855229475405], "Z_arb": "[0.998059810649997733253708755417525431533379952 +/- 2.58e-5]", "steps": 296, "seconds": 1.1035632500424981}
{"c": [7.354999999999971, 7.359999999999971], "c_hex": ["0x1.d6b851eb851cbp+2", "0x1.d70a3d70a3d50p+2"], "kind": "contact", "N": 16, "Z": [0.9980348598523973, 0.9980861796277637], "Z_arb": "[0.998060519740080470852710528805592290348335556 +/- 2.57e-5]", "steps": 296, "seconds": 1.1679188329726458}
{"c": [7.359999999999971, 7.364999999999971], "c_hex": ["0x1.d70a3d70a3d50p+2", "0x1.d75c28f5c28d5p+2"], "kind": "contact", "N": 16, "Z": [0.9980356225807203, 0.9980868378021106], "Z_arb": "[0.998061230191415509959495873023056591115845627 +/- 2.57e-5]", "steps": 296, "seconds": 1.123551458120346}
{"c": [7.364999999999971, 7.369999999999971], "c_hex": ["0x1.d75c28f5c28d5p+2", "0x1.d7ae147ae145ap+2"], "kind": "contact", "N": 16, "Z": [0.9980363865251181, 0.998087497455092], "Z_arb": "[0.998061941990105000696588687071693233710267231 +/- 2.56e-5]", "steps": 296, "seconds": 1.1325758751481771}
{"c": [7.369999999999971, 7.374999999999971], "c_hex": ["0x1.d7ae147ae145ap+2", "0x1.d7fffffffffdfp+2"], "kind": "contact", "N": 16, "Z": [0.9980371361286875, 0.9980881741160494], "Z_arb": "[0.998062655122368441743539274543058592304057589 +/- 2.56e-5]", "steps": 296, "seconds": 1.2060473328456283}
{"c": [7.374999999999971, 7.379999999999971], "c_hex": ["0x1.d7fffffffffdfp+2", "0x1.d851eb851eb64p+2"], "kind": "contact", "N": 16, "Z": [0.9980379025318232, 0.9980888366172599], "Z_arb": "[0.998063369574541513783613144414267027571780042 +/- 2.55e-5]", "steps": 296, "seconds": 1.0861050421372056}
{"c": [7.379999999999971, 7.3849999999999705], "c_hex": ["0x1.d851eb851eb64p+2", "0x1.d8a3d70a3d6e9p+2"], "kind": "contact", "N": 16, "Z": [0.9980386701092435, 0.9980895005569063], "Z_arb": "[0.998064085333074926999097522211433519561231764 +/- 2.55e-5]", "steps": 296, "seconds": 1.1601981669664383}
{"c": [7.3849999999999705, 7.38999999999997], "c_hex": ["0x1.d8a3d70a3d6e9p+2", "0x1.d8f5c28f5c26ep+2"], "kind": "contact", "N": 16, "Z": [0.998039438851947, 0.9980901659171196], "Z_arb": "[0.998064802384533282104510701892343319224071557 +/- 2.54e-5]", "steps": 296, "seconds": 1.1372894998639822}
{"c": [7.38999999999997, 7.39499999999997], "c_hex": ["0x1.d8f5c28f5c26ep+2", "0x1.d947ae147adf3p+2"], "kind": "contact", "N": 16, "Z": [0.9980402087482309, 0.9980908326829571], "Z_arb": "[0.998065520715593946204273016217179944432732555 +/- 2.54e-5]", "steps": 296, "seconds": 1.164638708345592}
{"c": [7.39499999999997, 7.39999999999997], "c_hex": ["0x1.d947ae147adf3p+2", "0x1.d999999999978p+2"], "kind": "contact", "N": 16, "Z": [0.9980409797842873, 0.9980915008418045], "Z_arb": "[0.998066240313045941954254721343781509758248350 +/- 2.53e-5]", "steps": 296, "seconds": 1.1556891249492764}
{"c": [7.39999999999997, 7.40499999999997], "c_hex": ["0x1.d999999999978p+2", "0x1.d9eb851eb84fdp+2"], "kind": "contact", "N": 16, "Z": [0.9980417519482666, 0.9980921703793112], "Z_arb": "[0.998066961163788850007834623872720792334848659 +/- 2.53e-5]", "steps": 296, "seconds": 1.1985777504742146}
{"c": [7.40499999999997, 7.40999999999997], "c_hex": ["0x1.d9eb851eb84fdp+2", "0x1.da3d70a3d7082p+2"], "kind": "contact", "N": 16, "Z": [0.9980425251868756, 0.9980928413227879], "Z_arb": "[0.998067683254831725792790288370392089375874847 +/- 2.52e-5]", "steps": 296, "seconds": 1.1515055829659104}
{"c": [7.40999999999997, 7.41499999999997], "c_hex": ["0x1.da3d70a3d7082p+2", "0x1.da8f5c28f5c07p+2"], "kind": "contact", "N": 16, "Z": [0.9980432995275055, 0.9980935136190785], "Z_arb": "[0.998068406573292027581183657335516623650596032 +/- 2.52e-5]", "steps": 296, "seconds": 1.1530177919194102}
{"c": [7.41499999999997, 7.41999999999997], "c_hex": ["0x1.da8f5c28f5c07p+2", "0x1.dae147ae1478cp+2"], "kind": "contact", "N": 16, "Z": [0.9980440749584896, 0.9980941872542997], "Z_arb": "[0.998069131106394560384509644198396587767612678 +/- 2.51e-5]", "steps": 296, "seconds": 1.1696127923205495}
{"c": [7.41999999999997, 7.42499999999997], "c_hex": ["0x1.dae147ae1478cp+2", "0x1.db33333333311p+2"], "kind": "contact", "N": 16, "Z": [0.9980448514668461, 0.9980948622160948], "Z_arb": "[0.998069856841470429277447493992112193302888588 +/- 2.51e-5]", "steps": 296, "seconds": 1.1870310828089714}
{"c": [7.42499999999997, 7.4299999999999695], "c_hex": ["0x1.db33333333311p+2", "0x1.db851eb851e96p+2"], "kind": "contact", "N": 16, "Z": [0.9980456290402674, 0.9980955384916447], "Z_arb": "[0.998070583765956008016159378682226904294257884 +/- 2.50e-5]", "steps": 296, "seconds": 1.1622755834832788}
{"c": [7.4299999999999695, 7.434999999999969], "c_hex": ["0x1.db851eb851e96p+2", "0x1.dbd70a3d70a1bp+2"], "kind": "contact", "N": 16, "Z": [0.9980464076499231, 0.9980962160848608], "Z_arb": "[0.998071311867391918399774568464220076388189586 +/- 2.50e-5]", "steps": 296, "seconds": 1.2358514172956347}
{"c": [7.434999999999969, 7.439999999999969], "c_hex": ["0x1.dbd70a3d70a1bp+2", "0x1.dc28f5c28f5a0p+2"], "kind": "contact", "N": 16, "Z": [0.9980471872929216, 0.9980968949739225], "Z_arb": "[0.998072041133422022664194151668449893760542154 +/- 2.49e-5]", "steps": 296, "seconds": 1.3204993344843388}
{"c": [7.439999999999969, 7.444999999999969], "c_hex": ["0x1.dc28f5c28f5a0p+2", "0x1.dc7ae147ae125p+2"], "kind": "contact", "N": 16, "Z": [0.9980479679650522, 0.9980975751385326], "Z_arb": "[0.998072771551792427750719208133656479993434633 +/- 2.49e-5]", "steps": 296, "seconds": 1.3074231669306755}
{"c": [7.444999999999969, 7.449999999999969], "c_hex": ["0x1.dc7ae147ae125p+2", "0x1.dccccccccccaap+2"], "kind": "contact", "N": 16, "Z": [0.998048749645636, 0.998098256575065], "Z_arb": "[0.998073503110350500609113401140437145997867242 +/- 2.48e-5]", "steps": 296, "seconds": 1.327906459569931}
{"c": [7.449999999999969, 7.454999999999969], "c_hex": ["0x1.dccccccccccaap+2", "0x1.dd1eb851eb82fp+2"], "kind": "contact", "N": 16, "Z": [0.9980495322939429, 0.9980989393001449], "Z_arb": "[0.998074235797043897506754871676084485637201803 +/- 2.48e-5]", "steps": 296, "seconds": 1.3156368341296911}
{"c": [7.454999999999969, 7.459999999999969], "c_hex": ["0x1.dd1eb851eb82fp+2", "0x1.dd70a3d70a3b4p+2"], "kind": "contact", "N": 16, "Z": [0.9980503159233721, 0.9980996232764671], "Z_arb": "[0.998074969599919600932748515588707423858209009 +/- 2.47e-5]", "steps": 296, "seconds": 1.3335000406950712}
{"c": [7.459999999999969, 7.464999999999969], "c_hex": ["0x1.dd70a3d70a3b4p+2", "0x1.ddc28f5c28f39p+2"], "kind": "contact", "N": 16, "Z": [0.9980511004192394, 0.9981003085950066], "Z_arb": "[0.998075704507122972236141827795329436920739100 +/- 2.47e-5]", "steps": 296, "seconds": 1.2806297922506928}
{"c": [7.464999999999969, 7.469999999999969], "c_hex": ["0x1.ddc28f5c28f39p+2", "0x1.de147ae147abep+2"], "kind": "contact", "N": 16, "Z": [0.9980518858767666, 0.998100995137027], "Z_arb": "[0.998076440506896812138160968611541171525735878 +/- 2.46e-5]", "steps": 296, "seconds": 1.2489114170894027}
{"c": [7.469999999999969, 7.474999999999969], "c_hex": ["0x1.de147ae147abep+2", "0x1.de66666666643p+2"], "kind": "contact", "N": 16, "Z": [0.9980526722954346, 0.9981016828797262], "Z_arb": "[0.998077177587580434103500540380760359975374293 +/- 2.46e-5]", "steps": 296, "seconds": 1.2147044576704502}
{"c": [7.474999999999969, 7.4799999999999685], "c_hex": ["0x1.de66666666643p+2", "0x1.deb851eb851c8p+2"], "kind": "contact", "N": 16, "Z": [0.9980534596620866, 0.9981023718131309], "Z_arb": "[0.998077915737608747867047916354214620101654059 +/- 2.45e-5]", "steps": 296, "seconds": 1.1575013753026724}
{"c": [7.4799999999999685, 7.484999999999968], "c_hex": ["0x1.deb851eb851c8p+2", "0x1.df0a3d70a3d4dp+2"], "kind": "contact", "N": 16, "Z": [0.9980542479670428, 0.99810306192398], "Z_arb": "[0.998078654945511353297176089427904775675516773 +/- 2.45e-5]", "steps": 296, "seconds": 1.1809431249275804}
{"c": [7.484999999999968, 7.489999999999968], "c_hex": ["0x1.df0a3d70a3d4dp+2", "0x1.df5c28f5c28d2p+2"], "kind": "contact", "N": 16, "Z": [0.9980550371993812, 0.9981037532004421], "Z_arb": "[0.998079395199911646264584089470846394935838445 +/- 2.44e-5]", "steps": 296, "seconds": 1.153510333970189}
{"c": [7.489999999999968, 7.494999999999968], "c_hex": ["0x1.df5c28f5c28d2p+2", "0x1.dfae147ae1457p+2"], "kind": "contact", "N": 16, "Z": [0.9980558273471646, 0.9981044456318874], "Z_arb": "[0.998080136489525932742664251788051117208006447 +/- 2.44e-5]", "steps": 296, "seconds": 1.1347532495856285}
{"c": [7.494999999999968, 7.499999999999968], "c_hex": ["0x1.dfae147ae1457p+2", "0x1.dffffffffffdcp+2"], "kind": "contact", "N": 16, "Z": [0.9980566183992011, 0.998105139207124], "Z_arb": "[0.998080878803162555632441836633667832987620289 +/- 2.43e-5]", "steps": 296, "seconds": 1.117700457572937}
{"c": [7.499999999999968, 7.504999999999968], "c_hex": ["0x1.dffffffffffdcp+2", "0x1.e051eb851eb61p+2"], "kind": "contact", "N": 16, "Z": [0.9980574103453569, 0.9981058339140852], "Z_arb": "[0.998081622129721029286613330792001983434340820 +/- 2.43e-5]", "steps": 296, "seconds": 1.1396665833890438}
{"c": [7.504999999999968, 7.509999999999968], "c_hex": ["0x1.e051eb851eb61p+2", "0x1.e0a3d70a3d6e6p+2"], "kind": "contact", "N": 16, "Z": [0.9980582031685676, 0.9981065297478147], "Z_arb": "[0.998082366458191186376752125356454926596539031 +/- 2.42e-5]", "steps": 296, "seconds": 1.1894317921251059}
{"c": [7.509999999999968, 7.514999999999968], "c_hex": ["0x1.e0a3d70a3d6e6p+2", "0x1.e0f5c28f5c26bp+2"], "kind": "contact", "N": 16, "Z": [0.998058996855497, 0.9981072266998076], "Z_arb": "[0.998083111777652331914366557844356182635949423 +/- 2.42e-5]", "steps": 296, "seconds": 1.184053249657154}
{"c": [7.514999999999968, 7.519999999999968], "c_hex": ["0x1.e0f5c28f5c26bp+2", "0x1.e147ae147adf0p+2"], "kind": "contact", "N": 16, "Z": [0.9980597914048343, 0.9981079247497106], "Z_arb": "[0.998083858077272410218891743360706746131389252 +/- 2.41e-5]", "steps": 296, "seconds": 1.187219999730587}
{"c": [7.519999999999968, 7.5249999999999675], "c_hex": ["0x1.e147ae147adf0p+2", "0x1.e199999999975p+2"], "kind": "contact", "N": 16, "Z": [0.998060586807455, 0.9981086238851593], "Z_arb": "[0.998084605346307178378249766039440508351481876 +/- 2.41e-5]", "steps": 296, "seconds": 1.1719197072088718}
{"c": [7.5249999999999675, 7.529999999999967], "c_hex": ["0x1.e199999999975p+2", "0x1.e1eb851eb84fap+2"], "kind": "contact", "N": 16, "Z": [0.9980613830510537, 0.9981093240971451], "Z_arb": "[0.998085353574099390947443322641594578284751937 +/- 2.40e-5]", "steps": 296, "seconds": 1.1227832920849323}
{"c": [7.529999999999967, 7.534999999999967], "c_hex": ["0x1.e1eb851eb84fap+2", "0x1.e23d70a3d707fp+2"], "kind": "contact", "N": 16, "Z": [0.9980621801203128, 0.9981100253798433], "Z_arb": "[0.998086102750077993119127241211783371074171552 +/- 2.40e-5]", "steps": 296, "seconds": 1.1217744583263993}
{"c": [7.534999999999967, 7.539999999999967], "c_hex": ["0x1.e23d70a3d707fp+2", "0x1.e28f5c28f5c04p+2"], "kind": "contact", "N": 16, "Z": [0.9980629780119656, 0.998110727715549], "Z_arb": "[0.998086852863757323954912893830381255322689054 +/- 2.39e-5]", "steps": 296, "seconds": 1.1162961255759}
{"c": [7.539999999999967, 7.544999999999967], "c_hex": ["0x1.e28f5c28f5c04p+2", "0x1.e2e147ae14789p+2"], "kind": "contact", "N": 16, "Z": [0.9980637767141902, 0.9981114310952823], "Z_arb": "[0.998087603904736327438735718208343487535016695 +/- 2.39e-5]", "steps": 296, "seconds": 1.1430130414664745}
{"c": [7.544999999999967, 7.549999999999967], "c_hex": ["0x1.e2e147ae14789p+2", "0x1.e33333333330ep+2"], "kind": "contact", "N": 16, "Z": [0.9980645762165272, 0.9981121355088682], "Z_arb": "[0.998088355862697773963150355035039354214670789 +/- 2.38e-5]", "steps": 296, "seconds": 1.1250320822000504}
{"c": [7.549999999999967, 7.554999999999967], "c_hex": ["0x1.e33333333330ep+2", "0x1.e3851eb851e93p+2"], "kind": "contact", "N": 16, "Z": [0.9980653765105899, 0.9981128409442251], "Z_arb": "[0.998089108727407488776267588769850700468186702 +/- 2.38e-5]", "steps": 296, "seconds": 1.126951958052814}
{"c": [7.554999999999967, 7.559999999999967], "c_hex": ["0x1.e3851eb851e93p+2", "0x1.e3d70a3d70a18p+2"], "kind": "contact", "N": 16, "Z": [0.9980661775859988, 0.9981135473914283], "Z_arb": "[0.998089862488713591044889386726728439318459773 +/- 2.37e-5]", "steps": 296, "seconds": 1.1319362493231893}
{"c": [7.559999999999967, 7.564999999999967], "c_hex": ["0x1.e3d70a3d70a18p+2", "0x1.e428f5c28f59dp+2"], "kind": "contact", "N": 16, "Z": [0.9980669794325133, 0.9981142548405783], "Z_arb": "[0.998090617136545739635097757099527655564773809 +/- 2.37e-5]", "steps": 296, "seconds": 1.1735232919454575}
{"c": [7.564999999999967, 7.5699999999999665], "c_hex": ["0x1.e428f5c28f59dp+2", "0x1.e47ae147ae122p+2"], "kind": "contact", "N": 16, "Z": [0.9980677820170368, 0.998114963304792], "Z_arb": "[0.998091372660914388822563010230083921992848515 +/- 2.36e-5]", "steps": 296, "seconds": 1.1502636661753058}
{"c": [7.5699999999999665, 7.574999999999966], "c_hex": ["0x1.e47ae147ae122p+2", "0x1.e4ccccccccca7p+2"], "kind": "contact", "N": 16, "Z": [0.9980685853356853, 0.9981156727681347], "Z_arb": "[0.998092129051910051714913405366247209986515514 +/- 2.36e-5]", "steps": 296, "seconds": 1.139964209869504}
{"c": [7.574999999999966, 7.579999999999966], "c_hex": ["0x1.e4ccccccccca7p+2", "0x1.e51eb851eb82cp+2"], "kind": "contact", "N": 16, "Z": [0.9980004744304052, 0.9980473751032335], "Z_arb": "[0.998023924766819320265360420732833718405011858 +/- 2.35e-5]", "steps": 295, "seconds": 1.1306988336145878}
{"c": [7.579999999999966, 7.584999999999966], "c_hex": ["0x1.e51eb851eb82cp+2", "0x1.e570a3d70a3b1p+2"], "kind": "contact", "N": 16, "Z": [0.9980013066237996, 0.9980481140851876], "Z_arb": "[0.998024710354493619144610321619773936160288962 +/- 2.35e-5]", "steps": 295, "seconds": 1.0957360425963998}
{"c": [7.584999999999966, 7.589999999999966], "c_hex": ["0x1.e570a3d70a3b1p+2", "0x1.e5c28f5c28f36p+2"], "kind": "contact", "N": 16, "Z": [0.998002139549393, 0.9980488540223942], "Z_arb": "[0.998025496785893568482478472616338189372983048 +/- 2.34e-5]", "steps": 295, "seconds": 1.1686343746259809}
{"c": [7.589999999999966, 7.594999999999966], "c_hex": ["0x1.e5c28f5c28f36p+2", "0x1.e6147ae147abbp+2"], "kind": "contact", "N": 16, "Z": [0.9980029731536233, 0.9980495949489439], "Z_arb": "[0.998026284051283540486042361762049773310260014 +/- 2.34e-5]", "steps": 295, "seconds": 1.1130914576351643}
{"c": [7.594999999999966, 7.599999999999966], "c_hex": ["0x1.e6147ae147abbp+2", "0x1.e666666666640p+2"], "kind": "contact", "N": 16, "Z": [0.9980038074658837, 0.9980503368161269], "Z_arb": "[0.998027072141005305534491795218384007214527470 +/- 2.33e-5]", "steps": 295, "seconds": 1.1331342924386263}
{"c": [7.599999999999966, 7.604999999999966], "c_hex": ["0x1.e666666666640p+2", "0x1.e6b851eb851c5p+2"], "kind": "contact", "N": 16, "Z": [0.998004642479975, 0.9980510796109797], "Z_arb": "[0.998027861045477338259614004975612270737436729 +/- 2.33e-5]", "steps": 295, "seconds": 1.072632291354239}
{"c": [7.604999999999966, 7.609999999999966], "c_hex": ["0x1.e6b851eb851c5p+2", "0x1.e70a3d70a3d4ap+2"], "kind": "contact", "N": 16, "Z": [0.9980054781881252, 0.9980518233222629], "Z_arb": "[0.998028650755194132134678933111749872988003466 +/- 2.32e-5]", "steps": 295, "seconds": 1.1155781671404839}
{"c": [7.609999999999966, 7.614999999999966], "c_hex": ["0x1.e70a3d70a3d4ap+2", "0x1.e75c28f5c28cfp+2"], "kind": "contact", "N": 16, "Z": [0.998006314580734, 0.9980525679407172], "Z_arb": "[0.998029441260725519510018493740684062924610025 +/- 2.32e-5]", "steps": 295, "seconds": 1.1061959573999047}
{"c": [7.614999999999966, 7.6199999999999655], "c_hex": ["0x1.e75c28f5c28cfp+2", "0x1.e7ae147ae1454p+2"], "kind": "contact", "N": 16, "Z": [0.9980071515537443, 0.9980533135516878], "Z_arb": "[0.998030232552716001586448086748835790700958051 +/- 2.31e-5]", "steps": 295, "seconds": 1.144819499924779}
{"c": [7.6199999999999655, 7.624999999999965], "c_hex": ["0x1.e7ae147ae1454p+2", "0x1.e7fffffffffd9p+2"], "kind": "contact", "N": 16, "Z": [0.9980079891567077, 0.9980540600870604], "Z_arb": "[0.998031024621884083125396812457663260337046897 +/- 2.31e-5]", "steps": 295, "seconds": 1.1101021654903889}
{"c": [7.624999999999965, 7.629999999999965], "c_hex": ["0x1.e7fffffffffd9p+2", "0x1.e851eb851eb5ep+2"], "kind": "contact", "N": 16, "Z": [0.9980088208995559, 0.9980548140184873], "Z_arb": "[0.998031817459021616466846677789269377652091956 +/- 2.30e-5]", "steps": 295, "seconds": 1.1144621660932899}
{"c": [7.629999999999965, 7.634999999999965], "c_hex": ["0x1.e851eb851eb5ep+2", "0x1.e8a3d70a3d6e3p+2"], "kind": "contact", "N": 16, "Z": [0.9980096598390964, 0.99805556227089], "Z_arb": "[0.998032611054993151679490298708521953925792362 +/- 2.30e-5]", "steps": 295, "seconds": 1.091630958020687}
{"c": [7.634999999999965, 7.639999999999965], "c_hex": ["0x1.e8a3d70a3d6e3p+2", "0x1.e8f5c28f5c268p+2"], "kind": "contact", "N": 16, "Z": [0.9980104884991727, 0.9980562972881413], "Z_arb": "[0.998033392893656952120986175146802130881263057 +/- 2.30e-5]", "steps": 295, "seconds": 1.1548784170299768}
{"c": [7.639999999999965, 7.644999999999965], "c_hex": ["0x1.e8f5c28f5c268p+2", "0x1.e947ae147adedp+2"], "kind": "contact", "N": 16, "Z": [0.9980113075598321, 0.9980570260869653], "Z_arb": "[0.998034166823398708324007831856015460023267659 +/- 2.29e-5]", "steps": 295, "seconds": 1.1738711660727859}
{"c": [7.644999999999965, 7.649999999999965], "c_hex": ["0x1.e947ae147adedp+2", "0x1.e999999999972p+2"], "kind": "contact", "N": 16, "Z": [0.9980121273538727, 0.9980577558498411], "Z_arb": "[0.998034941601856953281284067959711739887326323 +/- 2.29e-5]", "steps": 295, "seconds": 1.1309576658532023}
{"c": [7.649999999999965, 7.654999999999965], "c_hex": ["0x1.e999999999972p+2", "0x1.e9eb851eb84f7p+2"], "kind": "contact", "N": 16, "Z": [0.998012947871837, 0.9980584865665155], "Z_arb": "[0.998035717219176305640640414582282396558382023 +/- 2.28e-5]", "steps": 295, "seconds": 1.105269874446094}
{"c": [7.654999999999965, 7.659999999999965], "c_hex": ["0x1.e9eb851eb84f7p+2", "0x1.ea3d70a3d707cp+2"], "kind": "contact", "N": 16, "Z": [0.998013769108756, 0.9980592182224128], "Z_arb": "[0.998036493665584475726943630057117011894990852 +/- 2.28e-5]", "steps": 295, "seconds": 1.0969811249524355}
{"c": [7.659999999999965, 7.6649999999999645], "c_hex": ["0x1.ea3d70a3d707cp+2", "0x1.ea8f5c28f5c01p+2"], "kind": "contact", "N": 16, "Z": [0.9980145910578387, 0.998059950804944], "Z_arb": "[0.998037270931391415314899944863529285100853218 +/- 2.27e-5]", "steps": 295, "seconds": 1.1794606242328882}
{"c": [7.6649999999999645, 7.669999999999964], "c_hex": ["0x1.ea8f5c28f5c01p+2", "0x1.eae147ae14786p+2"], "kind": "contact", "N": 16, "Z": [0.9980154137090501, 0.9980606843049268], "Z_arb": "[0.998038049006988477767334800350882344748644602 +/- 2.27e-5]", "steps": 295, "seconds": 1.1239467924460769}
{"c": [7.669999999999964, 7.674999999999964], "c_hex": ["0x1.eae147ae14786p+2", "0x1.eb3333333330bp+2"], "kind": "contact", "N": 16, "Z": [0.998016237052919, 0.9980614187127762], "Z_arb": "[0.998038827882847591581539861008147079273896694 +/- 2.26e-5]", "steps": 295, "seconds": 1.191775250248611}
{"c": [7.674999999999964, 7.679999999999964], "c_hex": ["0x1.eb3333333330bp+2", "0x1.eb851eb851e90p+2"], "kind": "contact", "N": 16, "Z": [0.9980170610749663, 0.9980621540240746], "Z_arb": "[0.998039607549520443878993569608515384417691313 +/- 2.26e-5]", "steps": 295, "seconds": 1.2351288758218288}
{"c": [7.679999999999964, 7.684999999999964], "c_hex": ["0x1.eb851eb851e90p+2", "0x1.ebd70a3d70a15p+2"], "kind": "contact", "N": 16, "Z": [0.998017885764487, 0.9980628902307884], "Z_arb": "[0.998040387997637676455135548201497761163052278 +/- 2.26e-5]", "steps": 295, "seconds": 1.162906457670033}
{"c": [7.684999999999964, 7.689999999999964], "c_hex": ["0x1.ebd70a3d70a15p+2", "0x1.ec28f5c28f59ap+2"], "kind": "contact", "N": 16, "Z": [0.9980187111201194, 0.9980636273156968], "Z_arb": "[0.998041169217908091817662271862283606727537558 +/- 2.25e-5]", "steps": 295, "seconds": 1.1715323748067021}
{"c": [7.689999999999964, 7.694999999999964], "c_hex": ["0x1.ec28f5c28f59ap+2", "0x1.ec7ae147ae11fp+2"], "kind": "contact", "N": 16, "Z": [0.9980195371328203, 0.9980643652694153], "Z_arb": "[0.998041951201117871782070901124331603908844612 +/- 2.25e-5]", "steps": 295, "seconds": 1.142934207804501}
{"c": [7.694999999999964, 7.699999999999964], "c_hex": ["0x1.ec7ae147ae11fp+2", "0x1.ecccccccccca4p+2"], "kind": "contact", "N": 16, "Z": [0.9980203637937084, 0.9980651040825512], "Z_arb": "[0.998042733938129802486606467624075282658294366 +/- 2.24e-5]", "steps": 295, "seconds": 1.2173271663486958}
{"c": [7.699999999999964, 7.704999999999964], "c_hex": ["0x1.ecccccccccca4p+2", "0x1.ed1eb851eb829p+2"], "kind": "contact", "N": 16, "Z": [0.9980211844127337, 0.9980658370541974], "Z_arb": "[0.998043510733465532645603252736332313649317771 +/- 2.24e-5]", "steps": 295, "seconds": 1.274854707531631}
{"c": [7.704999999999964, 7.7099999999999635], "c_hex": ["0x1.ed1eb851eb829p+2", "0x1.ed70a3d70a3aep+2"], "kind": "contact", "N": 16, "Z": [0.9980220052267997, 0.9980665704309207], "Z_arb": "[0.998044287828860213966486600914012600179093491 +/- 2.23e-5]", "steps": 295, "seconds": 1.421261167153716}
{"c": [7.7099999999999635, 7.714999999999963], "c_hex": ["0x1.ed70a3d70a3aep+2", "0x1.edc28f5c28f33p+2"], "kind": "contact", "N": 16, "Z": [0.9980228266533138, 0.9980673046313222], "Z_arb": "[0.998045065642317940274297982337833781922370251 +/- 2.23e-5]", "steps": 295, "seconds": 1.3587386244907975}
{"c": [7.714999999999963, 7.719999999999963], "c_hex": ["0x1.edc28f5c28f33p+2", "0x1.ee147ae147ab8p+2"], "kind": "contact", "N": 16, "Z": [0.9980236486853038, 0.9980680396446213], "Z_arb": "[0.998045844164962585487115317145783403477949053 +/- 2.22e-5]", "steps": 295, "seconds": 1.3593101250007749}
{"c": [7.719999999999963, 7.724999999999963], "c_hex": ["0x1.ee147ae147ab8p+2", "0x1.ee6666666663dp+2"], "kind": "contact", "N": 16, "Z": [0.998024471313654, 0.9980687754623275], "Z_arb": "[0.998046623387990721507550439163156454028438499 +/- 2.22e-5]", "steps": 295, "seconds": 1.4611720414832234}
{"c": [7.724999999999963, 7.729999999999963], "c_hex": ["0x1.ee6666666663dp+2", "0x1.eeb851eb851c2p+2"], "kind": "contact", "N": 16, "Z": [0.9980252945287801, 0.9980695120765618], "Z_arb": "[0.998047403302670904445227793043874237953755918 +/- 2.22e-5]", "steps": 295, "seconds": 1.6066830828785896}
{"c": [7.729999999999963, 7.734999999999963], "c_hex": ["0x1.eeb851eb851c2p+2", "0x1.ef0a3d70a3d47p+2"], "kind": "contact", "N": 16, "Z": [0.9980261182792188, 0.9980702495214672], "Z_arb": "[0.998048183900342969375127092583346057361262066 +/- 2.21e-5]", "steps": 295, "seconds": 1.4994178749620914}
{"c": [7.734999999999963, 7.739999999999963], "c_hex": ["0x1.ef0a3d70a3d47p+2", "0x1.ef5c28f5c28ccp+2"], "kind": "contact", "N": 16, "Z": [0.9980269425711884, 0.9980709877736463], "Z_arb": "[0.998048965172417332889768052255019617875137958 +/- 2.21e-5]", "steps": 295, "seconds": 1.5136225419119}
{"c": [7.739999999999963, 7.744999999999963], "c_hex": ["0x1.ef5c28f5c28ccp+2", "0x1.efae147ae1451p+2"], "kind": "contact", "N": 16, "Z": [0.9980277674270919, 0.9980717267936567], "Z_arb": "[0.998049747110374308300545176749666011874614357 +/- 2.20e-5]", "steps": 295, "seconds": 1.4949772506952286}
{"c": [7.744999999999963, 7.749999999999963], "c_hex": ["0x1.efae147ae1451p+2", "0x1.effffffffffd6p+2"], "kind": "contact", "N": 16, "Z": [0.998028592838081, 0.998072466573446], "Z_arb": "[0.998050529705763426701965220380198021456794636 +/- 2.20e-5]", "steps": 295, "seconds": 1.5580529579892755}
{"c": [7.749999999999963, 7.754999999999963], "c_hex": ["0x1.effffffffffd6p+2", "0x1.f051eb851eb5bp+2"], "kind": "contact", "N": 16, "Z": [0.9980294187949494, 0.9980732071054561], "Z_arb": "[0.998051312950202766538913991466326540290667073 +/- 2.19e-5]", "steps": 295, "seconds": 1.4364922922104597}
{"c": [7.754999999999963, 7.7599999999999625], "c_hex": ["0x1.f051eb851eb5bp+2", "0x1.f0a3d70a3d6e0p+2"], "kind": "contact", "N": 16, "Z": [0.9980302452922539, 0.9980739483785027], "Z_arb": "[0.998052096835378294549089613955175279862492436 +/- 2.19e-5]", "steps": 295, "seconds": 1.4018043335527182}
{"c": [7.7599999999999625, 7.764999999999962], "c_hex": ["0x1.f0a3d70a3d6e0p+2", "0x1.f0f5c28f5c265p+2"], "kind": "contact", "N": 16, "Z": [0.9980310723201844, 0.9980746903859021], "Z_arb": "[0.998052881353043212055092695024280798810050629 +/- 2.19e-5]", "steps": 295, "seconds": 1.678287792019546}
{"c": [7.764999999999962, 7.769999999999962], "c_hex": ["0x1.f0f5c28f5c265p+2", "0x1.f147ae147adeap+2"], "kind": "contact", "N": 16, "Z": [0.9980318998303439, 0.9980754331596908], "Z_arb": "[0.998053666495017311536262563565856073812099154 +/- 2.18e-5]", "steps": 295, "seconds": 1.6846032496541739}
{"c": [7.769999999999962, 7.774999999999962], "c_hex": ["0x1.f147ae147adeap+2", "0x1.f19999999996fp+2"], "kind": "contact", "N": 16, "Z": [0.9980327277918808, 0.9980761767144919], "Z_arb": "[0.998054452253186340271021175541010494351916772 +/- 2.18e-5]", "steps": 295, "seconds": 1.641903916373849}
{"c": [7.774999999999962, 7.779999999999962], "c_hex": ["0x1.f19999999996fp+2", "0x1.f1eb851eb84f4p+2"], "kind": "contact", "N": 16, "Z": [0.9980335562618036, 0.9980769209771992], "Z_arb": "[0.998055238619501372870311827406194572950757260 +/- 2.17e-5]", "steps": 295, "seconds": 1.617472500540316}
{"c": [7.779999999999962, 7.784999999999962], "c_hex": ["0x1.f1eb851eb84f4p+2", "0x1.f23d70a3d7079p+2"], "kind": "contact", "N": 16, "Z": [0.9980343852301383, 0.998077665941818], "Z_arb": "[0.998056025585978190620588696194115845933341877 +/- 2.17e-5]", "steps": 295, "seconds": 1.6018698746338487}
{"c": [7.784999999999962, 7.789999999999962], "c_hex": ["0x1.f23d70a3d7079p+2", "0x1.f28f5c28f5bfep+2"], "kind": "contact", "N": 16, "Z": [0.9980352146754079, 0.9980784116139854], "Z_arb": "[0.998056813144696668953122106274074605894529799 +/- 2.16e-5]", "steps": 295, "seconds": 1.5730443326756358}
{"c": [7.789999999999962, 7.794999999999962], "c_hex": ["0x1.f28f5c28f5bfep+2", "0x1.f2e147ae14783p+2"], "kind": "contact", "N": 16, "Z": [0.998036044596179, 0.9980791579794214], "Z_arb": "[0.998057601287800173348048745585566867072291985 +/- 2.16e-5]", "steps": 295, "seconds": 1.3601061664521694}
{"c": [7.794999999999962, 7.799999999999962], "c_hex": ["0x1.f2e147ae14783p+2", "0x1.f333333333308p+2"], "kind": "contact", "N": 16, "Z": [0.9980368749866189, 0.9980799050283711], "Z_arb": "[0.998058390007494961406686075182572715596919030 +/- 2.16e-5]", "steps": 295, "seconds": 1.3523555845022202}
{"c": [7.799999999999962, 7.8049999999999615], "c_hex": ["0x1.f333333333308p+2", "0x1.f3851eb851e8dp+2"], "kind": "contact", "N": 16, "Z": [0.9980377058449362, 0.998080652747163], "Z_arb": "[0.998059179296049592748423164022377732789789530 +/- 2.15e-5]", "steps": 295, "seconds": 1.335157833993435}
{"c": [7.8049999999999615, 7.809999999999961], "c_hex": ["0x1.f3851eb851e8dp+2", "0x1.f3d70a3d70a12p+2"], "kind": "contact", "N": 16, "Z": [0.9980385366537844, 0.9980814006253852], "Z_arb": "[0.998059968639584808704132564861813807451664410 +/- 2.15e-5]", "steps": 295, "seconds": 1.358210832811892}
{"c": [7.809999999999961, 7.814999999999961], "c_hex": ["0x1.f3d70a3d70a12p+2", "0x1.f428f5c28f597p+2"], "kind": "contact", "N": 16, "Z": [0.9980393676326771, 0.9980821488698755], "Z_arb": "[0.998060758251276266002013527340736316697441184 +/- 2.14e-5]", "steps": 295, "seconds": 1.2962659997865558}
{"c": [7.814999999999961, 7.819999999999961], "c_hex": ["0x1.f428f5c28f597p+2", "0x1.f47ae147ae11cp+2"], "kind": "contact", "N": 16, "Z": [0.9980401990604693, 0.9980828977593181], "Z_arb": "[0.998061548409893710533026072315753271800880937 +/- 2.14e-5]", "steps": 295, "seconds": 1.174584874883294}
{"c": [7.819999999999961, 7.824999999999961], "c_hex": ["0x1.f47ae147ae11cp+2", "0x1.f4ccccccccca1p+2"], "kind": "contact", "N": 16, "Z": [0.9980410309305262, 0.9980836472853732], "Z_arb": "[0.998062339107949697778210683020325049356519695 +/- 2.14e-5]", "steps": 295, "seconds": 1.1316785831004381}
{"c": [7.824999999999961, 7.829999999999961], "c_hex": ["0x1.f4ccccccccca1p+2", "0x1.f51eb851eb826p+2"], "kind": "contact", "N": 16, "Z": [0.9980418632340271, 0.9980843974420053], "Z_arb": "[0.998063130338016219186961590371893969601899110 +/- 2.13e-5]", "steps": 295, "seconds": 1.2298882920295}
{"c": [7.829999999999961, 7.834999999999961], "c_hex": ["0x1.f51eb851eb826p+2", "0x1.f570a3d70a3abp+2"], "kind": "contact", "N": 16, "Z": [0.9980426959656777, 0.9980851482197705], "Z_arb": "[0.998063922092724153267489892356364703620366606 +/- 2.13e-5]", "steps": 295, "seconds": 1.1400879574939609}
{"c": [7.834999999999961, 7.839999999999961], "c_hex": ["0x1.f570a3d70a3abp+2", "0x1.f5c28f5c28f30p+2"], "kind": "contact", "N": 16, "Z": [0.9980435291169737, 0.9980858996125518], "Z_arb": "[0.998064714364762725106177600380903161800166970 +/- 2.12e-5]", "steps": 295, "seconds": 1.139734917320311}
{"c": [7.839999999999961, 7.844999999999961], "c_hex": ["0x1.f5c28f5c28f30p+2", "0x1.f6147ae147ab5p+2"], "kind": "contact", "N": 16, "Z": [0.9980443626769101, 0.9980866516168477], "Z_arb": "[0.998065507146878971312310627034459165945082202 +/- 2.12e-5]", "steps": 295, "seconds": 1.1681707501411438}
{"c": [7.844999999999961, 7.849999999999961], "c_hex": ["0x1.f6147ae147ab5p+2", "0x1.f66666666663ap+2"], "kind": "contact", "N": 16, "Z": [0.9980451966435495, 0.9980874042202048], "Z_arb": "[0.998066300431877210598892924753284026247893573 +/- 2.12e-5]", "steps": 295, "seconds": 1.1432571662589908}
{"c": [7.849999999999961, 7.8549999999999605], "c_hex": ["0x1.f66666666663ap+2", "0x1.f6b851eb851bfp+2"], "kind": "contact", "N": 16, "Z": [0.9980460310088719, 0.9980881574163651], "Z_arb": "[0.998067094212618522213731902778447271388060121 +/- 2.11e-5]", "steps": 295, "seconds": 1.194058041088283}
{"c": [7.8549999999999605, 7.85999999999996], "c_hex": ["0x1.f6b851eb851bfp+2", "0x1.f70a3d70a3d44p+2"], "kind": "contact", "N": 16, "Z": [0.9980468657673293, 0.9980889111967112], "Z_arb": "[0.998067888482020229304133383076564429477598954 +/- 2.11e-5]", "steps": 295, "seconds": 1.1738041657954454}
{"c": [7.85999999999996, 7.86499999999996], "c_hex": ["0x1.f70a3d70a3d44p+2", "0x1.f75c28f5c28c9p+2"], "kind": "contact", "N": 16, "Z": [0.9980477009102179, 0.998089665555893], "Z_arb": "[0.998068683233055387919857659512013653680928282 +/- 2.10e-5]", "steps": 295, "seconds": 1.2152894577011466}
{"c": [7.86499999999996, 7.86999999999996], "c_hex": ["0x1.f75c28f5c28c9p+2", "0x1.f7ae147ae144ep+2"], "kind": "contact", "N": 16, "Z": [0.9980485364324702, 0.9980904204850344], "Z_arb": "[0.998069478458752284540409233637101185281571826 +/- 2.10e-5]", "steps": 295, "seconds": 1.1038908753544092}
{"c": [7.86999999999996, 7.87499999999996], "c_hex": ["0x1.f7ae147ae144ep+2", "0x1.f7fffffffffd3p+2"], "kind": "contact", "N": 16, "Z": [0.9980493723271693, 0.9980911759772186], "Z_arb": "[0.998070274152193935950177991516136636745122506 +/- 2.10e-5]", "steps": 295, "seconds": 1.1355811664834619}
{"c": [7.87499999999996, 7.87999999999996], "c_hex": ["0x1.f7fffffffffd3p+2", "0x1.f851eb851eb58p+2"], "kind": "contact", "N": 16, "Z": [0.9980502085883335, 0.9980919320247018], "Z_arb": "[0.998071070306517597732255301458544805569435426 +/- 2.09e-5]", "steps": 295, "seconds": 1.1002923743799329}
{"c": [7.87999999999996, 7.88499999999996], "c_hex": ["0x1.f851eb851eb58p+2", "0x1.f8a3d70a3d6ddp+2"], "kind": "contact", "N": 16, "Z": [0.9980510451693064, 0.998092688660522], "Z_arb": "[0.998071866914914276364669472402075881312168309 +/- 2.09e-5]", "steps": 295, "seconds": 1.070479542016983}
{"c": [7.88499999999996, 7.88999999999996], "c_hex": ["0x1.f8a3d70a3d6ddp+2", "0x1.f8f5c28f5c262p+2"], "kind": "contact", "N": 16, "Z": [0.9980518669789082, 0.9980934609623482], "Z_arb": "[0.998072663970628249324881370371176838053654218 +/- 2.08e-5]", "steps": 295, "seconds": 1.2362080831080675}
{"c": [7.88999999999996, 7.89499999999996], "c_hex": ["0x1.f8f5c28f5c262p+2", "0x1.f947ae147ade7p+2"], "kind": "contact", "N": 16, "Z": [0.9980527042850419, 0.9980942186488714], "Z_arb": "[0.998073461466956586975440294696208545714396218 +/- 2.08e-5]", "steps": 295, "seconds": 1.2786842491477728}
{"c": [7.89499999999996, 7.8999999999999595], "c_hex": ["0x1.f947ae147ade7p+2", "0x1.f99999999996cp+2"], "kind": "contact", "N": 16, "Z": [0.9980535419309212, 0.9980949768635762], "Z_arb": "[0.998074259397248685582602060107190352258582334 +/- 2.08e-5]", "steps": 295, "seconds": 1.246048916131258}
{"c": [7.8999999999999595, 7.904999999999959], "c_hex": ["0x1.f99999999996cp+2", "0x1.f9eb851eb84f1p+2"], "kind": "contact", "N": 16, "Z": [0.9980543799089813, 0.9980957356008303], "Z_arb": "[0.998075057754905798242223982803686232194716086 +/- 2.07e-5]", "steps": 295, "seconds": 1.2358556250110269}
{"c": [7.904999999999959, 7.909999999999959], "c_hex": ["0x1.f9eb851eb84f1p+2", "0x1.fa3d70a3d7076p+2"], "kind": "contact", "N": 16, "Z": [0.9980552182081841, 0.9980964948585771], "Z_arb": "[0.998075856533380578712547404989458580648805289 +/- 2.07e-5]", "steps": 295, "seconds": 1.2219821251928806}
{"c": [7.909999999999959, 7.914999999999959], "c_hex": ["0x1.fa3d70a3d7076p+2", "0x1.fa8f5c28f5bfbp+2"], "kind": "contact", "N": 16, "Z": [0.9980560568281723, 0.998097254624181], "Z_arb": "[0.998076655726176624558546274553871681057670008 +/- 2.06e-5]", "steps": 295, "seconds": 1.2351515842601657}
{"c": [7.914999999999959, 7.919999999999959], "c_hex": ["0x1.fa8f5c28f5bfbp+2", "0x1.fae147ae14780p+2"], "kind": "contact", "N": 16, "Z": [0.9980568957635232, 0.9980980148901728], "Z_arb": "[0.998077455326848028783173119303639998833891097 +/- 2.06e-5]", "steps": 295, "seconds": 1.1172466250136495}
{"c": [7.919999999999959, 7.924999999999959], "c_hex": ["0x1.fae147ae14780p+2", "0x1.fb33333333305p+2"], "kind": "contact", "N": 16, "Z": [0.9980577350078694, 0.9980987756501285], "Z_arb": "[0.998078255328998935698756079577819601525695831 +/- 2.06e-5]", "steps": 295, "seconds": 1.1448122905567288}
{"c": [7.924999999999959, 7.929999999999959], "c_hex": ["0x1.fb33333333305p+2", "0x1.fb851eb851e8ap+2"], "kind": "contact", "N": 16, "Z": [0.9980585745546372, 0.998099536897929], "Z_arb": "[0.998079055726283099834304844863117272427845856 +/- 2.05e-5]", "steps": 295, "seconds": 1.141518833115697}
{"c": [7.929999999999959, 7.934999999999959], "c_hex": ["0x1.fb851eb851e8ap+2", "0x1.fbd70a3d70a0fp+2"], "kind": "contact", "N": 16, "Z": [0.9980594143988939, 0.9981002986259131], "Z_arb": "[0.998079856512403453110998877589500488725374297 +/- 2.05e-5]", "steps": 295, "seconds": 1.1314199175685644}
{"c": [7.934999999999959, 7.939999999999959], "c_hex": ["0x1.fbd70a3d70a0fp+2", "0x1.fc28f5c28f594p+2"], "kind": "contact", "N": 16, "Z": [0.9980602545288487, 0.9981010608333746], "Z_arb": "[0.998080657681111675393186899999535928548414273 +/- 2.05e-5]", "steps": 295, "seconds": 1.1455300422385335}
{"c": [7.939999999999959, 7.9449999999999585], "c_hex": ["0x1.fc28f5c28f594p+2", "0x1.fc7ae147ae119p+2"], "kind": "contact", "N": 16, "Z": [0.9980610949357439, 0.9981018235166715], "Z_arb": "[0.998081459226207767366384686738309387299383662 +/- 2.04e-5]", "steps": 295, "seconds": 1.1926459586247802}
{"c": [7.9449999999999585, 7.949999999999958], "c_hex": ["0x1.fc7ae147ae119p+2", "0x1.fcccccccccc9ep+2"], "kind": "contact", "N": 16, "Z": [0.9980619355968291, 0.9981025866862502], "Z_arb": "[0.998082261141539632485685313954819108166053711 +/- 2.04e-5]", "steps": 295, "seconds": 1.1374317081645131}
{"c": [7.949999999999958, 7.954999999999958], "c_hex": ["0x1.fcccccccccc9ep+2", "0x1.fd1eb851eb823p+2"], "kind": "contact", "N": 16, "Z": [0.9980627764487298, 0.9981033503932755], "Z_arb": "[0.998083063421002660899702049123637736420232622 +/- 2.03e-5]", "steps": 295, "seconds": 1.1573963752016425}
{"c": [7.954999999999958, 7.959999999999958], "c_hex": ["0x1.fd1eb851eb823p+2", "0x1.fd70a3d70a3a8p+2"], "kind": "contact", "N": 16, "Z": [0.9980636175659641, 0.9981041145511145], "Z_arb": "[0.998083866058539316958298671187105331526992390 +/- 2.03e-5]", "steps": 295, "seconds": 1.1308507909998298}
{"c": [7.959999999999958, 7.964999999999958], "c_hex": ["0x1.fd70a3d70a3a8p+2", "0x1.fdc28f5c28f2dp+2"], "kind": "contact", "N": 16, "Z": [0.9980644589449938, 0.9981048791512837], "Z_arb": "[0.998084669048138734603797643768528221244087373 +/- 2.03e-5]", "steps": 295, "seconds": 1.1917456658557057}
{"c": [7.964999999999958, 7.969999999999958], "c_hex": ["0x1.fdc28f5c28f2dp+2", "0x1.fe147ae147ab2p+2"], "kind": "contact", "N": 16, "Z": [0.998065300580167, 0.9981056441875056], "Z_arb": "[0.998085472383836314041084692579863964685053613 +/- 2.02e-5]", "steps": 295, "seconds": 1.1493916669860482}
{"c": [7.969999999999958, 7.974999999999958], "c_hex": ["0x1.fe147ae147ab2p+2", "0x1.fe66666666637p+2"], "kind": "contact", "N": 16, "Z": [0.9980661424654512, 0.9981064096539755], "Z_arb": "[0.998086276059713323991407746433374154963088934 +/- 2.02e-5]", "steps": 295, "seconds": 1.1673520831391215}
{"c": [7.974999999999958, 7.979999999999958], "c_hex": ["0x1.fe66666666637p+2", "0x1.feb851eb851bcp+2"], "kind": "contact", "N": 16, "Z": [0.998066984576897, 0.9981071755628961], "Z_arb": "[0.998087080069896508680340610919881170705207863 +/- 2.01e-5]", "steps": 295, "seconds": 1.1676263324916363}
{"c": [7.979999999999958, 7.984999999999958], "c_hex": ["0x1.feb851eb851bcp+2", "0x1.ff0a3d70a3d41p+2"], "kind": "contact", "N": 16, "Z": [0.9980678269230291, 0.9981079418940862], "Z_arb": "[0.998087884408557698739504645452379257244548842 +/- 2.01e-5]", "steps": 295, "seconds": 1.1680502919480205}
{"c": [7.984999999999958, 7.989999999999958], "c_hex": ["0x1.ff0a3d70a3d41p+2", "0x1.ff5c28f5c28c6p+2"], "kind": "contact", "N": 16, "Z": [0.9980686695016169, 0.99810870863821], "Z_arb": "[0.998088689069913424692234508642092689824022395 +/- 2.01e-5]", "steps": 295, "seconds": 1.1139001250267029}
{"c": [7.989999999999958, 7.9949999999999575], "c_hex": ["0x1.ff5c28f5c28c6p+2", "0x1.ffae147ae144bp+2"], "kind": "contact", "N": 16, "Z": [0.9980004117841799, 0.998040297739412], "Z_arb": "[0.998020354761795968678563319852760834270866111 +/- 2.00e-5]", "steps": 294, "seconds": 1.181940833106637}
{"c": [7.9949999999999575, 8.0], "c_hex": ["0x1.ffae147ae144bp+2", "0x1.0000000000000p+3"], "kind": "contact", "N": 16, "Z": [0.9980012914335451, 0.9980410840636501], "Z_arb": "[0.998021187748597577995992631316035402560457689 +/- 1.99e-5]", "steps": 294, "seconds": 1.1632595406845212}
{"SUMMARY": true, "kind": "contact", "region": [6.0, 8.0], "pieces": 400, "runs": 400, "worker_seconds": 475.0231421934441}


==> anc/computational-supplement/arb/logs/v2_contact_8_15.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "contact", "region": [8.0, 15.0], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [8.0, 8.02], "c_hex": ["0x1.0000000000000p+3", "0x1.00a3d70a3d70ap+3"], "kind": "contact", "N": 16, "Z": [0.9980443820714384, 0.9982735121012043], "Z_arb": "[0.998158947086321357463372857421116132926844452 +/- 1.15e-4]", "steps": 296, "seconds": 1.1181162083521485}
{"c": [8.02, 8.04], "c_hex": ["0x1.00a3d70a3d70ap+3", "0x1.0147ae147ae14p+3"], "kind": "contact", "N": 16, "Z": [0.9980486359767887, 0.9982754978238569], "Z_arb": "[0.998162066900322881397092184454008272025331156 +/- 1.14e-4]", "steps": 296, "seconds": 1.093375625088811}
{"c": [8.04, 8.059999999999999], "c_hex": ["0x1.0147ae147ae14p+3", "0x1.01eb851eb851ep+3"], "kind": "contact", "N": 16, "Z": [0.9980528722289836, 0.998277509876518], "Z_arb": "[0.998165191052750806778706306263951041836740182 +/- 1.13e-4]", "steps": 296, "seconds": 1.1282874587923288}
{"c": [8.059999999999999, 8.079999999999998], "c_hex": ["0x1.01eb851eb851ep+3", "0x1.028f5c28f5c28p+3"], "kind": "contact", "N": 16, "Z": [0.9980570989227303, 0.9982795395007303], "Z_arb": "[0.998168319211730300797887186543363583618838542 +/- 1.12e-4]", "steps": 296, "seconds": 1.1378182917833328}
{"c": [8.079999999999998, 8.099999999999998], "c_hex": ["0x1.028f5c28f5c28p+3", "0x1.0333333333332p+3"], "kind": "contact", "N": 16, "Z": [0.9980613157888654, 0.9982815863218293], "Z_arb": "[0.998171451055347273248287659033063787239176909 +/- 1.11e-4]", "steps": 296, "seconds": 1.09033870883286}
{"c": [8.099999999999998, 8.119999999999997], "c_hex": ["0x1.0333333333332p+3", "0x1.03d70a3d70a3cp+3"], "kind": "contact", "N": 16, "Z": [0.9980011729583832, 0.9982157992665902], "Z_arb": "[0.998108486112486698471474156631766836623348147 +/- 1.08e-4]", "steps": 295, "seconds": 1.0910672079771757}
{"c": [8.119999999999997, 8.139999999999997], "c_hex": ["0x1.03d70a3d70a3cp+3", "0x1.047ae147ae146p+3"], "kind": "contact", "N": 16, "Z": [0.9980054482201336, 0.9982180147215657], "Z_arb": "[0.998111731470849684407774740001232039341392093 +/- 1.07e-4]", "steps": 295, "seconds": 1.1345696672797203}
{"c": [8.139999999999997, 8.159999999999997], "c_hex": ["0x1.047ae147ae146p+3", "0x1.051eb851eb850p+3"], "kind": "contact", "N": 16, "Z": [0.9980097142394526, 0.9982202448774673], "Z_arb": "[0.998114979558460008867038032678782519829075454 +/- 1.06e-4]", "steps": 295, "seconds": 1.118852375075221}
{"c": [8.159999999999997, 8.179999999999996], "c_hex": ["0x1.051eb851eb850p+3", "0x1.05c28f5c28f5ap+3"], "kind": "contact", "N": 16, "Z": [0.998013970879597, 0.9982224892905973], "Z_arb": "[0.998118230085097183889175919688366216998327360 +/- 1.05e-4]", "steps": 295, "seconds": 1.1511669578030705}
{"c": [8.179999999999996, 8.199999999999996], "c_hex": ["0x1.05c28f5c28f5ap+3", "0x1.0666666666664p+3"], "kind": "contact", "N": 16, "Z": [0.9980182159818674, 0.9982247495564232], "Z_arb": "[0.998121482769145302646567145470087106381783144 +/- 1.04e-4]", "steps": 295, "seconds": 1.114492834545672}
{"c": [8.199999999999996, 8.219999999999995], "c_hex": ["0x1.0666666666664p+3", "0x1.070a3d70a3d6ep+3"], "kind": "contact", "N": 16, "Z": [0.9980224373365465, 0.9982270373380993], "Z_arb": "[0.998124737337322920692899576063764093641559127 +/- 1.03e-4]", "steps": 295, "seconds": 1.170742416754365}
{"c": [8.219999999999995, 8.239999999999995], "c_hex": ["0x1.070a3d70a3d6ep+3", "0x1.07ae147ae1478p+3"], "kind": "contact", "N": 16, "Z": [0.9980265865350076, 0.9982294005138387], "Z_arb": "[0.998127993524423206319522909297489093228789242 +/- 1.02e-4]", "steps": 295, "seconds": 1.1593998754397035}
{"c": [8.239999999999995, 8.259999999999994], "c_hex": ["0x1.07ae147ae1478p+3", "0x1.0851eb851eb82p+3"], "kind": "contact", "N": 16, "Z": [0.9980307900336263, 0.9982317121125015], "Z_arb": "[0.998131251073063881402815263142127863254799430 +/- 1.01e-4]", "steps": 295, "seconds": 1.2228884575888515}
{"c": [8.259999999999994, 8.279999999999994], "c_hex": ["0x1.0851eb851eb82p+3", "0x1.08f5c28f5c28cp+3"], "kind": "contact", "N": 16, "Z": [0.9980349828895636, 0.9982340365773295], "Z_arb": "[0.998134509733446494183720024924439068828311616 +/- 9.96e-5]", "steps": 295, "seconds": 1.1698145410045981}
{"c": [8.279999999999994, 8.299999999999994], "c_hex": ["0x1.08f5c28f5c28cp+3", "0x1.0999999999996p+3"], "kind": "contact", "N": 16, "Z": [0.9980391656666402, 0.998236372859609], "Z_arb": "[0.998137769263124597803617710730831195902359434 +/- 9.87e-5]", "steps": 295, "seconds": 1.1674221251159906}
{"c": [8.299999999999994, 8.319999999999993], "c_hex": ["0x1.0999999999996p+3", "0x1.0a3d70a3d70a0p+3"], "kind": "contact", "N": 16, "Z": [0.9980433387469716, 0.9982387201065892], "Z_arb": "[0.998141029426780431803538109363595701903218345 +/- 9.77e-5]", "steps": 295, "seconds": 1.1946515822783113}
{"c": [8.319999999999993, 8.339999999999993], "c_hex": ["0x1.0a3d70a3d70a0p+3", "0x1.0ae147ae147aap+3"], "kind": "contact", "N": 16, "Z": [0.9980475018849868, 0.9982410781070326], "Z_arb": "[0.998144289996009720514209601517654175090111117 +/- 9.68e-5]", "steps": 295, "seconds": 1.1583000412210822}
{"c": [8.339999999999993, 8.359999999999992], "c_hex": ["0x1.0ae147ae147aap+3", "0x1.0b851eb851eb4p+3"], "kind": "contact", "N": 16, "Z": [0.9980516549376589, 0.9982434465605695], "Z_arb": "[0.998147550749114233474477892695718622474405510 +/- 9.59e-5]", "steps": 295, "seconds": 1.1782493749633431}
{"c": [8.359999999999992, 8.379999999999992], "c_hex": ["0x1.0b851eb851eb4p+3", "0x1.0c28f5c28f5bep+3"], "kind": "contact", "N": 16, "Z": [0.9980557905712943, 0.9982458323705092], "Z_arb": "[0.998150811470901763117815703996187921454079958 +/- 9.51e-5]", "steps": 295, "seconds": 1.1838213745504618}
{"c": [8.379999999999992, 8.399999999999991], "c_hex": ["0x1.0c28f5c28f5bep+3", "0x1.0ccccccccccc8p+3"], "kind": "contact", "N": 16, "Z": [0.9980595964530978, 0.9982485474518885], "Z_arb": "[0.998154071952493202639324296209797142548294470 +/- 9.45e-5]", "steps": 295, "seconds": 1.1715315831825137}
{"c": [8.399999999999991, 8.419999999999991], "c_hex": ["0x1.0ccccccccccc8p+3", "0x1.0d70a3d70a3d2p+3"], "kind": "contact", "N": 16, "Z": [0.9980637113275166, 0.9982509526547563], "Z_arb": "[0.998157331991136412428764529416808744843661422 +/- 9.37e-5]", "steps": 295, "seconds": 1.084179500117898}
{"c": [8.419999999999991, 8.43999999999999], "c_hex": ["0x1.0d70a3d70a3d2p+3", "0x1.0e147ae147adcp+3"], "kind": "contact", "N": 16, "Z": [0.9980030425786924, 0.9981846843603298], "Z_arb": "[0.998093863469511156176738132858304834274108132 +/- 9.09e-5]", "steps": 294, "seconds": 1.109748000279069}
{"c": [8.43999999999999, 8.45999999999999], "c_hex": ["0x1.0e147ae147adcp+3", "0x1.0eb851eb851e6p+3"], "kind": "contact", "N": 16, "Z": [0.9980072126117382, 0.998187249979238], "Z_arb": "[0.998097231295488123811079614385588317627775016 +/- 9.01e-5]", "steps": 294, "seconds": 1.1605894593521953}
{"c": [8.45999999999999, 8.47999999999999], "c_hex": ["0x1.0eb851eb851e6p+3", "0x1.0f5c28f5c28f0p+3"], "kind": "contact", "N": 16, "Z": [0.9980113727378399, 0.9981898232396751], "Z_arb": "[0.998100597988757452719622891218461374462195229 +/- 8.93e-5]", "steps": 294, "seconds": 1.1726235002279282}
{"c": [8.47999999999999, 8.49999999999999], "c_hex": ["0x1.0f5c28f5c28f0p+3", "0x1.0fffffffffffap+3"], "kind": "contact", "N": 16, "Z": [0.9980154169986898, 0.9981925097336198], "Z_arb": "[0.998103963366154831777559715826595815056459946 +/- 8.86e-5]", "steps": 294, "seconds": 1.167970709502697}
{"c": [8.49999999999999, 8.519999999999989], "c_hex": ["0x1.0fffffffffffap+3", "0x1.10a3d70a3d704p+3"], "kind": "contact", "N": 16, "Z": [0.9980195525071754, 0.9981951019926235], "Z_arb": "[0.998107327249899530635699490854645508215435666 +/- 8.78e-5]", "steps": 294, "seconds": 1.2032605418935418}
{"c": [8.519999999999989, 8.539999999999988], "c_hex": ["0x1.10a3d70a3d704p+3", "0x1.1147ae147ae0ep+3"], "kind": "contact", "N": 16, "Z": [0.9980236660359524, 0.9981976911387039], "Z_arb": "[0.998110678587328184360151194789794873602057086 +/- 8.71e-5]", "steps": 294, "seconds": 1.2438195832073689}
{"c": [8.539999999999988, 8.559999999999988], "c_hex": ["0x1.1147ae147ae0ep+3", "0x1.11eb851eb8518p+3"], "kind": "contact", "N": 16, "Z": [0.9980277582014303, 0.998200275869237], "Z_arb": "[0.998114017035333615126448698426888990961622159 +/- 8.63e-5]", "steps": 294, "seconds": 1.240125167183578}
{"c": [8.559999999999988, 8.579999999999988], "c_hex": ["0x1.11eb851eb8518p+3", "0x1.128f5c28f5c22p+3"], "kind": "contact", "N": 16, "Z": [0.9980318406241587, 0.9982028661947392], "Z_arb": "[0.998117353409448942285962282395013379362264490 +/- 8.56e-5]", "steps": 294, "seconds": 1.4082214580848813}
{"c": [8.579999999999988, 8.599999999999987], "c_hex": ["0x1.128f5c28f5c22p+3", "0x1.133333333332cp+3"], "kind": "contact", "N": 16, "Z": [0.99803585999081, 0.9982054059465243], "Z_arb": "[0.998120632968667115047327000060443264358998579 +/- 8.48e-5]", "steps": 294, "seconds": 1.4359479174017906}
{"c": [8.599999999999987, 8.619999999999987], "c_hex": ["0x1.133333333332cp+3", "0x1.13d70a3d70a36p+3"], "kind": "contact", "N": 16, "Z": [0.9980398535490395, 0.9982079342596765], "Z_arb": "[0.998123893904357950377683398427976999830648780 +/- 8.41e-5]", "steps": 294, "seconds": 1.4743814170360565}
{"c": [8.619999999999987, 8.639999999999986], "c_hex": ["0x1.13d70a3d70a36p+3", "0x1.147ae147ae140p+3"], "kind": "contact", "N": 16, "Z": [0.9980438370906346, 0.9982104701981178], "Z_arb": "[0.998127153644376226305413852353509523301408353 +/- 8.34e-5]", "steps": 294, "seconds": 1.4503232073038816}
{"c": [8.639999999999986, 8.659999999999986], "c_hex": ["0x1.147ae147ae140p+3", "0x1.151eb851eb84ap+3"], "kind": "contact", "N": 16, "Z": [0.9980478115331329, 0.9982130124743159], "Z_arb": "[0.998130412003724452397898426348172194597179641 +/- 8.27e-5]", "steps": 294, "seconds": 1.4781218757852912}
{"c": [8.659999999999986, 8.679999999999986], "c_hex": ["0x1.151eb851eb84ap+3", "0x1.15c28f5c28f54p+3"], "kind": "contact", "N": 16, "Z": [0.9980517764269915, 0.9982155611798772], "Z_arb": "[0.998133668803434358591170485114837497951986622 +/- 8.19e-5]", "steps": 294, "seconds": 1.464710040949285}
{"c": [8.679999999999986, 8.699999999999985], "c_hex": ["0x1.15c28f5c28f54p+3", "0x1.166666666665ep+3"], "kind": "contact", "N": 16, "Z": [0.9980557245059, 0.9982181232347896], "Z_arb": "[0.998136923870344794928885991656557038569018861 +/- 8.12e-5]", "steps": 294, "seconds": 1.4798495005816221}
{"c": [8.699999999999985, 8.719999999999985], "c_hex": ["0x1.166666666665ep+3", "0x1.170a3d70a3d68p+3"], "kind": "contact", "N": 16, "Z": [0.9980596613042568, 0.9982206927695251], "Z_arb": "[0.998140177036890938318332611146972957360998956 +/- 8.06e-5]", "steps": 294, "seconds": 1.5213020835071802}
{"c": [8.719999999999985, 8.739999999999984], "c_hex": ["0x1.170a3d70a3d68p+3", "0x1.17ae147ae1472p+3"], "kind": "contact", "N": 16, "Z": [0.9980635891541826, 0.9982232671276255], "Z_arb": "[0.998143428140904013391587857790944968172509474 +/- 7.99e-5]", "steps": 294, "seconds": 1.441264582797885}
{"c": [8.739999999999984, 8.759999999999984], "c_hex": ["0x1.17ae147ae1472p+3", "0x1.1851eb851eb7cp+3"], "kind": "contact", "N": 16, "Z": [0.9980011191872122, 0.9981574612996171], "Z_arb": "[0.998079290243414683976570289966306136112325553 +/- 7.82e-5]", "steps": 293, "seconds": 1.3568807085976005}
{"c": [8.759999999999984, 8.779999999999983], "c_hex": ["0x1.1851eb851eb7cp+3", "0x1.18f5c28f5c286p+3"], "kind": "contact", "N": 16, "Z": [0.9980051244687187, 0.9981601639994011], "Z_arb": "[0.998082644234059919326959309847861064676426372 +/- 7.76e-5]", "steps": 293, "seconds": 1.355669291689992}
{"c": [8.779999999999983, 8.799999999999983], "c_hex": ["0x1.18f5c28f5c286p+3", "0x1.1999999999990p+3"], "kind": "contact", "N": 16, "Z": [0.9980091204721492, 0.9981628706824514], "Z_arb": "[0.998085995577300268773642601904973564941180929 +/- 7.69e-5]", "steps": 293, "seconds": 1.3840905418619514}
{"c": [8.799999999999983, 8.819999999999983], "c_hex": ["0x1.1999999999990p+3", "0x1.1a3d70a3d709ap+3"], "kind": "contact", "N": 16, "Z": [0.9980131061435097, 0.9981655821119443], "Z_arb": "[0.998089344127727035580891979005685128481163886 +/- 7.63e-5]", "steps": 293, "seconds": 1.2099909167736769}
{"c": [8.819999999999983, 8.839999999999982], "c_hex": ["0x1.1a3d70a3d709ap+3", "0x1.1ae147ae147a4p+3"], "kind": "contact", "N": 16, "Z": [0.998016780216219, 0.9981685982836985], "Z_arb": "[0.998092689249958702755923623355841941679576270 +/- 7.60e-5]", "steps": 293, "seconds": 1.1662993747740984}
{"c": [8.839999999999982, 8.859999999999982], "c_hex": ["0x1.1ae147ae147a4p+3", "0x1.1b851eb851eaep+3"], "kind": "contact", "N": 16, "Z": [0.9980207498289968, 0.9981713084761892], "Z_arb": "[0.998096029152592973010633961797596821606105924 +/- 7.53e-5]", "steps": 293, "seconds": 1.2747089164331555}
{"c": [8.859999999999982, 8.879999999999981], "c_hex": ["0x1.1b851eb851eaep+3", "0x1.1c28f5c28f5b8p+3"], "kind": "contact", "N": 16, "Z": [0.9980247030049775, 0.9981740287243265], "Z_arb": "[0.998099365864652000065126005358686884050732230 +/- 7.47e-5]", "steps": 293, "seconds": 1.2721962071955204}
{"c": [8.879999999999981, 8.89999999999998], "c_hex": ["0x1.1c28f5c28f5b8p+3", "0x1.1ccccccccccc2p+3"], "kind": "contact", "N": 16, "Z": [0.998028522585448, 0.9981768759312696], "Z_arb": "[0.998102699258358849464461476377012970075235728 +/- 7.42e-5]", "steps": 293, "seconds": 1.3194882916286588}
{"c": [8.89999999999998, 8.91999999999998], "c_hex": ["0x1.1ccccccccccc2p+3", "0x1.1d70a3d70a3ccp+3"], "kind": "contact", "N": 16, "Z": [0.9980324564615699, 0.9981796019584097], "Z_arb": "[0.998106029209989802435579137102108448232890377 +/- 7.36e-5]", "steps": 293, "seconds": 1.2446390418335795}
{"c": [8.91999999999998, 8.93999999999998], "c_hex": ["0x1.1d70a3d70a3ccp+3", "0x1.1e147ae147ad6p+3"], "kind": "contact", "N": 16, "Z": [0.9980363808485255, 0.9981823303509649], "Z_arb": "[0.998109355599745250735248037422205970956080708 +/- 7.30e-5]", "steps": 293, "seconds": 1.332437583245337}
{"c": [8.93999999999998, 8.95999999999998], "c_hex": ["0x1.1e147ae147ad6p+3", "0x1.1eb851eb851e0p+3"], "kind": "contact", "N": 16, "Z": [0.9980402956188333, 0.9981850610044184], "Z_arb": "[0.998112678311625913853633656929547694564111186 +/- 7.24e-5]", "steps": 293, "seconds": 1.3225309997797012}
{"c": [8.95999999999998, 8.979999999999979], "c_hex": ["0x1.1eb851eb851e0p+3", "0x1.1f5c28f5c28eap+3"], "kind": "contact", "N": 16, "Z": [0.9980441998350367, 0.9981877946315916], "Z_arb": "[0.998115997233314084192192068332736775356988798 +/- 7.18e-5]", "steps": 293, "seconds": 1.5300557920709252}
{"c": [8.979999999999979, 8.999999999999979], "c_hex": ["0x1.1f5c28f5c28eap+3", "0x1.1fffffffffff4p+3"], "kind": "contact", "N": 16, "Z": [0.9980480941993134, 0.9981905303128059], "Z_arb": "[0.998119312256059622110186191670583326341694440 +/- 7.13e-5]", "steps": 293, "seconds": 1.3780696671456099}
{"c": [8.999999999999979, 9.019999999999978], "c_hex": ["0x1.1fffffffffff4p+3", "0x1.20a3d70a3d6fep+3"], "kind": "contact", "N": 16, "Z": [0.9980519791048883, 0.9981932674442526], "Z_arb": "[0.998122623274570452844090851242574663145567927 +/- 7.07e-5]", "steps": 293, "seconds": 1.3896737080067396}
{"c": [9.019999999999978, 9.039999999999978], "c_hex": ["0x1.20a3d70a3d6fep+3", "0x1.2147ae147ae08p+3"], "kind": "contact", "N": 16, "Z": [0.9980558544998444, 0.9981960058739703], "Z_arb": "[0.998125930186907321615289940979271319841546771 +/- 7.01e-5]", "steps": 293, "seconds": 1.4325850000604987}
{"c": [9.039999999999978, 9.059999999999977], "c_hex": ["0x1.2147ae147ae08p+3", "0x1.21eb851eb8512p+3"], "kind": "contact", "N": 16, "Z": [0.9980597203331287, 0.9981987454556365], "Z_arb": "[0.998129232894382591197055445682906576115877695 +/- 6.96e-5]", "steps": 293, "seconds": 1.3889483325183392}
{"c": [9.059999999999977, 9.079999999999977], "c_hex": ["0x1.21eb851eb8512p+3", "0x1.228f5c28f5c1cp+3"], "kind": "contact", "N": 16, "Z": [0.9980635696600307, 0.998201492942895], "Z_arb": "[0.998132531301462874282878553130609174059378473 +/- 6.90e-5]", "steps": 293, "seconds": 1.3644799580797553}
{"c": [9.079999999999977, 9.099999999999977], "c_hex": ["0x1.228f5c28f5c1cp+3", "0x1.2333333333326p+3"], "kind": "contact", "N": 16, "Z": [0.9980002399192113, 0.9981354718419523], "Z_arb": "[0.998067855880581724921002023435844901663720227 +/- 6.77e-5]", "steps": 292, "seconds": 1.2122338749468327}
{"c": [9.099999999999977, 9.119999999999976], "c_hex": ["0x1.2333333333326p+3", "0x1.23d70a3d70a30p+3"], "kind": "contact", "N": 16, "Z": [0.9980041675555217, 0.9981383396502258], "Z_arb": "[0.998071253602873706018468977081168374699100328 +/- 6.71e-5]", "steps": 292, "seconds": 1.153874416835606}
{"c": [9.119999999999976, 9.139999999999976], "c_hex": ["0x1.23d70a3d70a30p+3", "0x1.247ae147ae13ap+3"], "kind": "contact", "N": 16, "Z": [0.9980080843700423, 0.9981412063291946], "Z_arb": "[0.998074645349618438479824088411302938246850367 +/- 6.66e-5]", "steps": 292, "seconds": 1.2093237088993192}
{"c": [9.139999999999976, 9.159999999999975], "c_hex": ["0x1.247ae147ae13ap+3", "0x1.251eb851eb844p+3"], "kind": "contact", "N": 16, "Z": [0.9980120095479074, 0.9981440549941151], "Z_arb": "[0.998078032271011237241630804400540709124814282 +/- 6.61e-5]", "steps": 292, "seconds": 1.1423095827922225}
{"c": [9.159999999999975, 9.179999999999975], "c_hex": ["0x1.251eb851eb844p+3", "0x1.25c28f5c28f4ep+3"], "kind": "contact", "N": 16, "Z": [0.9980159057111302, 0.998146922857617], "Z_arb": "[0.998081414284373573219942012516139205042569545 +/- 6.56e-5]", "steps": 292, "seconds": 1.0988352913409472}
{"c": [9.179999999999975, 9.199999999999974], "c_hex": ["0x1.25c28f5c28f4ep+3", "0x1.2666666666658p+3"], "kind": "contact", "N": 16, "Z": [0.998019792200397, 0.998149790419051], "Z_arb": "[0.998084791309724104198659697510749827258722988 +/- 6.50e-5]", "steps": 292, "seconds": 1.1580787505954504}
{"c": [9.199999999999974, 9.219999999999974], "c_hex": ["0x1.2666666666658p+3", "0x1.270a3d70a3d62p+3"], "kind": "contact", "N": 16, "Z": [0.9980236689873461, 0.9981526575520574], "Z_arb": "[0.998088163269701776033780038235942339021152622 +/- 6.45e-5]", "steps": 292, "seconds": 1.145337000489235}
{"c": [9.219999999999974, 9.239999999999974], "c_hex": ["0x1.270a3d70a3d62p+3", "0x1.27ae147ae146cp+3"], "kind": "contact", "N": 16, "Z": [0.9980275359907957, 0.9981555241881874], "Z_arb": "[0.998091530089491587316999914382668873318431446 +/- 6.40e-5]", "steps": 292, "seconds": 1.2299115406349301}
{"c": [9.239999999999974, 9.259999999999973], "c_hex": ["0x1.27ae147ae146cp+3", "0x1.2851eb851eb76p+3"], "kind": "contact", "N": 16, "Z": [0.9980313925737229, 0.998158390819783], "Z_arb": "[0.998094891696752888803696174292245085093581557 +/- 6.35e-5]", "steps": 292, "seconds": 1.2503441674634814}
{"c": [9.259999999999973, 9.279999999999973], "c_hex": ["0x1.2851eb851eb76p+3", "0x1.28f5c28f5c280p+3"], "kind": "contact", "N": 16, "Z": [0.998035236324243, 0.9981612597188573], "Z_arb": "[0.998098248021550117082445574173855194199699768 +/- 6.31e-5]", "steps": 292, "seconds": 1.296563540585339}
{"c": [9.279999999999973, 9.299999999999972], "c_hex": ["0x1.28f5c28f5c280p+3", "0x1.299999999998ap+3"], "kind": "contact", "N": 16, "Z": [0.9980388858718784, 0.9981643121206932], "Z_arb": "[0.998101598996285848641523285803888377190047857 +/- 6.28e-5]", "steps": 292, "seconds": 1.4004286667332053}
{"c": [9.299999999999972, 9.319999999999972], "c_hex": ["0x1.299999999998ap+3", "0x1.2a3d70a3d7094p+3"], "kind": "contact", "N": 16, "Z": [0.9980427090494154, 0.9981671800618567], "Z_arb": "[0.998104944555636078672919101549132669004478581 +/- 6.23e-5]", "steps": 292, "seconds": 1.2896984592080116}
{"c": [9.319999999999972, 9.339999999999971], "c_hex": ["0x1.2a3d70a3d7094p+3", "0x1.2ae147ae1479ep+3"], "kind": "contact", "N": 16, "Z": [0.9980465223303558, 0.9981700469426193], "Z_arb": "[0.998108284636487632532939280019314956712925558 +/- 6.18e-5]", "steps": 292, "seconds": 1.2537968326359987}
{"c": [9.339999999999971, 9.359999999999971], "c_hex": ["0x1.2ae147ae1479ep+3", "0x1.2b851eb851ea8p+3"], "kind": "contact", "N": 16, "Z": [0.99805023546108, 0.9981730028946753], "Z_arb": "[0.998111619177877618542682018919105670588014839 +/- 6.14e-5]", "steps": 292, "seconds": 1.2314830413088202}
{"c": [9.359999999999971, 9.37999999999997], "c_hex": ["0x1.2b851eb851ea8p+3", "0x1.2c28f5c28f5b2p+3"], "kind": "contact", "N": 16, "Z": [0.9980540292319294, 0.9981758670099402], "Z_arb": "[0.998114948120934838177178779037185391783260345 +/- 6.10e-5]", "steps": 292, "seconds": 1.202057416550815}
{"c": [9.37999999999997, 9.39999999999997], "c_hex": ["0x1.2c28f5c28f5b2p+3", "0x1.2ccccccccccbcp+3"], "kind": "contact", "N": 16, "Z": [0.9980578132237335, 0.9981787295939125], "Z_arb": "[0.998118271408823077035699753365083914521126030 +/- 6.05e-5]", "steps": 292, "seconds": 1.1927451668307185}
{"c": [9.39999999999997, 9.41999999999997], "c_hex": ["0x1.2ccccccccccbcp+3", "0x1.2d70a3d70a3c6p+3"], "kind": "contact", "N": 16, "Z": [0.998061587415856, 0.9981815905575164], "Z_arb": "[0.998121588986686199164968934791781941572357757 +/- 6.01e-5]", "steps": 292, "seconds": 1.1923611676320434}
{"c": [9.41999999999997, 9.43999999999997], "c_hex": ["0x1.2d70a3d70a3c6p+3", "0x1.2e147ae147ad0p+3"], "kind": "contact", "N": 16, "Z": [0.9980653450472974, 0.9981844428542848], "Z_arb": "[0.998124893950791064266919584902637453830119194 +/- 5.96e-5]", "steps": 292, "seconds": 1.2495969161391258}
{"c": [9.43999999999997, 9.459999999999969], "c_hex": ["0x1.2e147ae147ad0p+3", "0x1.2eb851eb851dap+3"], "kind": "contact", "N": 16, "Z": [0.9980012565897213, 0.9981181772272595], "Z_arb": "[0.998059716908490428325645050862070732907181317 +/- 5.85e-5]", "steps": 291, "seconds": 1.131691542454064}
{"c": [9.459999999999969, 9.479999999999968], "c_hex": ["0x1.2eb851eb851dap+3", "0x1.2f5c28f5c28e4p+3"], "kind": "contact", "N": 16, "Z": [0.9980050826777953, 0.9981211305834308], "Z_arb": "[0.998063106630613060609135584975628621425520731 +/- 5.81e-5]", "steps": 291, "seconds": 1.1234707506373525}
{"c": [9.479999999999968, 9.499999999999968], "c_hex": ["0x1.2f5c28f5c28e4p+3", "0x1.2ffffffffffeep+3"], "kind": "contact", "N": 16, "Z": [0.9980088941940514, 0.9981240861882065], "Z_arb": "[0.998066490191128963012260592055136727370578654 +/- 5.76e-5]", "steps": 291, "seconds": 1.124150083400309}
{"c": [9.499999999999968, 9.519999999999968], "c_hex": ["0x1.2ffffffffffeep+3", "0x1.30a3d70a3d6f8p+3"], "kind": "contact", "N": 16, "Z": [0.9980126953221478, 0.9981270397634199], "Z_arb": "[0.998069867542783856772714239775120275745384664 +/- 5.72e-5]", "steps": 291, "seconds": 1.1035397499799728}
{"c": [9.519999999999968, 9.539999999999967], "c_hex": ["0x1.30a3d70a3d6f8p+3", "0x1.3147ae147ae02p+3"], "kind": "contact", "N": 16, "Z": [0.9980164863383885, 0.9981299909416801], "Z_arb": "[0.998073238640034246675371166511605371284031951 +/- 5.68e-5]", "steps": 291, "seconds": 1.0894850827753544}
{"c": [9.539999999999967, 9.559999999999967], "c_hex": ["0x1.3147ae147ae02p+3", "0x1.31eb851eb850cp+3"], "kind": "contact", "N": 16, "Z": [0.9980202670346747, 0.9981329398433296], "Z_arb": "[0.998076603439002148159565304050498708916565962 +/- 5.64e-5]", "steps": 291, "seconds": 1.104168082587421}
{"c": [9.559999999999967, 9.579999999999966], "c_hex": ["0x1.31eb851eb850cp+3", "0x1.328f5c28f5c16p+3"], "kind": "contact", "N": 16, "Z": [0.9980240376977031, 0.9981358860971593], "Z_arb": "[0.998079961897431162075718141592184932027777063 +/- 5.60e-5]", "steps": 291, "seconds": 1.1376753328368068}
{"c": [9.579999999999966, 9.599999999999966], "c_hex": ["0x1.328f5c28f5c16p+3", "0x1.3333333333320p+3"], "kind": "contact", "N": 16, "Z": [0.9980277984378859, 0.9981388295114019], "Z_arb": "[0.998083313974643850531169565503796628796800500 +/- 5.56e-5]", "steps": 291, "seconds": 1.1110127922147512}
{"c": [9.599999999999966, 9.619999999999965], "c_hex": ["0x1.3333333333320p+3", "0x1.33d70a3d70a2ap+3"], "kind": "contact", "N": 16, "Z": [0.9980315492540547, 0.998141770008946], "Z_arb": "[0.998086659631500361654982628522637786361930386 +/- 5.52e-5]", "steps": 291, "seconds": 1.1008947920054197}
{"c": [9.619999999999965, 9.639999999999965], "c_hex": ["0x1.33d70a3d70a2ap+3", "0x1.347ae147ae134p+3"], "kind": "contact", "N": 16, "Z": [0.9980352901330098, 0.9981447075277068], "Z_arb": "[0.998089998830358263442665881647618493815367522 +/- 5.48e-5]", "steps": 291, "seconds": 1.1215792084112763}
{"c": [9.639999999999965, 9.659999999999965], "c_hex": ["0x1.347ae147ae134p+3", "0x1.351eb851eb83ep+3"], "kind": "contact", "N": 16, "Z": [0.9980390207749842, 0.9981476422950829], "Z_arb": "[0.998093331535033539426526616368029635757876723 +/- 5.44e-5]", "steps": 291, "seconds": 1.1287229163572192}
{"c": [9.659999999999965, 9.679999999999964], "c_hex": ["0x1.351eb851eb83ep+3", "0x1.35c28f5c28f48p+3"], "kind": "contact", "N": 16, "Z": [0.9980426881576407, 0.9981505211540185], "Z_arb": "[0.998096604655829583566087430603976879006098976 +/- 5.40e-5]", "steps": 291, "seconds": 1.117368832230568}
{"c": [9.679999999999964, 9.699999999999964], "c_hex": ["0x1.35c28f5c28f48p+3", "0x1.3666666666652p+3"], "kind": "contact", "N": 16, "Z": [0.9980461595471012, 0.9981535634353521], "Z_arb": "[0.998099861491226633143652840543039083706993911 +/- 5.38e-5]", "steps": 291, "seconds": 1.235340042039752}
{"c": [9.699999999999964, 9.719999999999963], "c_hex": ["0x1.3666666666652p+3", "0x1.370a3d70a3d5cp+3"], "kind": "contact", "N": 16, "Z": [0.9980497975892334, 0.9981564279779337], "Z_arb": "[0.998103112783583565030194684370848847412741952 +/- 5.34e-5]", "steps": 291, "seconds": 1.29173787496984}
{"c": [9.719999999999963, 9.739999999999963], "c_hex": ["0x1.370a3d70a3d5cp+3", "0x1.37ae147ae1466p+3"], "kind": "contact", "N": 16, "Z": [0.9980534264851745, 0.9981592904646311], "Z_arb": "[0.998106358474902787920936563364935767346097666 +/- 5.30e-5]", "steps": 291, "seconds": 1.204590667039156}
{"c": [9.739999999999963, 9.759999999999962], "c_hex": ["0x1.37ae147ae1466p+3", "0x1.3851eb851eb70p+3"], "kind": "contact", "N": 16, "Z": [0.998057046163294, 0.9981621508557601], "Z_arb": "[0.998109598509527098844499965593616742135902013 +/- 5.26e-5]", "steps": 291, "seconds": 1.1998428339138627}
{"c": [9.759999999999962, 9.779999999999962], "c_hex": ["0x1.3851eb851eb70p+3", "0x1.38f5c28f5c27ap+3"], "kind": "contact", "N": 16, "Z": [0.9980606566707441, 0.9981650089973605], "Z_arb": "[0.998112832834052231977171729178943711952315211 +/- 5.22e-5]", "steps": 291, "seconds": 1.1531191254034638}
{"c": [9.779999999999962, 9.799999999999962], "c_hex": ["0x1.38f5c28f5c27ap+3", "0x1.3999999999984p+3"], "kind": "contact", "N": 16, "Z": [0.9980642582522736, 0.9981678645422141], "Z_arb": "[0.998116061397243803129018394552624596946904445 +/- 5.19e-5]", "steps": 291, "seconds": 1.2638724585995078}
{"c": [9.799999999999962, 9.819999999999961], "c_hex": ["0x1.3999999999984p+3", "0x1.3a3d70a3d708ep+3"], "kind": "contact", "N": 16, "Z": [0.9980678488614889, 0.9981707194384277], "Z_arb": "[0.998119284149958359515224023776392113862261609 +/- 5.15e-5]", "steps": 291, "seconds": 1.266598166897893}
{"c": [9.819999999999961, 9.83999999999996], "c_hex": ["0x1.3a3d70a3d708ep+3", "0x1.3ae147ae14798p+3"], "kind": "contact", "N": 16, "Z": [0.9980030217787947, 0.9981041514605473], "Z_arb": "[0.998053586619671013828035262433285284900745864 +/- 5.06e-5]", "steps": 290, "seconds": 1.2492004176601768}
{"c": [9.83999999999996, 9.85999999999996], "c_hex": ["0x1.3ae147ae14798p+3", "0x1.3b851eb851ea2p+3"], "kind": "contact", "N": 16, "Z": [0.9980066923212417, 0.998107112650446], "Z_arb": "[0.998056902485843890314362941883993389398260949 +/- 5.03e-5]", "steps": 290, "seconds": 1.3641511676833034}
{"c": [9.85999999999996, 9.87999999999996], "c_hex": ["0x1.3b851eb851ea2p+3", "0x1.3c28f5c28f5acp+3"], "kind": "contact", "N": 16, "Z": [0.998010352891522, 0.9981100715388563], "Z_arb": "[0.998060212215189091818239994571972318713240636 +/- 4.99e-5]", "steps": 290, "seconds": 1.5504635404795408}
{"c": [9.87999999999996, 9.89999999999996], "c_hex": ["0x1.3c28f5c28f5acp+3", "0x1.3ccccccccccb6p+3"], "kind": "contact", "N": 16, "Z": [0.9980140041253134, 0.9981130274050585], "Z_arb": "[0.998063515765185899379011396536240151143532799 +/- 4.96e-5]", "steps": 290, "seconds": 1.840284333564341}
{"c": [9.89999999999996, 9.919999999999959], "c_hex": ["0x1.3ccccccccccb6p+3", "0x1.3d70a3d70a3c0p+3"], "kind": "contact", "N": 16, "Z": [0.9980176462691225, 0.9981159799210993], "Z_arb": "[0.998066813095110913993136908371519777196195494 +/- 4.92e-5]", "steps": 290, "seconds": 1.8841242492198944}
{"c": [9.919999999999959, 9.939999999999959], "c_hex": ["0x1.3d70a3d70a3c0p+3", "0x1.3e147ae147acap+3"], "kind": "contact", "N": 16, "Z": [0.9980212792868043, 0.9981189290451496], "Z_arb": "[0.998070104165976996300217427661064022535639732 +/- 4.89e-5]", "steps": 290, "seconds": 1.8007538756355643}
{"c": [9.939999999999959, 9.959999999999958], "c_hex": ["0x1.3e147ae147acap+3", "0x1.3eb851eb851d4p+3"], "kind": "contact", "N": 16, "Z": [0.9980249928881678, 0.998121784992782], "Z_arb": "[0.998073388940474904770632948122902810163319433 +/- 4.84e-5]", "steps": 290, "seconds": 1.769454000517726}
{"c": [9.959999999999958, 9.979999999999958], "c_hex": ["0x1.3eb851eb851d4p+3", "0x1.3f5c28f5c28dep+3"], "kind": "contact", "N": 16, "Z": [0.9980286068208095, 0.9981247279450254], "Z_arb": "[0.998076667382917469372600310603575770677960532 +/- 4.81e-5]", "steps": 290, "seconds": 1.8069277498871088}
{"c": [9.979999999999958, 9.999999999999957], "c_hex": ["0x1.3f5c28f5c28dep+3", "0x1.3ffffffffffe8p+3"], "kind": "contact", "N": 16, "Z": [0.9980322115166279, 0.9981276674017444], "Z_arb": "[0.998079939459186157796291694116938828611465561 +/- 4.78e-5]", "steps": 290, "seconds": 1.6015007495880127}
{"c": [9.999999999999957, 10.019999999999957], "c_hex": ["0x1.3ffffffffffe8p+3", "0x1.40a3d70a3d6f2p+3"], "kind": "contact", "N": 16, "Z": [0.9980358071416328, 0.9981306031317271], "Z_arb": "[0.998083205136679897351383789053275038486791953 +/- 4.74e-5]", "steps": 290, "seconds": 1.1486781248822808}
{"c": [10.019999999999957, 10.039999999999957], "c_hex": ["0x1.40a3d70a3d6f2p+3", "0x1.4147ae147adfcp+3"], "kind": "contact", "N": 16, "Z": [0.9980393912988115, 0.9981335374697207], "Z_arb": "[0.998086464384266025142775231981095124580270001 +/- 4.71e-5]", "steps": 290, "seconds": 1.1571623338386416}
{"c": [10.039999999999957, 10.059999999999956], "c_hex": ["0x1.4147ae147adfcp+3", "0x1.41eb851eb8506p+3"], "kind": "contact", "N": 16, "Z": [0.998042964692756, 0.9981364696517105], "Z_arb": "[0.998089717172233250542681604021626094818916887 +/- 4.68e-5]", "steps": 290, "seconds": 1.1254302505403757}
{"c": [10.059999999999956, 10.079999999999956], "c_hex": ["0x1.41eb851eb8506p+3", "0x1.428f5c28f5c10p+3"], "kind": "contact", "N": 16, "Z": [0.9980465287485586, 0.9981393978411136], "Z_arb": "[0.998092963294836143161555136905884309387423623 +/- 4.65e-5]", "steps": 290, "seconds": 1.1429127911105752}
{"c": [10.079999999999956, 10.099999999999955], "c_hex": ["0x1.428f5c28f5c10p+3", "0x1.433333333331ap+3"], "kind": "contact", "N": 16, "Z": [0.9980500807694872, 0.9981423208702858], "Z_arb": "[0.998096200819886451248342641599146272870531189 +/- 4.62e-5]", "steps": 290, "seconds": 1.1199486246332526}
{"c": [10.099999999999955, 10.119999999999955], "c_hex": ["0x1.433333333331ap+3", "0x1.43d70a3d70a24p+3"], "kind": "contact", "N": 16, "Z": [0.9980536235609624, 0.9981452400653544], "Z_arb": "[0.998099431813158390560560484440717035920871635 +/- 4.59e-5]", "steps": 290, "seconds": 1.084050583653152}
{"c": [10.119999999999955, 10.139999999999954], "c_hex": ["0x1.43d70a3d70a24p+3", "0x1.447ae147ae12ep+3"], "kind": "contact", "N": 16, "Z": [0.9980571573229287, 0.9981481551774285], "Z_arb": "[0.998102656250178543154857241275574023381557820 +/- 4.55e-5]", "steps": 290, "seconds": 1.1072481255978346}
{"c": [10.139999999999954, 10.159999999999954], "c_hex": ["0x1.447ae147ae12ep+3", "0x1.451eb851eb838p+3"], "kind": "contact", "N": 16, "Z": [0.9980605075010573, 0.9981512407143132], "Z_arb": "[0.998105874107685263605788119119952481377726786 +/- 4.54e-5]", "steps": 290, "seconds": 1.1614279579371214}
{"c": [10.159999999999954, 10.179999999999954], "c_hex": ["0x1.451eb851eb838p+3", "0x1.45c28f5c28f42p+3"], "kind": "contact", "N": 16, "Z": [0.9980641233726825, 0.9981540473545009], "Z_arb": "[0.998109085363591704557075364749939286101618356 +/- 4.50e-5]", "steps": 290, "seconds": 1.1286433329805732}
{"c": [10.179999999999954, 10.199999999999953], "c_hex": ["0x1.45c28f5c28f42p+3", "0x1.466666666664cp+3"], "kind": "contact", "N": 16, "Z": [0.9980676307362979, 0.9981569492576026], "Z_arb": "[0.998112289996950229468648206709359933616264715 +/- 4.47e-5]", "steps": 290, "seconds": 1.1511774584650993}
{"c": [10.199999999999953, 10.219999999999953], "c_hex": ["0x1.466666666664cp+3", "0x1.470a3d70a3d56p+3"], "kind": "contact", "N": 16, "Z": [0.9980021172753986, 0.9980900162322479], "Z_arb": "[0.998046066753823210964069447577493998333654471 +/- 4.40e-5]", "steps": 289, "seconds": 1.1088287085294724}
{"c": [10.219999999999953, 10.239999999999952], "c_hex": ["0x1.470a3d70a3d56p+3", "0x1.47ae147ae1460p+3"], "kind": "contact", "N": 16, "Z": [0.9980057069941703, 0.9980930177228158], "Z_arb": "[0.998049362358493017354522786086320910017305687 +/- 4.37e-5]", "steps": 289, "seconds": 1.1336389994248748}
{"c": [10.239999999999952, 10.259999999999952], "c_hex": ["0x1.47ae147ae1460p+3", "0x1.4851eb851eb6ap+3"], "kind": "contact", "N": 16, "Z": [0.9980092874664614, 0.9980960146836562], "Z_arb": "[0.998052651075058817411532211668272091254002734 +/- 4.34e-5]", "steps": 289, "seconds": 1.0875548338517547}
{"c": [10.259999999999952, 10.279999999999951], "c_hex": ["0x1.4851eb851eb6ap+3", "0x1.48f5c28f5c274p+3"], "kind": "contact", "N": 16, "Z": [0.9980128585852158, 0.9980990071876793], "Z_arb": "[0.998055932886447528112650963785450376609308505 +/- 4.31e-5]", "steps": 289, "seconds": 1.1851489581167698}
{"c": [10.279999999999951, 10.299999999999951], "c_hex": ["0x1.48f5c28f5c274p+3", "0x1.499999999997ep+3"], "kind": "contact", "N": 16, "Z": [0.9980164175912731, 0.9981019979619106], "Z_arb": "[0.998059207776591800018215747251630106583109431 +/- 4.28e-5]", "steps": 289, "seconds": 1.053232291713357}
{"c": [10.299999999999951, 10.31999999999995], "c_hex": ["0x1.499999999997ep+3", "0x1.4a3d70a3d7088p+3"], "kind": "contact", "N": 16, "Z": [0.9980199669373425, 0.9981049845234587], "Z_arb": "[0.998062475730400636469177468589114093665356203 +/- 4.26e-5]", "steps": 289, "seconds": 1.066554999910295}
{"c": [10.31999999999995, 10.33999999999995], "c_hex": ["0x1.4a3d70a3d7088p+3", "0x1.4ae147ae14792p+3"], "kind": "contact", "N": 16, "Z": [0.9980235066770953, 0.9981079667903667], "Z_arb": "[0.998065736733731028412795504245869279285474981 +/- 4.23e-5]", "steps": 289, "seconds": 1.09277933370322}
{"c": [10.33999999999995, 10.35999999999995], "c_hex": ["0x1.4ae147ae14792p+3", "0x1.4b851eb851e9cp+3"], "kind": "contact", "N": 16, "Z": [0.9980270372167566, 0.9981109443299645], "Z_arb": "[0.998068990773360562088731121539434346348506935 +/- 4.20e-5]", "steps": 289, "seconds": 1.0347439171746373}
{"c": [10.35999999999995, 10.37999999999995], "c_hex": ["0x1.4b851eb851e9cp+3", "0x1.4c28f5c28f5a6p+3"], "kind": "contact", "N": 16, "Z": [0.9980305586551839, 0.9981139170187381], "Z_arb": "[0.998072237836960953418263528325312490559221341 +/- 4.17e-5]", "steps": 289, "seconds": 1.0926074590533972}
{"c": [10.37999999999995, 10.399999999999949], "c_hex": ["0x1.4c28f5c28f5a6p+3", "0x1.4ccccccccccb0p+3"], "kind": "contact", "N": 16, "Z": [0.9980340709974588, 0.9981168848286862], "Z_arb": "[0.998075477913072469533716966654942911542026011 +/- 4.15e-5]", "steps": 289, "seconds": 1.0601163329556584}
{"c": [10.399999999999949, 10.419999999999948], "c_hex": ["0x1.4ccccccccccb0p+3", "0x1.4d70a3d70a3bap+3"], "kind": "contact", "N": 16, "Z": [0.998037574254566, 0.9981198477275925], "Z_arb": "[0.998078710991079202400871068117275655769957147 +/- 4.12e-5]", "steps": 289, "seconds": 1.0734248328953981}
{"c": [10.419999999999948, 10.439999999999948], "c_hex": ["0x1.4d70a3d70a3bap+3", "0x1.4e147ae147ac4p+3"], "kind": "contact", "N": 16, "Z": [0.9980409792681769, 0.998122870634626], "Z_arb": "[0.998081924951401490587751437179913229183753512 +/- 4.10e-5]", "steps": 289, "seconds": 1.0781102497130632}
{"c": [10.439999999999948, 10.459999999999948], "c_hex": ["0x1.4e147ae147ac4p+3", "0x1.4eb851eb851cep+3"], "kind": "contact", "N": 16, "Z": [0.9980444501964812, 0.9981258077109135], "Z_arb": "[0.998085128953697417904899390027297269967426849 +/- 4.07e-5]", "steps": 289, "seconds": 1.0729357907548547}
{"c": [10.459999999999948, 10.479999999999947], "c_hex": ["0x1.4eb851eb851cep+3", "0x1.4f5c28f5c28d8p+3"], "kind": "contact", "N": 16, "Z": [0.9980479120298718, 0.9981287397759184], "Z_arb": "[0.998088325902895109886402323649223492615000262 +/- 4.05e-5]", "steps": 289, "seconds": 1.0417817495763302}
{"c": [10.479999999999947, 10.499999999999947], "c_hex": ["0x1.4f5c28f5c28d8p+3", "0x1.4ffffffffffe2p+3"], "kind": "contact", "N": 16, "Z": [0.9980513647725937, 0.9981316668096707], "Z_arb": "[0.998091515791132219007778373838368759494698268 +/- 4.02e-5]", "steps": 289, "seconds": 1.0452790828421712}
{"c": [10.499999999999947, 10.519999999999946], "c_hex": ["0x1.4ffffffffffe2p+3", "0x1.50a3d70a3d6ecp+3"], "kind": "contact", "N": 16, "Z": [0.9980548084357587, 0.9981345887867884], "Z_arb": "[0.998094698611273500712345868793919028305822150 +/- 3.99e-5]", "steps": 289, "seconds": 1.1135852923616767}
{"c": [10.519999999999946, 10.539999999999946], "c_hex": ["0x1.50a3d70a3d6ecp+3", "0x1.5147ae147adf6p+3"], "kind": "contact", "N": 16, "Z": [0.99805824184509, 0.998137506868691], "Z_arb": "[0.998097874356890414478144376740213524693158990 +/- 3.97e-5]", "steps": 289, "seconds": 1.0505736665800214}
{"c": [10.539999999999946, 10.559999999999945], "c_hex": ["0x1.5147ae147adf6p+3", "0x1.51eb851eb8500p+3"], "kind": "contact", "N": 16, "Z": [0.99806166376015, 0.9981404222843326], "Z_arb": "[0.998101043022241354907867979237016083327939452 +/- 3.94e-5]", "steps": 289, "seconds": 1.053501833230257}
{"c": [10.559999999999945, 10.579999999999945], "c_hex": ["0x1.51eb851eb8500p+3", "0x1.528f5c28f5c0ap+3"], "kind": "contact", "N": 16, "Z": [0.9980650765917105, 0.9981433326127944], "Z_arb": "[0.998104204602252495012807349414716044853027579 +/- 3.92e-5]", "steps": 289, "seconds": 1.0349187077954412}
{"c": [10.579999999999945, 10.599999999999945], "c_hex": ["0x1.528f5c28f5c0ap+3", "0x1.5333333333314p+3"], "kind": "contact", "N": 16, "Z": [0.9980684804431219, 0.9981462377418766], "Z_arb": "[0.998107359092499209983787098920499077561482789 +/- 3.89e-5]", "steps": 289, "seconds": 1.0580662926658988}
{"c": [10.599999999999945, 10.619999999999944], "c_hex": ["0x1.5333333333314p+3", "0x1.53d70a3d70a1ep+3"], "kind": "contact", "N": 16, "Z": [0.9980023393945641, 0.9980789300750288], "Z_arb": "[0.998040634734796466674075220178682268975746761 +/- 3.83e-5]", "steps": 288, "seconds": 1.0800345409661531}
{"c": [10.619999999999944, 10.639999999999944], "c_hex": ["0x1.53d70a3d70a1ep+3", "0x1.547ae147ae128p+3"], "kind": "contact", "N": 16, "Z": [0.9980057685292824, 0.9980819869286682], "Z_arb": "[0.998043877728975344229266509971280195072166980 +/- 3.82e-5]", "steps": 288, "seconds": 1.1176935425028205}
{"c": [10.639999999999944, 10.659999999999943], "c_hex": ["0x1.547ae147ae128p+3", "0x1.551eb851eb832p+3"], "kind": "contact", "N": 16, "Z": [0.9980092453491634, 0.9980849814588566], "Z_arb": "[0.998047113404010006140443535230543794176005093 +/- 3.79e-5]", "steps": 288, "seconds": 1.0826044585555792}
{"c": [10.659999999999943, 10.679999999999943], "c_hex": ["0x1.551eb851eb832p+3", "0x1.55c28f5c28f3cp+3"], "kind": "contact", "N": 16, "Z": [0.998012712874779, 0.9980879706410771], "Z_arb": "[0.998050341757928049888265110452339448919242229 +/- 3.77e-5]", "steps": 288, "seconds": 1.042092208750546}
{"c": [10.679999999999943, 10.699999999999942], "c_hex": ["0x1.55c28f5c28f3cp+3", "0x1.5666666666646p+3"], "kind": "contact", "N": 16, "Z": [0.9980161712895905, 0.9980909542890815], "Z_arb": "[0.998053562789335951324113124328465312987135574 +/- 3.74e-5]", "steps": 288, "seconds": 1.088972333818674}
{"c": [10.699999999999942, 10.719999999999942], "c_hex": ["0x1.5666666666646p+3", "0x1.570a3d70a3d50p+3"], "kind": "contact", "N": 16, "Z": [0.9980196206054434, 0.9980939323893628], "Z_arb": "[0.998056776497403147346670106688406209980279491 +/- 3.72e-5]", "steps": 288, "seconds": 1.1136917499825358}
{"c": [10.719999999999942, 10.739999999999942], "c_hex": ["0x1.570a3d70a3d50p+3", "0x1.57ae147ae145ap+3"], "kind": "contact", "N": 16, "Z": [0.9980230608335939, 0.9980969049300993], "Z_arb": "[0.998059982881846582190632892322482394241110844 +/- 3.70e-5]", "steps": 288, "seconds": 1.0945705408230424}
{"c": [10.739999999999942, 10.759999999999941], "c_hex": ["0x1.57ae147ae145ap+3", "0x1.5851eb851eb64p+3"], "kind": "contact", "N": 16, "Z": [0.998026491967527, 0.9980998719183043], "Z_arb": "[0.998063181942915694632500929852060086434008203 +/- 3.67e-5]", "steps": 288, "seconds": 1.0890452498570085}
{"c": [10.759999999999941, 10.77999999999994], "c_hex": ["0x1.5851eb851eb64p+3", "0x1.58f5c28f5c26ep+3"], "kind": "contact", "N": 16, "Z": [0.9980299225719829, 0.9981028247907728], "Z_arb": "[0.998066373681377839590602839505196623318587274 +/- 3.65e-5]", "steps": 288, "seconds": 1.1304722083732486}
{"c": [10.77999999999994, 10.79999999999994], "c_hex": ["0x1.58f5c28f5c26ep+3", "0x1.5999999999978p+3"], "kind": "contact", "N": 16, "Z": [0.9980333349382106, 0.9981057812587978], "Z_arb": "[0.998069558098504118716379814329569333669631878 +/- 3.63e-5]", "steps": 288, "seconds": 1.1161948749795556}
{"c": [10.79999999999994, 10.81999999999994], "c_hex": ["0x1.5999999999978p+3", "0x1.5a3d70a3d7082p+3"], "kind": "contact", "N": 16, "Z": [0.9980367366565107, 0.9981087337356006], "Z_arb": "[0.998072735196055613771788285736020754488991663 +/- 3.60e-5]", "steps": 288, "seconds": 1.1467321664094925}
{"c": [10.81999999999994, 10.83999999999994], "c_hex": ["0x1.5a3d70a3d7082p+3", "0x1.5ae147ae1478cp+3"], "kind": "contact", "N": 16, "Z": [0.9980401283624704, 0.9981116815900696], "Z_arb": "[0.998075904976270003967677854346787695940692954 +/- 3.58e-5]", "steps": 288, "seconds": 1.0861366242170334}
{"c": [10.83999999999994, 10.859999999999939], "c_hex": ["0x1.5ae147ae1478cp+3", "0x1.5b851eb851e96p+3"], "kind": "contact", "N": 16, "Z": [0.998043511126083, 0.9981146237576142], "Z_arb": "[0.998079067441848559468950907180217833804864032 +/- 3.56e-5]", "steps": 288, "seconds": 1.0754504585638642}
{"c": [10.859999999999939, 10.879999999999939], "c_hex": ["0x1.5b851eb851e96p+3", "0x1.5c28f5c28f5a0p+3"], "kind": "contact", "N": 16, "Z": [0.9980468849634041, 0.9981175602284829], "Z_arb": "[0.998082222595943490815163913785589020364548239 +/- 3.54e-5]", "steps": 288, "seconds": 1.0296316258609295}
{"c": [10.879999999999939, 10.899999999999938], "c_hex": ["0x1.5c28f5c28f5a0p+3", "0x1.5ccccccccccaap+3"], "kind": "contact", "N": 16, "Z": [0.9980502144744654, 0.9981205264098258], "Z_arb": "[0.998085370442145649649685663958702758400799908 +/- 3.52e-5]", "steps": 288, "seconds": 1.0573463328182697}
{"c": [10.899999999999938, 10.919999999999938], "c_hex": ["0x1.5ccccccccccaap+3", "0x1.5d70a3d70a3b4p+3"], "kind": "contact", "N": 16, "Z": [0.9980535366892999, 0.9981234164067437], "Z_arb": "[0.998088476548021757265725373143984832288485635 +/- 3.50e-5]", "steps": 288, "seconds": 1.0644741244614124}
{"c": [10.919999999999938, 10.939999999999937], "c_hex": ["0x1.5d70a3d70a3b4p+3", "0x1.5e147ae147abep+3"], "kind": "contact", "N": 16, "Z": [0.9980568292346186, 0.9981262795891634], "Z_arb": "[0.998091554411891032323040144132419234528060267 +/- 3.48e-5]", "steps": 288, "seconds": 1.0863446248695254}
{"c": [10.939999999999937, 10.959999999999937], "c_hex": ["0x1.5e147ae147abep+3", "0x1.5eb851eb851c8p+3"], "kind": "contact", "N": 16, "Z": [0.9980601137305669, 0.998129137859401], "Z_arb": "[0.998094625794983973226410792585996340326986793 +/- 3.46e-5]", "steps": 288, "seconds": 1.0948687922209501}
{"c": [10.959999999999937, 10.979999999999936], "c_hex": ["0x1.5eb851eb851c8p+3", "0x1.5f5c28f5c28d2p+3"], "kind": "contact", "N": 16, "Z": [0.9980633900895943, 0.9981319912786084], "Z_arb": "[0.998097690684101409017997514677078760486142594 +/- 3.44e-5]", "steps": 288, "seconds": 1.0697038751095533}
{"c": [10.979999999999936, 10.999999999999936], "c_hex": ["0x1.5f5c28f5c28d2p+3", "0x1.5ffffffffffdcp+3"], "kind": "contact", "N": 16, "Z": [0.9980666583961412, 0.9981348397379582], "Z_arb": "[0.998100749067049740169738078957313397245805957 +/- 3.41e-5]", "steps": 288, "seconds": 1.0620241658762097}
{"c": [10.999999999999936, 11.019999999999936], "c_hex": ["0x1.5ffffffffffdcp+3", "0x1.60a3d70a3d6e6p+3"], "kind": "contact", "N": 16, "Z": [0.9980699185638908, 0.9981376833013142], "Z_arb": "[0.998103800932602523029532572225443606669703578 +/- 3.39e-5]", "steps": 288, "seconds": 1.0478546246886253}
{"c": [11.019999999999936, 11.039999999999935], "c_hex": ["0x1.60a3d70a3d6e6p+3", "0x1.6147ae147adf0p+3"], "kind": "contact", "N": 16, "Z": [0.9980031495389698, 0.9980699644669746], "Z_arb": "[0.998036557002972264245123629984189189912410134 +/- 3.35e-5]", "steps": 287, "seconds": 1.130535208620131}
{"c": [11.039999999999935, 11.059999999999935], "c_hex": ["0x1.6147ae147adf0p+3", "0x1.61eb851eb84fap+3"], "kind": "contact", "N": 16, "Z": [0.9980064896535351, 0.9980729006906316], "Z_arb": "[0.998039695172083297198232061875337707564807422 +/- 3.33e-5]", "steps": 287, "seconds": 1.084741124883294}
{"c": [11.059999999999935, 11.079999999999934], "c_hex": ["0x1.61eb851eb84fap+3", "0x1.628f5c28f5c04p+3"], "kind": "contact", "N": 16, "Z": [0.9980098215667303, 0.9980758316296681], "Z_arb": "[0.998042826598199226326135560491242694166464930 +/- 3.31e-5]", "steps": 287, "seconds": 1.054461999796331}
{"c": [11.079999999999934, 11.099999999999934], "c_hex": ["0x1.628f5c28f5c04p+3", "0x1.633333333330ep+3"], "kind": "contact", "N": 16, "Z": [0.9980131738174547, 0.9980787287292259], "Z_arb": "[0.998045951273340242189587438823657101145692516 +/- 3.28e-5]", "steps": 287, "seconds": 1.1160284578800201}
{"c": [11.099999999999934, 11.119999999999933], "c_hex": ["0x1.633333333330ep+3", "0x1.63d70a3d70a18p+3"], "kind": "contact", "N": 16, "Z": [0.9980162054071056, 0.9980819329735993], "Z_arb": "[0.998049069190352461060954973866336001122915860 +/- 3.29e-5]", "steps": 287, "seconds": 1.0972084170207381}
{"c": [11.119999999999933, 11.139999999999933], "c_hex": ["0x1.63d70a3d70a18p+3", "0x1.647ae147ae122p+3"], "kind": "contact", "N": 16, "Z": [0.9980195121715347, 0.9980848485142213], "Z_arb": "[0.998052180342878036994013271866753524124705588 +/- 3.27e-5]", "steps": 287, "seconds": 1.1162679586559534}
{"c": [11.139999999999933, 11.159999999999933], "c_hex": ["0x1.647ae147ae122p+3", "0x1.651eb851eb82cp+3"], "kind": "contact", "N": 16, "Z": [0.9980228101926244, 0.9980877592580287], "Z_arb": "[0.998055284725326591934610465236710988475893747 +/- 3.25e-5]", "steps": 287, "seconds": 1.0690824165940285}
{"c": [11.159999999999933, 11.179999999999932], "c_hex": ["0x1.651eb851eb82cp+3", "0x1.65c28f5c28f36p+3"], "kind": "contact", "N": 16, "Z": [0.9980260996897149, 0.998090664975981], "Z_arb": "[0.998058382332847890158921574914427851906600540 +/- 3.23e-5]", "steps": 287, "seconds": 1.0935834161937237}
{"c": [11.179999999999932, 11.199999999999932], "c_hex": ["0x1.65c28f5c28f36p+3", "0x1.6666666666640p+3"], "kind": "contact", "N": 16, "Z": [0.9980293811811176, 0.9980935651414937], "Z_arb": "[0.998061473161305688837464159105474520380803674 +/- 3.21e-5]", "steps": 287, "seconds": 1.069899040274322}
{"c": [11.199999999999932, 11.219999999999931], "c_hex": ["0x1.6666666666640p+3", "0x1.670a3d70a3d4ap+3"], "kind": "contact", "N": 16, "Z": [0.9980326546538927, 0.9980964597606128], "Z_arb": "[0.998064557207252699619863701629480453520803929 +/- 3.20e-5]", "steps": 287, "seconds": 1.123417374677956}
{"c": [11.219999999999931, 11.239999999999931], "c_hex": ["0x1.670a3d70a3d4ap+3", "0x1.67ae147ae1454p+3"], "kind": "contact", "N": 16, "Z": [0.9980359201169673, 0.9980993488188459], "Z_arb": "[0.998067634467906600704159970990965703832947361 +/- 3.18e-5]", "steps": 287, "seconds": 1.0739010004326701}
{"c": [11.239999999999931, 11.25999999999993], "c_hex": ["0x1.67ae147ae1454p+3", "0x1.6851eb851eb5ep+3"], "kind": "contact", "N": 16, "Z": [0.9980391775700771, 0.998102232312177], "Z_arb": "[0.998070704941127043234039017210997844272567256 +/- 3.16e-5]", "steps": 287, "seconds": 1.111573957838118}
{"c": [11.25999999999993, 11.27999999999993], "c_hex": ["0x1.6851eb851eb5ep+3", "0x1.68f5c28f5c268p+3"], "kind": "contact", "N": 16, "Z": [0.9980424252019777, 0.9981051120488096], "Z_arb": "[0.998073768625393601709232957461287542175463056 +/- 3.14e-5]", "steps": 287, "seconds": 1.0985468327999115}
{"c": [11.27999999999993, 11.29999999999993], "c_hex": ["0x1.68f5c28f5c268p+3", "0x1.6999999999972p+3"], "kind": "contact", "N": 16, "Z": [0.9980456643873012, 0.998107986652268], "Z_arb": "[0.998076825519784615799889364396782379519780955 +/- 3.12e-5]", "steps": 287, "seconds": 1.0847982503473759}
{"c": [11.29999999999993, 11.31999999999993], "c_hex": ["0x1.6999999999972p+3", "0x1.6a3d70a3d707cp+3"], "kind": "contact", "N": 16, "Z": [0.9980488952619583, 0.9981108559859554], "Z_arb": "[0.998079875623956879806410351211993483426385097 +/- 3.10e-5]", "steps": 287, "seconds": 1.0340735418722034}
{"c": [11.31999999999993, 11.339999999999929], "c_hex": ["0x1.6a3d70a3d707cp+3", "0x1.6ae147ae14786p+3"], "kind": "contact", "N": 16, "Z": [0.9980521181987164, 0.9981137196775359], "Z_arb": "[0.998082918938126135450250470462977465019187926 +/- 3.09e-5]", "steps": 287, "seconds": 1.1076307082548738}
{"c": [11.339999999999929, 11.359999999999928], "c_hex": ["0x1.6ae147ae14786p+3", "0x1.6b851eb851e90p+3"], "kind": "contact", "N": 16, "Z": [0.9980553009104737, 0.998116610015623], "Z_arb": "[0.998085955463048330043446961058660797565673133 +/- 3.07e-5]", "steps": 287, "seconds": 1.2444167910143733}
{"c": [11.359999999999928, 11.379999999999928], "c_hex": ["0x1.6b851eb851e90p+3", "0x1.6c28f5c28f59ap+3"], "kind": "contact", "N": 16, "Z": [0.9980584569929529, 0.9981195134070502], "Z_arb": "[0.998088985200001596639289693597772663713300314 +/- 3.06e-5]", "steps": 287, "seconds": 1.2234872914850712}
{"c": [11.379999999999928, 11.399999999999928], "c_hex": ["0x1.6c28f5c28f59ap+3", "0x1.6cccccccccca4p+3"], "kind": "contact", "N": 16, "Z": [0.9980616558986012, 0.9981223604029367], "Z_arb": "[0.998092008150768929891477728861820411699516191 +/- 3.04e-5]", "steps": 287, "seconds": 1.209762416779995}
{"c": [11.399999999999928, 11.419999999999927], "c_hex": ["0x1.6cccccccccca4p+3", "0x1.6d70a3d70a3aep+3"], "kind": "contact", "N": 16, "Z": [0.998064847933819, 0.9981252007014241], "Z_arb": "[0.998095024317621511225685498301677402386945111 +/- 3.02e-5]", "steps": 287, "seconds": 1.2228752914816141}
{"c": [11.419999999999927, 11.439999999999927], "c_hex": ["0x1.6d70a3d70a3aep+3", "0x1.6e147ae147ab8p+3"], "kind": "contact", "N": 16, "Z": [0.9980680312317696, 0.9981280361748357], "Z_arb": "[0.998098033703302665075487768765122073774804126 +/- 3.01e-5]", "steps": 287, "seconds": 1.2871743747964501}
{"c": [11.439999999999927, 11.459999999999926], "c_hex": ["0x1.6e147ae147ab8p+3", "0x1.6eb851eb851c2p+3"], "kind": "contact", "N": 16, "Z": [0.9980006240445876, 0.9980598742700781], "Z_arb": "[0.998030249157332891863896847722097299473379966 +/- 2.97e-5]", "steps": 286, "seconds": 1.2431895826011896}
{"c": [11.459999999999926, 11.479999999999926], "c_hex": ["0x1.6eb851eb851c2p+3", "0x1.6f5c28f5c28ccp+3"], "kind": "contact", "N": 16, "Z": [0.9980038871116113, 0.9980627993822857], "Z_arb": "[0.998033343246948513998478108615020820142850950 +/- 2.95e-5]", "steps": 286, "seconds": 1.2102297497913241}
{"c": [11.479999999999926, 11.499999999999925], "c_hex": ["0x1.6f5c28f5c28ccp+3", "0x1.6ffffffffffd6p+3"], "kind": "contact", "N": 16, "Z": [0.9980071421535341, 0.9980657185698705], "Z_arb": "[0.998036430361702285285147706904394372767122660 +/- 2.93e-5]", "steps": 286, "seconds": 1.261648708023131}
{"c": [11.499999999999925, 11.519999999999925], "c_hex": ["0x1.6ffffffffffd6p+3", "0x1.70a3d70a3d6e0p+3"], "kind": "contact", "N": 16, "Z": [0.9980103821546802, 0.9980686247877684], "Z_arb": "[0.998039503471224294064989317522436278634688026 +/- 2.92e-5]", "steps": 286, "seconds": 1.1976181669160724}
{"c": [11.519999999999925, 11.539999999999925], "c_hex": ["0x1.70a3d70a3d6e0p+3", "0x1.7147ae147adeap+3"], "kind": "contact", "N": 16, "Z": [0.9980136086657029, 0.998071519663201], "Z_arb": "[0.998042564164451890335525125657414750273312812 +/- 2.90e-5]", "steps": 286, "seconds": 1.1712349997833371}
{"c": [11.539999999999925, 11.559999999999924], "c_hex": ["0x1.7147ae147adeap+3", "0x1.71eb851eb84f4p+3"], "kind": "contact", "N": 16, "Z": [0.9980168271622487, 0.9980744086015563], "Z_arb": "[0.998045617881902448730529160122175241223604903 +/- 2.88e-5]", "steps": 286, "seconds": 1.1896739164367318}
{"c": [11.559999999999924, 11.579999999999924], "c_hex": ["0x1.71eb851eb84f4p+3", "0x1.728f5c28f5bfep+3"], "kind": "contact", "N": 16, "Z": [0.998020037134401, 0.9980772921238867], "Z_arb": "[0.998048664629143862913439212871196005870958203 +/- 2.87e-5]", "steps": 286, "seconds": 1.167046582326293}
{"c": [11.579999999999924, 11.599999999999923], "c_hex": ["0x1.728f5c28f5bfep+3", "0x1.7333333333308p+3"], "kind": "contact", "N": 16, "Z": [0.9980232385547346, 0.9980801693158962], "Z_arb": "[0.998051703935315360921564137609316110492480344 +/- 2.85e-5]", "steps": 286, "seconds": 1.1122269993647933}
{"c": [11.599999999999923, 11.619999999999923], "c_hex": ["0x1.7333333333308p+3", "0x1.73d70a3d70a12p+3"], "kind": "contact", "N": 16, "Z": [0.9980265685492183, 0.9980829010740394], "Z_arb": "[0.998054734811628856080705722382190254607478137 +/- 2.82e-5]", "steps": 286, "seconds": 1.1599350422620773}
{"c": [11.619999999999923, 11.639999999999922], "c_hex": ["0x1.73d70a3d70a12p+3", "0x1.747ae147ae11cp+3"], "kind": "contact", "N": 16, "Z": [0.9980297547015377, 0.998085762785838], "Z_arb": "[0.998057758743687803195358869887113030273382881 +/- 2.81e-5]", "steps": 286, "seconds": 1.1187819158658385}
{"c": [11.639999999999922, 11.659999999999922], "c_hex": ["0x1.747ae147ae11cp+3", "0x1.751eb851eb826p+3"], "kind": "contact", "N": 16, "Z": [0.9980329327303933, 0.9980886187465331], "Z_arb": "[0.998060775738463150060697128127045160132756488 +/- 2.79e-5]", "steps": 286, "seconds": 1.1571557493880391}
{"c": [11.659999999999922, 11.679999999999922], "c_hex": ["0x1.751eb851eb826p+3", "0x1.75c28f5c28f30p+3"], "kind": "contact", "N": 16, "Z": [0.9980361027012051, 0.9980914689052997], "Z_arb": "[0.998063785803252399882101039402397114097308160 +/- 2.77e-5]", "steps": 286, "seconds": 1.0997481252998114}
{"c": [11.679999999999922, 11.699999999999921], "c_hex": ["0x1.75c28f5c28f30p+3", "0x1.766666666663ap+3"], "kind": "contact", "N": 16, "Z": [0.9980392646072339, 0.9980943132841044], "Z_arb": "[0.998066788945669189513645024723920439837183066 +/- 2.76e-5]", "steps": 286, "seconds": 1.107226749882102}
{"c": [11.699999999999921, 11.71999999999992], "c_hex": ["0x1.766666666663ap+3", "0x1.770a3d70a3d44p+3"], "kind": "contact", "N": 16, "Z": [0.9980424183595098, 0.9980971519877566], "Z_arb": "[0.998069785173633209950764003527655356885983862 +/- 2.74e-5]", "steps": 286, "seconds": 1.0749501250684261}
{"c": [11.71999999999992, 11.73999999999992], "c_hex": ["0x1.770a3d70a3d44p+3", "0x1.77ae147ae144ep+3"], "kind": "contact", "N": 16, "Z": [0.9980455640856767, 0.9980999849050443], "Z_arb": "[0.998072774495360454716584210751613067583741572 +/- 2.73e-5]", "steps": 286, "seconds": 1.090382874943316}
{"c": [11.73999999999992, 11.75999999999992], "c_hex": ["0x1.77ae147ae144ep+3", "0x1.7851eb851eb58p+3"], "kind": "contact", "N": 16, "Z": [0.9980487018453681, 0.9981028119933395], "Z_arb": "[0.998075756919353783530984775046491993352329542 +/- 2.71e-5]", "steps": 286, "seconds": 1.1097987918183208}
{"c": [11.75999999999992, 11.77999999999992], "c_hex": ["0x1.7851eb851eb58p+3", "0x1.78f5c28f5c262p+3"], "kind": "contact", "N": 16, "Z": [0.998051831654129, 0.9981056332546586], "Z_arb": "[0.998078732454393788043672726165382377146600581 +/- 2.70e-5]", "steps": 286, "seconds": 1.1302785407751799}
{"c": [11.77999999999992, 11.799999999999919], "c_hex": ["0x1.78f5c28f5c262p+3", "0x1.799999999996cp+3"], "kind": "contact", "N": 16, "Z": [0.9980549535280575, 0.9981084486910025], "Z_arb": "[0.998081701109529949737655967767135057269812489 +/- 2.68e-5]", "steps": 286, "seconds": 1.206631707958877}
{"c": [11.799999999999919, 11.819999999999919], "c_hex": ["0x1.799999999996cp+3", "0x1.7a3d70a3d7076p+3"], "kind": "contact", "N": 16, "Z": [0.9980580674826024, 0.9981112583055417], "Z_arb": "[0.998084662894072074008016945933065515624957738 +/- 2.66e-5]", "steps": 286, "seconds": 1.1548229167237878}
{"c": [11.819999999999919, 11.839999999999918], "c_hex": ["0x1.7a3d70a3d7076p+3", "0x1.7ae147ae14780p+3"], "kind": "contact", "N": 16, "Z": [0.9980611735354827, 0.9981140620996813], "Z_arb": "[0.998087617817581997058501301070223102481170675 +/- 2.65e-5]", "steps": 286, "seconds": 1.1686624167487025}
{"c": [11.839999999999918, 11.859999999999918], "c_hex": ["0x1.7ae147ae14780p+3", "0x1.7b851eb851e8ap+3"], "kind": "contact", "N": 16, "Z": [0.9980642712820019, 0.9981168604977292], "Z_arb": "[0.998090565889865545345459636372201639911538995 +/- 2.63e-5]", "steps": 286, "seconds": 1.1226502917706966}
{"c": [11.859999999999918, 11.879999999999917], "c_hex": ["0x1.7b851eb851e8ap+3", "0x1.7c28f5c28f594p+3"], "kind": "contact", "N": 16, "Z": [0.9980673611643827, 0.9981196530775469], "Z_arb": "[0.998093507120964747547728380908993238365296376 +/- 2.62e-5]", "steps": 286, "seconds": 1.2160615427419543}
{"c": [11.879999999999917, 11.899999999999917], "c_hex": ["0x1.7c28f5c28f594p+3", "0x1.7cccccccccc9ep+3"], "kind": "contact", "N": 16, "Z": [0.9980704665843319, 0.9981224164579687], "Z_arb": "[0.998096441521150283958401922178594957809982722 +/- 2.60e-5]", "steps": 286, "seconds": 1.2034225827082992}
{"c": [11.899999999999917, 11.919999999999916], "c_hex": ["0x1.7cccccccccc9ep+3", "0x1.7d70a3d70a3a8p+3"], "kind": "contact", "N": 16, "Z": [0.9980026247724452, 0.9980538012628899], "Z_arb": "[0.998028213017667522821304886609728966672328706 +/- 2.56e-5]", "steps": 285, "seconds": 1.2935500415042043}
{"c": [11.919999999999916, 11.939999999999916], "c_hex": ["0x1.7d70a3d70a3a8p+3", "0x1.7e147ae147ab2p+3"], "kind": "contact", "N": 16, "Z": [0.9980057862328909, 0.9980566734732114], "Z_arb": "[0.998031229853051138249200298849880965142461058 +/- 2.55e-5]", "steps": 285, "seconds": 1.3003723751753569}
{"c": [11.939999999999916, 11.959999999999916], "c_hex": ["0x1.7e147ae147ab2p+3", "0x1.7eb851eb851bcp+3"], "kind": "contact", "N": 16, "Z": [0.9980089396279983, 0.9980595397389656], "Z_arb": "[0.998034239683481896397504261900459802326774228 +/- 2.54e-5]", "steps": 285, "seconds": 1.5251752501353621}
{"c": [11.959999999999916, 11.979999999999915], "c_hex": ["0x1.7eb851eb851bcp+3", "0x1.7f5c28f5c28c6p+3"], "kind": "contact", "N": 16, "Z": [0.9980120784803437, 0.9980624065604224], "Z_arb": "[0.998037242520383066047341810447799576719529895 +/- 2.52e-5]", "steps": 285, "seconds": 1.4504692079499364}
{"c": [11.979999999999915, 11.999999999999915], "c_hex": ["0x1.7f5c28f5c28c6p+3", "0x1.7ffffffffffd0p+3"], "kind": "contact", "N": 16, "Z": [0.9980152159685896, 0.9980652607821665], "Z_arb": "[0.998040238375378042551906739183317640602621300 +/- 2.51e-5]", "steps": 285, "seconds": 1.4199038753286004}
{"c": [11.999999999999915, 12.019999999999914], "c_hex": ["0x1.7ffffffffffd0p+3", "0x1.80a3d70a3d6dap+3"], "kind": "contact", "N": 16, "Z": [0.9980183455071636, 0.998068109013404], "Z_arb": "[0.998043227260283864546664372808125104812300288 +/- 2.49e-5]", "steps": 285, "seconds": 1.4582062913104892}
{"c": [12.019999999999914, 12.039999999999914], "c_hex": ["0x1.80a3d70a3d6dap+3", "0x1.8147ae147ade4p+3"], "kind": "contact", "N": 16, "Z": [0.9980214671144084, 0.9980709512598015], "Z_arb": "[0.998046209187104917641212198149715082665284961 +/- 2.48e-5]", "steps": 285, "seconds": 1.3168855421245098}
{"c": [12.039999999999914, 12.059999999999913], "c_hex": ["0x1.8147ae147ade4p+3", "0x1.81eb851eb84eep+3"], "kind": "contact", "N": 16, "Z": [0.9980245808094727, 0.9980737875265809], "Z_arb": "[0.998049184168026825695236881966101337557672413 +/- 2.47e-5]", "steps": 285, "seconds": 1.313281082548201}
{"c": [12.059999999999913, 12.079999999999913], "c_hex": ["0x1.81eb851eb84eep+3", "0x1.828f5c28f5bf8p+3"], "kind": "contact", "N": 16, "Z": [0.9980276866109987, 0.9980766178198224], "Z_arb": "[0.998052152215410514954509928465102541074771972 +/- 2.45e-5]", "steps": 285, "seconds": 1.1657852502539754}
{"c": [12.079999999999913, 12.099999999999913], "c_hex": ["0x1.828f5c28f5bf8p+3", "0x1.8333333333302p+3"], "kind": "contact", "N": 16, "Z": [0.998030784537457, 0.9980794421461159], "Z_arb": "[0.998055113341786452441724421074169206832137337 +/- 2.44e-5]", "steps": 285, "seconds": 1.1497665410861373}
{"c": [12.099999999999913, 12.119999999999912], "c_hex": ["0x1.8333333333302p+3", "0x1.83d70a3d70a0cp+3"], "kind": "contact", "N": 16, "Z": [0.998033874574854, 0.9980822605448441], "Z_arb": "[0.998058067559849047309941112643262880471119117 +/- 2.42e-5]", "steps": 285, "seconds": 1.1513057919219136}
{"c": [12.119999999999912, 12.139999999999912], "c_hex": ["0x1.83d70a3d70a0cp+3", "0x1.847ae147ae116p+3"], "kind": "contact", "N": 16, "Z": [0.9980369565668199, 0.9980850731980826], "Z_arb": "[0.998061014882451213352105292341662751760819524 +/- 2.41e-5]", "steps": 285, "seconds": 1.1194251254200935}
{"c": [12.139999999999912, 12.159999999999911], "c_hex": ["0x1.847ae147ae116p+3", "0x1.851eb851eb820p+3"], "kind": "contact", "N": 16, "Z": [0.9980400305428736, 0.9980878801023245], "Z_arb": "[0.998063955322599084147193785670903974608195598 +/- 2.40e-5]", "steps": 285, "seconds": 1.0874640420079231}
{"c": [12.159999999999911, 12.179999999999911], "c_hex": ["0x1.851eb851eb820p+3", "0x1.85c28f5c28f2ap+3"], "kind": "contact", "N": 16, "Z": [0.9980430967323735, 0.9980906810545203], "Z_arb": "[0.998066888893446878358593537630453602612218472 +/- 2.38e-5]", "steps": 285, "seconds": 1.1306445002555847}
{"c": [12.179999999999911, 12.19999999999991], "c_hex": ["0x1.85c28f5c28f2ap+3", "0x1.8666666666634p+3"], "kind": "contact", "N": 16, "Z": [0.998046155088988, 0.9980934761275958], "Z_arb": "[0.998069815608291909042644780208540999313629585 +/- 2.37e-5]", "steps": 285, "seconds": 1.2961900001391768}
{"c": [12.19999999999991, 12.21999999999991], "c_hex": ["0x1.8666666666634p+3", "0x1.870a3d70a3d3ep+3"], "kind": "contact", "N": 16, "Z": [0.9980492056806087, 0.9980962652805307], "Z_arb": "[0.998072735480569730599062911925468841365628444 +/- 2.36e-5]", "steps": 285, "seconds": 1.199804457835853}
{"c": [12.21999999999991, 12.23999999999991], "c_hex": ["0x1.870a3d70a3d3ep+3", "0x1.87ae147ae1448p+3"], "kind": "contact", "N": 16, "Z": [0.9980522485452759, 0.998099048502423], "Z_arb": "[0.998075648523849423553560700762645780552168201 +/- 2.34e-5]", "steps": 285, "seconds": 1.238511834293604}
{"c": [12.23999999999991, 12.25999999999991], "c_hex": ["0x1.87ae147ae1448p+3", "0x1.8851eb851eb52p+3"], "kind": "contact", "N": 16, "Z": [0.9980552837027128, 0.9981018258009453], "Z_arb": "[0.998078554751829006804200777542991241207219326 +/- 2.33e-5]", "steps": 285, "seconds": 1.2862380826845765}
{"c": [12.25999999999991, 12.279999999999909], "c_hex": ["0x1.8851eb851eb52p+3", "0x1.88f5c28f5c25cp+3"], "kind": "contact", "N": 16, "Z": [0.9980583111423277, 0.9981045972143342], "Z_arb": "[0.998081454178330977104948547409623437453075794 +/- 2.32e-5]", "steps": 285, "seconds": 1.2070865835994482}
{"c": [12.279999999999909, 12.299999999999908], "c_hex": ["0x1.88f5c28f5c25cp+3", "0x1.8999999999966p+3"], "kind": "contact", "N": 16, "Z": [0.9980613308371645, 0.9981073627974314], "Z_arb": "[0.998084346817297971968338477613455308053324017 +/- 2.31e-5]", "steps": 285, "seconds": 1.2030857503414154}
{"c": [12.299999999999908, 12.319999999999908], "c_hex": ["0x1.8999999999966p+3", "0x1.8a3d70a3d7070p+3"], "kind": "contact", "N": 16, "Z": [0.9980643531148096, 0.9981101122507675], "Z_arb": "[0.998087232682788549379571769783781128304954486 +/- 2.29e-5]", "steps": 285, "seconds": 1.1297411657869816}
{"c": [12.319999999999908, 12.339999999999907], "c_hex": ["0x1.8a3d70a3d7070p+3", "0x1.8ae147ae1477ap+3"], "kind": "contact", "N": 16, "Z": [0.9980673574243369, 0.9981128661536093], "Z_arb": "[0.998090111788973081749065166366002910291737046 +/- 2.28e-5]", "steps": 285, "seconds": 1.1540354574099183}
{"c": [12.339999999999907, 12.359999999999907], "c_hex": ["0x1.8ae147ae1477ap+3", "0x1.8b851eb851e84p+3"], "kind": "contact", "N": 16, "Z": [0.9980703359550637, 0.9981155958029867], "Z_arb": "[0.998092965879025228847758017784817131468716054 +/- 2.27e-5]", "steps": 285, "seconds": 1.1911333333700895}
{"c": [12.359999999999907, 12.379999999999907], "c_hex": ["0x1.8b851eb851e84p+3", "0x1.8c28f5c28f58ep+3"], "kind": "contact", "N": 16, "Z": [0.9980019050712794, 0.9980464739088317], "Z_arb": "[0.998024189490055538223696275821498622871926733 +/- 2.23e-5]", "steps": 284, "seconds": 1.3463028324767947}
{"c": [12.379999999999907, 12.399999999999906], "c_hex": ["0x1.8c28f5c28f58ep+3", "0x1.8cccccccccc98p+3"], "kind": "contact", "N": 16, "Z": [0.9980049304736254, 0.9980492561968775], "Z_arb": "[0.998027093335251462247758090069568419211866987 +/- 2.22e-5]", "steps": 284, "seconds": 1.165556000545621}
{"c": [12.399999999999906, 12.419999999999906], "c_hex": ["0x1.8cccccccccc98p+3", "0x1.8d70a3d70a3a2p+3"], "kind": "contact", "N": 16, "Z": [0.9980079470791026, 0.998052034724495], "Z_arb": "[0.998029990901798782077540010468622074646815281 +/- 2.21e-5]", "steps": 284, "seconds": 1.2009049579501152}
{"c": [12.419999999999906, 12.439999999999905], "c_hex": ["0x1.8d70a3d70a3a2p+3", "0x1.8e147ae147aacp+3"], "kind": "contact", "N": 16, "Z": [0.9980109580697578, 0.9980548063155106], "Z_arb": "[0.998032882192634248371776110809368158958610907 +/- 2.20e-5]", "steps": 284, "seconds": 1.1956519996747375}
{"c": [12.439999999999905, 12.459999999999905], "c_hex": ["0x1.8e147ae147aacp+3", "0x1.8eb851eb851b6p+3"], "kind": "contact", "N": 16, "Z": [0.998013961768254, 0.9980575726540226], "Z_arb": "[0.998035767211138262510148178130511370724582192 +/- 2.19e-5]", "steps": 284, "seconds": 1.1801077090203762}
{"c": [12.459999999999905, 12.479999999999905], "c_hex": ["0x1.8eb851eb851b6p+3", "0x1.8f5c28f5c28c0p+3"], "kind": "contact", "N": 16, "Z": [0.9980169583655832, 0.9980603335566526], "Z_arb": "[0.998038645961117879751096544990310862832296398 +/- 2.17e-5]", "steps": 284, "seconds": 1.1163105415180326}
{"c": [12.479999999999905, 12.499999999999904], "c_hex": ["0x1.8f5c28f5c28c0p+3", "0x1.8ffffffffffcap+3"], "kind": "contact", "N": 16, "Z": [0.9980199478727275, 0.9980630890208536], "Z_arb": "[0.998041518446790549347760877848533821040572306 +/- 2.16e-5]", "steps": 284, "seconds": 1.1026056250557303}
{"c": [12.499999999999904, 12.519999999999904], "c_hex": ["0x1.8ffffffffffcap+3", "0x1.90a3d70a3d6d4p+3"], "kind": "contact", "N": 16, "Z": [0.9980228903314146, 0.9980658790141226], "Z_arb": "[0.998044384672768553293621333364442404779459285 +/- 2.15e-5]", "steps": 284, "seconds": 1.1017426662147045}
{"c": [12.519999999999904, 12.539999999999903], "c_hex": ["0x1.90a3d70a3d6d4p+3", "0x1.9147ae147addep+3"], "kind": "contact", "N": 16, "Z": [0.9980258661072294, 0.9980686231808589], "Z_arb": "[0.998047244644044104385354335170811458512745010 +/- 2.14e-5]", "steps": 284, "seconds": 1.055259875021875}
{"c": [12.539999999999903, 12.559999999999903], "c_hex": ["0x1.9147ae147addep+3", "0x1.91eb851eb84e8p+3"], "kind": "contact", "N": 16, "Z": [0.9980288348193608, 0.9980713619125893], "Z_arb": "[0.998050098365975070635013870247286462077567248 +/- 2.13e-5]", "steps": 284, "seconds": 1.062594166956842}
{"c": [12.559999999999903, 12.579999999999902], "c_hex": ["0x1.91eb851eb84e8p+3", "0x1.928f5c28f5bf2p+3"], "kind": "contact", "N": 16, "Z": [0.9980317966165083, 0.9980740950720343], "Z_arb": "[0.998052945844271293678578165060936013255401841 +/- 2.12e-5]", "steps": 284, "seconds": 1.0427387915551662}
{"c": [12.579999999999902, 12.599999999999902], "c_hex": ["0x1.928f5c28f5bf2p+3", "0x1.93333333332fcp+3"], "kind": "contact", "N": 16, "Z": [0.9980347511230738, 0.998076823046889], "Z_arb": "[0.998055787084981470949708211178729232527982157 +/- 2.11e-5]", "steps": 284, "seconds": 1.145808333531022}
{"c": [12.599999999999902, 12.619999999999902], "c_hex": ["0x1.93333333332fcp+3", "0x1.93d70a3d70a06p+3"], "kind": "contact", "N": 16, "Z": [0.9980376986025352, 0.998079545586426], "Z_arb": "[0.998058622094480570625536309007240396607744467 +/- 2.10e-5]", "steps": 284, "seconds": 1.0123851662501693}
{"c": [12.619999999999902, 12.639999999999901], "c_hex": ["0x1.93d70a3d70a06p+3", "0x1.947ae147ae110p+3"], "kind": "contact", "N": 16, "Z": [0.9980406390676921, 0.9980822626912234], "Z_arb": "[0.998061450879457759067255435171694148536306466 +/- 2.09e-5]", "steps": 284, "seconds": 1.026336083188653}
{"c": [12.639999999999901, 12.6599999999999], "c_hex": ["0x1.947ae147ae110p+3", "0x1.951eb851eb81ap+3"], "kind": "contact", "N": 16, "Z": [0.9980435725096488, 0.9980849743841609], "Z_arb": "[0.998064273446904805300906411692905447053548477 +/- 2.08e-5]", "steps": 284, "seconds": 1.0281037911772728}
{"c": [12.6599999999999, 12.6799999999999], "c_hex": ["0x1.951eb851eb81ap+3", "0x1.95c28f5c28f24p+3"], "kind": "contact", "N": 16, "Z": [0.9980464989514908, 0.9980876806567192], "Z_arb": "[0.998067089804104950043708622350147402028280127 +/- 2.06e-5]", "steps": 284, "seconds": 1.0517335832118988}
{"c": [12.6799999999999, 12.6999999999999], "c_hex": ["0x1.95c28f5c28f24p+3", "0x1.966666666662ep+3"], "kind": "contact", "N": 16, "Z": [0.9980494117765353, 0.9980903747966616], "Z_arb": "[0.998069893286598498395321682187482903646929757 +/- 2.05e-5]", "steps": 284, "seconds": 1.0997492503374815}
{"c": [12.6999999999999, 12.7199999999999], "c_hex": ["0x1.966666666662ep+3", "0x1.970a3d70a3d38p+3"], "kind": "contact", "N": 16, "Z": [0.9980526075555559, 0.9980927672485139], "Z_arb": "[0.998072687402034891138242889916447049955383187 +/- 2.01e-5]", "steps": 284, "seconds": 1.0538232093676925}
{"c": [12.7199999999999, 12.739999999999899], "c_hex": ["0x1.970a3d70a3d38p+3", "0x1.97ae147ae1442p+3"], "kind": "contact", "N": 16, "Z": [0.9980554918860682, 0.998095458759442], "Z_arb": "[0.998075475322755054048339450994044189789620352 +/- 2.00e-5]", "steps": 284, "seconds": 1.0885717077180743}
{"c": [12.739999999999899, 12.759999999999899], "c_hex": ["0x1.97ae147ae1442p+3", "0x1.9851eb851eb4cp+3"], "kind": "contact", "N": 16, "Z": [0.998058369139525, 0.998098144974446], "Z_arb": "[0.998078257056985448385685055347954054888442995 +/- 1.99e-5]", "steps": 284, "seconds": 1.0917351664975286}
{"c": [12.759999999999899, 12.779999999999898], "c_hex": ["0x1.9851eb851eb4cp+3", "0x1.98f5c28f5c256p+3"], "kind": "contact", "N": 16, "Z": [0.998061239641779, 0.9981008255846087], "Z_arb": "[0.998081032613193839170459687688345348141977885 +/- 1.98e-5]", "steps": 284, "seconds": 1.1508940840139985}
{"c": [12.779999999999898, 12.799999999999898], "c_hex": ["0x1.98f5c28f5c256p+3", "0x1.9999999999960p+3"], "kind": "contact", "N": 16, "Z": [0.9980641034071582, 0.9981035005930028], "Z_arb": "[0.998083802000080478285183265081139274479201233 +/- 1.97e-5]", "steps": 284, "seconds": 1.0785536244511604}
{"c": [12.799999999999898, 12.819999999999897], "c_hex": ["0x1.9999999999960p+3", "0x1.9a3d70a3d706ap+3"], "kind": "contact", "N": 16, "Z": [0.9980669604176998, 0.9981061700354393], "Z_arb": "[0.998086565226569614898332717442311541560369319 +/- 1.97e-5]", "steps": 284, "seconds": 1.1771507496014237}
{"c": [12.819999999999897, 12.839999999999897], "c_hex": ["0x1.9a3d70a3d706ap+3", "0x1.9ae147ae14774p+3"], "kind": "contact", "N": 16, "Z": [0.9980698105221604, 0.9981088340814424], "Z_arb": "[0.998089322301801318897817379068461545306949473 +/- 1.96e-5]", "steps": 284, "seconds": 1.20075295958668}
{"c": [12.839999999999897, 12.859999999999896], "c_hex": ["0x1.9ae147ae14774p+3", "0x1.9b851eb851e7ep+3"], "kind": "contact", "N": 16, "Z": [0.9980006437865924, 0.998039411732559], "Z_arb": "[0.998020027759575608717301202012326012551973748 +/- 1.94e-5]", "steps": 283, "seconds": 1.1141626248136163}
{"c": [12.859999999999896, 12.879999999999896], "c_hex": ["0x1.9b851eb851e7ep+3", "0x1.9c28f5c28f588p+3"], "kind": "contact", "N": 16, "Z": [0.9980036072575872, 0.998042119315571], "Z_arb": "[0.998022863286579112496221454582750160580316660 +/- 1.93e-5]", "steps": 283, "seconds": 1.0727496249601245}
{"c": [12.879999999999896, 12.899999999999896], "c_hex": ["0x1.9c28f5c28f588p+3", "0x1.9cccccccccc92p+3"], "kind": "contact", "N": 16, "Z": [0.9980065273484391, 0.9980448576649956], "Z_arb": "[0.998025692506717338660469529733485812968247183 +/- 1.92e-5]", "steps": 283, "seconds": 1.1422072499990463}
{"c": [12.899999999999896, 12.919999999999895], "c_hex": ["0x1.9cccccccccc92p+3", "0x1.9d70a3d70a39cp+3"], "kind": "contact", "N": 16, "Z": [0.9980094405264605, 0.9980475903338414], "Z_arb": "[0.998028515430150892531752951702116783406213672 +/- 1.91e-5]", "steps": 283, "seconds": 1.0970352496951818}
{"c": [12.919999999999895, 12.939999999999895], "c_hex": ["0x1.9d70a3d70a39cp+3", "0x1.9e147ae147aa6p+3"], "kind": "contact", "N": 16, "Z": [0.9980123467581713, 0.9980503173762808], "Z_arb": "[0.998031332067226002296332223406880268283827644 +/- 1.90e-5]", "steps": 283, "seconds": 1.1681867502629757}
{"c": [12.939999999999895, 12.959999999999894], "c_hex": ["0x1.9e147ae147aa6p+3", "0x1.9eb851eb851b0p+3"], "kind": "contact", "N": 16, "Z": [0.9980152461836712, 0.9980530386732643], "Z_arb": "[0.998034142428467721453408349246903659668830741 +/- 1.89e-5]", "steps": 283, "seconds": 1.199109916575253}
{"c": [12.959999999999894, 12.979999999999894], "c_hex": ["0x1.9eb851eb851b0p+3", "0x1.9f5c28f5c28bap+3"], "kind": "contact", "N": 16, "Z": [0.9980181388190577, 0.9980557542300892], "Z_arb": "[0.998036946524573369340526432334575419018826759 +/- 1.89e-5]", "steps": 283, "seconds": 1.1251189578324556}
{"c": [12.979999999999894, 12.999999999999893], "c_hex": ["0x1.9f5c28f5c28bap+3", "0x1.9ffffffffffc4p+3"], "kind": "contact", "N": 16, "Z": [0.9980210246769844, 0.998058464055828], "Z_arb": "[0.998039744366406196480103074814997726126315884 +/- 1.88e-5]", "steps": 283, "seconds": 1.1417175000533462}
{"c": [12.999999999999893, 13.019999999999893], "c_hex": ["0x1.9ffffffffffc4p+3", "0x1.a0a3d70a3d6cep+3"], "kind": "contact", "N": 16, "Z": [0.9980239037733347, 0.9980611681566438], "Z_arb": "[0.998042535964989270027281837304505868565195440 +/- 1.87e-5]", "steps": 283, "seconds": 1.2239184994250536}
{"c": [13.019999999999893, 13.039999999999893], "c_hex": ["0x1.a0a3d70a3d6cep+3", "0x1.a147ae147add8p+3"], "kind": "contact", "N": 16, "Z": [0.9980267761221278, 0.9980638665408714], "Z_arb": "[0.998045321331499565390396455382598268766962031 +/- 1.86e-5]", "steps": 283, "seconds": 1.2125600827857852}
{"c": [13.039999999999893, 13.059999999999892], "c_hex": ["0x1.a147ae147add8p+3", "0x1.a1eb851eb84e2p+3"], "kind": "contact", "N": 16, "Z": [0.9980296417372749, 0.9980665592172495], "Z_arb": "[0.998048100477262259781134567537622232021836961 +/- 1.85e-5]", "steps": 283, "seconds": 1.1368260830640793}
{"c": [13.059999999999892, 13.079999999999892], "c_hex": ["0x1.a1eb851eb84e2p+3", "0x1.a28f5c28f5becp+3"], "kind": "contact", "N": 16, "Z": [0.9980324576752074, 0.998069289152283], "Z_arb": "[0.998050873413745216045094767665616835733143510 +/- 1.85e-5]", "steps": 283, "seconds": 1.1865085419267416}
{"c": [13.079999999999892, 13.099999999999891], "c_hex": ["0x1.a28f5c28f5becp+3", "0x1.a3333333332f6p+3"], "kind": "contact", "N": 16, "Z": [0.9980353099195918, 0.9980719703855154], "Z_arb": "[0.998053640152553652039457107110951593620920592 +/- 1.84e-5]", "steps": 283, "seconds": 1.2222504587844014}
{"c": [13.099999999999891, 13.11999999999989], "c_hex": ["0x1.a3333333332f6p+3", "0x1.a3d70a3d70a00p+3"], "kind": "contact", "N": 16, "Z": [0.9980381554653968, 0.9980746459454533], "Z_arb": "[0.998056400705424985093507673515175080846680356 +/- 1.83e-5]", "steps": 283, "seconds": 1.1838684575632215}
{"c": [13.11999999999989, 13.13999999999989], "c_hex": ["0x1.a3d70a3d70a00p+3", "0x1.a47ae147ae10ap+3"], "kind": "contact", "N": 16, "Z": [0.9980409943434156, 0.998077315825032], "Z_arb": "[0.998059155084223847572764664656118048820151411 +/- 1.82e-5]", "steps": 283, "seconds": 1.083480540663004}
{"c": [13.13999999999989, 13.15999999999989], "c_hex": ["0x1.a47ae147ae10ap+3", "0x1.a51eb851eb814p+3"], "kind": "contact", "N": 16, "Z": [0.998043826568222, 0.9980799800336525], "Z_arb": "[0.998061903300937265540290677912521947187854713 +/- 1.81e-5]", "steps": 283, "seconds": 1.176646958105266}
{"c": [13.15999999999989, 13.17999999999989], "c_hex": ["0x1.a51eb851eb814p+3", "0x1.a5c28f5c28f1ep+3"], "kind": "contact", "N": 16, "Z": [0.9980466521554733, 0.9980826385798668], "Z_arb": "[0.998064645367669993102803441465760358377907084 +/- 1.80e-5]", "steps": 283, "seconds": 1.1275910828262568}
{"c": [13.17999999999989, 13.19999999999989], "c_hex": ["0x1.a5c28f5c28f1ep+3", "0x1.a666666666628p+3"], "kind": "contact", "N": 16, "Z": [0.998049471119661, 0.9980852914736189], "Z_arb": "[0.998067381296639997997764726283869863584992033 +/- 1.80e-5]", "steps": 283, "seconds": 1.117896500043571}
{"c": [13.19999999999989, 13.219999999999889], "c_hex": ["0x1.a666666666628p+3", "0x1.a70a3d70a3d32p+3"], "kind": "contact", "N": 16, "Z": [0.998052283014984, 0.9980879382623433], "Z_arb": "[0.998070110638663728699314466361627184198285846 +/- 1.79e-5]", "steps": 283, "seconds": 1.1423959583044052}
{"c": [13.219999999999889, 13.239999999999888], "c_hex": ["0x1.a70a3d70a3d32p+3", "0x1.a7ae147ae143cp+3"], "kind": "contact", "N": 16, "Z": [0.9980550878313631, 0.9980905789496032], "Z_arb": "[0.998072833390483145366462513019370185708312931 +/- 1.78e-5]", "steps": 283, "seconds": 1.1268961671739817}
{"c": [13.239999999999888, 13.259999999999888], "c_hex": ["0x1.a7ae147ae143cp+3", "0x1.a851eb851eb46p+3"], "kind": "contact", "N": 16, "Z": [0.9980578860130627, 0.998093214073341], "Z_arb": "[0.998075550043201777568900323149911558941346589 +/- 1.77e-5]", "steps": 283, "seconds": 1.1553087495267391}
{"c": [13.259999999999888, 13.279999999999887], "c_hex": ["0x1.a851eb851eb46p+3", "0x1.a8f5c28f5c250p+3"], "kind": "contact", "N": 16, "Z": [0.9980606776364724, 0.9980958435824465], "Z_arb": "[0.998078260609459505145423066064883559601857236 +/- 1.76e-5]", "steps": 283, "seconds": 1.1602469580247998}
{"c": [13.279999999999887, 13.299999999999887], "c_hex": ["0x1.a8f5c28f5c250p+3", "0x1.a99999999995ap+3"], "kind": "contact", "N": 16, "Z": [0.9980634627180196, 0.9980984674859574], "Z_arb": "[0.998080965101988545748138796686137564331763507 +/- 1.76e-5]", "steps": 283, "seconds": 1.2161706248298287}
{"c": [13.299999999999887, 13.319999999999887], "c_hex": ["0x1.a99999999995ap+3", "0x1.aa3d70a3d7064p+3"], "kind": "contact", "N": 16, "Z": [0.9980662669843277, 0.9981010600828919], "Z_arb": "[0.998083663533609743459686226627907260206553640 +/- 1.74e-5]", "steps": 283, "seconds": 1.1962902080267668}
{"c": [13.319999999999887, 13.339999999999886], "c_hex": ["0x1.aa3d70a3d7064p+3", "0x1.aae147ae1476ep+3"], "kind": "contact", "N": 16, "Z": [0.9980690387305113, 0.9981036731039465], "Z_arb": "[0.998086355917228970015502628407287304241812469 +/- 1.74e-5]", "steps": 283, "seconds": 1.1908852076157928}
{"c": [13.339999999999886, 13.359999999999886], "c_hex": ["0x1.aae147ae1476ep+3", "0x1.ab851eb851e78p+3"], "kind": "contact", "N": 16, "Z": [0.9980718039850858, 0.9981062805465815], "Z_arb": "[0.998089042265833639545871016458353734838253085 +/- 1.73e-5]", "steps": 283, "seconds": 1.1614662911742926}
{"c": [13.359999999999886, 13.379999999999885], "c_hex": ["0x1.ab851eb851e78p+3", "0x1.ac28f5c28f582p+3"], "kind": "contact", "N": 16, "Z": [0.9980021995297367, 0.9980364641870386], "Z_arb": "[0.998019331858387654248472616654215986384178632 +/- 1.72e-5]", "steps": 282, "seconds": 1.159140832722187}
{"c": [13.379999999999885, 13.399999999999885], "c_hex": ["0x1.ac28f5c28f582p+3", "0x1.acccccccccc8cp+3"], "kind": "contact", "N": 16, "Z": [0.9980050404604369, 0.9980391494677251], "Z_arb": "[0.998022094964080974956441340417970736658698843 +/- 1.71e-5]", "steps": 282, "seconds": 1.1667147083207965}
{"c": [13.399999999999885, 13.419999999999884], "c_hex": ["0x1.acccccccccc8cp+3", "0x1.ad70a3d70a396p+3"], "kind": "contact", "N": 16, "Z": [0.998007874561686, 0.9980418292232895], "Z_arb": "[0.998024851892487836404476758980998224275760937 +/- 1.70e-5]", "steps": 282, "seconds": 1.1746852500364184}
{"c": [13.419999999999884, 13.439999999999884], "c_hex": ["0x1.ad70a3d70a396p+3", "0x1.ae147ae147aa0p+3"], "kind": "contact", "N": 16, "Z": [0.9980107020585469, 0.9980445032559366], "Z_arb": "[0.998027602657241793582807499011843352504824464 +/- 1.70e-5]", "steps": 282, "seconds": 1.206911375746131}
{"c": [13.439999999999884, 13.459999999999884], "c_hex": ["0x1.ae147ae147aa0p+3", "0x1.aeb851eb851aap+3"], "kind": "contact", "N": 16, "Z": [0.9980135228912795, 0.9980471716528098], "Z_arb": "[0.998030347272044607686650059601509031734532963 +/- 1.69e-5]", "steps": 282, "seconds": 1.1587998336181045}
{"c": [13.459999999999884, 13.479999999999883], "c_hex": ["0x1.aeb851eb851aap+3", "0x1.af5c28f5c28b4p+3"], "kind": "contact", "N": 16, "Z": [0.9980163070550138, 0.9980498616423467], "Z_arb": "[0.998033084348680221531450617331251940030304017 +/- 1.68e-5]", "steps": 282, "seconds": 1.1596272494643927}
{"c": [13.479999999999883, 13.499999999999883], "c_hex": ["0x1.af5c28f5c28b4p+3", "0x1.affffffffffbep+3"], "kind": "contact", "N": 16, "Z": [0.9980191133842887, 0.9980525166707547], "Z_arb": "[0.998035815027521667294541962773007075608397036 +/- 1.68e-5]", "steps": 282, "seconds": 1.205848416313529}
{"c": [13.499999999999883, 13.519999999999882], "c_hex": ["0x1.affffffffffbep+3", "0x1.b0a3d70a3d6c8p+3"], "kind": "contact", "N": 16, "Z": [0.9980219131813562, 0.9980551660252909], "Z_arb": "[0.998038539603323584719717959329617645133775910 +/- 1.67e-5]", "steps": 282, "seconds": 1.0465174578130245}
{"c": [13.519999999999882, 13.539999999999882], "c_hex": ["0x1.b0a3d70a3d6c8p+3", "0x1.b147ae147add2p+3"], "kind": "contact", "N": 16, "Z": [0.9980247064610283, 0.998057809719005], "Z_arb": "[0.998041258090016696815737988113609430826888396 +/- 1.66e-5]", "steps": 282, "seconds": 1.1175979999825358}
{"c": [13.539999999999882, 13.559999999999881], "c_hex": ["0x1.b147ae147add2p+3", "0x1.b1eb851eb84dcp+3"], "kind": "contact", "N": 16, "Z": [0.9980274932406148, 0.9980604477625565], "Z_arb": "[0.998043970501585713625693507334265050012811880 +/- 1.65e-5]", "steps": 282, "seconds": 1.108253332786262}
{"c": [13.559999999999881, 13.579999999999881], "c_hex": ["0x1.b1eb851eb84dcp+3", "0x1.b28f5c28f5be6p+3"], "kind": "contact", "N": 16, "Z": [0.9980302735365962, 0.9980630801675372], "Z_arb": "[0.998046676852066759742313360968507710722568508 +/- 1.65e-5]", "steps": 282, "seconds": 1.1300317076966166}
{"c": [13.579999999999881, 13.59999999999988], "c_hex": ["0x1.b28f5c28f5be6p+3", "0x1.b3333333332f0p+3"], "kind": "contact", "N": 16, "Z": [0.9980330473644503, 0.9980657069466394], "Z_arb": "[0.998049377155544871094127728687952037065314617 +/- 1.64e-5]", "steps": 282, "seconds": 1.2016657078638673}
{"c": [13.59999999999988, 13.61999999999988], "c_hex": ["0x1.b3333333332f0p+3", "0x1.b3d70a3d709fap+3"], "kind": "contact", "N": 16, "Z": [0.9980358147437086, 0.9980683281085946], "Z_arb": "[0.998052071426151567913062426108491821429911926 +/- 1.63e-5]", "steps": 282, "seconds": 1.1680835410952568}
{"c": [13.61999999999988, 13.63999999999988], "c_hex": ["0x1.b3d70a3d709fap+3", "0x1.b47ae147ae104p+3"], "kind": "contact", "N": 16, "Z": [0.9980385756727158, 0.9980709436834091], "Z_arb": "[0.998054759678062498046154683372535221324767712 +/- 1.62e-5]", "steps": 282, "seconds": 1.1448331251740456}
{"c": [13.63999999999988, 13.65999999999988], "c_hex": ["0x1.b47ae147ae104p+3", "0x1.b51eb851eb80ep+3"], "kind": "contact", "N": 16, "Z": [0.998041330184249, 0.9980735536667413], "Z_arb": "[0.998057441925495145313866779666874156162081946 +/- 1.62e-5]", "steps": 282, "seconds": 1.1441764160990715}
{"c": [13.65999999999988, 13.679999999999879], "c_hex": ["0x1.b51eb851eb80ep+3", "0x1.b5c28f5c28f18p+3"], "kind": "contact", "N": 16, "Z": [0.9980440782361479, 0.9980761581292652], "Z_arb": "[0.998060118182706607342461295572172655281958029 +/- 1.61e-5]", "steps": 282, "seconds": 1.0875586671754718}
{"c": [13.679999999999879, 13.699999999999878], "c_hex": ["0x1.b5c28f5c28f18p+3", "0x1.b666666666622p+3"], "kind": "contact", "N": 16, "Z": [0.9980468198783766, 0.9980787570496062], "Z_arb": "[0.998062788463991434800677039744247213026394558 +/- 1.60e-5]", "steps": 282, "seconds": 1.0922091668471694}
{"c": [13.699999999999878, 13.719999999999878], "c_hex": ["0x1.b666666666622p+3", "0x1.b70a3d70a3d2cp+3"], "kind": "contact", "N": 16, "Z": [0.998049555157154, 0.9980813504102051], "Z_arb": "[0.998065452783679532119806651018636668422976553 +/- 1.59e-5]", "steps": 282, "seconds": 1.0753984590992332}
{"c": [13.719999999999878, 13.739999999999878], "c_hex": ["0x1.b70a3d70a3d2cp+3", "0x1.b7ae147ae1436p+3"], "kind": "contact", "N": 16, "Z": [0.9980522840886339, 0.9980839382236344], "Z_arb": "[0.998068111156134120613406856715474092425082733 +/- 1.59e-5]", "steps": 282, "seconds": 1.1673512924462557}
{"c": [13.739999999999878, 13.759999999999877], "c_hex": ["0x1.b7ae147ae1436p+3", "0x1.b851eb851eb40p+3"], "kind": "contact", "N": 16, "Z": [0.9980550253987853, 0.9980865017927142], "Z_arb": "[0.998070763595749754997164955802353271025802090 +/- 1.58e-5]", "steps": 282, "seconds": 1.1451207911595702}
{"c": [13.759999999999877, 13.779999999999877], "c_hex": ["0x1.b851eb851eb40p+3", "0x1.b8f5c28f5c24ap+3"], "kind": "contact", "N": 16, "Z": [0.9980577414621962, 0.9980890787717046], "Z_arb": "[0.998073410116950401236716590511633146893876574 +/- 1.57e-5]", "steps": 282, "seconds": 1.1841945415362716}
{"c": [13.779999999999877, 13.799999999999876], "c_hex": ["0x1.b8f5c28f5c24ap+3", "0x1.b999999999954p+3"], "kind": "contact", "N": 16, "Z": [0.9980604512388884, 0.9980916502294868], "Z_arb": "[0.998076050734187563215312149520282621130046251 +/- 1.56e-5]", "steps": 282, "seconds": 1.1984292082488537}
{"c": [13.799999999999876, 13.819999999999876], "c_hex": ["0x1.b999999999954p+3", "0x1.ba3d70a3d705ep+3"], "kind": "contact", "N": 16, "Z": [0.9980631547306063, 0.9980942161932707], "Z_arb": "[0.998078685461938467235498536350199932564854014 +/- 1.56e-5]", "steps": 282, "seconds": 1.1866274578496814}
{"c": [13.819999999999876, 13.839999999999876], "c_hex": ["0x1.ba3d70a3d705ep+3", "0x1.bae147ae14768p+3"], "kind": "contact", "N": 16, "Z": [0.9980658254220042, 0.9980968032074043], "Z_arb": "[0.998081314314704292701634599579543268270470509 +/- 1.55e-5]", "steps": 282, "seconds": 1.1593779996037483}
{"c": [13.839999999999876, 13.859999999999875], "c_hex": ["0x1.bae147ae14768p+3", "0x1.bb851eb851e72p+3"], "kind": "contact", "N": 16, "Z": [0.9980685166711184, 0.9980993579428986], "Z_arb": "[0.998083937307008455816054568820072638610558963 +/- 1.55e-5]", "steps": 282, "seconds": 1.1633999161422253}
{"c": [13.859999999999875, 13.879999999999875], "c_hex": ["0x1.bb851eb851e72p+3", "0x1.bc28f5c28f57cp+3"], "kind": "contact", "N": 16, "Z": [0.9980712016896838, 0.998101907217106], "Z_arb": "[0.998086554453394939974531968469028077930601884 +/- 1.54e-5]", "steps": 282, "seconds": 1.094085750170052}
{"c": [13.879999999999875, 13.899999999999874], "c_hex": ["0x1.bc28f5c28f57cp+3", "0x1.bcccccccccc86p+3"], "kind": "contact", "N": 16, "Z": [0.9980010992820532, 0.99803160588289], "Z_arb": "[0.998016352582471546743026099693859849690082571 +/- 1.53e-5]", "steps": 281, "seconds": 1.049668624997139}
{"c": [13.899999999999874, 13.919999999999874], "c_hex": ["0x1.bcccccccccc86p+3", "0x1.bd70a3d70a390p+3"], "kind": "contact", "N": 16, "Z": [0.9980038587712173, 0.9980342311375426], "Z_arb": "[0.998019044954379973595130527058987952457177394 +/- 1.52e-5]", "steps": 281, "seconds": 1.036429333500564}
{"c": [13.919999999999874, 13.939999999999873], "c_hex": ["0x1.bd70a3d70a390p+3", "0x1.be147ae147a9ap+3"], "kind": "contact", "N": 16, "Z": [0.9980066118999552, 0.998036850794693], "Z_arb": "[0.998021731347324086573467776355629948421568094 +/- 1.52e-5]", "steps": 281, "seconds": 1.1241921251639724}
{"c": [13.939999999999873, 13.959999999999873], "c_hex": ["0x1.be147ae147a9ap+3", "0x1.beb851eb851a4p+3"], "kind": "contact", "N": 16, "Z": [0.9980093526731518, 0.9980394588489089], "Z_arb": "[0.998024405761030301638379635178697727290918417 +/- 1.51e-5]", "steps": 281, "seconds": 1.0864230832085013}
{"c": [13.959999999999873, 13.979999999999873], "c_hex": ["0x1.beb851eb851a4p+3", "0x1.bf5c28f5c28aep+3"], "kind": "contact", "N": 16, "Z": [0.9980120854458353, 0.9980420597724581], "Z_arb": "[0.998027072609146693194314817009011120347655992 +/- 1.50e-5]", "steps": 281, "seconds": 1.0845435000956059}
{"c": [13.979999999999873, 13.999999999999872], "c_hex": ["0x1.bf5c28f5c28aep+3", "0x1.bffffffffffb8p+3"], "kind": "contact", "N": 16, "Z": [0.9980148118854505, 0.9980446551566436], "Z_arb": "[0.998029733521047091010374859748700326426773698 +/- 1.50e-5]", "steps": 281, "seconds": 1.0822869595140219}
{"c": [13.999999999999872, 14.019999999999872], "c_hex": ["0x1.bffffffffffb8p+3", "0x1.c0a3d70a3d6c2p+3"], "kind": "contact", "N": 16, "Z": [0.9980175320362388, 0.9980472449872151], "Z_arb": "[0.998032388511726944356640306851258312433729421 +/- 1.49e-5]", "steps": 281, "seconds": 1.1703361654654145}
{"c": [14.019999999999872, 14.039999999999871], "c_hex": ["0x1.c0a3d70a3d6c2p+3", "0x1.c147ae147adccp+3"], "kind": "contact", "N": 16, "Z": [0.9980202459142705, 0.9980498292781111], "Z_arb": "[0.998035037596190844824789218261953518598878170 +/- 1.48e-5]", "steps": 281, "seconds": 1.178821625187993}
{"c": [14.039999999999871, 14.05999999999987], "c_hex": ["0x1.c147ae147adccp+3", "0x1.c1eb851eb84d6p+3"], "kind": "contact", "N": 16, "Z": [0.9980229128912158, 0.9980523674109211], "Z_arb": "[0.998037640151068448432947531192450986879728717 +/- 1.48e-5]", "steps": 281, "seconds": 1.1537541253492236}
{"c": [14.05999999999987, 14.07999999999987], "c_hex": ["0x1.c1eb851eb84d6p+3", "0x1.c28f5c28f5be0p+3"], "kind": "contact", "N": 16, "Z": [0.998025571306192, 0.9980548977048386], "Z_arb": "[0.998040234505515248114252394475996471677829433 +/- 1.47e-5]", "steps": 281, "seconds": 1.1474077915772796}
{"c": [14.07999999999987, 14.09999999999987], "c_hex": ["0x1.c28f5c28f5be0p+3", "0x1.c3333333332eap+3"], "kind": "contact", "N": 16, "Z": [0.9980282239679272, 0.998057422960378], "Z_arb": "[0.998042823464152579801617758896644453956204725 +/- 1.46e-5]", "steps": 281, "seconds": 1.134730082936585}
{"c": [14.09999999999987, 14.11999999999987], "c_hex": ["0x1.c3333333332eap+3", "0x1.c3d70a3d709f4p+3"], "kind": "contact", "N": 16, "Z": [0.9980308708845909, 0.9980599431838328], "Z_arb": "[0.998045407034211822955211988024399898870964877 +/- 1.46e-5]", "steps": 281, "seconds": 1.074288833886385}
{"c": [14.11999999999987, 14.13999999999987], "c_hex": ["0x1.c3d70a3d709f4p+3", "0x1.c47ae147ae0fep+3"], "kind": "contact", "N": 16, "Z": [0.9980335120655006, 0.9980624583807407], "Z_arb": "[0.998047985223120613413424574482701303106539458 +/- 1.45e-5]", "steps": 281, "seconds": 1.0703742913901806}
{"c": [14.13999999999987, 14.159999999999869], "c_hex": ["0x1.c47ae147ae0fep+3", "0x1.c51eb851eb808p+3"], "kind": "contact", "N": 16, "Z": [0.9980361433996544, 0.9980649726773362], "Z_arb": "[0.998050558038495279872917221127016207059764915 +/- 1.45e-5]", "steps": 281, "seconds": 1.0602611675858498}
{"c": [14.159999999999869, 14.179999999999868], "c_hex": ["0x1.c51eb851eb808p+3", "0x1.c5c28f5c28f12p+3"], "kind": "contact", "N": 16, "Z": [0.9980387731769647, 0.9980674777993026], "Z_arb": "[0.998053125488133577591281775430078646627741639 +/- 1.44e-5]", "steps": 281, "seconds": 1.045214000158012}
{"c": [14.179999999999868, 14.199999999999868], "c_hex": ["0x1.c5c28f5c28f12p+3", "0x1.c66666666661cp+3"], "kind": "contact", "N": 16, "Z": [0.9980413972483163, 0.9980699779116992], "Z_arb": "[0.998055687580007700922719955772674821214031814 +/- 1.43e-5]", "steps": 281, "seconds": 1.0981010422110558}
{"c": [14.199999999999868, 14.219999999999867], "c_hex": ["0x1.c66666666661cp+3", "0x1.c70a3d70a3d26p+3"], "kind": "contact", "N": 16, "Z": [0.9980440148772858, 0.9980724737672293], "Z_arb": "[0.998058244322257564746866919320981255630793956 +/- 1.43e-5]", "steps": 281, "seconds": 1.102114916779101}
{"c": [14.219999999999867, 14.239999999999867], "c_hex": ["0x1.c70a3d70a3d26p+3", "0x1.c7ae147ae1430p+3"], "kind": "contact", "N": 16, "Z": [0.9980466275678099, 0.9980749638785587], "Z_arb": "[0.998060795723184341424323938766245400978863658 +/- 1.42e-5]", "steps": 281, "seconds": 1.0714657502248883}
{"c": [14.239999999999867, 14.259999999999867], "c_hex": ["0x1.c7ae147ae1430p+3", "0x1.c851eb851eb3ap+3"], "kind": "contact", "N": 16, "Z": [0.9980492345845062, 0.9980774489979822], "Z_arb": "[0.998063341791244241705368774508863963571862053 +/- 1.42e-5]", "steps": 281, "seconds": 1.0860046250745654}
{"c": [14.259999999999867, 14.279999999999866], "c_hex": ["0x1.c851eb851eb3ap+3", "0x1.c8f5c28f5c244p+3"], "kind": "contact", "N": 16, "Z": [0.9980518359259044, 0.9980799291441808], "Z_arb": "[0.998065882535042529021582214303369569636314800 +/- 1.41e-5]", "steps": 281, "seconds": 1.0582065423950553}
{"c": [14.279999999999866, 14.299999999999866], "c_hex": ["0x1.c8f5c28f5c244p+3", "0x1.c99999999994ep+3"], "kind": "contact", "N": 16, "Z": [0.9980544315453306, 0.998082404381325], "Z_arb": "[0.998068417963327755470823334873594373214588936 +/- 1.40e-5]", "steps": 281, "seconds": 1.1091945422813296}
{"c": [14.299999999999866, 14.319999999999865], "c_hex": ["0x1.c99999999994ep+3", "0x1.ca3d70a3d7058p+3"], "kind": "contact", "N": 16, "Z": [0.9980570215253259, 0.9980848746446465], "Z_arb": "[0.998070948084986211962887080595247638467064409 +/- 1.40e-5]", "steps": 281, "seconds": 1.1284349169582129}
{"c": [14.319999999999865, 14.339999999999865], "c_hex": ["0x1.ca3d70a3d7058p+3", "0x1.cae147ae14762p+3"], "kind": "contact", "N": 16, "Z": [0.9980596058776093, 0.9980873399404638], "Z_arb": "[0.998073472909036580204275707576911455947994320 +/- 1.39e-5]", "steps": 281, "seconds": 1.1021444173529744}
{"c": [14.339999999999865, 14.359999999999864], "c_hex": ["0x1.cae147ae14762p+3", "0x1.cb851eb851e6cp+3"], "kind": "contact", "N": 16, "Z": [0.9980621846112981, 0.9980898002779514], "Z_arb": "[0.998075992444624780807602207606598664743034292 +/- 1.39e-5]", "steps": 281, "seconds": 1.1521636666730046}
{"c": [14.359999999999864, 14.379999999999864], "c_hex": ["0x1.cb851eb851e6cp+3", "0x1.cc28f5c28f576p+3"], "kind": "contact", "N": 16, "Z": [0.9980647577395403, 0.9980922556624978], "Z_arb": "[0.998078506701019005424333059555538435203043944 +/- 1.38e-5]", "steps": 281, "seconds": 1.1548029175028205}
{"c": [14.379999999999864, 14.399999999999864], "c_hex": ["0x1.cc28f5c28f576p+3", "0x1.ccccccccccc80p+3"], "kind": "contact", "N": 16, "Z": [0.9980673252741654, 0.9980947061010443], "Z_arb": "[0.998081015687604930474277978013106367020664503 +/- 1.37e-5]", "steps": 281, "seconds": 1.1545877093449235}
{"c": [14.399999999999864, 14.419999999999863], "c_hex": ["0x1.ccccccccccc80p+3", "0x1.cd70a3d70a38ap+3"], "kind": "contact", "N": 16, "Z": [0.9980698872242176, 0.9980971516035445], "Z_arb": "[0.998083519413881096524672807488601577866252847 +/- 1.37e-5]", "steps": 281, "seconds": 1.1348606245592237}
{"c": [14.419999999999863, 14.439999999999863], "c_hex": ["0x1.cd70a3d70a38ap+3", "0x1.ce147ae147a94p+3"], "kind": "contact", "N": 16, "Z": [0.9980724445735716, 0.9980995912053374], "Z_arb": "[0.998086017889454456083939473582660322604229559 +/- 1.36e-5]", "steps": 281, "seconds": 1.0484136249870062}
{"c": [14.439999999999863, 14.459999999999862], "c_hex": ["0x1.ce147ae147a94p+3", "0x1.ceb851eb8519ep+3"], "kind": "contact", "N": 16, "Z": [0.9980018472466526, 0.9980288133418728], "Z_arb": "[0.998015330294262698245852096611553257408508882 +/- 1.35e-5]", "steps": 280, "seconds": 1.1460867915302515}
{"c": [14.459999999999862, 14.479999999999862], "c_hex": ["0x1.ceb851eb8519ep+3", "0x1.cf5c28f5c28a8p+3"], "kind": "contact", "N": 16, "Z": [0.9980044755312354, 0.9980313273281816], "Z_arb": "[0.998017901429708498537955100756476586739612454 +/- 1.35e-5]", "steps": 280, "seconds": 1.14544462505728}
{"c": [14.479999999999862, 14.499999999999861], "c_hex": ["0x1.cf5c28f5c28a8p+3", "0x1.cffffffffffb2p+3"], "kind": "contact", "N": 16, "Z": [0.9980070927923763, 0.9980338415796115], "Z_arb": "[0.998020467185993912782447281505861410835278935 +/- 1.34e-5]", "steps": 280, "seconds": 1.1445875419303775}
{"c": [14.499999999999861, 14.519999999999861], "c_hex": ["0x1.cffffffffffb2p+3", "0x1.d0a3d70a3d6bcp+3"], "kind": "contact", "N": 16, "Z": [0.9980097618462518, 0.9980362933004625], "Z_arb": "[0.998023027573357114555573728588731968186151888 +/- 1.33e-5]", "steps": 280, "seconds": 1.1478341668844223}
{"c": [14.519999999999861, 14.53999999999986], "c_hex": ["0x1.d0a3d70a3d6bcp+3", "0x1.d147ae147adc6p+3"], "kind": "contact", "N": 16, "Z": [0.9980123726292082, 0.9980387925750484], "Z_arb": "[0.998025582602128296077447526177353220040664247 +/- 1.33e-5]", "steps": 280, "seconds": 1.0751596251502633}
{"c": [14.53999999999986, 14.55999999999986], "c_hex": ["0x1.d147ae147adc6p+3", "0x1.d1eb851eb84d0p+3"], "kind": "contact", "N": 16, "Z": [0.9980149752778251, 0.9980412892876267], "Z_arb": "[0.998028132282725931736236138185928292506710712 +/- 1.32e-5]", "steps": 280, "seconds": 1.1060217088088393}
{"c": [14.55999999999986, 14.57999999999986], "c_hex": ["0x1.d1eb851eb84d0p+3", "0x1.d28f5c28f5bdap+3"], "kind": "contact", "N": 16, "Z": [0.998017574732806, 0.9980437785185003], "Z_arb": "[0.998030676625653165441296027985182265873791874 +/- 1.32e-5]", "steps": 280, "seconds": 1.0800581248477101}
{"c": [14.57999999999986, 14.59999999999986], "c_hex": ["0x1.d28f5c28f5bdap+3", "0x1.d3333333332e4p+3"], "kind": "contact", "N": 16, "Z": [0.9980201685582084, 0.9980462627247801], "Z_arb": "[0.998033215641494318762586835652640738493244958 +/- 1.31e-5]", "steps": 280, "seconds": 1.0854204576462507}
{"c": [14.59999999999986, 14.619999999999859], "c_hex": ["0x1.d3333333332e4p+3", "0x1.d3d70a3d709eep+3"], "kind": "contact", "N": 16, "Z": [0.9980227567655616, 0.9980487419162615], "Z_arb": "[0.998035749340911519045971851665513356845896093 +/- 1.30e-5]", "steps": 280, "seconds": 1.0975213749334216}
{"c": [14.619999999999859, 14.639999999999858], "c_hex": ["0x1.d3d70a3d709eep+3", "0x1.d47ae147ae0f8p+3"], "kind": "contact", "N": 16, "Z": [0.9980253393680322, 0.9980512161012508], "Z_arb": "[0.998038277734641436256652062259889129171456913 +/- 1.30e-5]", "steps": 280, "seconds": 1.1251624589785933}
{"c": [14.639999999999858, 14.659999999999858], "c_hex": ["0x1.d47ae147ae0f8p+3", "0x1.d51eb851eb802p+3"], "kind": "contact", "N": 16, "Z": [0.9980279163803218, 0.9980536852866624], "Z_arb": "[0.998040800833492129930804795168084820744439394 +/- 1.29e-5]", "steps": 280, "seconds": 1.0715595418587327}
{"c": [14.659999999999858, 14.679999999999858], "c_hex": ["0x1.d51eb851eb802p+3", "0x1.d5c28f5c28f0cp+3"], "kind": "contact", "N": 16, "Z": [0.9980304878143588, 0.9980561494823211], "Z_arb": "[0.998043318648339998708125413023651058352509627 +/- 1.29e-5]", "steps": 280, "seconds": 1.114240667782724}
{"c": [14.679999999999858, 14.699999999999857], "c_hex": ["0x1.d5c28f5c28f0cp+3", "0x1.d666666666616p+3"], "kind": "contact", "N": 16, "Z": [0.9980330536832732, 0.9980586086969804], "Z_arb": "[0.998045831190126829051608104046851080836571581 +/- 1.28e-5]", "steps": 280, "seconds": 1.1002957504242659}
{"c": [14.699999999999857, 14.719999999999857], "c_hex": ["0x1.d666666666616p+3", "0x1.d70a3d70a3d20p+3"], "kind": "contact", "N": 16, "Z": [0.9980356084501945, 0.9980610684895195], "Z_arb": "[0.998048338469856943091317006651225418624650831 +/- 1.28e-5]", "steps": 280, "seconds": 1.1588240005075932}
{"c": [14.719999999999857, 14.739999999999856], "c_hex": ["0x1.d70a3d70a3d20p+3", "0x1.d7ae147ae142ap+3"], "kind": "contact", "N": 16, "Z": [0.9980381632676528, 0.9980635177295359], "Z_arb": "[0.998050840498594433548003453547132037478788888 +/- 1.27e-5]", "steps": 280, "seconds": 1.2218507919460535}
{"c": [14.739999999999856, 14.759999999999856], "c_hex": ["0x1.d7ae147ae142ap+3", "0x1.d851eb851eb34p+3"], "kind": "contact", "N": 16, "Z": [0.9980407125577543, 0.9980659620171667], "Z_arb": "[0.998053337287460492283103781467888245177143963 +/- 1.27e-5]", "steps": 280, "seconds": 1.1806872077286243}
{"c": [14.759999999999856, 14.779999999999855], "c_hex": ["0x1.d851eb851eb34p+3", "0x1.d8f5c28f5c23ep+3"], "kind": "contact", "N": 16, "Z": [0.9980432563341755, 0.9980684013610861], "Z_arb": "[0.998055828847630822175341223899973399719622254 +/- 1.26e-5]", "steps": 280, "seconds": 1.244292332790792}
{"c": [14.779999999999855, 14.799999999999855], "c_hex": ["0x1.d8f5c28f5c23ep+3", "0x1.d999999999948p+3"], "kind": "contact", "N": 16, "Z": [0.9980457946093948, 0.9980708357712715], "Z_arb": "[0.998058315190333131406911418777474865202527628 +/- 1.26e-5]", "steps": 280, "seconds": 1.0921100415289402}
{"c": [14.799999999999855, 14.819999999999855], "c_hex": ["0x1.d999999999948p+3", "0x1.da3d70a3d7052p+3"], "kind": "contact", "N": 16, "Z": [0.9980483273970626, 0.9980732652566269], "Z_arb": "[0.998060796326844708223827439416184215852652056 +/- 1.25e-5]", "steps": 280, "seconds": 1.1227249158546329}
{"c": [14.819999999999855, 14.839999999999854], "c_hex": ["0x1.da3d70a3d7052p+3", "0x1.dae147ae1475cp+3"], "kind": "contact", "N": 16, "Z": [0.9980508547098962, 0.9980756898270841], "Z_arb": "[0.998063272268490071724627656151986124846703133 +/- 1.25e-5]", "steps": 280, "seconds": 1.0943057909607887}
{"c": [14.839999999999854, 14.859999999999854], "c_hex": ["0x1.dae147ae1475cp+3", "0x1.db851eb851e66p+3"], "kind": "contact", "N": 16, "Z": [0.9980533652328726, 0.9980781208204047], "Z_arb": "[0.998065743026638696027069417867996406730319389 +/- 1.24e-5]", "steps": 280, "seconds": 1.1010814169421792}
{"c": [14.859999999999854, 14.879999999999853], "c_hex": ["0x1.db851eb851e66p+3", "0x1.dc28f5c28f570p+3"], "kind": "contact", "N": 16, "Z": [0.9980558816847159, 0.9980805355406898], "Z_arb": "[0.998068208612702806472120920802879635423231507 +/- 1.24e-5]", "steps": 280, "seconds": 1.076435917057097}
{"c": [14.879999999999853, 14.899999999999853], "c_hex": ["0x1.dc28f5c28f570p+3", "0x1.dcccccccccc7ap+3"], "kind": "contact", "N": 16, "Z": [0.9980583927015301, 0.9980829453747404], "Z_arb": "[0.998070669038135243025783409693585975024279639 +/- 1.23e-5]", "steps": 280, "seconds": 1.1369994999840856}
{"c": [14.899999999999853, 14.919999999999852], "c_hex": ["0x1.dcccccccccc7ap+3", "0x1.dd70a3d70a384p+3"], "kind": "contact", "N": 16, "Z": [0.9980608982968103, 0.9980853503320445], "Z_arb": "[0.998073124314427391979909742018292034226891811 +/- 1.23e-5]", "steps": 280, "seconds": 1.1066884584724903}
{"c": [14.919999999999852, 14.939999999999852], "c_hex": ["0x1.dd70a3d70a384p+3", "0x1.de147ae147a8ep+3"], "kind": "contact", "N": 16, "Z": [0.998063398484145, 0.9980877504220692], "Z_arb": "[0.998075574453107179980697918218963437194850399 +/- 1.22e-5]", "steps": 280, "seconds": 1.2075178334489465}
{"c": [14.939999999999852, 14.959999999999852], "c_hex": ["0x1.de147ae147a8ep+3", "0x1.deb851eb85198p+3"], "kind": "contact", "N": 16, "Z": [0.998065893276376, 0.9980901456550983], "Z_arb": "[0.998078019465737129609707335162282905762877681 +/- 1.22e-5]", "steps": 280, "seconds": 1.1822241246700287}
{"c": [14.959999999999852, 14.979999999999851], "c_hex": ["0x1.deb851eb85198p+3", "0x1.df5c28f5c28a2p+3"], "kind": "contact", "N": 16, "Z": [0.9980683826875991, 0.9980925360402257], "Z_arb": "[0.998080459363912476196331852192324607571483417 +/- 1.21e-5]", "steps": 280, "seconds": 1.364459041506052}
{"c": [14.979999999999851, 15.0], "c_hex": ["0x1.df5c28f5c28a2p+3", "0x1.e000000000000p+3"], "kind": "contact", "N": 16, "Z": [0.998070866729853, 0.9980949215886656], "Z_arb": "[0.998082894159259348259655068895236420507304524 +/- 1.21e-5]", "steps": 280, "seconds": 1.284412458539009}
{"SUMMARY": true, "kind": "contact", "region": [8.0, 15.0], "pieces": 350, "runs": 350, "worker_seconds": 411.37043911684304}


==> anc/computational-supplement/arb/logs/v2_gt1_3.289_5.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "gt1", "region": [3.289, 5.0], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [3.289, 3.291], "c_hex": ["0x1.a4fdf3b645a1dp+1", "0x1.a53f7ced91687p+1"], "kind": "gt1", "N": 16, "E": [1.0002186803270965, 1.0003059818044757], "E_arb": "[1.00026233106578602475590702760722894198418599 +/- 4.37e-5]", "X": [0.16843298893249714, 0.16873129888549282], "X_arb": "[0.168582143908994986957066826980828631155200717 +/- 1.50e-4]", "A2": [0.7726187060838474, 0.7738270010144681], "A2_arb": "[0.773222853549157791025013286606935354218744117 +/- 6.05e-4]", "steps": 285, "seconds": 1.1640859171748161}
{"c": [3.291, 3.2929999999999997], "c_hex": ["0x1.a53f7ced91687p+1", "0x1.a5810624dd2f1p+1"], "kind": "gt1", "N": 16, "E": [1.000298140880097, 1.0003850177453228], "E_arb": "[1.00034157931271002364605262278937356107476349 +/- 4.35e-5]", "X": [0.16815544752893155, 0.16846896475630033], "X_arb": "[0.168312206142615926410817192593831535227710301 +/- 1.57e-4]", "A2": [0.7726285646071855, 0.7740557970750899], "A2_arb": "[0.773342180841137727000494733583337408886414885 +/- 7.14e-4]", "steps": 285, "seconds": 1.2061379998922348}
{"c": [3.2929999999999997, 3.2949999999999995], "c_hex": ["0x1.a5810624dd2f1p+1", "0x1.a5c28f5c28f5bp+1"], "kind": "gt1", "N": 16, "E": [1.0003771931782366, 1.0004636486910516], "E_arb": "[1.00042042093464422601557059432013279219125383 +/- 4.33e-5]", "X": [0.1678849214808654, 0.16821347117226862], "X_arb": "[0.168049196326567012355173856944447660794346364 +/- 1.65e-4]", "A2": [0.7726095129902283, 0.77425415800927], "A2_arb": "[0.773431835499749107686640091798926620419590598 +/- 8.23e-4]", "steps": 285, "seconds": 1.148213790729642}
{"c": [3.2949999999999995, 3.2969999999999993], "c_hex": ["0x1.a5c28f5c28f5bp+1", "0x1.a604189374bc5p+1"], "kind": "gt1", "N": 16, "E": [1.0004558386691442, 1.0005418758296305], "E_arb": "[1.00049885724938741537140366252014907712059757 +/- 4.31e-5]", "X": [0.16761872414917142, 0.16794065110888537], "X_arb": "[0.167779687629028387292447233572032881595476362 +/- 1.61e-4]", "A2": [0.7727719319851896, 0.7743351348023138], "A2_arb": "[0.773553533393751670160866779707246304935984837 +/- 7.82e-4]", "steps": 285, "seconds": 1.2718310412019491}
{"c": [3.2969999999999993, 3.298999999999999], "c_hex": ["0x1.a604189374bc5p+1", "0x1.a645a1cac082fp+1"], "kind": "gt1", "N": 16, "E": [1.0005340748837488, 1.0006197042605758], "E_arb": "[1.00057688957216223703235709909816112000793890 +/- 4.29e-5]", "X": [0.16733643756020178, 0.16768251935086892], "X_arb": "[0.167509478455535337872806652896137266013393685 +/- 1.74e-4]", "A2": [0.7727265186819247, 0.7746349449550006], "A2_arb": "[0.773680731818462682975568479892612833150026570 +/- 9.55e-4]", "steps": 285, "seconds": 1.171136625111103}
{"c": [3.298999999999999, 3.300999999999999], "c_hex": ["0x1.a645a1cac082fp+1", "0x1.a6872b020c499p+1"], "kind": "gt1", "N": 16, "E": [1.0006119117561414, 1.0006971266752096], "E_arb": "[1.00065451921567547218515290952785760550103357 +/- 4.27e-5]", "X": [0.16709249332451845, 0.16742224676262754], "X_arb": "[0.167257370043572991262628914743373156355233864 +/- 1.65e-4]", "A2": [0.7728806756677316, 0.7745720625298804], "A2_arb": "[0.773726369098806018904459010274337277378123008 +/- 8.46e-4]", "steps": 285, "seconds": 1.425530083477497}
{"c": [3.300999999999999, 3.3029999999999986], "c_hex": ["0x1.a6872b020c499p+1", "0x1.a6c8b43958103p+1"], "kind": "gt1", "N": 16, "E": [1.0006893374795138, 1.0007741575004163], "E_arb": "[1.00073174748996498829956159261861157444148945 +/- 4.25e-5]", "X": [0.1668400797482994, 0.16713509879339689], "X_arb": "[0.166987589270848141393564591713927932650368406 +/- 1.48e-4]", "A2": [0.7732496165213805, 0.7744620791259795], "A2_arb": "[0.773855847823679964002559356071601355073136036 +/- 6.07e-4]", "steps": 286, "seconds": 1.1509070415049791}
{"c": [3.3029999999999986, 3.3049999999999984], "c_hex": ["0x1.a6c8b43958103p+1", "0x1.a70a3d70a3d6dp+1"], "kind": "gt1", "N": 16, "E": [1.0007663747762583, 1.000850776628891], "E_arb": "[1.00080857570257466936867864884667085399434530 +/- 4.23e-5]", "X": [0.16656774440164837, 0.16687445638311435], "X_arb": "[0.166721100392381349058245072536500741560679786 +/- 1.54e-4]", "A2": [0.7732800331254309, 0.7746646716663436], "A2_arb": "[0.773972352395887229041164142196055326492051476 +/- 6.93e-4]", "steps": 286, "seconds": 1.1645909156650305}
{"c": [3.3049999999999984, 3.306999999999998], "c_hex": ["0x1.a70a3d70a3d6dp+1", "0x1.a74bc6a7ef9d7p+1"], "kind": "gt1", "N": 16, "E": [1.0008430107849733, 1.0009269995319248], "E_arb": "[1.00088500515844894457404061999803757597443801 +/- 4.20e-5]", "X": [0.16630436699901277, 0.16661905881468728], "X_arb": "[0.166461712906850019761404061243779642336417995 +/- 1.58e-4]", "A2": [0.7733053443769023, 0.7748107311797215], "A2_arb": "[0.774058037778311932692441298200426040672709778 +/- 7.53e-4]", "steps": 286, "seconds": 1.2865503337234259}
{"c": [3.306999999999998, 3.308999999999998], "c_hex": ["0x1.a74bc6a7ef9d7p+1", "0x1.a78d4fdf3b641p+1"], "kind": "gt1", "N": 16, "E": [1.0009192486507772, 1.0010028256691361], "E_arb": "[1.00096103715995662039650217259506361864536579 +/- 4.18e-5]", "X": [0.166041473017087, 0.16635118448433983], "X_arb": "[0.166196328750713421420742303439135292246446760 +/- 1.55e-4]", "A2": [0.7734509495442355, 0.7748965372977868], "A2_arb": "[0.774173743421011225109249064378212412877921300 +/- 7.23e-4]", "steps": 286, "seconds": 1.327746333554387}
{"c": [3.308999999999998, 3.3109999999999977], "c_hex": ["0x1.a78d4fdf3b641p+1", "0x1.a7ced916872abp+1"], "kind": "gt1", "N": 16, "E": [1.0009950858961045, 1.0010782601176773], "E_arb": "[1.00103667300689081680616763873803045326992374 +/- 4.16e-5]", "X": [0.1657649440565796, 0.16609613289469732], "X_arb": "[0.165930538475638468969529240169752731869788807 +/- 1.66e-4]", "A2": [0.7734154491543969, 0.7751717253057516], "A2_arb": "[0.774293587230074277648646398374127024726329362 +/- 8.79e-4]", "steps": 286, "seconds": 1.0623654574155807}
{"c": [3.3109999999999977, 3.3129999999999975], "c_hex": ["0x1.a7ced916872abp+1", "0x1.a810624dd2f15p+1"], "kind": "gt1", "N": 16, "E": [1.001070524835539, 1.001153303157365], "E_arb": "[1.00111191399645204331667785138985207082736004 +/- 4.14e-5]", "X": [0.1654876340901401, 0.16584030856415582], "X_arb": "[0.165663971327147958127606461810340682357497814 +/- 1.77e-4]", "A2": [0.773385103255277, 0.7754534816757948], "A2_arb": "[0.774419292465535888137316203243028233780059288 +/- 1.04e-3]", "steps": 286, "seconds": 1.2617294993251562}
{"c": [3.3129999999999975, 3.3149999999999973], "c_hex": ["0x1.a810624dd2f15p+1", "0x1.a851eb851eb7fp+1"], "kind": "gt1", "N": 16, "E": [1.001145567001533, 1.0012279558452133], "E_arb": "[1.00118676142337320016855108712319405713829160 +/- 4.12e-5]", "X": [0.16525349546630444, 0.16556613292671526], "X_arb": "[0.165409814196509850490321307488325274642129419 +/- 1.57e-4]", "A2": [0.7737342690197213, 0.7752437973139854], "A2_arb": "[0.774489033166853344985143204558285329873170768 +/- 7.55e-4]", "steps": 287, "seconds": 1.269044124521315}
{"c": [3.3149999999999973, 3.316999999999997], "c_hex": ["0x1.a851eb851eb7fp+1", "0x1.a89374bc6a7e9p+1"], "kind": "gt1", "N": 16, "E": [1.001220227716891, 1.0013022054423633], "E_arb": "[1.00126121657962706566666698013311945313279677 +/- 4.10e-5]", "X": [0.16500490049034824, 0.165307272855134], "X_arb": "[0.165156086672741127136961505640474961452181249 +/- 1.52e-4]", "A2": [0.7738715709885413, 0.7752461586107362], "A2_arb": "[0.774558864799638797079588300655779278194063114 +/- 6.88e-4]", "steps": 287, "seconds": 1.2441079579293728}
{"c": [3.316999999999997, 3.318999999999997], "c_hex": ["0x1.a89374bc6a7e9p+1", "0x1.a8d4fdf3b6453p+1"], "kind": "gt1", "N": 16, "E": [1.001294495585668, 1.0013760659237934], "E_arb": "[1.00133528075473071985943233675905111932149845 +/- 4.08e-5]", "X": [0.1647384604584283, 0.1650490479846292], "X_arb": "[0.164893754221528739420965283318493331545182987 +/- 1.56e-4]", "A2": [0.7739211711174093, 0.7754212325468063], "A2_arb": "[0.774671201832107834852375416779921660712371397 +/- 7.51e-4]", "steps": 287, "seconds": 1.2030910421162844}
{"c": [3.318999999999997, 3.3209999999999966], "c_hex": ["0x1.a8d4fdf3b6453p+1", "0x1.a916872b020bdp+1"], "kind": "gt1", "N": 16, "E": [1.0013683722033824, 1.001449538267816], "E_arb": "[1.00140895523559916487059436892697030603814750 +/- 4.06e-5]", "X": [0.1644778034489382, 0.1647852066145452], "X_arb": "[0.164631505031741705461015907655902888490261292 +/- 1.54e-4]", "A2": [0.774052882757967, 0.7755177810885633], "A2_arb": "[0.774785331923265154850281892582673418398021334 +/- 7.33e-4]", "steps": 287, "seconds": 1.2068778332322836}
{"c": [3.3209999999999966, 3.3229999999999964], "c_hex": ["0x1.a916872b020bdp+1", "0x1.a95810624dd27p+1"], "kind": "gt1", "N": 16, "E": [1.0014418556516296, 1.0015226269614839], "E_arb": "[1.00148224130655665425726910472814377519845421 +/- 4.04e-5]", "X": [0.1642030779559458, 0.16453396240528623], "X_arb": "[0.164368520180616012209558049199064989063434241 +/- 1.66e-4]", "A2": [0.7740015970346275, 0.7758087573972872], "A2_arb": "[0.774905177215957255645061890104319768508354536 +/- 9.04e-4]", "steps": 287, "seconds": 1.2183738751336932}
{"c": [3.3229999999999964, 3.324999999999996], "c_hex": ["0x1.a95810624dd27p+1", "0x1.a999999999991p+1"], "kind": "gt1", "N": 16, "E": [1.0015149489468342, 1.0015953315518407], "E_arb": "[1.00155514024933741913953502437553546392330791 +/- 4.02e-5]", "X": [0.1639306016074937, 0.1642806476727441], "X_arb": "[0.164105624640118920450356472359092772966622356 +/- 1.76e-4]", "A2": [0.7739821599207983, 0.7760715004152203], "A2_arb": "[0.775026830168009305342487021800447312045479882 +/- 1.05e-3]", "steps": 287, "seconds": 1.1919110426679254}
{"c": [3.324999999999996, 3.326999999999996], "c_hex": ["0x1.a999999999991p+1", "0x1.a9db22d0e55fbp+1"], "kind": "gt1", "N": 16, "E": [1.0015876520006632, 1.0016676546857448], "E_arb": "[1.00162765334320412372585682173282964003544330 +/- 4.01e-5]", "X": [0.163685194674023, 0.1640227864248723], "X_arb": "[0.163853990549447665332865328368761775087648511 +/- 1.69e-4]", "A2": [0.7741393600390828, 0.7760554232082023], "A2_arb": "[0.775097391623642504142277662894721309424328272 +/- 9.59e-4]", "steps": 288, "seconds": 1.259816457517445}
{"c": [3.326999999999996, 3.3289999999999957], "c_hex": ["0x1.a9db22d0e55fbp+1", "0x1.aa1cac0831265p+1"], "kind": "gt1", "N": 16, "E": [1.0016599822268308, 1.001739581502468], "E_arb": "[1.00169978186464938048389021394354071138677031 +/- 3.98e-5]", "X": [0.1634556548833118, 0.16375341676888847], "X_arb": "[0.163604535826100132638547046955979301773200474 +/- 1.49e-4]", "A2": [0.7744797323257155, 0.7758395780810756], "A2_arb": "[0.775159655203395548996384943985226923792857265 +/- 6.80e-4]", "steps": 288, "seconds": 1.221932957880199}
{"c": [3.3289999999999957, 3.3309999999999955], "c_hex": ["0x1.aa1cac0831265p+1", "0x1.aa5e353f7cecfp+1"], "kind": "gt1", "N": 16, "E": [1.0017319271945948, 1.0018111269808232], "E_arb": "[1.00177152708770900176355853547634208009218243 +/- 3.96e-5]", "X": [0.16319641608460264, 0.1634952607431759], "X_arb": "[0.163345838413889288395140547711349453000682372 +/- 1.50e-4]", "A2": [0.7745755664618368, 0.7759601997113093], "A2_arb": "[0.775267883086573053814221927682247953653553473 +/- 6.93e-4]", "steps": 288, "seconds": 1.20650037471205}
{"c": [3.3309999999999955, 3.3329999999999953], "c_hex": ["0x1.aa5e353f7cecfp+1", "0x1.aa9fbe76c8b39p+1"], "kind": "gt1", "N": 16, "E": [1.0018034893138719, 1.0018822912538075], "E_arb": "[1.00184289028383958710051311898055602235704749 +/- 3.95e-5]", "X": [0.16293912275180658, 0.16325608461396077], "X_arb": "[0.163097603682883666784940628566610409589966527 +/- 1.59e-4]", "A2": [0.7745020199157076, 0.7761551523484012], "A2_arb": "[0.775328586132054345353981363811824636791507021 +/- 8.27e-4]", "steps": 288, "seconds": 1.2286850847303867}
{"c": [3.3329999999999953, 3.334999999999995], "c_hex": ["0x1.aa9fbe76c8b39p+1", "0x1.aae147ae147a3p+1"], "kind": "gt1", "N": 16, "E": [1.0018746676571184, 1.001953077786509], "E_arb": "[1.00191387272181368951080309080329053543029571 +/- 3.93e-5]", "X": [0.16266991115783105, 0.16298747454386484], "X_arb": "[0.162828692850847935559919826511101551168453212 +/- 1.59e-4]", "A2": [0.7746538004376768, 0.7763257266652499], "A2_arb": "[0.775489763551463383502293271604829348549580158 +/- 8.36e-4]", "steps": 288, "seconds": 1.2475269995629787}
{"c": [3.334999999999995, 3.336999999999995], "c_hex": ["0x1.aae147ae147a3p+1", "0x1.ab22d0e56040dp+1"], "kind": "gt1", "N": 16, "E": [1.001945461537225, 1.0020234897986668], "E_arb": "[1.00198447566794596658577815534469139039117181 +/- 3.91e-5]", "X": [0.1623985171189874, 0.16273887178013546], "X_arb": "[0.162568694449561425624411588821962215892105898 +/- 1.71e-4]", "A2": [0.7746064855391556, 0.7766151939586087], "A2_arb": "[0.775610839748882065908070043845667103013112447 +/- 1.01e-3]", "steps": 288, "seconds": 1.1790381660684943}
{"c": [3.336999999999995, 3.3389999999999946], "c_hex": ["0x1.ab22d0e56040dp+1", "0x1.ab645a1cac077p+1"], "kind": "gt1", "N": 16, "E": [1.0020158754918693, 1.0020935252800514], "E_arb": "[1.00205470038596026681230422013808163102148769 +/- 3.89e-5]", "X": [0.16215095694409717, 0.16249943178858342], "X_arb": "[0.162325194366340295104712248301735156763936707 +/- 1.75e-4]", "A2": [0.7745874707292244, 0.7767231163455877], "A2_arb": "[0.775655293537405998100030617339010379256037423 +/- 1.07e-3]", "steps": 288, "seconds": 1.2048913342878222}
{"c": [3.3389999999999946, 3.3409999999999944], "c_hex": ["0x1.ab645a1cac077p+1", "0x1.aba5e353f7ce1p+1"], "kind": "gt1", "N": 16, "E": [1.0020859153902568, 1.0021631808835034], "E_arb": "[1.00212454813688004899866020010662087947992092 +/- 3.87e-5]", "X": [0.16191601039463607, 0.16221916809036166], "X_arb": "[0.162067589242498877735116932964771933168522278 +/- 1.52e-4]", "A2": [0.7750249820454197, 0.7765133269493388], "A2_arb": "[0.775769154497379235756695003147443618247404116 +/- 7.45e-4]", "steps": 289, "seconds": 1.2451491253450513}
{"c": [3.3409999999999944, 3.342999999999994], "c_hex": ["0x1.aba5e353f7ce1p+1", "0x1.abe76c8b4394bp+1"], "kind": "gt1", "N": 16, "E": [1.002155584505798, 1.0022324558526898], "E_arb": "[1.00219402017924396316215519838045518948215738 +/- 3.85e-5]", "X": [0.16166645717698644, 0.16196734688805683], "X_arb": "[0.161816902032521639848343525566391331677122529 +/- 1.51e-4]", "A2": [0.7751194872279616, 0.7765847824565888], "A2_arb": "[0.775852134842275202464959464377972797897590593 +/- 7.33e-4]", "steps": 289, "seconds": 1.2079394171014428}
{"c": [3.342999999999994, 3.344999999999994], "c_hex": ["0x1.abe76c8b4394bp+1", "0x1.ac28f5c28f5b5p+1"], "kind": "gt1", "N": 16, "E": [1.002224875418205, 1.0023013601197999], "E_arb": "[1.00226311776900240985450607240002988322917861 +/- 3.83e-5]", "X": [0.16141234727745135, 0.16173164078798036], "X_arb": "[0.161571994032715842858770783916293922535589933 +/- 1.60e-4]", "A2": [0.7750394505573761, 0.7767795561093931], "A2_arb": "[0.775909503333384638259705874837113400128531141 +/- 8.71e-4]", "steps": 289, "seconds": 1.2516852915287018}
{"c": [3.344999999999994, 3.3469999999999938], "c_hex": ["0x1.ac28f5c28f5b5p+1", "0x1.ac6a7ef9db21fp+1"], "kind": "gt1", "N": 16, "E": [1.002293791065077, 1.0023698932537777], "E_arb": "[1.00233184215942745465720481074628896642778271 +/- 3.81e-5]", "X": [0.1611453263834081, 0.161465305822563], "X_arb": "[0.161305316102985538236296997669188106027113221 +/- 1.60e-4]", "A2": [0.7751934289466454, 0.7769537858733978], "A2_arb": "[0.776073607410021626091096578862046753193007376 +/- 8.81e-4]", "steps": 289, "seconds": 1.2045860830694437}
{"c": [3.3469999999999938, 3.3489999999999935], "c_hex": ["0x1.ac6a7ef9db21fp+1", "0x1.acac083126e89p+1"], "kind": "gt1", "N": 16, "E": [1.0023623306170995, 1.0024380585855648], "E_arb": "[1.00240019460133221068204583611050052749265297 +/- 3.79e-5]", "X": [0.160879722103821, 0.1612185332364996], "X_arb": "[0.161049127670160314323547812159959898271746658 +/- 1.70e-4]", "A2": [0.7751680380478668, 0.7772111360554287], "A2_arb": "[0.776189587051647786417920743350425608631616328 +/- 1.03e-3]", "steps": 289, "seconds": 1.1896556671708822}
{"c": [3.3489999999999935, 3.3509999999999933], "c_hex": ["0x1.acac083126e89p+1", "0x1.aced916872af3p+1"], "kind": "gt1", "N": 16, "E": [1.002430516431869, 1.002505836254014], "E_arb": "[1.00246817634294153316231310603566607957740448 +/- 3.77e-5]", "X": [0.16064572956927345, 0.16096143465845217], "X_arb": "[0.160803582113862804128461744802507923774003620 +/- 1.58e-4]", "A2": [0.7753972264216803, 0.7771154635010112], "A2_arb": "[0.776256344961345798663922773381355166820925086 +/- 8.60e-4]", "steps": 290, "seconds": 1.24206708278507}
{"c": [3.3509999999999933, 3.352999999999993], "c_hex": ["0x1.aced916872af3p+1", "0x1.ad2f1a9fbe75dp+1"], "kind": "gt1", "N": 16, "E": [1.0024983226983972, 1.002573254561139], "E_arb": "[1.00253578862976805580582360563996079248882788 +/- 3.75e-5]", "X": [0.16040784077332082, 0.16070238087168714], "X_arb": "[0.160555110822503990968239851921591932077048687 +/- 1.48e-4]", "A2": [0.775628871763977, 0.7770497759459185], "A2_arb": "[0.776339323854947747719012636444553332585948630 +/- 7.11e-4]", "steps": 290, "seconds": 1.2689059153199196}
{"c": [3.352999999999993, 3.354999999999993], "c_hex": ["0x1.ad2f1a9fbe75dp+1", "0x1.ad70a3d70a3c7p+1"], "kind": "gt1", "N": 16, "E": [1.002565759878068, 1.0026403055316153], "E_arb": "[1.00260303270484171258403130431510460268458007 +/- 3.73e-5]", "X": [0.16016282279533908, 0.16045254904602405], "X_arb": "[0.160307685920681557267443898357286833333994627 +/- 1.45e-4]", "A2": [0.7757392727694913, 0.7770994804564489], "A2_arb": "[0.776419376612970148783044945217842071669743081 +/- 6.81e-4]", "steps": 290, "seconds": 1.346485124900937}
{"c": [3.354999999999993, 3.3569999999999927], "c_hex": ["0x1.ad70a3d70a3c7p+1", "0x1.adb22d0e56031p+1"], "kind": "gt1", "N": 16, "E": [1.002632826852643, 1.0027069927645265], "E_arb": "[1.00266990980858475536855803915851903290563542 +/- 3.71e-5]", "X": [0.15989332503321488, 0.16021870292914828], "X_arb": "[0.160056013981181580770219324910170886794819019 +/- 1.63e-4]", "A2": [0.7755776848438611, 0.7774667234729491], "A2_arb": "[0.776522204158405134608578714038938457631053863 +/- 9.45e-4]", "steps": 290, "seconds": 1.2529019173234701}
{"c": [3.3569999999999927, 3.3589999999999924], "c_hex": ["0x1.adb22d0e56031p+1", "0x1.adf3b645a1c9bp+1"], "kind": "gt1", "N": 16, "E": [1.0026995285600646, 1.0027733137975974], "E_arb": "[1.00273642117883098747986804986609630602612525 +/- 3.69e-5]", "X": [0.1596487201495816, 0.15995818131115958], "X_arb": "[0.159803450730370587706205075894295995604978723 +/- 1.55e-4]", "A2": [0.7757979823655526, 0.7774649624407953], "A2_arb": "[0.776631472403174001462632154107202604679817101 +/- 8.34e-4]", "steps": 290, "seconds": 1.1777757909148932}
{"c": [3.3589999999999924, 3.360999999999992], "c_hex": ["0x1.adf3b645a1c9bp+1", "0x1.ae353f7ced905p+1"], "kind": "gt1", "N": 16, "E": [1.00276585983494, 1.002839276266687], "E_arb": "[1.00280256805081346536293459395948684349332317 +/- 3.68e-5]", "X": [0.1593837477911116, 0.15971593536855347], "X_arb": "[0.159549841579832550948223859374560943176998345 +/- 1.67e-4]", "A2": [0.7757433875907038, 0.7777528263198505], "A2_arb": "[0.776748106955277190813690898228017669897499557 +/- 1.01e-3]", "steps": 290, "seconds": 1.3053797502070665}
{"c": [3.360999999999992, 3.362999999999992], "c_hex": ["0x1.ae353f7ced905p+1", "0x1.ae76c8b43956fp+1"], "kind": "gt1", "N": 16, "E": [1.0028318123417177, 1.0029048909728078], "E_arb": "[1.00286835165726279012003166560407589715882019 +/- 3.66e-5]", "X": [0.15915387848033, 0.15946028763825906], "X_arb": "[0.159307083059294526572125481122912375587619566 +/- 1.54e-4]", "A2": [0.7759964607225766, 0.7776315126807233], "A2_arb": "[0.776813986701649876647255004258608432903108750 +/- 8.18e-4]", "steps": 291, "seconds": 1.2729765828698874}
{"c": [3.362999999999992, 3.3649999999999918], "c_hex": ["0x1.ae76c8b43956fp+1", "0x1.aeb851eb851d9p+1"], "kind": "gt1", "N": 16, "E": [1.0028974248487252, 1.00297012160766], "E_arb": "[1.00293377322819269648878336163226003494138966 +/- 3.64e-5]", "X": [0.158920590676083, 0.15920092799968505], "X_arb": "[0.159060759337884025092083318433979911112106500 +/- 1.41e-4]", "A2": [0.7762680489670626, 0.7775306602491354], "A2_arb": "[0.776899354608099054471945973456681023468892251 +/- 6.32e-4]", "steps": 291, "seconds": 1.2156726252287626}
{"c": [3.3649999999999918, 3.3669999999999916], "c_hex": ["0x1.aeb851eb851d9p+1", "0x1.aef9db22d0e43p+1"], "kind": "gt1", "N": 16, "E": [1.0029626746100513, 1.0030349933721878], "E_arb": "[1.00299883399111959947129717124675918605183584 +/- 3.62e-5]", "X": [0.15866752186213384, 0.15896596417662195], "X_arb": "[0.158816743019377907922495357073914614407025877 +/- 1.50e-4]", "A2": [0.7762068240727663, 0.7777444233243721], "A2_arb": "[0.776975623698569172149982274330693433899810591 +/- 7.69e-4]", "steps": 291, "seconds": 1.2858622502535582}
{"c": [3.3669999999999916, 3.3689999999999913], "c_hex": ["0x1.aef9db22d0e43p+1", "0x1.af3b645a1caadp+1"], "kind": "gt1", "N": 16, "E": [1.0030275617052902, 1.0030995086366614], "E_arb": "[1.00306353517097573725467305507765009490632978 +/- 3.60e-5]", "X": [0.15842166042838807, 0.15873468208801], "X_arb": "[0.158578171258199028229517493566016919697506614 +/- 1.57e-4]", "A2": [0.7761465745102474, 0.7779080593432162], "A2_arb": "[0.777027316926731809932656350565055704339894055 +/- 8.81e-4]", "steps": 291, "seconds": 1.2489630421623588}
{"c": [3.3689999999999913, 3.370999999999991], "c_hex": ["0x1.af3b645a1caadp+1", "0x1.af7ced9168717p+1"], "kind": "gt1", "N": 16, "E": [1.003092089324561, 1.0031636666554753], "E_arb": "[1.00312787799001804169611553627486117081764613 +/- 3.58e-5]", "X": [0.15816206848846123, 0.1584742225133298], "X_arb": "[0.158318145500895504776661543842407245061772512 +/- 1.57e-4]", "A2": [0.7763068475722246, 0.7780657913570321], "A2_arb": "[0.777186319464628393786432031090737799463826733 +/- 8.80e-4]", "steps": 291, "seconds": 1.1350372089073062}
{"c": [3.370999999999991, 3.372999999999991], "c_hex": ["0x1.af7ced9168717p+1", "0x1.afbe76c8b4381p+1"], "kind": "gt1", "N": 16, "E": [1.0031562553886828, 1.003227471947378], "E_arb": "[1.00319186366803031898138694615709881728216267 +/- 3.57e-5]", "X": [0.15790085556182468, 0.15823434283948243], "X_arb": "[0.158067599200653553116429041780373808411602466 +/- 1.67e-4]", "A2": [0.776259093844277, 0.7783431698559471], "A2_arb": "[0.777301131850112056075389488288287704702526181 +/- 1.05e-3]", "steps": 291, "seconds": 1.264449916779995}
{"c": [3.372999999999991, 3.3749999999999907], "c_hex": ["0x1.afbe76c8b4381p+1", "0x1.affffffffffebp+1"], "kind": "gt1", "N": 16, "E": [1.0032200500011228, 1.0032909368426364], "E_arb": "[1.00325549342187951397119278268108962749206976 +/- 3.55e-5]", "X": [0.15765174120414435, 0.15796964554473517], "X_arb": "[0.157810693374439757933182542066307316802438770 +/- 1.59e-4]", "A2": [0.7765209341331483, 0.7783779416066665], "A2_arb": "[0.777449437869907430052295037020793589657001282 +/- 9.29e-4]", "steps": 292, "seconds": 1.3165647508576512}
{"c": [3.3749999999999907, 3.3769999999999905], "c_hex": ["0x1.affffffffffebp+1", "0x1.b04189374bc55p+1"], "kind": "gt1", "N": 16, "E": [1.0032835121515349, 1.003354024782704], "E_arb": "[1.00331876846711931521322531820077620530935522 +/- 3.53e-5]", "X": [0.15744024633893078, 0.15773291456395988], "X_arb": "[0.157586580451445326095087551911243637756241919 +/- 1.47e-4]", "A2": [0.7766919190484909, 0.7781846725078791], "A2_arb": "[0.777438295778185065592155174394005021581124928 +/- 7.47e-4]", "steps": 292, "seconds": 1.3684876672923565}
{"c": [3.3769999999999905, 3.3789999999999902], "c_hex": ["0x1.b04189374bc55p+1", "0x1.b083126e978bfp+1"], "kind": "gt1", "N": 16, "E": [1.0033466195779368, 1.0034167604514412], "E_arb": "[1.00338169001468898368311702116219556603475157 +/- 3.51e-5]", "X": [0.15720266653537532, 0.15748819168951586], "X_arb": "[0.157345429112445585609708020521232988565186064 +/- 1.43e-4]", "A2": [0.7768151345723685, 0.7782112629144627], "A2_arb": "[0.777513198743415581732837361575241695403968569 +/- 6.99e-4]", "steps": 292, "seconds": 1.3081894582137465}
{"c": [3.3789999999999902, 3.38099999999999], "c_hex": ["0x1.b083126e978bfp+1", "0x1.b0c49ba5e3529p+1"], "kind": "gt1", "N": 16, "E": [1.0034093710545806, 1.0034791474941265], "E_arb": "[1.00344425927435360051310617056388063846249957 +/- 3.49e-5]", "X": [0.1569394485811091, 0.15726034299876407], "X_arb": "[0.157099895789936575014075362427544385975002991 +/- 1.61e-4]", "A2": [0.7766463310827533, 0.7785775871134833], "A2_arb": "[0.777611959098118321662083113430938807273952110 +/- 9.66e-4]", "steps": 292, "seconds": 1.3296417919918895}
{"c": [3.38099999999999, 3.38299999999999], "c_hex": ["0x1.b0c49ba5e3529p+1", "0x1.b10624dd2f193p+1"], "kind": "gt1", "N": 16, "E": [1.00347177208468, 1.003541182821181], "E_arb": "[1.00350647745293060802606163399020929719019909 +/- 3.48e-5]", "X": [0.15670055538302102, 0.15700605534729106], "X_arb": "[0.156853305365156040428259993354036191712465571 +/- 1.53e-4]", "A2": [0.7768621137810698, 0.7785740155695098], "A2_arb": "[0.777718064675289847919921071647732110463137804 +/- 8.56e-4]", "steps": 292, "seconds": 1.3127274168655276}
{"c": [3.38299999999999, 3.3849999999999896], "c_hex": ["0x1.b10624dd2f193p+1", "0x1.b147ae147adfdp+1"], "kind": "gt1", "N": 16, "E": [1.003533817140482, 1.0036028743687844], "E_arb": "[1.00356834575463319661068332485483733721156947 +/- 3.46e-5]", "X": [0.15644096267210175, 0.15676999880583672], "X_arb": "[0.156605480738969239957928891124141567134933229 +/- 1.65e-4]", "A2": [0.7767961748962815, 0.7788689812608764], "A2_arb": "[0.777832578078578979802981372741284352263927017 +/- 1.04e-3]", "steps": 292, "seconds": 1.3047212501987815}
{"c": [3.3849999999999896, 3.3869999999999894], "c_hex": ["0x1.b147ae147adfdp+1", "0x1.b189374bc6a67p+1"], "kind": "gt1", "N": 16, "E": [1.0035954968332346, 1.003664233929179], "E_arb": "[1.00362986538120675310141466109670118973004429 +/- 3.44e-5]", "X": [0.1562345684238376, 0.15651167520315956], "X_arb": "[0.156373121813498574340842065389394588467572770 +/- 1.39e-4]", "A2": [0.7772219216027493, 0.7785226183592656], "A2_arb": "[0.777872269981007476668412456986998910120232219 +/- 6.51e-4]", "steps": 293, "seconds": 1.2196902902796865}
{"c": [3.3869999999999894, 3.388999999999989], "c_hex": ["0x1.b189374bc6a67p+1", "0x1.b1cac083126d1p+1"], "kind": "gt1", "N": 16, "E": [1.003656852846532, 1.0037252222167155], "E_arb": "[1.00369103753162374142008531848119833895598310 +/- 3.42e-5]", "X": [0.15598542559502965, 0.15627264572624266], "X_arb": "[0.156129035660636146045958466469840397411585613 +/- 1.44e-4]", "A2": [0.777241937818416, 0.7787030264175877], "A2_arb": "[0.777972482118001803224601011524679202649752473 +/- 7.31e-4]", "steps": 293, "seconds": 1.2006840826943517}
{"c": [3.388999999999989, 3.390999999999989], "c_hex": ["0x1.b1cac083126d1p+1", "0x1.b20c49ba5e33bp+1"], "kind": "gt1", "N": 16, "E": [1.0037178607916206, 1.0037858660131995], "E_arb": "[1.00375186340241012758528497162894701748812279 +/- 3.41e-5]", "X": [0.15574163747398584, 0.15604127116650662], "X_arb": "[0.155891454320246241017247390488455147872927283 +/- 1.50e-4]", "A2": [0.777214259438183, 0.7788705907165379], "A2_arb": "[0.778042425077360452025716281322754448172749190 +/- 8.29e-4]", "steps": 293, "seconds": 1.3012035423889756}
{"c": [3.390999999999989, 3.3929999999999887], "c_hex": ["0x1.b20c49ba5e33bp+1", "0x1.b24dd2f1a9fa5p+1"], "kind": "gt1", "N": 16, "E": [1.0037785203580072, 1.0038461680169737], "E_arb": "[1.00381234418749038111186906399790776808351637 +/- 3.39e-5]", "X": [0.1555043339711245, 0.1558141007788562], "X_arb": "[0.155659217374990350214451628560380702318561819 +/- 1.55e-4]", "A2": [0.7771790412135534, 0.7789964434851803], "A2_arb": "[0.778087742349366858991713562492206197969836645 +/- 9.09e-4]", "steps": 293, "seconds": 1.3523576250299811}
{"c": [3.3929999999999887, 3.3949999999999885], "c_hex": ["0x1.b24dd2f1a9fa5p+1", "0x1.b28f5c28f5c0fp+1"], "kind": "gt1", "N": 16, "E": [1.003838834965611, 1.0039061271906375], "E_arb": "[1.00387248107812441141574312507514163478752537 +/- 3.37e-5]", "X": [0.155250954344614, 0.15555921860025052], "X_arb": "[0.155405086472432268378353434442771781744186365 +/- 1.55e-4]", "A2": [0.7773423524232765, 0.7791470209050586], "A2_arb": "[0.778244686664167561323305773664875244074757432 +/- 9.03e-4]", "steps": 293, "seconds": 1.324441417120397}
{"c": [3.3949999999999885, 3.3969999999999883], "c_hex": ["0x1.b28f5c28f5c0fp+1", "0x1.b2d0e56041879p+1"], "kind": "gt1", "N": 16, "E": [1.003898801864867, 1.0039657486613045], "E_arb": "[1.00393227526308575927384423970897778987143000 +/- 3.35e-5]", "X": [0.15499437057332, 0.15532563112418546], "X_arb": "[0.155160000848752716841839792053427911319034640 +/- 1.66e-4]", "A2": [0.7772780981150212, 0.7794392807928313], "A2_arb": "[0.778358689453926300752158312179762206716120468 +/- 1.09e-3]", "steps": 293, "seconds": 1.223706541582942}
{"c": [3.3969999999999883, 3.398999999999988], "c_hex": ["0x1.b2d0e56041879p+1", "0x1.b3126e978d4e3p+1"], "kind": "gt1", "N": 16, "E": [1.0039584092694769, 1.0040250465878322], "E_arb": "[1.00399172792865452325695954426316045052938309 +/- 3.34e-5]", "X": [0.15479773800839067, 0.15506669999344783], "X_arb": "[0.154932219000919253710441900899017516340429399 +/- 1.35e-4]", "A2": [0.7777753725323536, 0.7790003367309811], "A2_arb": "[0.778387854631667332545229211686891106485080222 +/- 6.13e-4]", "steps": 294, "seconds": 1.2864662492647767}
{"c": [3.398999999999988, 3.400999999999988], "c_hex": ["0x1.b3126e978d4e3p+1", "0x1.b353f7ced914dp+1"], "kind": "gt1", "N": 16, "E": [1.0040177022492922, 1.0040839782672393], "E_arb": "[1.00405084025826572495770471926712734401650830 +/- 3.32e-5]", "X": [0.15455341182705182, 0.1548297827469435], "X_arb": "[0.154691597286997670294961249125445052987642885 +/- 1.39e-4]", "A2": [0.7778109193720771, 0.7791564883780119], "A2_arb": "[0.778483703875044461285850358187283308437369734 +/- 6.73e-4]", "steps": 294, "seconds": 1.266298457980156}
{"c": [3.400999999999988, 3.4029999999999876], "c_hex": ["0x1.b353f7ced914dp+1", "0x1.b395810624db7p+1"], "kind": "gt1", "N": 16, "E": [1.0040766545061832, 1.0041425723597734], "E_arb": "[1.00410961343297839615169968849939446524176364 +/- 3.30e-5]", "X": [0.1543137016500689, 0.1546004043833885], "X_arb": "[0.154457053016728712291398426937288852394029334 +/- 1.44e-4]", "A2": [0.7777958645868058, 0.7793063444380827], "A2_arb": "[0.778551104512444236425815296755097793248013105 +/- 7.56e-4]", "steps": 294, "seconds": 1.3774214582517743}
{"c": [3.4029999999999876, 3.4049999999999874], "c_hex": ["0x1.b395810624db7p+1", "0x1.b3d70a3d70a21p+1"], "kind": "gt1", "N": 16, "E": [1.0041352654288798, 1.0042008318335947], "E_arb": "[1.00416804863123715482881529336939839812951346 +/- 3.28e-5]", "X": [0.15407608358831984, 0.1543785368399264], "X_arb": "[0.154227310214123115946383868468806667935006504 +/- 1.52e-4]", "A2": [0.7777173777715629, 0.7794753526389229], "A2_arb": "[0.778596365205242911122712014562542607127944630 +/- 8.79e-4]", "steps": 294, "seconds": 1.2839664164930582}
{"c": [3.4049999999999874, 3.406999999999987], "c_hex": ["0x1.b3d70a3d70a21p+1", "0x1.b4189374bc68bp+1"], "kind": "gt1", "N": 16, "E": [1.0041935382364562, 1.0042587558211902], "E_arb": "[1.00422614702882323908356696785465424916424945 +/- 3.27e-5]", "X": [0.15382300319143946, 0.15412908737281442], "X_arb": "[0.153976045282126947474516470778800984095487562 +/- 1.54e-4]", "A2": [0.7778409648538426, 0.7796639629444172], "A2_arb": "[0.778752463899129843853764830240680988459746357 +/- 9.12e-4]", "steps": 294, "seconds": 1.2384278336539865}
{"c": [3.406999999999987, 3.408999999999987], "c_hex": ["0x1.b4189374bc68bp+1", "0x1.b45a1cac082f5p+1"], "kind": "gt1", "N": 16, "E": [1.0042514705879215, 1.0043163490102578], "E_arb": "[1.00428390979908960208481539231360729968632878 +/- 3.25e-5]", "X": [0.15357976916442473, 0.1539071048150063], "X_arb": "[0.153743436989715508521169415991636442670834687 +/- 1.64e-4]", "A2": [0.7777383774977847, 0.7798945718954698], "A2_arb": "[0.778816474696627343593526299144551833651010098 +/- 1.08e-3]", "steps": 294, "seconds": 1.1899075424298644}
{"c": [3.408999999999987, 3.4109999999999867], "c_hex": ["0x1.b45a1cac082f5p+1", "0x1.b49ba5e353f5fp+1"], "kind": "gt1", "N": 16, "E": [1.004309050850459, 1.0043736253749178], "E_arb": "[1.00434133811268848020953577964744950494204857 +/- 3.23e-5]", "X": [0.15337227955187163, 0.15364527660476066], "X_arb": "[0.153508778078316151171673933880604338855117255 +/- 1.37e-4]", "A2": [0.7782267156922149, 0.7795589633147009], "A2_arb": "[0.778892839503457924559789163171182499048022197 +/- 6.67e-4]", "steps": 295, "seconds": 1.3669510409235954}
{"c": [3.4109999999999867, 3.4129999999999865], "c_hex": ["0x1.b49ba5e353f5fp+1", "0x1.b4dd2f1a9fbc9p+1"], "kind": "gt1", "N": 16, "E": [1.0043663230583837, 1.004430543217104], "E_arb": "[1.00439843313774382739319595108701258545972667 +/- 3.22e-5]", "X": [0.15312980555921832, 0.15342148886742377], "X_arb": "[0.153275647213321029070870349600556056788833620 +/- 1.46e-4]", "A2": [0.7781507174238412, 0.7797766333439996], "A2_arb": "[0.778963675383920437422913354454760887995707174 +/- 8.13e-4]", "steps": 295, "seconds": 1.3877271246165037}
{"c": [3.4129999999999865, 3.4149999999999863], "c_hex": ["0x1.b4dd2f1a9fbc9p+1", "0x1.b51eb851eb833p+1"], "kind": "gt1", "N": 16, "E": [1.0044232602376417, 1.0044871318419535], "E_arb": "[1.00445519603979758840342961055067498207355413 +/- 3.20e-5]", "X": [0.15288801921801706, 0.15319028327926423], "X_arb": "[0.153039151248640659559936857677843084564044260 +/- 1.52e-4]", "A2": [0.7781553215799409, 0.7799521503883787], "A2_arb": "[0.779053735984159882147873707880416197723468525 +/- 8.99e-4]", "steps": 295, "seconds": 1.3146122079342604}
{"c": [3.4149999999999863, 3.416999999999986], "c_hex": ["0x1.b51eb851eb833p+1", "0x1.b56041893749dp+1"], "kind": "gt1", "N": 16, "E": [1.004479865376214, 1.0045433905874177], "E_arb": "[1.00451162798181589843581176366007267262583843 +/- 3.18e-5]", "X": [0.15265771690030724, 0.15294613693424677], "X_arb": "[0.152801926917277021584983886168520198653257573 +/- 1.45e-4]", "A2": [0.7783525734531409, 0.7799467050473157], "A2_arb": "[0.779149639250228240409506786775862370255334338 +/- 7.98e-4]", "steps": 295, "seconds": 1.394746707752347}
{"c": [3.416999999999986, 3.418999999999986], "c_hex": ["0x1.b56041893749dp+1", "0x1.b5a1cac083107p+1"], "kind": "gt1", "N": 16, "E": [1.004536136397364, 1.0045993238509983], "E_arb": "[1.00456773012418119157120280809399862915435272 +/- 3.16e-5]", "X": [0.15240940935485364, 0.1527183343938613], "X_arb": "[0.152563871874357460173491655007341273416323206 +/- 1.55e-4]", "A2": [0.778293050635894, 0.780211009024625], "A2_arb": "[0.779252029830259526533500828311855297625141597 +/- 9.59e-4]", "steps": 295, "seconds": 1.3769098753109574}
{"c": [3.418999999999986, 3.4209999999999856], "c_hex": ["0x1.b5a1cac083107p+1", "0x1.b5e353f7ced71p+1"], "kind": "gt1", "N": 16, "E": [1.0045920821374945, 1.0046549251119388], "E_arb": "[1.00462350362471663719147896679432450154628163 +/- 3.15e-5]", "X": [0.15218177100054892, 0.15247392987443897], "X_arb": "[0.152327850437493937589736201617819503089580696 +/- 1.47e-4]", "A2": [0.7785112632208425, 0.7801810630043281], "A2_arb": "[0.779346163112585257346505827076857202462696425 +/- 8.35e-4]", "steps": 295, "seconds": 1.3921276247128844}
{"c": [3.4209999999999856, 3.4229999999999854], "c_hex": ["0x1.b5e353f7ced71p+1", "0x1.b624dd2f1a9dbp+1"], "kind": "gt1", "N": 16, "E": [1.004647667664132, 1.0047102316133325], "E_arb": "[1.00467894963873217858468009999563936810170036 +/- 3.13e-5]", "X": [0.15196945069170392, 0.1522387540114869], "X_arb": "[0.152104102351595410966690585000147507011811614 +/- 1.35e-4]", "A2": [0.7787189722585532, 0.7800401982640832], "A2_arb": "[0.779379585261318254496546967473475659302323230 +/- 6.61e-4]", "steps": 296, "seconds": 1.3427160419523716}
{"c": [3.4229999999999854, 3.424999999999985], "c_hex": ["0x1.b624dd2f1a9dbp+1", "0x1.b666666666645p+1"], "kind": "gt1", "N": 16, "E": [1.004702961052188, 1.00476517758544], "E_arb": "[1.00473406931881400272157143269342516030557676 +/- 3.12e-5]", "X": [0.15173520699980922, 0.15201245203187555], "X_arb": "[0.151873829515842371264711363516290067854004240 +/- 1.39e-4]", "A2": [0.7787225107107436, 0.7801745337268435], "A2_arb": "[0.779448522218793555334382578663915979312438345 +/- 7.27e-4]", "steps": 296, "seconds": 1.3872854998335242}
{"c": [3.424999999999985, 3.426999999999985], "c_hex": ["0x1.b666666666645p+1", "0x1.b6a7ef9db22afp+1"], "kind": "gt1", "N": 16, "E": [1.0047579277173564, 1.0048197999128448], "E_arb": "[1.00478886381510063656867987008958327704482131 +/- 3.10e-5]", "X": [0.1514935429544561, 0.15178740095908094], "X_arb": "[0.151640471956768519418699908953664234574215094 +/- 1.47e-4]", "A2": [0.7786767644528939, 0.7803941040464911], "A2_arb": "[0.779535434249692567933386917099495570027751956 +/- 8.59e-4]", "steps": 296, "seconds": 1.4059713752940297}
{"c": [3.426999999999985, 3.4289999999999847], "c_hex": ["0x1.b6a7ef9db22afp+1", "0x1.b6e978d4fdf19p+1"], "kind": "gt1", "N": 16, "E": [1.0048125693378043, 1.0048740992124472], "E_arb": "[1.00484333427512567482053630261634527812637150 +/- 3.08e-5]", "X": [0.15126281205572817, 0.15154874461574663], "X_arb": "[0.151405778335737391845927335772744770751144371 +/- 1.43e-4]", "A2": [0.7788292801742468, 0.7804334165284642], "A2_arb": "[0.779631348351355495245708139243325814327377480 +/- 8.03e-4]", "steps": 296, "seconds": 1.3438382083550096}
{"c": [3.4289999999999847, 3.4309999999999845], "c_hex": ["0x1.b6e978d4fdf19p+1", "0x1.b72b020c49b83p+1"], "kind": "gt1", "N": 16, "E": [1.004866881975311, 1.0049280817123585], "E_arb": "[1.00489748184383474819190087149595101337529072 +/- 3.06e-5]", "X": [0.1510135768416868, 0.15132516749006678], "X_arb": "[0.151169372165876780027441727378870304238774035 +/- 1.56e-4]", "A2": [0.7787327581865812, 0.7807439278878722], "A2_arb": "[0.779738343037226635358512809251198032998741963 +/- 1.01e-3]", "steps": 296, "seconds": 1.371611500158906}
{"c": [3.4309999999999845, 3.4329999999999843], "c_hex": ["0x1.b72b020c49b83p+1", "0x1.b76c8b43957edp+1"], "kind": "gt1", "N": 16, "E": [1.0049208433719594, 1.0049817719545302], "E_arb": "[1.00495130766324480160905539310031933032878497 +/- 3.05e-5]", "X": [0.1507680846018903, 0.15108060401534582], "X_arb": "[0.150924344308618062073697408402673908331487006 +/- 1.57e-4]", "A2": [0.7788774804599878, 0.7809066503128916], "A2_arb": "[0.779892065386439745634989996024801798122329304 +/- 1.02e-3]", "steps": 297, "seconds": 1.3183552091941237}
{"c": [3.4329999999999843, 3.434999999999984], "c_hex": ["0x1.b76c8b43957edp+1", "0x1.b7ae147ae1457p+1"], "kind": "gt1", "N": 16, "E": [1.0049745200376168, 1.005035105711297], "E_arb": "[1.00500481287445685038841168656317415952317781 +/- 3.03e-5]", "X": [0.1505823577982257, 0.15084800677557292], "X_arb": "[0.150715182286899322721026440893777350552520287 +/- 1.33e-4]", "A2": [0.7792073833376194, 0.7805176180905835], "A2_arb": "[0.779862500714101457351940211258394228866051372 +/- 6.56e-4]", "steps": 297, "seconds": 1.4824875416234136}
{"c": [3.434999999999984, 3.436999999999984], "c_hex": ["0x1.b7ae147ae1457p+1", "0x1.b7ef9db22d0c1p+1"], "kind": "gt1", "N": 16, "E": [1.0050278757602862, 1.0050881214665521], "E_arb": "[1.00505799861341919653067887824743068412403430 +/- 3.02e-5]", "X": [0.15035006939898504, 0.15062753064158885], "X_arb": "[0.150488800020286938563913413396437704677872083 +/- 1.39e-4]", "A2": [0.7791728597949104, 0.7806752649648689], "A2_arb": "[0.779924062379889678632548243545119501077031698 +/- 7.52e-4]", "steps": 297, "seconds": 1.4434887506067753}
{"c": [3.436999999999984, 3.4389999999999836], "c_hex": ["0x1.b7ef9db22d0c1p+1", "0x1.b83126e978d2bp+1"], "kind": "gt1", "N": 16, "E": [1.0050809093402964, 1.0051408226902545], "E_arb": "[1.00511086601527555005849475838193411192725343 +/- 3.00e-5]", "X": [0.15010366887928653, 0.1504118305825742], "X_arb": "[0.150257749730930370032707980215843046022518218 +/- 1.55e-4]", "A2": [0.7790169988491459, 0.7810069488166836], "A2_arb": "[0.780011973832914728307734717119632074566261936 +/- 9.95e-4]", "steps": 297, "seconds": 1.531111459247768}
{"c": [3.4389999999999836, 3.4409999999999834], "c_hex": ["0x1.b83126e978d2bp+1", "0x1.b872b020c4995p+1"], "kind": "gt1", "N": 16, "E": [1.0051336268922189, 1.005193205532097], "E_arb": "[1.00516341621215781101726028383801423613072527 +/- 2.98e-5]", "X": [0.14988119984958342, 0.15017092292203915], "X_arb": "[0.150026061385811285664933112876439465316058756 +/- 1.45e-4]", "A2": [0.779249499385719, 0.7809610711330836], "A2_arb": "[0.780105285259401291096409248037501083043023086 +/- 8.56e-4]", "steps": 297, "seconds": 1.4234415823593736}
{"c": [3.4409999999999834, 3.442999999999983], "c_hex": ["0x1.b872b020c4995p+1", "0x1.b8b43958105ffp+1"], "kind": "gt1", "N": 16, "E": [1.0051860230241276, 1.0052452776431031], "E_arb": "[1.00521565033361543150265775265165755895250779 +/- 2.97e-5]", "X": [0.1496370955211713, 0.14994880652935164], "X_arb": "[0.149792951025261478628561898850409503386373792 +/- 1.56e-4]", "A2": [0.7791756475925565, 0.7812408777644223], "A2_arb": "[0.780208262678489383631704816414396603554033628 +/- 1.04e-3]", "steps": 297, "seconds": 1.476673792116344}
{"c": [3.442999999999983, 3.444999999999983], "c_hex": ["0x1.b8b43958105ffp+1", "0x1.b8f5c28f5c269p+1"], "kind": "gt1", "N": 16, "E": [1.005238071468905, 1.0052970675445712], "E_arb": "[1.00526756950673803846071345039457633716424699 +/- 2.95e-5]", "X": [0.14941887791478362, 0.1497224982618238], "X_arb": "[0.149570688088303692931257469930886700120041627 +/- 1.52e-4]", "A2": [0.7792863511662028, 0.7812272751492596], "A2_arb": "[0.780256813157731257199004710275301843583121473 +/- 9.71e-4]", "steps": 298, "seconds": 1.4615168757736683}
{"c": [3.444999999999983, 3.4469999999999827], "c_hex": ["0x1.b8f5c28f5c269p+1", "0x1.b9374bc6a7ed3p+1"], "kind": "gt1", "N": 16, "E": [1.0052898435265902, 1.0053485061851934], "E_arb": "[1.00531917485589175927155822696399644172517876 +/- 2.94e-5]", "X": [0.14921210222251616, 0.1494804816998637], "X_arb": "[0.149346291961189911761342738692291815413422621 +/- 1.35e-4]", "A2": [0.7796197187971322, 0.7810173053248058], "A2_arb": "[0.780318512060969047356115971737452611420312491 +/- 6.99e-4]", "steps": 298, "seconds": 1.3450922090560198}
{"c": [3.4469999999999827, 3.4489999999999825], "c_hex": ["0x1.b9374bc6a7ed3p+1", "0x1.b978d4fdf3b3dp+1"], "kind": "gt1", "N": 16, "E": [1.005341303010087, 1.0053996319958889], "E_arb": "[1.00537046750298790661172829784214035852578703 +/- 2.92e-5]", "X": [0.14898817026194272, 0.14925604308616724], "X_arb": "[0.149122106674054990210453184538302666137054609 +/- 1.34e-4]", "A2": [0.7796822139719338, 0.781080279685081], "A2_arb": "[0.780381246828507436069344373852879386947350270 +/- 7.00e-4]", "steps": 298, "seconds": 1.3519004583358765}
{"c": [3.4489999999999825, 3.4509999999999823], "c_hex": ["0x1.b978d4fdf3b3dp+1", "0x1.b9ba5e353f7a7p+1"], "kind": "gt1", "N": 16, "E": [1.00539244789395, 1.0054504492407657], "E_arb": "[1.00542144856735773909623547696437045835870722 +/- 2.91e-5]", "X": [0.1487410356774349, 0.1490462779700325], "X_arb": "[0.148893656823733695268054647439952336577217407 +/- 1.53e-4]", "A2": [0.7794708979474324, 0.7814660723945072], "A2_arb": "[0.780468485170969752712538748559619069950447725 +/- 9.98e-4]", "steps": 298, "seconds": 1.5072226244956255}
{"c": [3.4509999999999823, 3.452999999999982], "c_hex": ["0x1.b9ba5e353f7a7p+1", "0x1.b9fbe76c8b411p+1"], "kind": "gt1", "N": 16, "E": [1.0054432832859193, 1.005500955045611], "E_arb": "[1.00547211916576524778286902336345113871881067 +/- 2.89e-5]", "X": [0.14851599971152699, 0.14881059199942778], "X_arb": "[0.148663295855477396136490450098655392556142245 +/- 1.48e-4]", "A2": [0.7796492349821273, 0.7814864575334579], "A2_arb": "[0.780567846257792684224471122243671516393680847 +/- 9.19e-4]", "steps": 298, "seconds": 1.5339335836470127}
{"c": [3.452999999999982, 3.454999999999982], "c_hex": ["0x1.b9fbe76c8b411p+1", "0x1.ba3d70a3d707bp+1"], "kind": "gt1", "N": 16, "E": [1.0054936707665139, 1.0055512900583659], "E_arb": "[1.00552248041243986153616583673595855092397642 +/- 2.89e-5]", "X": [0.14829656275318887, 0.14857905260063897], "X_arb": "[0.148437807676913919207091261029876064450949675 +/- 1.42e-4]", "A2": [0.7798111482742504, 0.7814764278672491], "A2_arb": "[0.780643788070749713502939993896536939814160585 +/- 8.33e-4]", "steps": 298, "seconds": 1.6033822083845735}
{"c": [3.454999999999982, 3.4569999999999816], "c_hex": ["0x1.ba3d70a3d707bp+1", "0x1.ba7ef9db22ce5p+1"], "kind": "gt1", "N": 16, "E": [1.0055438493149644, 1.0056012175231257], "E_arb": "[1.00557253341904501509230279747209568231967443 +/- 2.87e-5]", "X": [0.1480885637379652, 0.14834835501236748], "X_arb": "[0.148218459375166351899926096794102306785914568 +/- 1.30e-4]", "A2": [0.7800348186932836, 0.781344205055038], "A2_arb": "[0.780689511874160760057623506690344072825206749 +/- 6.55e-4]", "steps": 299, "seconds": 1.5187836661934853}
{"c": [3.4569999999999816, 3.4589999999999814], "c_hex": ["0x1.ba7ef9db22ce5p+1", "0x1.bac083126e94fp+1"], "kind": "gt1", "N": 16, "E": [1.0055937595084257, 1.0056507990809083], "E_arb": "[1.00562227929466693402780995592051063646381069 +/- 2.86e-5]", "X": [0.1478576108948177, 0.1481351195580205], "X_arb": "[0.147996365226419102635776549855074662485828361 +/- 1.39e-4]", "A2": [0.7799526753576882, 0.7815509499221462], "A2_arb": "[0.780751812639917178656695433774189451873382086 +/- 8.00e-4]", "steps": 299, "seconds": 1.620529499836266}
{"c": [3.4589999999999814, 3.460999999999981], "c_hex": ["0x1.bac083126e94fp+1", "0x1.bb020c49ba5b9p+1"], "kind": "gt1", "N": 16, "E": [1.0056433610473772, 1.0057000772443574], "E_arb": "[1.00567171914586736843965005284487968997144204 +/- 2.84e-5]", "X": [0.14762776918544765, 0.14791458673292365], "X_arb": "[0.147771177959185658004379161639353332781505061 +/- 1.44e-4]", "A2": [0.7799551133035326, 0.7817099631689252], "A2_arb": "[0.780832538236228876872844436164152420166764974 +/- 8.78e-4]", "steps": 299, "seconds": 1.6028497088700533}
{"c": [3.460999999999981, 3.462999999999981], "c_hex": ["0x1.bb020c49ba5b9p+1", "0x1.bb43958106223p+1"], "kind": "gt1", "N": 16, "E": [1.0056926555637995, 1.0057490525895303], "E_arb": "[1.00572085407666484851854212954913285405626446 +/- 2.82e-5]", "X": [0.14740861074428693, 0.1477029831727575], "X_arb": "[0.147555796958522221483129285980381988585567050 +/- 1.48e-4]", "A2": [0.7799216355325959, 0.7818053868833567], "A2_arb": "[0.780863511207976238957498905801266043652144497 +/- 9.42e-4]", "steps": 299, "seconds": 1.4524067919701338}
{"c": [3.462999999999981, 3.4649999999999808], "c_hex": ["0x1.bb43958106223p+1", "0x1.bb851eb851e8dp+1"], "kind": "gt1", "N": 16, "E": [1.0057416452297552, 1.005797725147141], "E_arb": "[1.00576968518844804944933013497423229060675940 +/- 2.81e-5]", "X": [0.14717135511391236, 0.14746560156326957], "X_arb": "[0.147318478338590965981804433337441323996315838 +/- 1.48e-4]", "A2": [0.7800669720327176, 0.7819585309298318], "A2_arb": "[0.781012751481274744514988495063201341228932969 +/- 9.46e-4]", "steps": 299, "seconds": 1.4827771252021194}
{"c": [3.4649999999999808, 3.4669999999999805], "c_hex": ["0x1.bb851eb851e8dp+1", "0x1.bbc6a7ef9daf7p+1"], "kind": "gt1", "N": 16, "E": [1.0057903278409903, 1.005846099319278], "E_arb": "[1.00581821358013403469621097090297568969774720 +/- 2.79e-5]", "X": [0.1469357656506687, 0.1472451997056666], "X_arb": "[0.147090482678167666957459270474265341429438097 +/- 1.55e-4]", "A2": [0.7800431000846092, 0.7821866898352402], "A2_arb": "[0.781114894959924708481443280478070439618906250 +/- 1.08e-3]", "steps": 299, "seconds": 1.5073307501152158}
{"c": [3.4669999999999805, 3.4689999999999803], "c_hex": ["0x1.bbc6a7ef9daf7p+1", "0x1.bc083126e9761p+1"], "kind": "gt1", "N": 16, "E": [1.0058386782595867, 1.0058942024368858], "E_arb": "[1.00586644034823618699824464357116513396796758 +/- 2.78e-5]", "X": [0.14675311891651152, 0.1470074176178046], "X_arb": "[0.146880268267158058239219565256329096665380232 +/- 1.28e-4]", "A2": [0.7804916939347392, 0.7817574406725115], "A2_arb": "[0.781124567303625338430288012466439074240561282 +/- 6.33e-4]", "steps": 300, "seconds": 1.490868667140603}
{"c": [3.4689999999999803, 3.47099999999998], "c_hex": ["0x1.bc083126e9761p+1", "0x1.bc49ba5e353cbp+1"], "kind": "gt1", "N": 16, "E": [1.005886764906745, 1.0059419682659838], "E_arb": "[1.00591436658636432306134523550422750216830853 +/- 2.77e-5]", "X": [0.14652864020980336, 0.1467930601805936], "X_arb": "[0.146660850195198490179127259778849890342159570 +/- 1.33e-4]", "A2": [0.7804674958695829, 0.7819030928111023], "A2_arb": "[0.781185294340342560326320941955091276529811833 +/- 7.18e-4]", "steps": 300, "seconds": 1.5080851670354605}
{"c": [3.47099999999998, 3.47299999999998], "c_hex": ["0x1.bc49ba5e353cbp+1", "0x1.bc8b439581035p+1"], "kind": "gt1", "N": 16, "E": [1.0059345513096203, 1.0059894354620826], "E_arb": "[1.00596199338585140973176792642866490771465001 +/- 2.75e-5]", "X": [0.1462967596650238, 0.14657999867235472], "X_arb": "[0.146438379168689269687101029832781226825381023 +/- 1.42e-4]", "A2": [0.7803915321438619, 0.7821372901654327], "A2_arb": "[0.781264411154647302704846390867147969039266046 +/- 8.73e-4]", "steps": 300, "seconds": 1.5167272919788957}
{"c": [3.47299999999998, 3.4749999999999797], "c_hex": ["0x1.bc8b439581035p+1", "0x1.bcccccccccc9fp+1"], "kind": "gt1", "N": 16, "E": [1.0059820395790886, 1.0060366040917412], "E_arb": "[1.00600932183541481203940631451507056940563593 +/- 2.73e-5]", "X": [0.1460740490755817, 0.14635362188703238], "X_arb": "[0.146213835481307032393599065445130800868825577 +/- 1.40e-4]", "A2": [0.7805085170774505, 0.7822049170580246], "A2_arb": "[0.781356717067737550650346846679129319129073104 +/- 8.49e-4]", "steps": 300, "seconds": 1.6221855832263827}
{"c": [3.4749999999999797, 3.4769999999999794], "c_hex": ["0x1.bcccccccccc9fp+1", "0x1.bd0e560418909p+1"], "kind": "gt1", "N": 16, "E": [1.0060292243120534, 1.0060834817303526], "E_arb": "[1.00605635302120298258894461643859388099654218 +/- 2.72e-5]", "X": [0.14583571105915935, 0.14614025069524975], "X_arb": "[0.145987980877204541017862900864793763355531989 +/- 1.53e-4]", "A2": [0.7804044984217156, 0.7825120608534903], "A2_arb": "[0.781458279637602964051423269966130088242610178 +/- 1.06e-3]", "steps": 300, "seconds": 1.5006760833784938}
{"c": [3.4769999999999794, 3.478999999999979], "c_hex": ["0x1.bd0e560418909p+1", "0x1.bd4fdf3b64573p+1"], "kind": "gt1", "N": 16, "E": [1.0060760777207165, 1.006130098333198], "E_arb": "[1.00610308802695722162596552381284073248247907 +/- 2.71e-5]", "X": [0.14565183630280804, 0.14590419908460173], "X_arb": "[0.145778017693704893081946318002411116705689939 +/- 1.27e-4]", "A2": [0.7808415532885211, 0.7821119205576927], "A2_arb": "[0.781476736923106968173503691837586955502558456 +/- 6.36e-4]", "steps": 301, "seconds": 1.52667058352381}
{"c": [3.478999999999979, 3.480999999999979], "c_hex": ["0x1.bd4fdf3b64573p+1", "0x1.bd916872b01ddp+1"], "kind": "gt1", "N": 16, "E": [1.006122676485709, 1.006176379381621], "E_arb": "[1.00614952793366495968552256958199627202009847 +/- 2.69e-5]", "X": [0.14542487257920245, 0.14568804712978484], "X_arb": "[0.145556459854493646758204680743481376915137758 +/- 1.32e-4]", "A2": [0.780833081808121, 0.7822859259669694], "A2_arb": "[0.781559503887545201275597412596757224911812334 +/- 7.27e-4]", "steps": 301, "seconds": 1.4383170828223228}
{"c": [3.480999999999979, 3.482999999999979], "c_hex": ["0x1.bd916872b01ddp+1", "0x1.bdd2f1a9fbe47p+1"], "kind": "gt1", "N": 16, "E": [1.006168978855593, 1.00622236878426], "E_arb": "[1.00619567381992646730050801370433752790374919 +/- 2.67e-5]", "X": [0.14520619517127764, 0.14547600389408316], "X_arb": "[0.145341099532680407330114631396617580137319778 +/- 1.35e-4]", "A2": [0.7808269539226821, 0.7823952406442042], "A2_arb": "[0.781611097283443131957191966831544883479102309 +/- 7.85e-4]", "steps": 301, "seconds": 1.3548572082072496}
{"c": [3.482999999999979, 3.4849999999999786], "c_hex": ["0x1.bdd2f1a9fbe47p+1", "0x1.be147ae147ab1p+1"], "kind": "gt1", "N": 16, "E": [1.0062149853485747, 1.006268068174987], "E_arb": "[1.00624152676178069339183553992278136702335169 +/- 2.66e-5]", "X": [0.1449907188439273, 0.14526961378487516], "X_arb": "[0.145130166314401218608057751927605647516406673 +/- 1.40e-4]", "A2": [0.7807791293596321, 0.7825026878415314], "A2_arb": "[0.781640908600581733888859755242034307394582469 +/- 8.62e-4]", "steps": 301, "seconds": 1.2199502503499389}
{"c": [3.4849999999999786, 3.4869999999999783], "c_hex": ["0x1.be147ae147ab1p+1", "0x1.be5604189371bp+1"], "kind": "gt1", "N": 16, "E": [1.0062606994581962, 1.0063134762071269], "E_arb": "[1.00628708783266156743145879155939808933301959 +/- 2.64e-5]", "X": [0.14476014960843647, 0.14503976387647466], "X_arb": "[0.144899956742455558284763979578117602676199445 +/- 1.40e-4]", "A2": [0.7809044539878347, 0.7826489319756482], "A2_arb": "[0.781776692981741451861252519401199593423102410 +/- 8.73e-4]", "steps": 301, "seconds": 1.2542215827852488}
{"c": [3.4869999999999783, 3.488999999999978], "c_hex": ["0x1.be5604189371bp+1", "0x1.be978d4fdf385p+1"], "kind": "gt1", "N": 16, "E": [1.0063061193422727, 1.0063585968648316], "E_arb": "[1.00633235810355221611211299673615243912429091 +/- 2.63e-5]", "X": [0.14452669187732167, 0.14482819870737731], "X_arb": "[0.144677445292349479825357160940626831999619886 +/- 1.51e-4]", "A2": [0.7808185323780908, 0.7829279710028479], "A2_arb": "[0.781873251690469341298179614481580934790863031 +/- 1.06e-3]", "steps": 301, "seconds": 1.2746977917850018}
{"c": [3.488999999999978, 3.490999999999978], "c_hex": ["0x1.be978d4fdf385p+1", "0x1.bed916872afefp+1"], "kind": "gt1", "N": 16, "E": [1.0063512124275005, 1.00640346485842], "E_arb": "[1.00637733864296021781063924056111309056726650 +/- 2.62e-5]", "X": [0.14434644797404622, 0.14459414103714818], "X_arb": "[0.144470294505597213863550126545344706959789863 +/- 1.24e-4]", "A2": [0.7812702999244762, 0.782507191882364], "A2_arb": "[0.781888745903420021379157055385402397202000869 +/- 6.19e-4]", "steps": 302, "seconds": 1.170013042166829}
{"c": [3.490999999999978, 3.4929999999999777], "c_hex": ["0x1.bed916872afefp+1", "0x1.bf1a9fbe76c59p+1"], "kind": "gt1", "N": 16, "E": [1.0063960584872234, 1.0064480025461198], "E_arb": "[1.00642203051667157095089675959483382361785300 +/- 2.60e-5]", "X": [0.14412779035505927, 0.14437635703557075], "X_arb": "[0.144252073695314995420652776023905090439257598 +/- 1.25e-4]", "A2": [0.7813367919345735, 0.7825957818033757], "A2_arb": "[0.781966286868974658800705435692790715855941235 +/- 6.30e-4]", "steps": 302, "seconds": 1.203503292053938}
{"c": [3.4929999999999777, 3.4949999999999775], "c_hex": ["0x1.bf1a9fbe76c59p+1", "0x1.bf5c28f5c28c3p+1"], "kind": "gt1", "N": 16, "E": [1.0064406262219836, 1.0064922433541987], "E_arb": "[1.00646643478809113921344275248556930415044805 +/- 2.59e-5]", "X": [0.14390597312470327, 0.14417164663385107], "X_arb": "[0.144038809879277170009188466858366314397771257 +/- 1.33e-4]", "A2": [0.7812448181214778, 0.7827933436022353], "A2_arb": "[0.782019080861856570419059940205636580787911201 +/- 7.75e-4]", "steps": 302, "seconds": 1.231224374845624}
{"c": [3.4949999999999775, 3.4969999999999772], "c_hex": ["0x1.bf5c28f5c28c3p+1", "0x1.bf9db22d0e52dp+1"], "kind": "gt1", "N": 16, "E": [1.00648489707563, 1.0065362079605154], "E_arb": "[1.00651055251807266274053116341526877707081883 +/- 2.57e-5]", "X": [0.14368570803956784, 0.14397469630487866], "X_arb": "[0.143830202172223261033302887745314356498414020 +/- 1.45e-4]", "A2": [0.7810795437435643, 0.7830177363412276], "A2_arb": "[0.782048640042395888089309095795248798933947134 +/- 9.70e-4]", "steps": 302, "seconds": 1.1481355829164386}
{"c": [3.4969999999999772, 3.498999999999977], "c_hex": ["0x1.bf9db22d0e52dp+1", "0x1.bfdf3b645a197p+1"], "kind": "gt1", "N": 16, "E": [1.006528902628796, 1.0065798669009305], "E_arb": "[1.00655438476486329943108142031961600198017817 +/- 2.55e-5]", "X": [0.14345342481577864, 0.1437456447408648], "X_arb": "[0.143599534778321720009405908984126723020429176 +/- 1.47e-4]", "A2": [0.7811967839864694, 0.7832038278778232], "A2_arb": "[0.782200305932146246056011844293605288809068715 +/- 1.01e-3]", "steps": 302, "seconds": 1.2628470417112112}
{"c": [3.498999999999977, 3.500999999999977], "c_hex": ["0x1.bfdf3b645a197p+1", "0x1.c020c49ba5e01p+1"], "kind": "gt1", "N": 16, "E": [1.0065725577317521, 1.0066233074369766], "E_arb": "[1.00659793258436437256984794807329421924867969 +/- 2.54e-5]", "X": [0.14326298485600725, 0.14351806995416794], "X_arb": "[0.143390527405087584036935017798745320779197781 +/- 1.28e-4]", "A2": [0.7815355352764985, 0.782936710555669], "A2_arb": "[0.782236122916083792801978539509349570335464646 +/- 7.01e-4]", "steps": 303, "seconds": 1.2086033755913377}
{"c": [3.500999999999977, 3.5029999999999766], "c_hex": ["0x1.c020c49ba5e01p+1", "0x1.c0624dd2f1a6bp+1"], "kind": "gt1", "N": 16, "E": [1.0066159753616417, 1.0066664186978915], "E_arb": "[1.00664119702976671631132020219077947590051303 +/- 2.53e-5]", "X": [0.14304737028334236, 0.14330769416102523], "X_arb": "[0.143177532222183795808004597850137116834620618 +/- 1.31e-4]", "A2": [0.7815481487011092, 0.7830434731637762], "A2_arb": "[0.782295810932442739683309257769050846604613179 +/- 7.48e-4]", "steps": 303, "seconds": 1.287394292652607}
{"c": [3.5029999999999766, 3.5049999999999764], "c_hex": ["0x1.c0624dd2f1a6bp+1", "0x1.c0a3d70a3d6d5p+1"], "kind": "gt1", "N": 16, "E": [1.0066591089642918, 1.0067092493393868], "E_arb": "[1.00668417915183936364958509024364662946302082 +/- 2.51e-5]", "X": [0.14283867347604404, 0.14309398759770356], "X_arb": "[0.142966330536873785832866682615130544870117595 +/- 1.28e-4]", "A2": [0.7816370935723052, 0.7830584287692428], "A2_arb": "[0.782347761170773975298695438205811054250919543 +/- 7.11e-4]", "steps": 303, "seconds": 1.222256707958877}
{"c": [3.5049999999999764, 3.506999999999976], "c_hex": ["0x1.c0a3d70a3d6d5p+1", "0x1.c0e560418933fp+1"], "kind": "gt1", "N": 16, "E": [1.0067019572686082, 1.0067518027290185], "E_arb": "[1.00672687999881327515074593201853641748282682 +/- 2.50e-5]", "X": [0.14260997967512193, 0.14289300611171316], "X_arb": "[0.142751492893417543262284722656076546171658274 +/- 1.42e-4]", "A2": [0.7814788738110097, 0.7833646409785604], "A2_arb": "[0.782421757394785007906950474347691788190205729 +/- 9.43e-4]", "steps": 303, "seconds": 1.2062362916767597}
{"c": [3.506999999999976, 3.508999999999976], "c_hex": ["0x1.c0e560418933fp+1", "0x1.c126e978d4fa9p+1"], "kind": "gt1", "N": 16, "E": [1.0067445241822717, 1.0067940770505626], "E_arb": "[1.00676930061641707396170732185162015158043236 +/- 2.48e-5]", "X": [0.1424021769206913, 0.1426911665102264], "X_arb": "[0.142546671715458855915567764079027622565162837 +/- 1.45e-4]", "A2": [0.7814464552170947, 0.7834392782492915], "A2_arb": "[0.782442866733193120421489030343181028587544240 +/- 9.97e-4]", "steps": 303, "seconds": 1.31504675000906}
{"c": [3.508999999999976, 3.5109999999999757], "c_hex": ["0x1.c126e978d4fa9p+1", "0x1.c16872b020c13p+1"], "kind": "gt1", "N": 16, "E": [1.006786812205115, 1.0068360718904559], "E_arb": "[1.00681144204778544146665448237778511883451800 +/- 2.47e-5]", "X": [0.14217420027838093, 0.14246364886806415], "X_arb": "[0.142318924573222540019027832672153002544233433 +/- 1.45e-4]", "A2": [0.7815867874981565, 0.7835971895604533], "A2_arb": "[0.782591988529304872083786154876301737776316653 +/- 1.01e-3]", "steps": 303, "seconds": 1.3818872086703777}
{"c": [3.5109999999999757, 3.5129999999999755], "c_hex": ["0x1.c16872b020c13p+1", "0x1.c1a9fbe76c87dp+1"], "kind": "gt1", "N": 16, "E": [1.00682881903462, 1.0068777916327856], "E_arb": "[1.00685330533370274688473407742492430571479682 +/- 2.45e-5]", "X": [0.1419620342489313, 0.1422558097164572], "X_arb": "[0.142108921982694254543015086511024677199373832 +/- 1.47e-4]", "A2": [0.7816001358223473, 0.7836914064464254], "A2_arb": "[0.782645771134386384475251761662199116183720825 +/- 1.05e-3]", "steps": 303, "seconds": 1.5153926657512784}
{"c": [3.5129999999999755, 3.5149999999999753], "c_hex": ["0x1.c1a9fbe76c87dp+1", "0x1.c1eb851eb84e7p+1"], "kind": "gt1", "N": 16, "E": [1.006870512227201, 1.006919270797389], "E_arb": "[1.00689489151229497891578324280635078610903509 +/- 2.44e-5]", "X": [0.14178061867507727, 0.14203179500739008], "X_arb": "[0.141906206841233661204508358103830708299323676 +/- 1.26e-4]", "A2": [0.7819676161213123, 0.7833550784413661], "A2_arb": "[0.782661347281339210834708258635184870868319303 +/- 6.94e-4]", "steps": 304, "seconds": 1.4228216670453548}
{"c": [3.5149999999999753, 3.516999999999975], "c_hex": ["0x1.c1eb851eb84e7p+1", "0x1.c22d0e5604151p+1"], "kind": "gt1", "N": 16, "E": [1.006911972129175, 1.0069604311092504], "E_arb": "[1.00693620161921268743771340435509571810850370 +/- 2.43e-5]", "X": [0.14155635258352195, 0.1418195155448681], "X_arb": "[0.141687934064195034774143476579775336226303277 +/- 1.32e-4]", "A2": [0.7819674980828575, 0.7835623239598217], "A2_arb": "[0.782764911021339586284401617349350285980729452 +/- 7.98e-4]", "steps": 304, "seconds": 1.5837152497842908}
{"c": [3.516999999999975, 3.518999999999975], "c_hex": ["0x1.c22d0e5604151p+1", "0x1.c26e978d4fdbbp+1"], "kind": "gt1", "N": 16, "E": [1.006953156825867, 1.0070013165494436], "E_arb": "[1.00697723668765531196329701203798463222527571 +/- 2.41e-5]", "X": [0.14135073138928692, 0.14162873803767348], "X_arb": "[0.141489734713480193823533367984357470627454028 +/- 1.40e-4]", "A2": [0.7818345339441829, 0.7836847640014267], "A2_arb": "[0.782759648972804769761831403938238070217715811 +/- 9.26e-4]", "steps": 304, "seconds": 1.4677799586206675}
{"c": [3.518999999999975, 3.5209999999999746], "c_hex": ["0x1.c26e978d4fdbbp+1", "0x1.c2b020c49ba25p+1"], "kind": "gt1", "N": 16, "E": [1.0069939353276482, 1.0070420601687493], "E_arb": "[1.00701799774819871353324840898105679879595524 +/- 2.41e-5]", "X": [0.1411223171998336, 0.14140791082983023], "X_arb": "[0.141265114014831897911728049522969435300110883 +/- 1.43e-4]", "A2": [0.7819312242018854, 0.7838741182905284], "A2_arb": "[0.782902671246206990455330188296093065163725045 +/- 9.72e-4]", "steps": 304, "seconds": 1.5344397500157356}
{"c": [3.5209999999999746, 3.5229999999999744], "c_hex": ["0x1.c2b020c49ba25p+1", "0x1.c2f1a9fbe768fp+1"], "kind": "gt1", "N": 16, "E": [1.0070345614264298, 1.0070824102317393], "E_arb": "[1.00705848582908455744552236117598602428418918 +/- 2.40e-5]", "X": [0.14091234919090992, 0.14120674590288904], "X_arb": "[0.141059547546899465662305170147784252776995385 +/- 1.48e-4]", "A2": [0.7818928426256471, 0.7839917575126758], "A2_arb": "[0.782942300069161468067363811602236374775436932 +/- 1.05e-3]", "steps": 304, "seconds": 1.3803146667778492}
{"c": [3.5229999999999744, 3.524999999999974], "c_hex": ["0x1.c2f1a9fbe768fp+1", "0x1.c3333333332f9p+1"], "kind": "gt1", "N": 16, "E": [1.0070748876404776, 1.0071225162713306], "E_arb": "[1.00709870195590413069533887086687333510522544 +/- 2.39e-5]", "X": [0.14072876159881462, 0.1409826877151439], "X_arb": "[0.140855724656979275532746055519775317094867600 +/- 1.27e-4]", "A2": [0.7822612093441984, 0.7836871396612534], "A2_arb": "[0.782974174502725904651109766315185397372888034 +/- 7.13e-4]", "steps": 305, "seconds": 1.383537500165403}
{"c": [3.524999999999974, 3.526999999999974], "c_hex": ["0x1.c3333333332f9p+1", "0x1.c374bc6a7ef63p+1"], "kind": "gt1", "N": 16, "E": [1.007114975760523, 1.007162318543103], "E_arb": "[1.00713864715181281722380898255543933181715588 +/- 2.37e-5]", "X": [0.14051131789353177, 0.14077996350085248], "X_arb": "[0.140645640697192112361446610009764344231114820 +/- 1.35e-4]", "A2": [0.7822028558798491, 0.7838831587264294], "A2_arb": "[0.783043007303139238336633837663585291303003452 +/- 8.41e-4]", "steps": 305, "seconds": 1.3689856249839067}
{"c": [3.526999999999974, 3.5289999999999737], "c_hex": ["0x1.c374bc6a7ef63p+1", "0x1.c3b645a1cabcdp+1"], "kind": "gt1", "N": 16, "E": [1.0071547910766079, 1.0072018537983138], "E_arb": "[1.00717832243746083063797822281973011865117502 +/- 2.36e-5]", "X": [0.14029858239383144, 0.1405732603057067], "X_arb": "[0.140435921349769066182156072493102661601943314 +/- 1.38e-4]", "A2": [0.782216950565097, 0.7840068845615032], "A2_arb": "[0.783111917563300142722594150572977819309686612 +/- 8.95e-4]", "steps": 305, "seconds": 1.3758999584242702}
{"c": [3.5289999999999737, 3.5309999999999735], "c_hex": ["0x1.c3b645a1cabcdp+1", "0x1.c3f7ced916837p+1"], "kind": "gt1", "N": 16, "E": [1.0071943359464706, 1.0072411217155575], "E_arb": "[1.00721772883101402179025060870581693239714453 +/- 2.34e-5]", "X": [0.14009492699905646, 0.1403761746540954], "X_arb": "[0.140235550826575924959717499143820630578834508 +/- 1.41e-4]", "A2": [0.7821764078153086, 0.7840850620623265], "A2_arb": "[0.783130734938817605192175278714728793206109257 +/- 9.55e-4]", "steps": 305, "seconds": 1.4014059994369745}
{"c": [3.5309999999999735, 3.5329999999999733], "c_hex": ["0x1.c3f7ced916837p+1", "0x1.c4395810624a1p+1"], "kind": "gt1", "N": 16, "E": [1.0072336131930744, 1.0072801215030673], "E_arb": "[1.00725686734807085747205179115442646060868898 +/- 2.33e-5]", "X": [0.13987237865747562, 0.1401551558324919], "X_arb": "[0.140013767244983778079300409027916862103440754 +/- 1.42e-4]", "A2": [0.7822992317434303, 0.7842433406150426], "A2_arb": "[0.783271286179236418613878951595758344194090942 +/- 9.73e-4]", "steps": 305, "seconds": 1.293990958482027}
{"c": [3.5329999999999733, 3.534999999999973], "c_hex": ["0x1.c4395810624a1p+1", "0x1.c47ae147ae10bp+1"], "kind": "gt1", "N": 16, "E": [1.0072726199929698, 1.0073188580108008], "E_arb": "[1.00729573900188538973051485284705750494530973 +/- 2.32e-5]", "X": [0.13967181118711236, 0.13996335612524863], "X_arb": "[0.139817583656180501490998573212090383618589918 +/- 1.46e-4]", "A2": [0.7822204689737668, 0.7843210803740046], "A2_arb": "[0.783270774673885676140088473646110805631029188 +/- 1.06e-3]", "steps": 305, "seconds": 1.3307900000363588}
{"c": [3.534999999999973, 3.536999999999973], "c_hex": ["0x1.c47ae147ae10bp+1", "0x1.c4bc6a7ef9d75p+1"], "kind": "gt1", "N": 16, "E": [1.0073113235077908, 1.0073573660983457], "E_arb": "[1.00733434480306822677579211641880138866058683 +/- 2.31e-5]", "X": [0.1394803280965874, 0.13973253060176777], "X_arb": "[0.139606429349177582209867098235864174176992313 +/- 1.27e-4]", "A2": [0.7826353284037638, 0.7840768339667438], "A2_arb": "[0.783356081185253795128699084424838795833234873 +/- 7.21e-4]", "steps": 306, "seconds": 1.2919359169900417}
{"c": [3.536999999999973, 3.5389999999999726], "c_hex": ["0x1.c4bc6a7ef9d75p+1", "0x1.c4fdf3b6459dfp+1"], "kind": "gt1", "N": 16, "E": [1.007349806684708, 1.0073955648349444], "E_arb": "[1.00737268575982613132266734589875416778309741 +/- 2.29e-5]", "X": [0.13926761860543474, 0.1395364320768283], "X_arb": "[0.139402025341131518169675217897721070809210574 +/- 1.35e-4]", "A2": [0.7825405764888367, 0.784270867481619], "A2_arb": "[0.783405721985227824418516634684473358985035593 +/- 8.66e-4]", "steps": 306, "seconds": 1.3535594176501036}
{"c": [3.5389999999999726, 3.5409999999999724], "c_hex": ["0x1.c4fdf3b6459dfp+1", "0x1.c53f7ced91649p+1"], "kind": "gt1", "N": 16, "E": [1.00738802484165, 1.0074335009140942], "E_arb": "[1.00741076287787214085696588291639333321900725 +/- 2.28e-5]", "X": [0.13906621766366542, 0.13933899455107926], "X_arb": "[0.139202606107372328135706679291457449051118065 +/- 1.37e-4]", "A2": [0.7825261627375927, 0.7843325336861361], "A2_arb": "[0.783429348211864357081250308721968503862778178 +/- 9.04e-4]", "steps": 306, "seconds": 1.3333278335630894}
{"c": [3.5409999999999724, 3.542999999999972], "c_hex": ["0x1.c53f7ced91649p+1", "0x1.c5810624dd2b3p+1"], "kind": "gt1", "N": 16, "E": [1.0074259817139826, 1.007471172606746], "E_arb": "[1.00744857716036436791944319676965342724592104 +/- 2.26e-5]", "X": [0.13884433115376932, 0.13912258679406564], "X_arb": "[0.138983458973917470986644013616760120365370600 +/- 1.40e-4]", "A2": [0.7826124001706535, 0.7845199410415423], "A2_arb": "[0.783566170606097867915104105603817399960448161 +/- 9.54e-4]", "steps": 306, "seconds": 1.4622293328866363}
{"c": [3.542999999999972, 3.544999999999972], "c_hex": ["0x1.c5810624dd2b3p+1", "0x1.c5c28f5c28f1dp+1"], "kind": "gt1", "N": 16, "E": [1.0074636704586104, 1.0075085887576218], "E_arb": "[1.00748612960811604885047474108874758078795141 +/- 2.25e-5]", "X": [0.13865095875583916, 0.13891492140995598], "X_arb": "[0.138782940082897582379872786912244648909574463 +/- 1.32e-4]", "A2": [0.7827632503855612, 0.7844369682176523], "A2_arb": "[0.783600109301606742869151676357447362512093631 +/- 8.37e-4]", "steps": 306, "seconds": 1.3106659576296806}
{"c": [3.544999999999972, 3.5469999999999717], "c_hex": ["0x1.c5c28f5c28f1dp+1", "0x1.c604189374b87p+1"], "kind": "gt1", "N": 16, "E": [1.0075010542351774, 1.007545788203487], "E_arb": "[1.00752342121933233154663649703896202185368793 +/- 2.24e-5]", "X": [0.13845628818942418, 0.13870316187556164], "X_arb": "[0.138579725032492921939572425269857090725414375 +/- 1.24e-4]", "A2": [0.7829577014738128, 0.7843449192271034], "A2_arb": "[0.783651310350458113988744038541268760223465809 +/- 6.94e-4]", "steps": 307, "seconds": 1.2706581661477685}
{"c": [3.5469999999999717, 3.5489999999999715], "c_hex": ["0x1.c604189374b87p+1", "0x1.c645a1cac07f1p+1"], "kind": "gt1", "N": 16, "E": [1.0075382233722279, 1.0075826826073697], "E_arb": "[1.00756045298979873439856743916082592224349007 +/- 2.23e-5]", "X": [0.1382489557699079, 0.13850664776410096], "X_arb": "[0.138377801767004423110356307002437742617680519 +/- 1.29e-4]", "A2": [0.7829077203546622, 0.7844868852676448], "A2_arb": "[0.783697302811153461204943056975531687896043406 +/- 7.90e-4]", "steps": 307, "seconds": 1.2978294156491756}
{"c": [3.5489999999999715, 3.5509999999999713], "c_hex": ["0x1.c645a1cac07f1p+1", "0x1.c6872b020c45bp+1"], "kind": "gt1", "N": 16, "E": [1.0075751314837869, 1.0076193203418427], "E_arb": "[1.00759722591281481094525041778691411835097418 +/- 2.21e-5]", "X": [0.1380403935522507, 0.13830565223086058], "X_arb": "[0.138173022891555630857427778822698594952952738 +/- 1.33e-4]", "A2": [0.7829033209984886, 0.7846197621659345], "A2_arb": "[0.783761541582211530562596396999486639741697702 +/- 8.59e-4]", "steps": 307, "seconds": 1.2894324576482177}
{"c": [3.5509999999999713, 3.552999999999971], "c_hex": ["0x1.c6872b020c45bp+1", "0x1.c6c8b439580c5p+1"], "kind": "gt1", "N": 16, "E": [1.007611780117903, 1.0076557018405392], "E_arb": "[1.00763374097922118784661366561548129852097071 +/- 2.20e-5]", "X": [0.13784071987878285, 0.13811338563094636], "X_arb": "[0.137977052754864600669175654037256577331515119 +/- 1.37e-4]", "A2": [0.7828522600172041, 0.7847034297079851], "A2_arb": "[0.783777844862594634956457100151894199634370694 +/- 9.26e-4]", "steps": 307, "seconds": 1.2558749578893185}
{"c": [3.552999999999971, 3.554999999999971], "c_hex": ["0x1.c6c8b439580c5p+1", "0x1.c70a3d70a3d2fp+1"], "kind": "gt1", "N": 16, "E": [1.007648172203253, 1.0076918261513792], "E_arb": "[1.00766999917731612504795883320643782061298538 +/- 2.19e-5]", "X": [0.13762284306074346, 0.13789839813296484], "X_arb": "[0.137760620596854145916882453372851159657679457 +/- 1.38e-4]", "A2": [0.782957428262099, 0.7848676184182946], "A2_arb": "[0.783912523340196753084699222163739536668717737 +/- 9.56e-4]", "steps": 307, "seconds": 1.3112144581973553}
{"c": [3.554999999999971, 3.5569999999999706], "c_hex": ["0x1.c70a3d70a3d2fp+1", "0x1.c74bc6a7ef999p+1"], "kind": "gt1", "N": 16, "E": [1.0076843028100186, 1.0077277001761038], "E_arb": "[1.00770600149306115741380159772107402848517883 +/- 2.17e-5]", "X": [0.13741687948762524, 0.1377061487099466], "X_arb": "[0.137561514098785914092952225875416901948116547 +/- 1.45e-4]", "A2": [0.7828738115011157, 0.7850278287904014], "A2_arb": "[0.783950820145758557189768370279410219650849093 +/- 1.08e-3]", "steps": 307, "seconds": 1.2197489580139518}
{"c": [3.5569999999999706, 3.5589999999999704], "c_hex": ["0x1.c74bc6a7ef999p+1", "0x1.c78d4fdf3b603p+1"], "kind": "gt1", "N": 16, "E": [1.0077201401601807, 1.0077633576594778], "E_arb": "[1.00774174890982915228102514395680509678354777 +/- 2.17e-5]", "X": [0.1372398199447201, 0.1374848740498277], "X_arb": "[0.137362346997273887209122898678310741873091142 +/- 1.23e-4]", "A2": [0.7832916220533845, 0.7846911328190076], "A2_arb": "[0.783991377436196098316862197115540081214640073 +/- 7.00e-4]", "steps": 308, "seconds": 1.2079207496717572}
{"c": [3.5589999999999704, 3.56099999999997], "c_hex": ["0x1.c78d4fdf3b603p+1", "0x1.c7ced9168726dp+1"], "kind": "gt1", "N": 16, "E": [1.0077557781145994, 1.0077987067025589], "E_arb": "[1.00777724240857922162741670223373215281909708 +/- 2.15e-5]", "X": [0.13703005100437302, 0.13729474123014965], "X_arb": "[0.137162396117261326713862422845267302808219923 +/- 1.33e-4]", "A2": [0.7831667288041299, 0.7849103918410348], "A2_arb": "[0.784038560322582312008964812242597853010385994 +/- 8.72e-4]", "steps": 308, "seconds": 1.25135129224509}
{"c": [3.56099999999997, 3.56299999999997], "c_hex": ["0x1.c7ced9168726dp+1", "0x1.c810624dd2ed7p+1"], "kind": "gt1", "N": 16, "E": [1.0077911539263007, 1.0078338120093333], "E_arb": "[1.00781248296781698280633876223752755013402944 +/- 2.14e-5]", "X": [0.13683390175286753, 0.1371012318297623], "X_arb": "[0.136967566791314912084797183405077074495539703 +/- 1.34e-4]", "A2": [0.7831594320467948, 0.784957473911981], "A2_arb": "[0.784058452979387884043922153304462086495118984 +/- 9.00e-4]", "steps": 308, "seconds": 1.278709290549159}
{"c": [3.56299999999997, 3.5649999999999697], "c_hex": ["0x1.c810624dd2ed7p+1", "0x1.c851eb851eb41p+1"], "kind": "gt1", "N": 16, "E": [1.007826274109541, 1.0078686690174918], "E_arb": "[1.00784747156351646745172326453300794073098507 +/- 2.12e-5]", "X": [0.1366174497074431, 0.13688963667203702], "X_arb": "[0.136753543189740064966130188780119360207449215 +/- 1.37e-4]", "A2": [0.7832447351298117, 0.7851360200270951], "A2_arb": "[0.784190377578453401176484842181521633926016456 +/- 9.46e-4]", "steps": 308, "seconds": 1.1678974591195583}
{"c": [3.5649999999999697, 3.5669999999999695], "c_hex": ["0x1.c851eb851eb41p+1", "0x1.c89374bc6a7abp+1"], "kind": "gt1", "N": 16, "E": [1.0078611387450593, 1.0079032795935665], "E_arb": "[1.00788220916931299769276434596604376582240662 +/- 2.11e-5]", "X": [0.1364098927749094, 0.1366969163465822], "X_arb": "[0.136553404560745793797665852059134742371597971 +/- 1.44e-4]", "A2": [0.7831666245254325, 0.7853231796032505], "A2_arb": "[0.784244902064341511074049508664443143939266288 +/- 1.08e-3]", "steps": 308, "seconds": 1.2191692497581244}
{"c": [3.5669999999999695, 3.5689999999999693], "c_hex": ["0x1.c89374bc6a7abp+1", "0x1.c8d4fdf3b6415p+1"], "kind": "gt1", "N": 16, "E": [1.007895714863488, 1.0079376786491223], "E_arb": "[1.00791669675630512608225788279925084778463868 +/- 2.10e-5]", "X": [0.1362408290417922, 0.13648257753474602], "X_arb": "[0.136361703288269104857855539514282575847790277 +/- 1.21e-4]", "A2": [0.7835640071836917, 0.7849417174231589], "A2_arb": "[0.784252862303425312013565048889611009363750297 +/- 6.89e-4]", "steps": 309, "seconds": 1.1934790834784508}
{"c": [3.5689999999999693, 3.570999999999969], "c_hex": ["0x1.c8d4fdf3b6415p+1", "0x1.c916872b0207fp+1"], "kind": "gt1", "N": 16, "E": [1.007930085286228, 1.0079717853000385], "E_arb": "[1.00795093529313318295333193983243928146816489 +/- 2.09e-5]", "X": [0.13603720600042904, 0.13628596175943206], "X_arb": "[0.136161583879930554836383722785563090335660989 +/- 1.25e-4]", "A2": [0.7835579363047361, 0.7850647427723961], "A2_arb": "[0.784311339538566129381049639970968798867324690 +/- 7.54e-4]", "steps": 309, "seconds": 1.1797709576785564}
{"c": [3.570999999999969, 3.572999999999969], "c_hex": ["0x1.c916872b0207fp+1", "0x1.c95810624dce9p+1"], "kind": "gt1", "N": 16, "E": [1.007964205878509, 1.0080056456135236], "E_arb": "[1.00798492574601620353610804708515077766423886 +/- 2.08e-5]", "X": [0.13583275723613175, 0.13609036823982162], "X_arb": "[0.135961562737976690965800756016906508640458941 +/- 1.29e-4]", "A2": [0.7835371638389301, 0.7852055287235387], "A2_arb": "[0.784371346281234356029865136773576498839312312 +/- 8.35e-4]", "steps": 309, "seconds": 1.1674011666327715}
{"c": [3.572999999999969, 3.5749999999999686], "c_hex": ["0x1.c95810624dce9p+1", "0x1.c999999999953p+1"], "kind": "gt1", "N": 16, "E": [1.0079980773342971, 1.0080392608231585], "E_arb": "[1.00801866907872785841845906332806396553986620 +/- 2.06e-5]", "X": [0.1356367402087466, 0.13590313889076194], "X_arb": "[0.135769939549754289909133443846169118476497194 +/- 1.34e-4]", "A2": [0.7834704146010457, 0.7852994353200607], "A2_arb": "[0.784384924960553260905132099744011365840322667 +/- 9.15e-4]", "steps": 309, "seconds": 1.2316234996542335}
{"c": [3.5749999999999686, 3.5769999999999684], "c_hex": ["0x1.c999999999953p+1", "0x1.c9db22d0e55bdp+1"], "kind": "gt1", "N": 16, "E": [1.008031708508413, 1.008072623996641], "E_arb": "[1.00805216625252708777029468699820828447862970 +/- 2.05e-5]", "X": [0.13542361810746958, 0.13569341211601507], "X_arb": "[0.135558515111742335406738808334773695411486609 +/- 1.35e-4]", "A2": [0.7835669630394032, 0.7854630957853727], "A2_arb": "[0.784515029412387952539570999436476532913554183 +/- 9.49e-4]", "steps": 309, "seconds": 1.2159531246870756}
{"c": [3.5769999999999684, 3.578999999999968], "c_hex": ["0x1.c9db22d0e55bdp+1", "0x1.ca1cac0831227p+1"], "kind": "gt1", "N": 16, "E": [1.0080650836780514, 1.0081057527746151], "E_arb": "[1.00808541822633324145766086588041911269918795 +/- 2.04e-5]", "X": [0.13521669333455605, 0.1355012103283716], "X_arb": "[0.135358951831463817407753156236671913916876721 +/- 1.43e-4]", "A2": [0.7834978990642671, 0.7856595566401927], "A2_arb": "[0.784578727852229896951935197546324811189750903 +/- 1.09e-3]", "steps": 309, "seconds": 1.194341916590929}
{"c": [3.578999999999968, 3.580999999999968], "c_hex": ["0x1.ca1cac0831227p+1", "0x1.ca5e353f7ce91p+1"], "kind": "gt1", "N": 16, "E": [1.0080981750011635, 1.0081386769120237], "E_arb": "[1.00811842595659354949876155822639871235247999 +/- 2.03e-5]", "X": [0.135049573473796, 0.13528880553178899], "X_arb": "[0.135169189502792483771524384831473787278239937 +/- 1.20e-4]", "A2": [0.7838998916639542, 0.7852751534709247], "A2_arb": "[0.784587522567439431258447417409461741009779257 +/- 6.88e-4]", "steps": 310, "seconds": 1.2546437494456768}
{"c": [3.580999999999968, 3.5829999999999678], "c_hex": ["0x1.ca5e353f7ce91p+1", "0x1.ca9fbe76c8afbp+1"], "kind": "gt1", "N": 16, "E": [1.0081310743389422, 1.008171306455532], "E_arb": "[1.00815119039723704503490317131804594160659847 +/- 2.02e-5]", "X": [0.13485189173528242, 0.13509527774388821], "X_arb": "[0.134973584739585319863902018623468446322120297 +/- 1.22e-4]", "A2": [0.7839041470547476, 0.7853604744036808], "A2_arb": "[0.784632310729214290164572962312349511445955034 +/- 7.29e-4]", "steps": 310, "seconds": 1.3225182499736547}
{"c": [3.5829999999999678, 3.5849999999999675], "c_hex": ["0x1.ca9fbe76c8afbp+1", "0x1.cae147ae14765p+1"], "kind": "gt1", "N": 16, "E": [1.0081637246624007, 1.008203700337296], "E_arb": "[1.00818371249984822068016536150451209423454165 +/- 2.00e-5]", "X": [0.13465170138724628, 0.13491505695819714], "X_arb": "[0.134783379172721711795298812495344362077218490 +/- 1.32e-4]", "A2": [0.7837408732709515, 0.7855546063135334], "A2_arb": "[0.784647739792242487998060001875395321537771443 +/- 9.07e-4]", "steps": 310, "seconds": 1.2497672503814101}
{"c": [3.5849999999999675, 3.5869999999999673], "c_hex": ["0x1.cae147ae14765p+1", "0x1.cb22d0e5603cfp+1"], "kind": "gt1", "N": 16, "E": [1.0081961287596999, 1.0082358576673094], "E_arb": "[1.00821599321350455003759785310747339906408915 +/- 1.99e-5]", "X": [0.13444069744496842, 0.1347311305808562], "X_arb": "[0.134585914012912299961544053362507369623349036 +/- 1.46e-4]", "A2": [0.7835588158127526, 0.7858561495491038], "A2_arb": "[0.784707482680928141161418672890213856611627482 +/- 1.15e-3]", "steps": 310, "seconds": 1.3210977911949158}
{"c": [3.5869999999999673, 3.588999999999967], "c_hex": ["0x1.cb22d0e5603cfp+1", "0x1.cb645a1cac039p+1"], "kind": "gt1", "N": 16, "E": [1.008228293634282, 1.0082677733355114], "E_arb": "[1.00824803348489664007690620599906473919662371 +/- 1.98e-5]", "X": [0.13423725023000085, 0.13451952916335588], "X_arb": "[0.134378389696678368300539240405364914204252104 +/- 1.42e-4]", "A2": [0.7837458487175358, 0.7859101150225803], "A2_arb": "[0.784827981870058054830814521805027979286259741 +/- 1.09e-3]", "steps": 310, "seconds": 1.2729219999164343}
{"c": [3.588999999999967, 3.590999999999967], "c_hex": ["0x1.cb645a1cac039p+1", "0x1.cba5e353f7ca3p+1"], "kind": "gt1", "N": 16, "E": [1.008260181532033, 1.0082994869845936], "E_arb": "[1.00827983425831319620786230259548645446257331 +/- 1.97e-5]", "X": [0.1340696838258533, 0.13430770787229238], "X_arb": "[0.134188695849072824095222652335350490126125688 +/- 1.20e-4]", "A2": [0.7841522171422627, 0.785540599652676], "A2_arb": "[0.784846408397469320641667899829648220287487032 +/- 6.95e-4]", "steps": 311, "seconds": 1.2802643338218331}
{"c": [3.590999999999967, 3.5929999999999667], "c_hex": ["0x1.cba5e353f7ca3p+1", "0x1.cbe76c8b4390dp+1"], "kind": "gt1", "N": 16, "E": [1.008291900895873, 1.0083308920552023], "E_arb": "[1.00831139647553775204919288632677008378767358 +/- 1.95e-5]", "X": [0.13387551912517104, 0.1341159983461911], "X_arb": "[0.133995758735681074194162270223887885024490327 +/- 1.21e-4]", "A2": [0.7841608771870623, 0.7856109040842085], "A2_arb": "[0.784885890635635386771828235803166388319233558 +/- 7.26e-4]", "steps": 311, "seconds": 1.2898467918857932}
{"c": [3.5929999999999667, 3.5949999999999664], "c_hex": ["0x1.cbe76c8b4390dp+1", "0x1.cc28f5c28f577p+1"], "kind": "gt1", "N": 16, "E": [1.008323348826835, 1.008362093325119], "E_arb": "[1.00834272107597700201019825307187337634633472 +/- 1.94e-5]", "X": [0.13367478114339817, 0.13392584312812536], "X_arb": "[0.133800312135761763253686579573887172145825225 +/- 1.26e-4]", "A2": [0.784119982761622, 0.7857642899161149], "A2_arb": "[0.784942136338868475824466643110452215862853204 +/- 8.23e-4]", "steps": 311, "seconds": 1.2518386663869023}
{"c": [3.5949999999999664, 3.5969999999999662], "c_hex": ["0x1.cc28f5c28f577p+1", "0x1.cc6a7ef9db1e1p+1"], "kind": "gt1", "N": 16, "E": [1.0083545586903662, 1.008393059302871], "E_arb": "[1.00837380899661862941243571564489611989847892 +/- 1.93e-5]", "X": [0.1334825670604873, 0.13374342923124963], "X_arb": "[0.133612998145868470441734042466143915183390935 +/- 1.31e-4]", "A2": [0.7840400519685663, 0.7858653132603087], "A2_arb": "[0.784952682614437567136325082837605412157420782 +/- 9.13e-4]", "steps": 311, "seconds": 1.2782967500388622}
{"c": [3.5969999999999662, 3.598999999999966], "c_hex": ["0x1.cc6a7ef9db1e1p+1", "0x1.ccac083126e4bp+1"], "kind": "gt1", "N": 16, "E": [1.0083855300204483, 1.0084237923235133], "E_arb": "[1.00840466117198084903225185822342088562668265 +/- 1.92e-5]", "X": [0.13327398891887032, 0.1335618582564964], "X_arb": "[0.133417923587683365335594919727744869650037113 +/- 1.44e-4]", "A2": [0.7838549308153162, 0.7861668322120681], "A2_arb": "[0.785010881513692183982805977598915240383550599 +/- 1.16e-3]", "steps": 311, "seconds": 1.1479230001568794}
{"c": [3.598999999999966, 3.600999999999966], "c_hex": ["0x1.ccac083126e4bp+1", "0x1.cced916872ab5p+1"], "kind": "gt1", "N": 16, "E": [1.0084163060739946, 1.0084542509944452], "E_arb": "[1.00843527853421984727161953657444561872306292 +/- 1.90e-5]", "X": [0.13307861805354873, 0.13335788722246253], "X_arb": "[0.133218252638005630688210439335715305627590789 +/- 1.40e-4]", "A2": [0.7840131076876584, 0.7861832345219026], "A2_arb": "[0.785098171104780499611742593063730145064617561 +/- 1.09e-3]", "steps": 311, "seconds": 1.1692239586263895}
{"c": [3.600999999999966, 3.6029999999999656], "c_hex": ["0x1.cced916872ab5p+1", "0x1.cd2f1a9fbe71fp+1"], "kind": "gt1", "N": 16, "E": [1.0084467691012793, 1.008484554924845], "E_arb": "[1.00846566201306198900976983100511584975334183 +/- 1.89e-5]", "X": [0.13290753267522887, 0.13314385870006196], "X_arb": "[0.133025695687645408993403737355280122215927953 +/- 1.19e-4]", "A2": [0.7844394483661913, 0.7858517279499381], "A2_arb": "[0.785145588158064732420778774825374068016447276 +/- 7.07e-4]", "steps": 312, "seconds": 1.2054327502846718}
{"c": [3.6029999999999656, 3.6049999999999653], "c_hex": ["0x1.cd2f1a9fbe71fp+1", "0x1.cd70a3d70a389p+1"], "kind": "gt1", "N": 16, "E": [1.0084770575693025, 1.0085145675023115], "E_arb": "[1.00849581253580701790699875191246929248418312 +/- 1.88e-5]", "X": [0.13271334072742866, 0.13295572067550535], "X_arb": "[0.132834530701467003991248016736973250609089948 +/- 1.22e-4]", "A2": [0.7844234415968677, 0.7859504024361962], "A2_arb": "[0.785186922016531944607263826445195360093995114 +/- 7.64e-4]", "steps": 312, "seconds": 1.1347065828740597}
{"c": [3.6049999999999653, 3.606999999999965], "c_hex": ["0x1.cd70a3d70a389p+1", "0x1.cdb22d0e55ff3p+1"], "kind": "gt1", "N": 16, "E": [1.0085070970244798, 1.0085443650302497], "E_arb": "[1.00852573102736470373213035108756966080098226 +/- 1.87e-5]", "X": [0.13251916663135105, 0.13277846788501468], "X_arb": "[0.132648817258182877827379626194821055374396050 +/- 1.30e-4]", "A2": [0.7842800608221518, 0.7861160230575703], "A2_arb": "[0.785198041939861047567560017309905225955813932 +/- 9.18e-4]", "steps": 312, "seconds": 1.3055670000612736}
{"c": [3.606999999999965, 3.608999999999965], "c_hex": ["0x1.cdb22d0e55ff3p+1", "0x1.cdf3b645a1c5dp+1"], "kind": "gt1", "N": 16, "E": [1.0085369007045057, 1.0085739361158732], "E_arb": "[1.00855541841018950946823959376228034410172049 +/- 1.86e-5]", "X": [0.1323131889470092, 0.1325984026023976], "X_arb": "[0.132455795774703412199824850952759512957935142 +/- 1.43e-4]", "A2": [0.7841011606419158, 0.7864077650069193], "A2_arb": "[0.785254462824417547390190099518067081053621927 +/- 1.16e-3]", "steps": 312, "seconds": 1.2640373753383756}
{"c": [3.608999999999965, 3.6109999999999647], "c_hex": ["0x1.cdf3b645a1c5dp+1", "0x1.ce353f7ced8c7p+1"], "kind": "gt1", "N": 16, "E": [1.008566475730841, 1.0086032754778635], "E_arb": "[1.00858487560435217925113208962514604210577719 +/- 1.84e-5]", "X": [0.13211144212412354, 0.1323886442698767], "X_arb": "[0.132250043197000117364636724107681702841976441 +/- 1.39e-4]", "A2": [0.7843016610935793, 0.7864753023099387], "A2_arb": "[0.785388481701758967146859453745552317297093475 +/- 1.09e-3]", "steps": 312, "seconds": 1.223142333328724}
{"c": [3.6109999999999647, 3.6129999999999645], "c_hex": ["0x1.ce353f7ced8c7p+1", "0x1.ce76c8b439531p+1"], "kind": "gt1", "N": 16, "E": [1.008595779053312, 1.0086324280019634], "E_arb": "[1.00861410352763762076904515163694302220813731 +/- 1.84e-5]", "X": [0.13195257975516336, 0.13218278330427183], "X_arb": "[0.132067681529717581718610663582234614383715708 +/- 1.16e-4]", "A2": [0.7847172192642173, 0.7860540702650325], "A2_arb": "[0.785385644764624946720124278261295390052581512 +/- 6.69e-4]", "steps": 313, "seconds": 1.2312437919899821}
{"c": [3.6129999999999645, 3.6149999999999642], "c_hex": ["0x1.ce76c8b439531p+1", "0x1.ceb851eb8519bp+1"], "kind": "gt1", "N": 16, "E": [1.0086248987215185, 1.0086613074689244], "E_arb": "[1.00864310309522143038573425533759593477472121 +/- 1.83e-5]", "X": [0.13176165779989912, 0.1319965339060049], "X_arb": "[0.131879095852952008376420049033548482073006986 +/- 1.18e-4]", "A2": [0.7847079315084423, 0.7861358181795236], "A2_arb": "[0.785421874843982970429252664988870863467967581 +/- 7.14e-4]", "steps": 313, "seconds": 1.2601510426029563}
{"c": [3.6149999999999642, 3.616999999999964], "c_hex": ["0x1.ceb851eb8519bp+1", "0x1.cef9db22d0e05p+1"], "kind": "gt1", "N": 16, "E": [1.008653789773804, 1.0086899606662332], "E_arb": "[1.00867187522001853668246125128103827072989218 +/- 1.81e-5]", "X": [0.1315651435123098, 0.13181104988944103], "X_arb": "[0.131688096700875424162571710989076852082801221 +/- 1.23e-4]", "A2": [0.7846578950488169, 0.7862911677897634], "A2_arb": "[0.785474531419290149402336687909695616990945111 +/- 8.17e-4]", "steps": 313, "seconds": 1.2827280005440116}
{"c": [3.616999999999964, 3.618999999999964], "c_hex": ["0x1.cef9db22d0e05p+1", "0x1.cf3b645a1ca6fp+1"], "kind": "gt1", "N": 16, "E": [1.0086824535164696, 1.0087183881085897], "E_arb": "[1.00870042081252970317748514250012747296391577 +/- 1.80e-5]", "X": [0.13137532493610482, 0.13163457274922402], "X_arb": "[0.131504948842664427617178477853832485325472175 +/- 1.30e-4]", "A2": [0.7845419234468869, 0.786422806820702], "A2_arb": "[0.785482365133794489963046066581266977019941224 +/- 9.41e-4]", "steps": 313, "seconds": 1.3090486666187644}
{"c": [3.618999999999964, 3.6209999999999636], "c_hex": ["0x1.cf3b645a1ca6fp+1", "0x1.cf7ced91686d9p+1"], "kind": "gt1", "N": 16, "E": [1.0087108876426853, 1.0087465939189504], "E_arb": "[1.00872874078081793833300049449583544145794554 +/- 1.79e-5]", "X": [0.1311730156189833, 0.13145570188954941], "X_arb": "[0.131314358754266367751687689797345957392145762 +/- 1.42e-4]", "A2": [0.7843810520396622, 0.7866923158588003], "A2_arb": "[0.785536683949231312073928712364376371264546545 +/- 1.16e-3]", "steps": 313, "seconds": 1.2732471665367484}
{"c": [3.6209999999999636, 3.6229999999999634], "c_hex": ["0x1.cf7ced91686d9p+1", "0x1.cfbe76c8b4343p+1"], "kind": "gt1", "N": 16, "E": [1.0087391061509483, 1.008774565910266], "E_arb": "[1.00875683603060722021576085064283892998328916 +/- 1.78e-5]", "X": [0.13098002842759535, 0.13125513297434024], "X_arb": "[0.131117580700967798111928150752599439614376376 +/- 1.38e-4]", "A2": [0.7845386250718752, 0.7867215322057043], "A2_arb": "[0.785630078638789745107458769265471967639600954 +/- 1.10e-3]", "steps": 313, "seconds": 1.289335540495813}
{"c": [3.6229999999999634, 3.624999999999963], "c_hex": ["0x1.cfbe76c8b4343p+1", "0x1.cffffffffffadp+1"], "kind": "gt1", "N": 16, "E": [1.008767081452647, 1.0088023334778042], "E_arb": "[1.00878470746522561574422134937711939786680994 +/- 1.77e-5]", "X": [0.13081724796271788, 0.13105054680264822], "X_arb": "[0.130933897382683035342886757060437184175141260 +/- 1.17e-4]", "A2": [0.7849313208177907, 0.786362732193752], "A2_arb": "[0.785647026505771364984477432660028714835695702 +/- 7.16e-4]", "steps": 314, "seconds": 1.3397378753870726}
{"c": [3.624999999999963, 3.626999999999963], "c_hex": ["0x1.cffffffffffadp+1", "0x1.d04189374bc17p+1"], "kind": "gt1", "N": 16, "E": [1.0087948499294865, 1.008829862041708], "E_arb": "[1.00881235598559717464732627427644198193099151 +/- 1.76e-5]", "X": [0.1306237300364039, 0.1308643912177552], "X_arb": "[0.130744060627079553406656340103247835727155534 +/- 1.21e-4]", "A2": [0.7849166812610554, 0.7864893351614947], "A2_arb": "[0.785703008211275076724490471590794569677882582 +/- 7.87e-4]", "steps": 314, "seconds": 1.2733888756483793}
{"c": [3.626999999999963, 3.6289999999999627], "c_hex": ["0x1.d04189374bc17p+1", "0x1.d083126e97881p+1"], "kind": "gt1", "N": 16, "E": [1.0088223916053969, 1.0088571733751817], "E_arb": "[1.00883978249028936724830352699192010816725207 +/- 1.74e-5]", "X": [0.1304344668583335, 0.1306908664419107], "X_arb": "[0.130562666650122076948705466736309088826209051 +/- 1.29e-4]", "A2": [0.7847776146402319, 0.7866429314756243], "A2_arb": "[0.785710273057928044602643972407794518975149329 +/- 9.33e-4]", "steps": 314, "seconds": 1.2683892073109746}
{"c": [3.6289999999999627, 3.6309999999999625], "c_hex": ["0x1.d083126e97881p+1", "0x1.d0c49ba5e34ebp+1"], "kind": "gt1", "N": 16, "E": [1.008849708435256, 1.0088842673156289], "E_arb": "[1.00886698787544237999922259712693135263374006 +/- 1.73e-5]", "X": [0.13023219399042693, 0.13051537635897528], "X_arb": "[0.130373785174701101471650509945417890714848251 +/- 1.42e-4]", "A2": [0.7845848096917813, 0.786944460986464], "A2_arb": "[0.785764635339122692695952743831443062952372220 +/- 1.18e-3]", "steps": 314, "seconds": 1.241597082465887}
{"c": [3.6309999999999625, 3.6329999999999623], "c_hex": ["0x1.d0c49ba5e34ebp+1", "0x1.d10624dd2f155p+1"], "kind": "gt1", "N": 16, "E": [1.0088768169644362, 1.0089111291050357], "E_arb": "[1.00889397303473598155979039728252091367703386 +/- 1.72e-5]", "X": [0.1300305551930683, 0.13030378099660775], "X_arb": "[0.130167168094838023603142523285731835377954327 +/- 1.37e-4]", "A2": [0.7848342010066057, 0.7870218884882431], "A2_arb": "[0.785928044747424425950651470778323926100627393 +/- 1.10e-3]", "steps": 314, "seconds": 1.2620019158348441}
{"c": [3.6329999999999623, 3.634999999999962], "c_hex": ["0x1.d10624dd2f155p+1", "0x1.d147ae147adbfp+1"], "kind": "gt1", "N": 16, "E": [1.008903652354976, 1.008937825365055], "E_arb": "[1.00892073886001545097700429372467009362439234 +/- 1.71e-5]", "X": [0.12988177620035216, 0.1301076591755531], "X_arb": "[0.129994717687952624705068651545097719142138860 +/- 1.13e-4]", "A2": [0.7852222885294619, 0.7865521607445997], "A2_arb": "[0.785887224637030704918835537870376988913753739 +/- 6.65e-4]", "steps": 315, "seconds": 1.2369878748431802}
{"c": [3.634999999999962, 3.636999999999962], "c_hex": ["0x1.d147ae147adbfp+1", "0x1.d189374bc6a29p+1"], "kind": "gt1", "N": 16, "E": [1.008930314317163, 1.008964258162658], "E_arb": "[1.00894728623991043086063162939804788410498858 +/- 1.70e-5]", "X": [0.1296940009327662, 0.12992676797159028], "X_arb": "[0.129810384452178232836846010869999134458942086 +/- 1.17e-4]", "A2": [0.7851890174737373, 0.7866514696055558], "A2_arb": "[0.785920243539646539702952961024178183547576449 +/- 7.32e-4]", "steps": 315, "seconds": 1.25310533400625}
{"c": [3.636999999999962, 3.6389999999999616], "c_hex": ["0x1.d189374bc6a29p+1", "0x1.d1cac08312693p+1"], "kind": "gt1", "N": 16, "E": [1.0089567575103087, 1.0089904746121805], "E_arb": "[1.00897361606124462005546106036681760616802801 +/- 1.69e-5]", "X": [0.1295006457567582, 0.1297463260394183], "X_arb": "[0.129623485898088245315948775157018101875153329 +/- 1.23e-4]", "A2": [0.7851180806955405, 0.7868235910045067], "A2_arb": "[0.785970835850023543308524510796452494733186021 +/- 8.53e-4]", "steps": 315, "seconds": 1.158659417182207}
{"c": [3.6389999999999616, 3.6409999999999614], "c_hex": ["0x1.d1cac08312693p+1", "0x1.d20c49ba5e2fdp+1"], "kind": "gt1", "N": 16, "E": [1.0089829823742575, 1.0090164760424418], "E_arb": "[1.00899972920834965730011314186166095944542402 +/- 1.68e-5]", "X": [0.12931627192943704, 0.12957310378766054], "X_arb": "[0.129444687858548794971154483486109783803034556 +/- 1.29e-4]", "A2": [0.7850157454308085, 0.7869328551809472], "A2_arb": "[0.785974300305877838578240957525068914424919096 +/- 9.59e-4]", "steps": 315, "seconds": 1.233105500228703}
{"c": [3.6409999999999614, 3.642999999999961], "c_hex": ["0x1.d20c49ba5e2fdp+1", "0x1.d24dd2f1a9f67p+1"], "kind": "gt1", "N": 16, "E": [1.0090089879941722, 1.0090422651321316], "E_arb": "[1.00902562656315193469685322442322517011414881 +/- 1.67e-5]", "X": [0.12911907273733375, 0.12939771487058682], "X_arb": "[0.129258393803960286396819656029788146234246012 +/- 1.40e-4]", "A2": [0.7848629836161063, 0.7871876184952937], "A2_arb": "[0.786025301055700034758720498786540256860498752 +/- 1.17e-3]", "steps": 315, "seconds": 1.297423125244677}
{"c": [3.642999999999961, 3.644999999999961], "c_hex": ["0x1.d24dd2f1a9f67p+1", "0x1.d28f5c28f5bd1p+1"], "kind": "gt1", "N": 16, "E": [1.0090347803305555, 1.0090678376799684], "E_arb": "[1.00905130900526202162739856537055900187632258 +/- 1.66e-5]", "X": [0.12892840138899464, 0.12919961466811497], "X_arb": "[0.129064008028554818886929722825625270506769281 +/- 1.36e-4]", "A2": [0.7850283314177112, 0.7872268140412099], "A2_arb": "[0.786127572729460555679051648945064941394842662 +/- 1.10e-3]", "steps": 315, "seconds": 1.2803585827350616}
{"c": [3.644999999999961, 3.6469999999999607], "c_hex": ["0x1.d28f5c28f5bd1p+1", "0x1.d2d0e5604183bp+1"], "kind": "gt1", "N": 16, "E": [1.0090603204957675, 1.0090932343281103], "E_arb": "[1.00907677741193890452852393874562166137650711 +/- 1.65e-5]", "X": [0.12876998712205232, 0.12899472596042175], "X_arb": "[0.128882356541237017116628379726880786858293123 +/- 1.13e-4]", "A2": [0.7854792670676245, 0.7868293569261582], "A2_arb": "[0.786154311996891341691762251879405476181267743 +/- 6.76e-4]", "steps": 316, "seconds": 1.3564600003883243}
{"c": [3.6469999999999607, 3.6489999999999605], "c_hex": ["0x1.d2d0e5604183bp+1", "0x1.d3126e978d4a5p+1"], "kind": "gt1", "N": 16, "E": [1.0090856987922483, 1.0091183665238512], "E_arb": "[1.00910203265804986701247321783349767171616272 +/- 1.64e-5]", "X": [0.12858077600343365, 0.12882094441237008], "X_arb": "[0.128700860207901859907168440689254284577484687 +/- 1.21e-4]", "A2": [0.7853626011251142, 0.7870018143362068], "A2_arb": "[0.786182207730660459108629634843366216143570369 +/- 8.20e-4]", "steps": 316, "seconds": 1.3143382081761956}
{"c": [3.6489999999999605, 3.6509999999999603], "c_hex": ["0x1.d3126e978d4a5p+1", "0x1.d353f7ced910fp+1"], "kind": "gt1", "N": 16, "E": [1.0091108517526184, 1.0091432994796699], "E_arb": "[1.00912707561614410235434897190186798703710398 +/- 1.63e-5]", "X": [0.12839603618169748, 0.12865134842706943], "X_arb": "[0.128523692304383466209699473315026155856245880 +/- 1.28e-4]", "A2": [0.7852227670327467, 0.7871484761062224], "A2_arb": "[0.786185621569484598282180586099299371129427691 +/- 9.63e-4]", "steps": 316, "seconds": 1.3652870412915945}
{"c": [3.6509999999999603, 3.65299999999996], "c_hex": ["0x1.d353f7ced910fp+1", "0x1.d395810624d79p+1"], "kind": "gt1", "N": 16, "E": [1.0091357963561118, 1.0091680179566325], "E_arb": "[1.00915190715637213011979279478395522986595151 +/- 1.62e-5]", "X": [0.12822522332196057, 0.12844281253630474], "X_arb": "[0.128334017929132651490445976884819703662467785 +/- 1.09e-4]", "A2": [0.7856475719664543, 0.7868873929356582], "A2_arb": "[0.786267482451056212457724656520836145300245027 +/- 6.20e-4]", "steps": 316, "seconds": 1.405292541719973}
{"c": [3.65299999999996, 3.65499999999996], "c_hex": ["0x1.d395810624d79p+1", "0x1.d3d70a3d709e3p+1"], "kind": "gt1", "N": 16, "E": [1.0091605178919585, 1.0091925384009837], "E_arb": "[1.00917652814647116141558066638415646833342937 +/- 1.61e-5]", "X": [0.12800222048775564, 0.12827183533221134], "X_arb": "[0.128137027909983489161591694810122923927911920 +/- 1.35e-4]", "A2": [0.785292564016159, 0.7875005358635425], "A2_arb": "[0.786396549939850740342934951084768432714636497 +/- 1.11e-3]", "steps": 316, "seconds": 1.357235792092979}
{"c": [3.65499999999996, 3.6569999999999596], "c_hex": ["0x1.d3d70a3d709e3p+1", "0x1.d4189374bc64dp+1"], "kind": "gt1", "N": 16, "E": [1.0091849935479598, 1.0092168853567203], "E_arb": "[1.00920093945234002858844672926100871484006738 +/- 1.60e-5]", "X": [0.12785789525070718, 0.1280794371674514], "X_arb": "[0.127968666209079299278138211372121052676126645 +/- 1.11e-4]", "A2": [0.7856906386826057, 0.7870129360419715], "A2_arb": "[0.786351787362288563218069021142437781171291435 +/- 6.62e-4]", "steps": 317, "seconds": 1.4046767493709922}
{"c": [3.6569999999999596, 3.6589999999999594], "c_hex": ["0x1.d4189374bc64dp+1", "0x1.d45a1cac082b7p+1"], "kind": "gt1", "N": 16, "E": [1.0092093065132386, 1.0092409773602045], "E_arb": "[1.00922514193672162524023732842998331251147665 +/- 1.59e-5]", "X": [0.1276731162104142, 0.12790383517017015], "X_arb": "[0.127788475690292167993745314386898792030151634 +/- 1.16e-4]", "A2": [0.7856320374847386, 0.7871313785179342], "A2_arb": "[0.786381708001336481515625560360791204993860795 +/- 7.50e-4]", "steps": 317, "seconds": 1.3461299175396562}
{"c": [3.6589999999999594, 3.660999999999959], "c_hex": ["0x1.d45a1cac082b7p+1", "0x1.d49ba5e353f21p+1"], "kind": "gt1", "N": 16, "E": [1.009233409524574, 1.0092648633965722], "E_arb": "[1.00924913646057314755713553325081301196834877 +/- 1.58e-5]", "X": [0.12748411700466025, 0.12772729131564128], "X_arb": "[0.127605704160150760644272364853060662599820310 +/- 1.22e-4]", "A2": [0.7855606096230275, 0.7872984683556953], "A2_arb": "[0.786429538989361463153338228809064411927862288 +/- 8.69e-4]", "steps": 317, "seconds": 1.3943825829774141}
{"c": [3.660999999999959, 3.662999999999959], "c_hex": ["0x1.d49ba5e353f21p+1", "0x1.d4dd2f1a9fb8bp+1"], "kind": "gt1", "N": 16, "E": [1.0092573033807772, 1.0092885443840056], "E_arb": "[1.00927292388239148273842890599571363061993470 +/- 1.57e-5]", "X": [0.12730475378392025, 0.12755740676682864], "X_arb": "[0.127431080275374459704950770875925914932178220 +/- 1.27e-4]", "A2": [0.785468308504241, 0.78738995105592], "A2_arb": "[0.786429129780080523357907231225881552753993074 +/- 9.61e-4]", "steps": 317, "seconds": 1.3113995417952538}
{"c": [3.662999999999959, 3.6649999999999587], "c_hex": ["0x1.d4dd2f1a9fb8bp+1", "0x1.d51eb851eb7f5p+1"], "kind": "gt1", "N": 16, "E": [1.009280987692078, 1.009312022424523], "E_arb": "[1.00929650505830037745223251777508243573779984 +/- 1.56e-5]", "X": [0.12711062133687526, 0.1273869175140376], "X_arb": "[0.127248769425456434858295321386204810228419406 +/- 1.39e-4]", "A2": [0.7852932720079989, 0.7876630860765147], "A2_arb": "[0.786478179042256853267881947081141229153020561 +/- 1.19e-3]", "steps": 317, "seconds": 1.3180133746936917}
{"c": [3.6649999999999587, 3.6669999999999585], "c_hex": ["0x1.d51eb851eb7f5p+1", "0x1.d56041893745fp+1"], "kind": "gt1", "N": 16, "E": [1.009304487072415, 1.0093352746118738], "E_arb": "[1.00931988084214450290341882131064344867234922 +/- 1.54e-5]", "X": [0.12695300005052063, 0.12717228442338147], "X_arb": "[0.127062642236951038863932428478950206476905126 +/- 1.10e-4]", "A2": [0.7858944917625668, 0.7872109590535294], "A2_arb": "[0.786552725408048061503710593127381702050296099 +/- 6.59e-4]", "steps": 317, "seconds": 1.2485330840572715}
{"c": [3.6669999999999585, 3.6689999999999583], "c_hex": ["0x1.d56041893745fp+1", "0x1.d5a1cac0830c9p+1"], "kind": "gt1", "N": 16, "E": [1.0093277169102055, 1.0093583872606466], "E_arb": "[1.00934305208542616104277973934956727256530072 +/- 1.54e-5]", "X": [0.12676709135601266, 0.12699494887445184], "X_arb": "[0.126881020115232251978609237370559436567086802 +/- 1.14e-4]", "A2": [0.7858622020006795, 0.7873410042624519], "A2_arb": "[0.786601603131565709108485550504093031922472353 +/- 7.40e-4]", "steps": 318, "seconds": 1.3007686249911785}
{"c": [3.6689999999999583, 3.670999999999958], "c_hex": ["0x1.d5a1cac0830c9p+1", "0x1.d5e353f7ced33p+1"], "kind": "gt1", "N": 16, "E": [1.0093507923232388, 1.009381246951399], "E_arb": "[1.00936601963731891002960861211336814882392803 +/- 1.53e-5]", "X": [0.12658437891091662, 0.12682333992243544], "X_arb": "[0.126703859416676025476119168885437186319930184 +/- 1.20e-4]", "A2": [0.7857779583649385, 0.787471718147877], "A2_arb": "[0.786624838256407687165855384799357398512724044 +/- 8.47e-4]", "steps": 318, "seconds": 1.2448719572275877}
{"c": [3.670999999999958, 3.672999999999958], "c_hex": ["0x1.d5e353f7ced33p+1", "0x1.d624dd2f1a99dp+1"], "kind": "gt1", "N": 16, "E": [1.0093736626009302, 1.0094039060884459], "E_arb": "[1.00938878434468808407934128194938827217094444 +/- 1.52e-5]", "X": [0.12640354452625044, 0.12665796965139978], "X_arb": "[0.126530757088825096974545420919396341640197151 +/- 1.28e-4]", "A2": [0.785629349252476, 0.7876203082789195], "A2_arb": "[0.786624828765697735076071706140012864624658442 +/- 9.96e-4]", "steps": 318, "seconds": 1.2524239998310804}
{"c": [3.672999999999958, 3.6749999999999576], "c_hex": ["0x1.d624dd2f1a99dp+1", "0x1.d666666666607p+1"], "kind": "gt1", "N": 16, "E": [1.0093963331410316, 1.009426360963053], "E_arb": "[1.00941134705204227071244415595754323349893903 +/- 1.51e-5]", "X": [0.12623789031712757, 0.12645253455147498], "X_arb": "[0.126345212434301279409240176039838843428727349 +/- 1.08e-4]", "A2": [0.7860765671221333, 0.7873316211853554], "A2_arb": "[0.786704094153744302145432486770507466282567171 +/- 6.28e-4]", "steps": 318, "seconds": 1.1877349587157369}
{"c": [3.6749999999999576, 3.6769999999999574], "c_hex": ["0x1.d666666666607p+1", "0x1.d6a7ef9db2271p+1"], "kind": "gt1", "N": 16, "E": [1.0094187945910686, 1.009448622612196], "E_arb": "[1.00943370860163227081713706189289555037738452 +/- 1.50e-5]", "X": [0.12604170520703292, 0.1262818222959118], "X_arb": "[0.126161763751472366031738302423177104161917048 +/- 1.21e-4]", "A2": [0.7859024002747572, 0.7876426839840533], "A2_arb": "[0.786772542129405240826577764860279550245454693 +/- 8.71e-4]", "steps": 318, "seconds": 1.2145468331873417}
{"c": [3.6769999999999574, 3.678999999999957], "c_hex": ["0x1.d6a7ef9db2271p+1", "0x1.d6e978d4fdedbp+1"], "kind": "gt1", "N": 16, "E": [1.009441010938, 1.0094707287287674], "E_arb": "[1.00945586983338371683015610279158516952052062 +/- 1.49e-5]", "X": [0.12587794934943475, 0.1260986803190935], "X_arb": "[0.125988314834264114452915887548725051718306626 +/- 1.11e-4]", "A2": [0.7860913482395153, 0.787469799104165], "A2_arb": "[0.786780573671840223076995228009632726406878214 +/- 6.90e-4]", "steps": 319, "seconds": 1.2470506243407726}
{"c": [3.678999999999957, 3.680999999999957], "c_hex": ["0x1.d6e978d4fdedbp+1", "0x1.d72b020c49b45p+1"], "kind": "gt1", "N": 16, "E": [1.0094630788858658, 1.0094925842838987], "E_arb": "[1.00947783158488223993365940988953720345419745 +/- 1.48e-5]", "X": [0.12569646983966073, 0.12592787718981738], "X_arb": "[0.125812173514739043037176322378108589838310034 +/- 1.16e-4]", "A2": [0.7860141416512763, 0.7876007061513068], "A2_arb": "[0.786807423901291595597981485438542364842939921 +/- 7.94e-4]", "steps": 319, "seconds": 1.2064812500029802}
{"c": [3.680999999999957, 3.6829999999999568], "c_hex": ["0x1.d72b020c49b45p+1", "0x1.d76c8b43957afp+1"], "kind": "gt1", "N": 16, "E": [1.0094849542175295, 1.0095142351653439], "E_arb": "[1.00949959469143667451712388872440183746791222 +/- 1.47e-5]", "X": [0.12551353633772078, 0.12575352178724603], "X_arb": "[0.125633529062483398595381620769117637995871818 +/- 1.20e-4]", "A2": [0.7859749305048708, 0.7877289351786559], "A2_arb": "[0.786851932841763316224167362823774276425875468 +/- 8.78e-4]", "steps": 319, "seconds": 1.2621699580922723}
{"c": [3.6829999999999568, 3.6849999999999565], "c_hex": ["0x1.d76c8b43957afp+1", "0x1.d7ae147ae1419p+1"], "kind": "gt1", "N": 16, "E": [1.0095066212774029, 1.0095356986947128], "E_arb": "[1.00952115998605790976850073669418347879391381 +/- 1.46e-5]", "X": [0.12533787919724257, 0.12558787227467463], "X_arb": "[0.125462875735958610238231666481302456214356679 +/- 1.25e-4]", "A2": [0.7858730322435196, 0.7878236907302684], "A2_arb": "[0.786848361486893945410560180293985660374995244 +/- 9.76e-4]", "steps": 319, "seconds": 1.2250828323885798}
{"c": [3.6849999999999565, 3.6869999999999563], "c_hex": ["0x1.d7ae147ae1419p+1", "0x1.d7ef9db22d083p+1"], "kind": "gt1", "N": 16, "E": [1.0095280956983084, 1.0095569609005195], "E_arb": "[1.00954252829941394103033429067411417197718530 +/- 1.45e-5]", "X": [0.12517276732758237, 0.12538594839959538], "X_arb": "[0.125279357863588885034369815724338345264113321 +/- 1.07e-4]", "A2": [0.786295177709669, 0.7875596209723676], "A2_arb": "[0.786927399341018246294098850833304982850506151 +/- 6.33e-4]", "steps": 319, "seconds": 1.2885235827416182}
{"c": [3.6869999999999563, 3.688999999999956], "c_hex": ["0x1.d7ef9db22d083p+1", "0x1.d83126e978cedp+1"], "kind": "gt1", "N": 16, "E": [1.0095493184209752, 1.0095780824982326], "E_arb": "[1.00956370045960396545004133838816607052138820 +/- 1.44e-5]", "X": [0.12495596708412866, 0.12521252134865302], "X_arb": "[0.125084244216390835361751992429928156798328517 +/- 1.29e-4]", "A2": [0.7860383864450206, 0.7881249614716447], "A2_arb": "[0.787081673958332662298279805432640069610343714 +/- 1.05e-3]", "steps": 320, "seconds": 1.2623697500675917}
{"c": [3.688999999999956, 3.690999999999956], "c_hex": ["0x1.d83126e978cedp+1", "0x1.d872b020c4957p+1"], "kind": "gt1", "N": 16, "E": [1.0095703999868824, 1.0095989546006034], "E_arb": "[1.00958467729374282409074501067122954802453056 +/- 1.43e-5]", "X": [0.12481215225725534, 0.1250380679035523], "X_arb": "[0.124925110080403810085203568946849496865215713 +/- 1.13e-4]", "A2": [0.78625378012189, 0.787769186071139], "A2_arb": "[0.787011483096514483635401622151181632309756071 +/- 7.58e-4]", "steps": 320, "seconds": 1.3166023744270205}
{"c": [3.690999999999956, 3.6929999999999557], "c_hex": ["0x1.d872b020c4957p+1", "0x1.d8b43958105c1p+1"], "kind": "gt1", "N": 16, "E": [1.009591285966197, 1.0096196332830825], "E_arb": "[1.00960545962463972676032452058231894123250294 +/- 1.42e-5]", "X": [0.12463211622612494, 0.12487144256574928], "X_arb": "[0.124751779395937104468458671178439395495676106 +/- 1.20e-4]", "A2": [0.786143844715552, 0.7879214546767614], "A2_arb": "[0.787032649696156698929161079428556558846604201 +/- 8.89e-4]", "steps": 320, "seconds": 1.3118967087939382}
{"c": [3.6929999999999557, 3.6949999999999554], "c_hex": ["0x1.d8b43958105c1p+1", "0x1.d8f5c28f5c22bp+1"], "kind": "gt1", "N": 16, "E": [1.0096119752096122, 1.0096401213387378], "E_arb": "[1.00962604827417497863932854989922506333115997 +/- 1.41e-5]", "X": [0.12445637598750803, 0.12470916693030346], "X_arb": "[0.124582771458905744148467987065820178537454523 +/- 1.27e-4]", "A2": [0.7860077128672306, 0.7880492389841854], "A2_arb": "[0.787028475925707963736584612207982560142816443 +/- 1.03e-3]", "steps": 320, "seconds": 1.37237433437258}
{"c": [3.6949999999999554, 3.696999999999955], "c_hex": ["0x1.d8f5c28f5c22bp+1", "0x1.d9374bc6a7e95p+1"], "kind": "gt1", "N": 16, "E": [1.0096324745463765, 1.0096604135767657], "E_arb": "[1.00964644406157119650748911929680257862679402 +/- 1.40e-5]", "X": [0.12429541642674258, 0.12450711615698631], "X_arb": "[0.124401266291864441181061905150514704990866723 +/- 1.06e-4]", "A2": [0.7864708611537943, 0.7877394495131749], "A2_arb": "[0.787105155333484628787874023859195052256189645 +/- 6.35e-4]", "steps": 320, "seconds": 1.3337573753669858}
{"c": [3.696999999999955, 3.698999999999955], "c_hex": ["0x1.d9374bc6a7e95p+1", "0x1.d978d4fdf3affp+1"], "kind": "gt1", "N": 16, "E": [1.0096527777769932, 1.0096805178306612], "E_arb": "[1.00966664780382726255977483718943874823983090 +/- 1.39e-5]", "X": [0.12409397884172209, 0.12435859615649168], "X_arb": "[0.124226287499106885329226591791699981243711390 +/- 1.33e-4]", "A2": [0.7860013907505207, 0.7882841963822148], "A2_arb": "[0.787142793566367783327669242784669434889149565 +/- 1.15e-3]", "steps": 320, "seconds": 1.339175334200263}
{"c": [3.698999999999955, 3.7009999999999548], "c_hex": ["0x1.d978d4fdf3affp+1", "0x1.d9ba5e353f769p+1"], "kind": "gt1", "N": 16, "E": [1.00967284534737, 1.0097004752838816], "E_arb": "[1.00968666031562582244979417392726989371197879 +/- 1.39e-5]", "X": [0.12394349005524309, 0.12416174964767272], "X_arb": "[0.124052619851457901243095378695264749013164396 +/- 1.10e-4]", "A2": [0.7864735481469047, 0.787874283330684], "A2_arb": "[0.787173915738794317559607476200391500749500450 +/- 7.01e-4]", "steps": 321, "seconds": 1.264705709181726}
{"c": [3.7009999999999548, 3.7029999999999546], "c_hex": ["0x1.d9ba5e353f769p+1", "0x1.d9fbe76c8b3d3p+1"], "kind": "gt1", "N": 16, "E": [1.0096927674682226, 1.0097201973505459], "E_arb": "[1.00970648240938417120041959316912761170320016 +/- 1.38e-5]", "X": [0.12376799420897205, 0.1239930316910681], "X_arb": "[0.123880512950020077326630569650567765738770633 +/- 1.13e-4]", "A2": [0.7864284842948549, 0.7879659580416488], "A2_arb": "[0.787197221168251839481635092250674667828721270 +/- 7.69e-4]", "steps": 321, "seconds": 1.2657647924497724}
{"c": [3.7029999999999546, 3.7049999999999543], "c_hex": ["0x1.d9fbe76c8b3d3p+1", "0x1.da3d70a3d703dp+1"], "kind": "gt1", "N": 16, "E": [1.0097124977325116, 1.0097397320579842], "E_arb": "[1.00972611489524795393715299616925634402730417 +/- 1.37e-5]", "X": [0.12358932362020465, 0.12382268712429877], "X_arb": "[0.123706005372251705726519085763473526549191302 +/- 1.17e-4]", "A2": [0.7863856402545274, 0.7880899180362827], "A2_arb": "[0.787237779145405088537626098576779673340129094 +/- 8.53e-4]", "steps": 321, "seconds": 1.235084249638021}
{"c": [3.7049999999999543, 3.706999999999954], "c_hex": ["0x1.da3d70a3d703dp+1", "0x1.da7ef9db22ca7p+1"], "kind": "gt1", "N": 16, "E": [1.009732039330063, 1.0097590778321461], "E_arb": "[1.00974555858110449613335094047866516576426398 +/- 1.36e-5]", "X": [0.12341471802082084, 0.12366316926826475], "X_arb": "[0.123538943644542791104273694555891515115044375 +/- 1.25e-4]", "A2": [0.7862322267916262, 0.7882336135713652], "A2_arb": "[0.787232920181495684032446665031396028934190340 +/- 1.01e-3]", "steps": 321, "seconds": 1.2295779595151544}
{"c": [3.706999999999954, 3.708999999999954], "c_hex": ["0x1.da7ef9db22ca7p+1", "0x1.dac083126e911p+1"], "kind": "gt1", "N": 16, "E": [1.0097513983726492, 1.0097782301724219], "E_arb": "[1.00976481427253559304722421205971847825318881 +/- 1.35e-5]", "X": [0.12325374260612346, 0.12346506980233513], "X_arb": "[0.123359406204229291030818134334538473910897167 +/- 1.06e-4]", "A2": [0.7866603228617443, 0.7879586110198128], "A2_arb": "[0.787309466940778518784314886365416692375686508 +/- 6.50e-4]", "steps": 321, "seconds": 1.2401279164478183}
{"c": [3.708999999999954, 3.7109999999999537], "c_hex": ["0x1.dac083126e911p+1", "0x1.db020c49ba57bp+1"], "kind": "gt1", "N": 16, "E": [1.0097705114224234, 1.009797254122695], "E_arb": "[1.00978388277255909055773844118863982284185034 +/- 1.34e-5]", "X": [0.12304047420314032, 0.12329586632852241], "X_arb": "[0.123168170265831368649635953389216154248314364 +/- 1.28e-4]", "A2": [0.7863898577342939, 0.7885362824563079], "A2_arb": "[0.787463070095300933833548066704755624564890612 +/- 1.08e-3]", "steps": 322, "seconds": 1.256217958405614}
{"c": [3.7109999999999537, 3.7129999999999534], "c_hex": ["0x1.db020c49ba57bp+1", "0x1.db439581061e5p+1"], "kind": "gt1", "N": 16, "E": [1.009789528875693, 1.0098160008909862], "E_arb": "[1.00980276488333970900430216990479343994554371 +/- 1.33e-5]", "X": [0.12290800526157689, 0.12312590941097151], "X_arb": "[0.123016957336274194314232943009794108825572020 +/- 1.09e-4]", "A2": [0.7866476728159383, 0.7880776544607714], "A2_arb": "[0.787362663638354868405780434080216673391364059 +/- 7.15e-4]", "steps": 322, "seconds": 1.388005499728024}
{"c": [3.7129999999999534, 3.7149999999999532], "c_hex": ["0x1.db439581061e5p+1", "0x1.db851eb851e4fp+1"], "kind": "gt1", "N": 16, "E": [1.0098083231672808, 1.009834599637973], "E_arb": "[1.00982146140262681747387839111191726733839214 +/- 1.32e-5]", "X": [0.12272498131425262, 0.12296255533361829], "X_arb": "[0.122843768323935448759685159488128604406110755 +/- 1.19e-4]", "A2": [0.786496506857924, 0.7883131972516769], "A2_arb": "[0.787404852054800536258774466117974284570746176 +/- 9.09e-4]", "steps": 322, "seconds": 1.4704344579949975}
{"c": [3.7149999999999532, 3.716999999999953], "c_hex": ["0x1.db851eb851e4fp+1", "0x1.dbc6a7ef9dab9p+1"], "kind": "gt1", "N": 16, "E": [1.0098269296477038, 1.0098530166070419], "E_arb": "[1.00983997312737278979644172344814833271198828 +/- 1.31e-5]", "X": [0.12255496026187003, 0.12280262145718711], "X_arb": "[0.122678790859528573878761863445265488277921046 +/- 1.24e-4]", "A2": [0.7863866517587687, 0.7884060228721886], "A2_arb": "[0.787396337315478591627363598415625493673133979 +/- 1.01e-3]", "steps": 322, "seconds": 1.4802315002307296}
{"c": [3.716999999999953, 3.718999999999953], "c_hex": ["0x1.dbc6a7ef9dab9p+1", "0x1.dc083126e9723p+1"], "kind": "gt1", "N": 16, "E": [1.0098453556369034, 1.0098712460668566], "E_arb": "[1.00985830085188006198696371271254357371131067 +/- 1.30e-5]", "X": [0.12239708977270533, 0.12260544531957973], "X_arb": "[0.122501267546142524956380074543737292717510217 +/- 1.05e-4]", "A2": [0.7868360477081212, 0.788104446872595], "A2_arb": "[0.787470247290358043144641303181096423569227559 +/- 6.35e-4]", "steps": 322, "seconds": 1.5929951667785645}
{"c": [3.718999999999953, 3.7209999999999526], "c_hex": ["0x1.dc083126e9723p+1", "0x1.dc49ba5e3538dp+1"], "kind": "gt1", "N": 16, "E": [1.0098635940618534, 1.0098892966746706], "E_arb": "[1.00987644536826200556728500705759806257624765 +/- 1.29e-5]", "X": [0.12222634818099094, 0.12243579932428249], "X_arb": "[0.122331073752636719983216559630478055967568677 +/- 1.05e-4]", "A2": [0.7868507851525337, 0.7881475361499599], "A2_arb": "[0.787499160651246837250520529989675834779870905 +/- 6.49e-4]", "steps": 322, "seconds": 1.5605483334511518}
{"c": [3.7209999999999526, 3.7229999999999523], "c_hex": ["0x1.dc49ba5e3538dp+1", "0x1.dc8b439580ff7p+1"], "kind": "gt1", "N": 16, "E": [1.009881597253541, 1.009907217679159], "E_arb": "[1.00989440746635017008189529410426898713710384 +/- 1.29e-5]", "X": [0.12205657334326335, 0.12226829593820389], "X_arb": "[0.122162434640733623857593645245357644731095877 +/- 1.06e-4]", "A2": [0.7868490051649386, 0.7881910602234967], "A2_arb": "[0.787520032694217686039192958474139548807503177 +/- 6.72e-4]", "steps": 323, "seconds": 1.4849422927945852}
{"c": [3.7229999999999523, 3.724999999999952], "c_hex": ["0x1.dc8b439580ff7p+1", "0x1.dcccccccccc61p+1"], "kind": "gt1", "N": 16, "E": [1.009899471870065, 1.009924903997424], "E_arb": "[1.00991218793374443007758785879328234401086683 +/- 1.28e-5]", "X": [0.12188115917825859, 0.12209683286488407], "X_arb": "[0.121988996021571332579789962871141559418407832 +/- 1.08e-4]", "A2": [0.7868609002972606, 0.788286805306716], "A2_arb": "[0.787573852801988336522248112391862573092549980 +/- 7.13e-4]", "steps": 323, "seconds": 1.5687720002606511}
{"c": [3.724999999999952, 3.726999999999952], "c_hex": ["0x1.dcccccccccc61p+1", "0x1.dd0e5604188cbp+1"], "kind": "gt1", "N": 16, "E": [1.0099171759612822, 1.0099423991503382], "E_arb": "[1.00992978755581024335900476270975096994076619 +/- 1.27e-5]", "X": [0.12170748983859518, 0.12193593170055901], "X_arb": "[0.121821710769577095132299678706584518143434484 +/- 1.15e-4]", "A2": [0.7867503099290555, 0.7884296031455674], "A2_arb": "[0.787589956537311434609834139176076385855076314 +/- 8.40e-4]", "steps": 323, "seconds": 1.376359417103231}
{"c": [3.726999999999952, 3.7289999999999517], "c_hex": ["0x1.dd0e5604188cbp+1", "0x1.dd4fdf3b64535p+1"], "kind": "gt1", "N": 16, "E": [1.0099346888794656, 1.0099597253519026], "E_arb": "[1.00994720711568408696199030351188147205188111 +/- 1.26e-5]", "X": [0.12153383654253884, 0.12178245365225777], "X_arb": "[0.121658145097398301755498303715020029025035133 +/- 1.25e-4]", "A2": [0.786543798308979, 0.7886240919068074], "A2_arb": "[0.787583945107893187310608669295121372399148736 +/- 1.05e-3]", "steps": 323, "seconds": 1.2847473323345184}
{"c": [3.7289999999999517, 3.7309999999999515], "c_hex": ["0x1.dd4fdf3b64535p+1", "0x1.dd916872b019fp+1"], "kind": "gt1", "N": 16, "E": [1.0099520270730693, 1.0099768677154093], "E_arb": "[1.00996444739423935441554087272940711315939335 +/- 1.25e-5]", "X": [0.12138054801558178, 0.12158692428939073], "X_arb": "[0.121483736152486249029190843436655331354037805 +/- 1.04e-4]", "A2": [0.7870170060584123, 0.7882829698489142], "A2_arb": "[0.787649987953663288956111984258584623043792719 +/- 6.33e-4]", "steps": 323, "seconds": 1.393577584065497}
{"c": [3.7309999999999515, 3.7329999999999512], "c_hex": ["0x1.dd916872b019fp+1", "0x1.ddd2f1a9fbe09p+1"], "kind": "gt1", "N": 16, "E": [1.0099691814211256, 1.0099938369192207], "E_arb": "[1.00998150917017315273374223686460892782712991 +/- 1.24e-5]", "X": [0.12121192890507836, 0.12142061068702016], "X_arb": "[0.121316269796049260350462636421829363627639749 +/- 1.05e-4]", "A2": [0.7870139016455658, 0.7883323425072896], "A2_arb": "[0.787673122076427647247404514414295199393124653 +/- 6.60e-4]", "steps": 323, "seconds": 1.442859958857298}
{"c": [3.7329999999999512, 3.734999999999951], "c_hex": ["0x1.ddd2f1a9fbe09p+1", "0x1.de147ae147a73p+1"], "kind": "gt1", "N": 16, "E": [1.0099861073401035, 1.0100106790997425], "E_arb": "[1.00999839321992298630329517855811524657972743 +/- 1.23e-5]", "X": [0.12103928013427971, 0.12125058793733585], "X_arb": "[0.121144934035807781041929059419714927785606465 +/- 1.06e-4]", "A2": [0.7870377226141141, 0.7884090361208662], "A2_arb": "[0.787723379367490195818293149526224939797959380 +/- 6.86e-4]", "steps": 324, "seconds": 1.3595297913998365}
{"c": [3.734999999999951, 3.736999999999951], "c_hex": ["0x1.de147ae147a73p+1", "0x1.de560418936ddp+1"], "kind": "gt1", "N": 16, "E": [1.0100029086616895, 1.010027291973742], "E_arb": "[1.01001510031771589474993607708149091542752653 +/- 1.22e-5]", "X": [0.12086597597063363, 0.12109245887605204], "X_arb": "[0.120979217423342829188669778152333118105356317 +/- 1.14e-4]", "A2": [0.7869012289931254, 0.7885769891192163], "A2_arb": "[0.787739109056170823216613824999957524093380223 +/- 8.38e-4]", "steps": 324, "seconds": 1.4353704582899809}
{"c": [3.736999999999951, 3.7389999999999506], "c_hex": ["0x1.de560418936ddp+1", "0x1.de978d4fdf347p+1"], "kind": "gt1", "N": 16, "E": [1.0100195307543538, 1.010043731716783], "E_arb": "[1.01003163123556837693126611434234710624662753 +/- 1.22e-5]", "X": [0.1206981373165193, 0.12093722369142354], "X_arb": "[0.120817680503971414435373200648314135625422372 +/- 1.20e-4]", "A2": [0.7867642287467769, 0.7886948166172243], "A2_arb": "[0.787729522682000568667646957632031325834520496 +/- 9.66e-4]", "steps": 324, "seconds": 1.390858500264585}
{"c": [3.7389999999999506, 3.7409999999999504], "c_hex": ["0x1.de978d4fdf347p+1", "0x1.ded916872afb1p+1"], "kind": "gt1", "N": 16, "E": [1.0100359796948173, 1.0100599937916692], "E_arb": "[1.01004798674324316826017296457742672724056163 +/- 1.21e-5]", "X": [0.12054288042823164, 0.12074603991159413], "X_arb": "[0.120644460169912880328399190329443276503814263 +/- 1.02e-4]", "A2": [0.7871811436302525, 0.7884148603638754], "A2_arb": "[0.787798001997063997149539929055025590377010213 +/- 6.17e-4]", "steps": 324, "seconds": 1.2935107499361038}
{"c": [3.7409999999999504, 3.74299999999995], "c_hex": ["0x1.ded916872afb1p+1", "0x1.df1a9fbe76c1bp+1"], "kind": "gt1", "N": 16, "E": [1.0100522576643591, 1.0100760775523452], "E_arb": "[1.01006416760835226916172966486878239770970698 +/- 1.20e-5]", "X": [0.12037582582164301, 0.12058048234010584], "X_arb": "[0.120478154080874420752239938167856679970562069 +/- 1.03e-4]", "A2": [0.7871895193374187, 0.7884573273376122], "A2_arb": "[0.787823423337515439663460641885780994883070051 +/- 6.34e-4]", "steps": 324, "seconds": 1.2886384576559067}
{"c": [3.74299999999995, 3.74499999999995], "c_hex": ["0x1.df1a9fbe76c1bp+1", "0x1.df5c28f5c2885p+1"], "kind": "gt1", "N": 16, "E": [1.0100683000792865, 1.01009204911323], "E_arb": "[1.01008017459625812268496859029540988574110485 +/- 1.19e-5]", "X": [0.12020355538888272, 0.12041479986405015], "X_arb": "[0.120309177626466441082230899426722161426689643 +/- 1.06e-4]", "A2": [0.7871691511111808, 0.7885674586407793], "A2_arb": "[0.787868304875979993170197258984870081332353151 +/- 7.00e-4]", "steps": 325, "seconds": 1.4005761677399278}
{"c": [3.74499999999995, 3.7469999999999497], "c_hex": ["0x1.df5c28f5c2885p+1", "0x1.df9db22d0e4efp+1"], "kind": "gt1", "N": 16, "E": [1.0100842252855644, 1.0101077916546877], "E_arb": "[1.01009600847012607801999052092006712660023242 +/- 1.18e-5]", "X": [0.12003635469791572, 0.12024525820920885], "X_arb": "[0.120140806453562282288706672848441424951694259 +/- 1.05e-4]", "A2": [0.7872313670193827, 0.7885910842249426], "A2_arb": "[0.787911225622162640397518604749901644795935528 +/- 6.80e-4]", "steps": 325, "seconds": 1.2193899573758245}
{"c": [3.7469999999999497, 3.7489999999999495], "c_hex": ["0x1.df9db22d0e4efp+1", "0x1.dfdf3b645a159p+1"], "kind": "gt1", "N": 16, "E": [1.0100999796613053, 1.0101233603205633], "E_arb": "[1.01011166999093429361990836464180217447462002 +/- 1.17e-5]", "X": [0.11986730467391027, 0.12009187630872734], "X_arb": "[0.119979590491318800825330354655941328193461978 +/- 1.13e-4]", "A2": [0.7870709369594306, 0.7887474617031742], "A2_arb": "[0.787909199331302451313387583408456241670333724 +/- 8.39e-4]", "steps": 325, "seconds": 1.2970085423439741}
{"c": [3.7489999999999495, 3.7509999999999493], "c_hex": ["0x1.dfdf3b645a159p+1", "0x1.e020c49ba5dc3p+1"], "kind": "gt1", "N": 16, "E": [1.0101155599833482, 1.010138759851544], "E_arb": "[1.01012715991744622813545001827848185644363325 +/- 1.16e-5]", "X": [0.11969721274460138, 0.11994215795727256], "X_arb": "[0.119819685350936966077751668387709410415325369 +/- 1.23e-4]", "A2": [0.7868565951102207, 0.7889443228849995], "A2_arb": "[0.787900458997610113488696516924196575371664101 +/- 1.05e-3]", "steps": 325, "seconds": 1.3178679998964071}
{"c": [3.7509999999999493, 3.752999999999949], "c_hex": ["0x1.e020c49ba5dc3p+1", "0x1.e0624dd2f1a2dp+1"], "kind": "gt1", "N": 16, "E": [1.0101309715219402, 1.0101539864904885], "E_arb": "[1.01014247900621442363045198260765570127212350 +/- 1.16e-5]", "X": [0.11954718186909223, 0.11975035000925267], "X_arb": "[0.119648765939172452952993381957717462904820019 +/- 1.02e-4]", "A2": [0.7873314129689851, 0.7886005699626432], "A2_arb": "[0.787965991465814123269726483280518468481956940 +/- 6.35e-4]", "steps": 325, "seconds": 1.299292415380478}
{"c": [3.752999999999949, 3.754999999999949], "c_hex": ["0x1.e0624dd2f1a2dp+1", "0x1.e0a3d70a3d697p+1"], "kind": "gt1", "N": 16, "E": [1.0101462090972329, 1.010169046926056], "E_arb": "[1.01015762801164450339838615588911800895917363 +/- 1.15e-5]", "X": [0.11938337641979802, 0.1195869780028507], "X_arb": "[0.119485177211324353813563178094597964890914055 +/- 1.02e-4]", "A2": [0.7873428510258046, 0.7886278233883598], "A2_arb": "[0.787985337207082210104277112882819542859893300 +/- 6.43e-4]", "steps": 325, "seconds": 1.31472762580961}
{"c": [3.754999999999949, 3.7569999999999486], "c_hex": ["0x1.e0a3d70a3d697p+1", "0x1.e0e5604189301p+1"], "kind": "gt1", "N": 16, "E": [1.0101612285223103, 1.01018398684953], "E_arb": "[1.01017260768592000814867305778327257323067206 +/- 1.14e-5]", "X": [0.11921376090778416, 0.11942207202106753], "X_arb": "[0.119317916464425841300030846808243284057379720 +/- 1.05e-4]", "A2": [0.7873408437177842, 0.7887209266524864], "A2_arb": "[0.788030885185135296064535353647619429198963689 +/- 6.91e-4]", "steps": 326, "seconds": 1.3176136668771505}
{"c": [3.7569999999999486, 3.7589999999999484], "c_hex": ["0x1.e0e5604189301p+1", "0x1.e126e978d4f6bp+1"], "kind": "gt1", "N": 16, "E": [1.0101761351854837, 1.0101987023726147], "E_arb": "[1.01018741877904923778965430221636965914802963 +/- 1.13e-5]", "X": [0.11904634435628636, 0.11926592759297153], "X_arb": "[0.119156135974628936797623251158076041936209213 +/- 1.10e-4]", "A2": [0.7872377608040989, 0.7888466752323878], "A2_arb": "[0.788042218018243354810140924991625549922699542 +/- 8.05e-4]", "steps": 326, "seconds": 1.2774454578757286}
{"c": [3.7589999999999484, 3.760999999999948], "c_hex": ["0x1.e126e978d4f6bp+1", "0x1.e16872b020bd5p+1"], "kind": "gt1", "N": 16, "E": [1.0101908642771613, 1.0102132598005495], "E_arb": "[1.01020206203885533483258139445415313800132373 +/- 1.12e-5]", "X": [0.11886571231003229, 0.11911435563548126], "X_arb": "[0.118990033972756769129876562891042795576785953 +/- 1.25e-4]", "A2": [0.786986427788195, 0.78918185514978], "A2_arb": "[0.788084141468987577612394058326870282579358192 +/- 1.10e-3]", "steps": 326, "seconds": 1.2571345828473568}
{"c": [3.760999999999948, 3.762999999999948], "c_hex": ["0x1.e16872b020bd5p+1", "0x1.e1a9fbe76c83fp+1"], "kind": "gt1", "N": 16, "E": [1.010205424711822, 1.010227651710162], "E_arb": "[1.01021653821099192463691580220268560130915031 +/- 1.12e-5]", "X": [0.11870747226382679, 0.11895979085281815], "X_arb": "[0.118833631558322462036109095949564870476936683 +/- 1.27e-4]", "A2": [0.7869251528643798, 0.7892022176163592], "A2_arb": "[0.788063685240369493121719596860689743771242790 +/- 1.14e-3]", "steps": 326, "seconds": 1.243880458176136}
{"c": [3.762999999999948, 3.7649999999999477], "c_hex": ["0x1.e1a9fbe76c83fp+1", "0x1.e1eb851eb84a9p+1"], "kind": "gt1", "N": 16, "E": [1.01021982482899, 1.010241871248834], "E_arb": "[1.01023084803891186406942601761563254790758577 +/- 1.11e-5]", "X": [0.11856513534690838, 0.11876648353769362], "X_arb": "[0.118665809442300999726421194600279354989046019 +/- 1.01e-4]", "A2": [0.7874869730485072, 0.7887545936382225], "A2_arb": "[0.788120783343364869456207908205045931168989646 +/- 6.34e-4]", "steps": 326, "seconds": 1.2599588325247169}
{"c": [3.7649999999999477, 3.7669999999999475], "c_hex": ["0x1.e1eb851eb84a9p+1", "0x1.e22d0e5604113p+1"], "kind": "gt1", "N": 16, "E": [1.0102340043072102, 1.0102559802206659], "E_arb": "[1.01024499226393811346056599754339687913487121 +/- 1.10e-5]", "X": [0.11840234048802908, 0.11861431822260882], "X_arb": "[0.118508329355318951332294917670516320461605202 +/- 1.06e-4]", "A2": [0.7873709103128297, 0.7888516313246605], "A2_arb": "[0.788111270818745128430858777675402661291644535 +/- 7.41e-4]", "steps": 327, "seconds": 1.3125682501122355}
{"c": [3.7669999999999475, 3.7689999999999473], "c_hex": ["0x1.e22d0e5604113p+1", "0x1.e26e978d4fd7dp+1"], "kind": "gt1", "N": 16, "E": [1.0102480734808195, 1.0102698697695263], "E_arb": "[1.01025897162517283313676441675851244702324830 +/- 1.09e-5]", "X": [0.11823311634796525, 0.11844369585131108], "X_arb": "[0.118338406099638164545304244718706610384351235 +/- 1.06e-4]", "A2": [0.7874560072992007, 0.7889169387886197], "A2_arb": "[0.788186473043910175677677411023231786376256358 +/- 7.31e-4]", "steps": 327, "seconds": 1.3361688749864697}
{"c": [3.7689999999999473, 3.770999999999947], "c_hex": ["0x1.e26e978d4fd7dp+1", "0x1.e2b020c49b9e7p+1"], "kind": "gt1", "N": 16, "E": [1.0102619775391037, 1.0102835961801042], "E_arb": "[1.01027278685960408335259046556110556339425243 +/- 1.09e-5]", "X": [0.1180625137189587, 0.11829340518780432], "X_arb": "[0.118177959453381514413771255499347427974267604 +/- 1.16e-4]", "A2": [0.7872625860024501, 0.7891386377802495], "A2_arb": "[0.788200611891349803712661024842992262835493320 +/- 9.39e-4]", "steps": 327, "seconds": 1.32439645845443}
{"c": [3.770999999999947, 3.772999999999947], "c_hex": ["0x1.e2b020c49b9e7p+1", "0x1.e2f1a9fbe7651p+1"], "kind": "gt1", "N": 16, "E": [1.0102757126978845, 1.0102971647061827], "E_arb": "[1.01028643870203355095013327249268592727036686 +/- 1.08e-5]", "X": [0.11790222457964393, 0.1181425520200954], "X_arb": "[0.118022388299869665216253319536415620923425423 +/- 1.21e-4]", "A2": [0.7871473690177748, 0.7892208211454359], "A2_arb": "[0.788184095081605409630557782164975401673369109 +/- 1.04e-3]", "steps": 327, "seconds": 1.2982023330405354}
{"c": [3.772999999999947, 3.7749999999999466], "c_hex": ["0x1.e2f1a9fbe7651p+1", "0x1.e3333333332bbp+1"], "kind": "gt1", "N": 16, "E": [1.0102892899616003, 1.0103105658085623], "E_arb": "[1.01029992788508116969301188374011293658684250 +/- 1.07e-5]", "X": [0.11775515750077112, 0.11795517715899417], "X_arb": "[0.117855167329882651523414096938578234874876710 +/- 1.01e-4]", "A2": [0.7876114904778211, 0.7888829677034217], "A2_arb": "[0.788247229090621376848918165538685630642557157 +/- 6.36e-4]", "steps": 327, "seconds": 1.375995417125523}
{"c": [3.7749999999999466, 3.7769999999999464], "c_hex": ["0x1.e3333333332bbp+1", "0x1.e374bc6a7ef25p+1"], "kind": "gt1", "N": 16, "E": [1.0103026466631424, 1.010323863615377], "E_arb": "[1.01031325513925978796531961046375852830600867 +/- 1.07e-5]", "X": [0.11759551956532012, 0.1177954159635916], "X_arb": "[0.117695467764455864580228817537315283666601336 +/- 1.00e-4]", "A2": [0.7876201182827514, 0.7889041443306213], "A2_arb": "[0.788262131306686283983681414665107305139165183 +/- 6.43e-4]", "steps": 328, "seconds": 1.3202747087925673}
{"c": [3.7769999999999464, 3.778999999999946], "c_hex": ["0x1.e374bc6a7ef25p+1", "0x1.e3b645a1cab8fp+1"], "kind": "gt1", "N": 16, "E": [1.0103159299018463, 1.010336912483947], "E_arb": "[1.01032642119289672216652704475467596729063384 +/- 1.05e-5]", "X": [0.11742490004676223, 0.11763757007597603], "X_arb": "[0.117531235061369130210567547161108389712598842 +/- 1.07e-4]", "A2": [0.7875362476911091, 0.7890825118478958], "A2_arb": "[0.788309379769502391767628506126638574438487877 +/- 7.74e-4]", "steps": 328, "seconds": 1.3034156253561378}
{"c": [3.778999999999946, 3.780999999999946], "c_hex": ["0x1.e3b645a1cab8fp+1", "0x1.e3f7ced9167f9p+1"], "kind": "gt1", "N": 16, "E": [1.0103290172085675, 1.0103498363357972], "E_arb": "[1.01033942677218225630618824323983169815176550 +/- 1.05e-5]", "X": [0.11726267035487996, 0.11748378983202619], "X_arb": "[0.117373230093453071346514933507661403888349012 +/- 1.11e-4]", "A2": [0.7874547211427878, 0.7891789066903612], "A2_arb": "[0.788316813916574456998858247847453022470043280 +/- 8.63e-4]", "steps": 328, "seconds": 1.3416057918220758}
{"c": [3.780999999999946, 3.7829999999999457], "c_hex": ["0x1.e3f7ced9167f9p+1", "0x1.e439581062463p+1"], "kind": "gt1", "N": 16, "E": [1.0103419531210016, 1.01036259208131], "E_arb": "[1.01035227260115577931005114686946923049654615 +/- 1.04e-5]", "X": [0.11708802374597115, 0.11733390357449726], "X_arb": "[0.117210963660234200639808162920534849245068599 +/- 1.23e-4]", "A2": [0.7872396536013017, 0.7894700579390536], "A2_arb": "[0.788354855770177595045617368595262977999170040 +/- 1.12e-3]", "steps": 328, "seconds": 1.3233358757570386}
{"c": [3.7829999999999457, 3.7849999999999455], "c_hex": ["0x1.e439581062463p+1", "0x1.e47ae147ae0cdp+1"], "kind": "gt1", "N": 16, "E": [1.0103547176868501, 1.0103752011166012], "E_arb": "[1.01036495940172576555181854216076521915484430 +/- 1.03e-5]", "X": [0.1169342360024351, 0.11718228107500217], "X_arb": "[0.117058258538718637774119008599466074315689324 +/- 1.25e-4]", "A2": [0.7871892624197296, 0.789471610877541], "A2_arb": "[0.788330436648635381395630686354463559705826666 +/- 1.15e-3]", "steps": 328, "seconds": 1.3999972501769662}
{"c": [3.7849999999999455, 3.7869999999999453], "c_hex": ["0x1.e47ae147ae0cdp+1", "0x1.e4bc6a7ef9d37p+1"], "kind": "gt1", "N": 16, "E": [1.0103673299005906, 1.0103876458866827], "E_arb": "[1.01037748789363677224770411111894960689518392 +/- 1.02e-5]", "X": [0.11679562862502349, 0.11699290913872645], "X_arb": "[0.116894268881874973839757500207358269068287445 +/- 9.87e-5]", "A2": [0.7877533163310692, 0.7890143250289078], "A2_arb": "[0.788383820679988473309108135134565897209590238 +/- 6.31e-4]", "steps": 328, "seconds": 1.4777993746101856}
{"c": [3.7869999999999453, 3.788999999999945], "c_hex": ["0x1.e4bc6a7ef9d37p+1", "0x1.e4fdf3b6459a1p+1"], "kind": "gt1", "N": 16, "E": [1.0103797395154352, 1.0103999780736286], "E_arb": "[1.01038985879453193712907905128112735663337086 +/- 1.02e-5]", "X": [0.11663233215673324, 0.11683651471204112], "X_arb": "[0.116734423434387185979582760771167763752460405 +/- 1.03e-4]", "A2": [0.7877099190323327, 0.7891128140513879], "A2_arb": "[0.788411366541860288575802587209275831813121594 +/- 7.02e-4]", "steps": 329, "seconds": 1.4551677079871297}
{"c": [3.788999999999945, 3.790999999999945], "c_hex": ["0x1.e4fdf3b6459a1p+1", "0x1.e53f7ced9160bp+1"], "kind": "gt1", "N": 16, "E": [1.0103920723418973, 1.0104120732978967], "E_arb": "[1.01040207281989691333227558585166687983062612 +/- 1.01e-5]", "X": [0.11646345206180733, 0.11668027193617486], "X_arb": "[0.116571861998991095615531476695830295394297246 +/- 1.09e-4]", "A2": [0.7876231231464808, 0.7892953741073181], "A2_arb": "[0.788459248626899395413885029148134256691345812 +/- 8.37e-4]", "steps": 329, "seconds": 1.6224584588781}
{"c": [3.790999999999945, 3.7929999999999446], "c_hex": ["0x1.e53f7ced9160bp+1", "0x1.e5810624dd275p+1"], "kind": "gt1", "N": 16, "E": [1.010404207945152, 1.0104240534210711], "E_arb": "[1.01041413068311152504052559887748015568893328 +/- 9.93e-6]", "X": [0.11629836793199895, 0.11653434002219397], "X_arb": "[0.116416353977096458336500975370736047302289376 +/- 1.18e-4]", "A2": [0.7874265545864746, 0.7894962362874341], "A2_arb": "[0.788461395436954389553712633203682210069110329 +/- 1.04e-3]", "steps": 329, "seconds": 1.5852026250213385}
{"c": [3.7929999999999446, 3.7949999999999444], "c_hex": ["0x1.e5810624dd275p+1", "0x1.e5c28f5c28edfp+1"], "kind": "gt1", "N": 16, "E": [1.0104161862153207, 1.010435879975501], "E_arb": "[1.01042603309541089590666377959408608140568982 +/- 9.85e-6]", "X": [0.11614290726720189, 0.11638632045037248], "X_arb": "[0.116264613858787177565919273056455151507932711 +/- 1.22e-4]", "A2": [0.7873251230329849, 0.7895545761047623], "A2_arb": "[0.788439849568873536023769094593270055953083676 +/- 1.12e-3]", "steps": 329, "seconds": 1.6432533338665962}
{"c": [3.7949999999999444, 3.796999999999944], "c_hex": ["0x1.e5c28f5c28edfp+1", "0x1.e604189374b49p+1"], "kind": "gt1", "N": 16, "E": [1.0104280099284266, 1.0104475516033578], "E_arb": "[1.01043778076589224068258755715537627281838217 +/- 9.78e-6]", "X": [0.11597499229639727, 0.11621741546639064], "X_arb": "[0.116096203881393950069094949918150736711026626 +/- 1.22e-4]", "A2": [0.7874239062665871, 0.7896427117893035], "A2_arb": "[0.788533309027945302053356601743101033313191798 +/- 1.11e-3]", "steps": 329, "seconds": 1.6842921674251556}
{"c": [3.796999999999944, 3.798999999999944], "c_hex": ["0x1.e604189374b49p+1", "0x1.e645a1cac07b3p+1"], "kind": "gt1", "N": 16, "E": [1.0104396609278312, 1.0104590878753774], "E_arb": "[1.01044937440160441172687504104581263830340722 +/- 9.72e-6]", "X": [0.11583967885935885, 0.11604741154219735], "X_arb": "[0.115943545200778099033628372941389954820397795 +/- 1.04e-4]", "A2": [0.7877671889003016, 0.7892762209597045], "A2_arb": "[0.788521704930003084543836512151485959221814245 +/- 7.55e-4]", "steps": 330, "seconds": 1.6612641252577305}
{"c": [3.798999999999944, 3.8009999999999438], "c_hex": ["0x1.e645a1cac07b3p+1", "0x1.e6872b020c41dp+1"], "kind": "gt1", "N": 16, "E": [1.0104511788837698, 1.0104704505310314], "E_arb": "[1.01046081470740046296723657197066722626554391 +/- 9.64e-6]", "X": [0.1156776259360628, 0.11589840650251397], "X_arb": "[0.115788016219288381440151046980246196138135256 +/- 1.11e-4]", "A2": [0.7876399630148759, 0.7894232384768792], "A2_arb": "[0.788531600745877580588416454290361147048309014 +/- 8.92e-4]", "steps": 330, "seconds": 1.6602967092767358}
{"c": [3.8009999999999438, 3.8029999999999435], "c_hex": ["0x1.e6872b020c41dp+1", "0x1.e6c8b43958087p+1"], "kind": "gt1", "N": 16, "E": [1.0104625423287728, 1.01048166244336], "E_arb": "[1.01047210238606624537186443116261489817595470 +/- 9.57e-6]", "X": [0.1155152917042779, 0.11574380513187871], "X_arb": "[0.115629548418078304462591099084455951687229976 +/- 1.15e-4]", "A2": [0.7875886748442468, 0.7895381925627051], "A2_arb": "[0.788563433703475957377053721924510564382636787 +/- 9.75e-4]", "steps": 330, "seconds": 1.593135042116046}
{"c": [3.8029999999999435, 3.8049999999999433], "c_hex": ["0x1.e6c8b43958087p+1", "0x1.e70a3d70a3cf1p+1"], "kind": "gt1", "N": 16, "E": [1.010473752083727, 1.0104927241928308], "E_arb": "[1.01048323813827882706451906797160402491548445 +/- 9.49e-6]", "X": [0.11536347629469099, 0.11559543361060942], "X_arb": "[0.115479454952650204647113049907602656767424246 +/- 1.16e-4]", "A2": [0.787526237633144, 0.7895538250016465], "A2_arb": "[0.788540031317395237258339665297433785600344693 +/- 1.02e-3]", "steps": 330, "seconds": 1.6952502503991127}
{"c": [3.8049999999999433, 3.806999999999943], "c_hex": ["0x1.e70a3d70a3cf1p+1", "0x1.e74bc6a7ef95bp+1"], "kind": "gt1", "N": 16, "E": [1.0104848138999267, 1.0105036314252287], "E_arb": "[1.01049422266257760684292017784619857828058721 +/- 9.41e-6]", "X": [0.11522106130513556, 0.11541413235335123], "X_arb": "[0.115317596829243389002183253249941578369749393 +/- 9.66e-5]", "A2": [0.787980897833058, 0.7892167120615521], "A2_arb": "[0.788598804947305046567430118755865650673561735 +/- 6.18e-4]", "steps": 330, "seconds": 1.6346674170345068}
{"c": [3.806999999999943, 3.808999999999943], "c_hex": ["0x1.e74bc6a7ef95bp+1", "0x1.e78d4fdf3b5c5p+1"], "kind": "gt1", "N": 16, "E": [1.0104956859411534, 1.0105144273697442], "E_arb": "[1.01050505665544874773442851542583520453983656 +/- 9.38e-6]", "X": [0.11504255042428087, 0.11527469623365837], "X_arb": "[0.115158623328969621463958017412862966060915488 +/- 1.17e-4]", "A2": [0.7876195760924566, 0.7896604615649815], "A2_arb": "[0.788640018828719035496795199473772269394638716 +/- 1.03e-3]", "steps": 331, "seconds": 1.6603235835209489}
{"c": [3.808999999999943, 3.8109999999999427], "c_hex": ["0x1.e78d4fdf3b5c5p+1", "0x1.e7ced9168722fp+1"], "kind": "gt1", "N": 16, "E": [1.0105064476556271, 1.0105250339668839], "E_arb": "[1.01051574081125554328676613583234065140721267 +/- 9.30e-6]", "X": [0.1149042531942887, 0.11511043729254929], "X_arb": "[0.115007345243418988992673738870681291426294980 +/- 1.04e-4]", "A2": [0.7878728308069712, 0.7893877922643316], "A2_arb": "[0.788630311535651419973997835285873730771934227 +/- 7.58e-4]", "steps": 331, "seconds": 1.8452892499044538}
{"c": [3.8109999999999427, 3.8129999999999424], "c_hex": ["0x1.e7ced9168722fp+1", "0x1.e810624dd2e99p+1"], "kind": "gt1", "N": 16, "E": [1.0105170574504059, 1.010535494194122], "E_arb": "[1.01052627582226401205896244693906680268609720 +/- 9.22e-6]", "X": [0.11474033740947653, 0.11496105481561339], "X_arb": "[0.114850696112544966053459293215193299785165480 +/- 1.11e-4]", "A2": [0.7877482661933611, 0.7895705749124177], "A2_arb": "[0.788659420552889417009206664748753263508166169 +/- 9.12e-4]", "steps": 331, "seconds": 1.7390877082943916}
{"c": [3.8129999999999424, 3.814999999999942], "c_hex": ["0x1.e810624dd2e99p+1", "0x1.e851eb851eb03p+1"], "kind": "gt1", "N": 16, "E": [1.0105275284940054, 1.0105457962633262], "E_arb": "[1.01053666237866585504415101717416398714114998 +/- 9.14e-6]", "X": [0.11458728057593257, 0.11481616759689939], "X_arb": "[0.114701724086415973052774928682080829792841137 +/- 1.15e-4]", "A2": [0.7876394261318947, 0.7896359374597836], "A2_arb": "[0.788637681795839207055001884539026671039505597 +/- 9.99e-4]", "steps": 331, "seconds": 1.7096858331933618}
{"c": [3.814999999999942, 3.816999999999942], "c_hex": ["0x1.e851eb851eb03p+1", "0x1.e89374bc6a76dp+1"], "kind": "gt1", "N": 16, "E": [1.010537844293301, 1.0105559580437584], "E_arb": "[1.01054690116852983849108410912144914150928835 +/- 9.06e-6]", "X": [0.11444476466772249, 0.11463792231097508], "X_arb": "[0.114541343489348785794289308935342845993917082 +/- 9.66e-5]", "A2": [0.7880636716278687, 0.7893287625799433], "A2_arb": "[0.788696217103905980362751833160650779203149863 +/- 6.33e-4]", "steps": 331, "seconds": 1.7576128328219056}
{"c": [3.816999999999942, 3.8189999999999418], "c_hex": ["0x1.e89374bc6a76dp+1", "0x1.e8d4fdf3b63d7p+1"], "kind": "gt1", "N": 16, "E": [1.0105479734304164, 1.010566012325367], "E_arb": "[1.01055699287789176708640351163888217675095869 +/- 9.02e-6]", "X": [0.11428870314389794, 0.11448524166135512], "X_arb": "[0.114386972402626537522673442725249905255012155 +/- 9.83e-5]", "A2": [0.7880470570732097, 0.7893837979069316], "A2_arb": "[0.788715427490070565380711590693261447608970240 +/- 6.69e-4]", "steps": 332, "seconds": 1.7001239582896233}
{"c": [3.8189999999999418, 3.8209999999999416], "c_hex": ["0x1.e8d4fdf3b63d7p+1", "0x1.e916872b02041p+1"], "kind": "gt1", "N": 16, "E": [1.0105579932978612, 1.0105758830834861], "E_arb": "[1.01056693819067358647688674701680151444907913 +/- 8.95e-6]", "X": [0.11413255900775622, 0.1143361154678209], "X_arb": "[0.114234337237788552566714654300657381281049117 +/- 1.02e-4]", "A2": [0.7879800153227704, 0.7894691417809526], "A2_arb": "[0.788724578551861555028440069787022635552292191 +/- 7.45e-4]", "steps": 332, "seconds": 1.549326041713357}
{"c": [3.8209999999999416, 3.8229999999999413], "c_hex": ["0x1.e916872b02041p+1", "0x1.e95810624dcabp+1"], "kind": "gt1", "N": 16, "E": [1.0105678654662322, 1.0105856101112252], "E_arb": "[1.01057673778872879557417705400054115028701628 +/- 8.88e-6]", "X": [0.1139712431561502, 0.11418766790236354], "X_arb": "[0.114079455529256865882892866823494475177648755 +/- 1.09e-4]", "A2": [0.7878693430034192, 0.7896330012340489], "A2_arb": "[0.788751172118734055123400894747732600111716407 +/- 8.82e-4]", "steps": 332, "seconds": 1.6405156664550304}
{"c": [3.8229999999999413, 3.824999999999941], "c_hex": ["0x1.e95810624dcabp+1", "0x1.e999999999915p+1"], "kind": "gt1", "N": 16, "E": [1.0105775896244868, 1.0105951950791885], "E_arb": "[1.01058639235183757470605192633709077385501682 +/- 8.81e-6]", "X": [0.11380653740561254, 0.1140422488573634], "X_arb": "[0.113924393131487966600804071081759227383391436 +/- 1.18e-4]", "A2": [0.7876947854043319, 0.789867173704428], "A2_arb": "[0.788780979554379976566650195422694267877011340 +/- 1.09e-3]", "steps": 332, "seconds": 1.7236460000276566}
{"c": [3.824999999999941, 3.826999999999941], "c_hex": ["0x1.e999999999915p+1", "0x1.e9db22d0e557fp+1"], "kind": "gt1", "N": 16, "E": [1.0105871693919743, 1.01060463572346], "E_arb": "[1.01059590255771721420644942833128718795613342 +/- 8.74e-6]", "X": [0.11365879840173192, 0.11389729674192724], "X_arb": "[0.113778047571829576986329211438271074142585851 +/- 1.20e-4]", "A2": [0.7876331175037954, 0.7898714116426016], "A2_arb": "[0.788752264573198501182643369648221830192898395 +/- 1.12e-3]", "steps": 332, "seconds": 1.7370971664786339}
{"c": [3.826999999999941, 3.8289999999999407], "c_hex": ["0x1.e9db22d0e557fp+1", "0x1.ea1cac08311e9p+1"], "kind": "gt1", "N": 16, "E": [1.0105966121231966, 1.0106139260407927], "E_arb": "[1.01060526908199476898375368411682295781210245 +/- 8.66e-6]", "X": [0.11352459799065413, 0.11371712331840188], "X_arb": "[0.113620860654528001863933442727049841220128954 +/- 9.63e-5]", "A2": [0.7881570235717131, 0.7894439599826198], "A2_arb": "[0.788800491777166497599307364400762811935704811 +/- 6.44e-4]", "steps": 332, "seconds": 1.7172079579904675}
{"c": [3.8289999999999407, 3.8309999999999405], "c_hex": ["0x1.ea1cac08311e9p+1", "0x1.ea5e353f7ce53p+1"], "kind": "gt1", "N": 16, "E": [1.0106058855311237, 1.0106230996654129], "E_arb": "[1.01061449259826819976588831613338557990594958 +/- 8.61e-6]", "X": [0.11336689419795001, 0.1135654126617261], "X_arb": "[0.113466153429838052630207188366068972783958869 +/- 9.93e-5]", "A2": [0.7881276220694945, 0.7895395577732945], "A2_arb": "[0.788833589921394552144184938267969868130683478 +/- 7.06e-4]", "steps": 333, "seconds": 1.6425878331065178}
{"c": [3.8309999999999405, 3.8329999999999402], "c_hex": ["0x1.ea5e353f7ce53p+1", "0x1.ea9fbe76c8abdp+1"], "kind": "gt1", "N": 16, "E": [1.0106150382989305, 1.0106321092571815], "E_arb": "[1.01062357377805594696608811762956368331123105 +/- 8.54e-6]", "X": [0.11321077025430215, 0.11342144337443874], "X_arb": "[0.113316106814370449123650339681412814726973009 +/- 1.06e-4]", "A2": [0.7879996208905083, 0.7896728026736982], "A2_arb": "[0.788836211782103324984279477156233962598065727 +/- 8.37e-4]", "steps": 333, "seconds": 1.7526231668889523}
{"c": [3.8329999999999402, 3.83499999999994], "c_hex": ["0x1.ea9fbe76c8abdp+1", "0x1.eae147ae14727p+1"], "kind": "gt1", "N": 16, "E": [1.0106240464134477, 1.0106409801681986], "E_arb": "[1.01063251329082315295414248727651698689282025 +/- 8.47e-6]", "X": [0.11304578240848454, 0.1132790528803656], "X_arb": "[0.113162417644425069361947644021491118356515987 +/- 1.17e-4]", "A2": [0.7877891069605337, 0.7899431564059142], "A2_arb": "[0.788866131683223919656042509230325874006833305 +/- 1.08e-3]", "steps": 333, "seconds": 1.6481246249750257}
{"c": [3.83499999999994, 3.83699999999994], "c_hex": ["0x1.eae147ae14727p+1", "0x1.eb22d0e560391p+1"], "kind": "gt1", "N": 16, "E": [1.010632918344277, 1.0106497052636947], "E_arb": "[1.01064131180398587393673946174001897355903194 +/- 8.40e-6]", "X": [0.11291757411665476, 0.11310724391161806], "X_arb": "[0.113012409014136406510660521155685706195885135 +/- 9.49e-5]", "A2": [0.7882484900373501, 0.7894958237474758], "A2_arb": "[0.788872156892412935667905914993713454532564683 +/- 6.24e-4]", "steps": 333, "seconds": 1.658704792149365}
{"c": [3.83699999999994, 3.8389999999999396], "c_hex": ["0x1.eb22d0e560391p+1", "0x1.eb645a1cabffbp+1"], "kind": "gt1", "N": 16, "E": [1.0106416126645794, 1.0106583273009393], "E_arb": "[1.01064996998275936549923972128464727122613487 +/- 8.36e-6]", "X": [0.1127407344600329, 0.11295411920201566], "X_arb": "[0.112847426831024283416630510613826099299006416 +/- 1.07e-4]", "A2": [0.7881112967503577, 0.7898584356177164], "A2_arb": "[0.788984866184037055418536521784269059494826947 +/- 8.74e-4]", "steps": 334, "seconds": 1.7038052072748542}
{"c": [3.8389999999999396, 3.8409999999999394], "c_hex": ["0x1.eb645a1cabffbp+1", "0x1.eba5e353f7c65p+1"], "kind": "gt1", "N": 16, "E": [1.010650201729783, 1.0106667752520428], "E_arb": "[1.01065848849091296947480865698913960662066530 +/- 8.29e-6]", "X": [0.11260943746721082, 0.11280785298391736], "X_arb": "[0.112708645225564090084108692196845464206599356 +/- 9.93e-5]", "A2": [0.788196449097365, 0.7896360985835664], "A2_arb": "[0.788916273840465678376154137077055088649515757 +/- 7.20e-4]", "steps": 334, "seconds": 1.6518751671537757}
{"c": [3.8409999999999394, 3.842999999999939], "c_hex": ["0x1.eba5e353f7c65p+1", "0x1.ebe76c8b438cfp+1"], "kind": "gt1", "N": 16, "E": [1.0106586506225514, 1.0106750853560051], "E_arb": "[1.01066686798927836580027774943265988957686146 +/- 8.22e-6]", "X": [0.11245602263795121, 0.11266446452861462], "X_arb": "[0.112560243583282906380976142615518289546077780 +/- 1.05e-4]", "A2": [0.7880880073323084, 0.7897456624220385], "A2_arb": "[0.788916834877173489138336028052129364107002227 +/- 8.29e-4]", "steps": 334, "seconds": 1.5532965417951345}
{"c": [3.842999999999939, 3.844999999999939], "c_hex": ["0x1.ebe76c8b438cfp+1", "0x1.ec28f5c28f539p+1"], "kind": "gt1", "N": 16, "E": [1.0106669581241814, 1.0106832601503073], "E_arb": "[1.01067510913724443050882637160675882301039610 +/- 8.16e-6]", "X": [0.11229501504980531, 0.11252202085965281], "X_arb": "[0.112408517954729052894284506691160804400601326 +/- 1.14e-4]", "A2": [0.787914512179635, 0.7899707128117041], "A2_arb": "[0.788942612495669507942237675830897242466288082 +/- 1.03e-3]", "steps": 334, "seconds": 1.9408570416271687}
{"c": [3.844999999999939, 3.8469999999999387], "c_hex": ["0x1.ec28f5c28f539p+1", "0x1.ec6a7ef9db1a3p+1"], "kind": "gt1", "N": 16, "E": [1.01067512793723, 1.0106912972468194], "E_arb": "[1.01068321259202463046604848724168908756257915 +/- 8.09e-6]", "X": [0.1121492373575477, 0.11238054229041544], "X_arb": "[0.112264889823981576115497286735460466440421391 +/- 1.16e-4]", "A2": [0.7878361031553177, 0.7899906607608539], "A2_arb": "[0.788913381958085842325829692320517825813040242 +/- 1.08e-3]", "steps": 334, "seconds": 1.8710093759000301}
{"c": [3.8469999999999387, 3.8489999999999385], "c_hex": ["0x1.ec6a7ef9db1a3p+1", "0x1.ecac083126e0dp+1"], "kind": "gt1", "N": 16, "E": [1.0106831715898472, 1.010699186427588], "E_arb": "[1.01069117900871774083051483176595189510508761 +/- 8.01e-6]", "X": [0.11198504384015491, 0.11221503131128473], "X_arb": "[0.112100037575719821849129784331342987708851882 +/- 1.15e-4]", "A2": [0.7879683877872415, 0.7901021694051275], "A2_arb": "[0.789035278596184467813479746107875885334728092 +/- 1.07e-3]", "steps": 334, "seconds": 1.7585364999249578}
{"c": [3.8489999999999385, 3.8509999999999383], "c_hex": ["0x1.ecac083126e0dp+1", "0x1.eced916872a77p+1"], "kind": "gt1", "N": 16, "E": [1.0106910448212263, 1.0107069732600968], "E_arb": "[1.01069900904066148998889656406749204760797237 +/- 7.97e-6]", "X": [0.11186448723178567, 0.11205409922062996], "X_arb": "[0.111959293226207811053932516836242376332485254 +/- 9.49e-5]", "A2": [0.7883491485016514, 0.7896296293537257], "A2_arb": "[0.788989388927688554704626263019066903190811051 +/- 6.41e-4]", "steps": 335, "seconds": 1.5869127502664924}
{"c": [3.8509999999999383, 3.852999999999938], "c_hex": ["0x1.eced916872a77p+1", "0x1.ed2f1a9fbe6e1p+1"], "kind": "gt1", "N": 16, "E": [1.0106988068983658, 1.0107145997792395], "E_arb": "[1.01070670333880260206871092002456920129650863 +/- 7.90e-6]", "X": [0.11170997775534085, 0.11191428085030165], "X_arb": "[0.111812129302821244565551220928835203072338330 +/- 1.03e-4]", "A2": [0.7881913043390728, 0.7897899954630182], "A2_arb": "[0.788990649901045521597127242659433677545702677 +/- 8.00e-4]", "steps": 335, "seconds": 1.9150338750332594}
{"c": [3.852999999999938, 3.854999999999938], "c_hex": ["0x1.ed2f1a9fbe6e1p+1", "0x1.ed70a3d70a34bp+1"], "kind": "gt1", "N": 16, "E": [1.0107064307684388, 1.0107220943361621], "E_arb": "[1.01071426255230043727776813187001065777372770 +/- 7.84e-6]", "X": [0.11154822705474797, 0.11177505911359077], "X_arb": "[0.111661643084169366493911071209913409172262970 +/- 1.14e-4]", "A2": [0.7879751612740122, 0.790059384278216], "A2_arb": "[0.789017272776114122289925285688697317251924398 +/- 1.05e-3]", "steps": 335, "seconds": 1.7335935411974788}
{"c": [3.854999999999938, 3.8569999999999376], "c_hex": ["0x1.ed70a3d70a34bp+1", "0x1.edb22d0e55fb5p+1"], "kind": "gt1", "N": 16, "E": [1.0107139246616577, 1.0107294499948265], "E_arb": "[1.01072168732824204204543332964442144515096180 +/- 7.77e-6]", "X": [0.1114218233107067, 0.11160762692236405], "X_arb": "[0.111514725116535367221531570534302237275900388 +/- 9.30e-5]", "A2": [0.7884107180770434, 0.7896301588052077], "A2_arb": "[0.789020438441125563914990127487821089172973276 +/- 6.10e-4]", "steps": 335, "seconds": 1.7774178748950362}
{"c": [3.8569999999999376, 3.8589999999999374], "c_hex": ["0x1.edb22d0e55fb5p+1", "0x1.edf3b645a1c1fp+1"], "kind": "gt1", "N": 16, "E": [1.0107212812646749, 1.0107366753587246], "E_arb": "[1.01072897831169967572968887099884307556641175 +/- 7.70e-6]", "X": [0.11127169463758173, 0.11145939017125013], "X_arb": "[0.111365542404415927070188160928514361509262692 +/- 9.39e-5]", "A2": [0.7884084899374997, 0.789674713214116], "A2_arb": "[0.789041601575807818823028799031632945233663979 +/- 6.34e-4]", "steps": 335, "seconds": 1.770102957263589}
{"c": [3.8589999999999374, 3.860999999999937], "c_hex": ["0x1.edf3b645a1c1fp+1", "0x1.ee353f7ced889p+1"], "kind": "gt1", "N": 16, "E": [1.0107284864233872, 1.0107437858680854], "E_arb": "[1.01073613614573634976817446545751288748437939 +/- 7.65e-6]", "X": [0.11111956950669125, 0.11131391774444682], "X_arb": "[0.111216743625569038854017202578846531430553338 +/- 9.72e-5]", "A2": [0.7883582202070998, 0.7897656984246157], "A2_arb": "[0.789061959315857773859232148145542754927723867 +/- 7.04e-4]", "steps": 336, "seconds": 1.885025542229414}
{"c": [3.860999999999937, 3.862999999999937], "c_hex": ["0x1.ee353f7ced889p+1", "0x1.ee76c8b4394f3p+1"], "kind": "gt1", "N": 16, "E": [1.010735577646734, 1.010750745296086], "E_arb": "[1.01074316147140994745811771354272012356262804 +/- 7.59e-6]", "X": [0.11096947617953021, 0.11117324220309033], "X_arb": "[0.111071359191310270883483722357385126246754174 +/- 1.02e-4]", "A2": [0.7882523539280866, 0.7898676035926968], "A2_arb": "[0.789059978760391702603136699827991982108304963 +/- 8.08e-4]", "steps": 336, "seconds": 1.8418876249343157}
{"c": [3.862999999999937, 3.8649999999999367], "c_hex": ["0x1.ee76c8b4394f3p+1", "0x1.eeb851eb8515dp+1"], "kind": "gt1", "N": 16, "E": [1.0107425338106324, 1.0107575760449141], "E_arb": "[1.01075005492777330565900178479241751448549929 +/- 7.53e-6]", "X": [0.11081158147744843, 0.11103385846713737], "X_arb": "[0.110922719972292907122113790730033903882152128 +/- 1.12e-4]", "A2": [0.7880740893374139, 0.790091956506757], "A2_arb": "[0.789083022922085446486031227472401744835981383 +/- 1.01e-3]", "steps": 336, "seconds": 2.019051874987781}
{"c": [3.8649999999999367, 3.8669999999999365], "c_hex": ["0x1.eeb851eb8515dp+1", "0x1.eef9db22d0dc7p+1"], "kind": "gt1", "N": 16, "E": [1.0107493586145344, 1.0107642756892428], "E_arb": "[1.01075681715188856568267106427845292042901754 +/- 7.46e-6]", "X": [0.11066846204550042, 0.11089540372278377], "X_arb": "[0.110781932884142098949133902979070384722504538 +/- 1.14e-4]", "A2": [0.787989423730463, 0.7901146153891694], "A2_arb": "[0.789052019559816163999179883036406039696098647 +/- 1.07e-3]", "steps": 336, "seconds": 1.9238007497042418}
{"c": [3.8669999999999365, 3.8689999999999363], "c_hex": ["0x1.eef9db22d0dc7p+1", "0x1.ef3b645a1ca31p+1"], "kind": "gt1", "N": 16, "E": [1.0107560530177198, 1.0107708445397114], "E_arb": "[1.01076344877871553250576170218839691733075783 +/- 7.40e-6]", "X": [0.11050595522288398, 0.1107318455067843], "X_arb": "[0.110618900364834139756776983697188935121828358 +/- 1.13e-4]", "A2": [0.7881254892620704, 0.7902373995805607], "A2_arb": "[0.789181444421315549669390992466179199150905263 +/- 1.06e-3]", "steps": 336, "seconds": 1.7928566243499517}
{"c": [3.8689999999999363, 3.870999999999936], "c_hex": ["0x1.ef3b645a1ca31p+1", "0x1.ef7ced916869bp+1"], "kind": "gt1", "N": 16, "E": [1.0107626252446125, 1.0107772756385491], "E_arb": "[1.01076995044158086398020378852404471906931170 +/- 7.33e-6]", "X": [0.11038903444960355, 0.11057569883978846], "X_arb": "[0.110482366644696001019345356716941476836243145 +/- 9.34e-5]", "A2": [0.7884894293968854, 0.7897579970961843], "A2_arb": "[0.789123713246534874156965106213982727425290847 +/- 6.35e-4]", "steps": 337, "seconds": 1.7251141658052802}
{"c": [3.870999999999936, 3.872999999999936], "c_hex": ["0x1.ef7ced916869bp+1", "0x1.efbe76c8b4305p+1"], "kind": "gt1", "N": 16, "E": [1.0107690718398712, 1.0107835737027644], "E_arb": "[1.01077632277131780335865679477986969032787041 +/- 7.26e-6]", "X": [0.11023742731235076, 0.11043888151724904], "X_arb": "[0.110338154414799897709585381040537730895536365 +/- 1.01e-4]", "A2": [0.7883275492225191, 0.7899178634873506], "A2_arb": "[0.789122706354934897564658401947771573641831533 +/- 7.96e-4]", "steps": 337, "seconds": 1.7273788331076503}
{"c": [3.872999999999936, 3.8749999999999356], "c_hex": ["0x1.efbe76c8b4305p+1", "0x1.effffffffff6fp+1"], "kind": "gt1", "N": 16, "E": [1.0107753756697047, 1.0107897571244948], "E_arb": "[1.01078256639709967115739421885514681052819353 +/- 7.20e-6]", "X": [0.11007835710649971, 0.11030285538442999], "X_arb": "[0.110190606245464850771444513673639842954283999 +/- 1.13e-4]", "A2": [0.7881007312106212, 0.7901941994285573], "A2_arb": "[0.789147465319589217701170992249217820596757140 +/- 1.05e-3]", "steps": 337, "seconds": 1.694403332658112}
{"c": [3.8749999999999356, 3.8769999999999354], "c_hex": ["0x1.effffffffff6fp+1", "0x1.f04189374bbd9p+1"], "kind": "gt1", "N": 16, "E": [1.010781555570888, 1.0107958083211928], "E_arb": "[1.01078868194604022139707309442914857538605127 +/- 7.13e-6]", "X": [0.10995498037373155, 0.11013844712583681], "X_arb": "[0.110046713749784178388452645857957595844806015 +/- 9.18e-5]", "A2": [0.7885393366850109, 0.7897562291781868], "A2_arb": "[0.789147782931598791159831103572130654153504503 +/- 6.09e-4]", "steps": 337, "seconds": 1.9582644999027252}
{"c": [3.8769999999999354, 3.878999999999935], "c_hex": ["0x1.f04189374bbd9p+1", "0x1.f083126e97843p+1"], "kind": "gt1", "N": 16, "E": [1.0107876042896313, 1.010801735796917], "E_arb": "[1.01079467004327409983807614297921837097535926 +/- 7.07e-6]", "X": [0.10980700589024495, 0.10999483482336661], "X_arb": "[0.109900920356805779786745407456173596126164582 +/- 9.40e-5]", "A2": [0.7885049634627601, 0.7898224190288556], "A2_arb": "[0.789163691245807877754192562240807739266889286 +/- 6.59e-4]", "steps": 337, "seconds": 1.895532749593258}
{"c": [3.878999999999935, 3.880999999999935], "c_hex": ["0x1.f083126e97843p+1", "0x1.f0c49ba5e34adp+1"], "kind": "gt1", "N": 16, "E": [1.0107935027805837, 1.0108075598433406], "E_arb": "[1.01080053131196212845113457710787876566265184 +/- 7.03e-6]", "X": [0.10965642584376722, 0.10985240293855783], "X_arb": "[0.109754414391162532188868490134836741728935458 +/- 9.80e-5]", "A2": [0.7884389978796352, 0.7899342380412383], "A2_arb": "[0.789186617960436729383927526897813439665299699 +/- 7.48e-4]", "steps": 338, "seconds": 1.975736541673541}
{"c": [3.880999999999935, 3.8829999999999347], "c_hex": ["0x1.f0c49ba5e34adp+1", "0x1.f10624dd2f117p+1"], "kind": "gt1", "N": 16, "E": [1.0107992991571946, 1.0108132335893987], "E_arb": "[1.01080626637329667104234571492615759183976528 +/- 6.97e-6]", "X": [0.10951129241669326, 0.10971304062439409], "X_arb": "[0.109612166520543673485851041588800439927222423 +/- 1.01e-4]", "A2": [0.7883674019409952, 0.7899941839111124], "A2_arb": "[0.789180792926053771155589263511903553456091565 +/- 8.14e-4]", "steps": 338, "seconds": 1.7941053751856089}
{"c": [3.8829999999999347, 3.8849999999999345], "c_hex": ["0x1.f10624dd2f117p+1", "0x1.f147ae147ad81p+1"], "kind": "gt1", "N": 16, "E": [1.0108049677313458, 1.0108187839616536], "E_arb": "[1.01081187584649965887665628712752732170422299 +/- 6.91e-6]", "X": [0.10935638455018079, 0.10957653318493388], "X_arb": "[0.109466458867557328669831156478604363073832458 +/- 1.11e-4]", "A2": [0.7881856383092923, 0.7902179055882842], "A2_arb": "[0.789201771948788281850925268901026680028769851 +/- 1.02e-3]", "steps": 338, "seconds": 1.8024657927453518}
{"c": [3.8849999999999345, 3.8869999999999343], "c_hex": ["0x1.f147ae147ad81p+1", "0x1.f189374bc69ebp+1"], "kind": "gt1", "N": 16, "E": [1.0108105113599424, 1.0108242093377349], "E_arb": "[1.01081736034883852256728952703254035331670363 +/- 6.85e-6]", "X": [0.10921613070257295, 0.10944095166444857], "X_arb": "[0.109328541183510764242015786186628056012351016 +/- 1.13e-4]", "A2": [0.7880978494929838, 0.7902389191101937], "A2_arb": "[0.789168384301588800971760720754171370489037069 +/- 1.08e-3]", "steps": 338, "seconds": 1.7346802083775401}
{"c": [3.8869999999999343, 3.888999999999934], "c_hex": ["0x1.f189374bc69ebp+1", "0x1.f1cac08312655p+1"], "kind": "gt1", "N": 16, "E": [1.0108159348026278, 1.0108295061885633], "E_arb": "[1.01082272049559546381368527509015591687057636 +/- 6.79e-6]", "X": [0.10908767356229672, 0.10927401816573167], "X_arb": "[0.109180845864014198560777713823604431699472541 +/- 9.32e-5]", "A2": [0.7885508737154696, 0.7898637838453244], "A2_arb": "[0.789207328780397056734042345501707382618732799 +/- 6.57e-4]", "steps": 338, "seconds": 1.7983146673068404}
{"c": [3.888999999999934, 3.890999999999934], "c_hex": ["0x1.f1cac08312655p+1", "0x1.f20c49ba5e2bfp+1"], "kind": "gt1", "N": 16, "E": [1.010821217629082, 1.0108346961711836], "E_arb": "[1.01082795690013293994848749959292695678299908 +/- 6.74e-6]", "X": [0.10893928223977503, 0.10912995728763614], "X_arb": "[0.109034619763705584211120325163918272027905814 +/- 9.54e-5]", "A2": [0.7885344938402028, 0.7899408611153975], "A2_arb": "[0.789237677477800112411130374051482758768851096 +/- 7.04e-4]", "steps": 339, "seconds": 1.7247373750433326}
{"c": [3.890999999999934, 3.8929999999999336], "c_hex": ["0x1.f20c49ba5e2bfp+1", "0x1.f24dd2f1a9f29p+1"], "kind": "gt1", "N": 16, "E": [1.0108263899311465, 1.0108397504165298], "E_arb": "[1.01083307017383826879915063822991420976887027 +/- 6.69e-6]", "X": [0.1087929962235966, 0.108994059431493], "X_arb": "[0.108893527827544794679014162722026560286561847 +/- 1.01e-4]", "A2": [0.7884131262743642, 0.7900523738679944], "A2_arb": "[0.789232750071179367483235476857754294140418373 +/- 8.20e-4]", "steps": 339, "seconds": 1.722639000043273}
{"c": [3.8929999999999336, 3.8949999999999334], "c_hex": ["0x1.f24dd2f1a9f29p+1", "0x1.f28f5c28f5b93p+1"], "kind": "gt1", "N": 16, "E": [1.0108314376049832, 1.010844684247323], "E_arb": "[1.01083806092615311810236841976123728227251561 +/- 6.63e-6]", "X": [0.1086368761028578, 0.10886073875995211], "X_arb": "[0.108748807431404955878556176696256582620296750 +/- 1.12e-4]", "A2": [0.7881841663515345, 0.7903278747184646], "A2_arb": "[0.789256020534999562290626344517160427905306227 +/- 1.08e-3]", "steps": 339, "seconds": 1.795167832635343}
{"c": [3.8949999999999334, 3.896999999999933], "c_hex": ["0x1.f28f5c28f5b93p+1", "0x1.f2d0e560417fdp+1"], "kind": "gt1", "N": 16, "E": [1.0108363679929917, 1.0108494915361617], "E_arb": "[1.01084292976457667318409094597529753422442577 +/- 6.57e-6]", "X": [0.10851668224453281, 0.10869877114581619], "X_arb": "[0.108607726695174509529049101224818815959274528 +/- 9.11e-5]", "A2": [0.78863511521954, 0.7898740701005863], "A2_arb": "[0.789254592660063109464254648127232029604010846 +/- 6.20e-4]", "steps": 339, "seconds": 1.6921539586037397}
{"c": [3.896999999999933, 3.898999999999933], "c_hex": ["0x1.f2d0e560417fdp+1", "0x1.f3126e978d467p+1"], "kind": "gt1", "N": 16, "E": [1.0108411501113392, 1.010854204477987], "E_arb": "[1.01084767729466305349912748975274551679093354 +/- 6.53e-6]", "X": [0.10835791436853935, 0.10856794684424599], "X_arb": "[0.108462930606392668256321608699086098587161035 +/- 1.06e-4]", "A2": [0.788356875036856, 0.7902074880204731], "A2_arb": "[0.789282181528664571646872711001218092592786931 +/- 9.26e-4]", "steps": 340, "seconds": 1.7222076673060656}
{"c": [3.898999999999933, 3.9009999999999327], "c_hex": ["0x1.f3126e978d467p+1", "0x1.f353f7ced90d1p+1"], "kind": "gt1", "N": 16, "E": [1.0108458368557278, 1.0108587713843409], "E_arb": "[1.01085230412003428595365157749287198507314475 +/- 6.47e-6]", "X": [0.1082278240196391, 0.10842142984687406], "X_arb": "[0.108324626933256575143270819994296523003011472 +/- 9.69e-5]", "A2": [0.7885146508927444, 0.7900139173310036], "A2_arb": "[0.789264284111874040173935671207945571980352066 +/- 7.50e-4]", "steps": 340, "seconds": 1.7693786257877946}
{"c": [3.9009999999999327, 3.9029999999999325], "c_hex": ["0x1.f353f7ced90d1p+1", "0x1.f395810624d3bp+1"], "kind": "gt1", "N": 16, "E": [1.0108504006700447, 1.010863221014696], "E_arb": "[1.01085681084237034508002119752660225310939551 +/- 6.42e-6]", "X": [0.1080811056222104, 0.10828289327765231], "X_arb": "[0.108181999449931362598437104884084036848094331 +/- 1.01e-4]", "A2": [0.7884371218064884, 0.790122430391854], "A2_arb": "[0.789279776099171256374474482996440978912167145 +/- 8.43e-4]", "steps": 340, "seconds": 1.8263851245865226}
{"c": [3.9029999999999325, 3.9049999999999323], "c_hex": ["0x1.f395810624d3bp+1", "0x1.f3d70a3d709a5p+1"], "kind": "gt1", "N": 16, "E": [1.0108548520629321, 1.0108675440599184], "E_arb": "[1.01086119806142516375162532037182303182974742 +/- 6.35e-6]", "X": [0.10792902433997036, 0.10814914890426404], "X_arb": "[0.108039086622117202967670707702368361114850045 +/- 1.11e-4]", "A2": [0.7882533301968113, 0.790345184534589], "A2_arb": "[0.789299257365700167412656542356529697945828361 +/- 1.05e-3]", "steps": 340, "seconds": 1.947638957761228}
{"c": [3.9049999999999323, 3.906999999999932], "c_hex": ["0x1.f3d70a3d709a5p+1", "0x1.f4189374bc60fp+1"], "kind": "gt1", "N": 16, "E": [1.010859175362455, 1.0108717573876052], "E_arb": "[1.01086546637503009530089172774939894200820499 +/- 6.30e-6]", "X": [0.10779166528602349, 0.10801639617586395], "X_arb": "[0.107904030730943716741679698859798341787615532 +/- 1.13e-4]", "A2": [0.7881628350370632, 0.7903634013092856], "A2_arb": "[0.789263118173174396562736577507558101099989941 +/- 1.11e-3]", "steps": 340, "seconds": 2.0494779581204057}
{"c": [3.906999999999932, 3.908999999999932], "c_hex": ["0x1.f4189374bc60fp+1", "0x1.f45a1cac08279p+1"], "kind": "gt1", "N": 16, "E": [1.0108633644197074, 1.0108758683384331], "E_arb": "[1.01086961637907016836046705754648788853297695 +/- 6.26e-6]", "X": [0.10765789898910455, 0.10785468188596911], "X_arb": "[0.107756290437536825370383299390853666625178122 +/- 9.84e-5]", "A2": [0.7885277922770793, 0.7901152935712046], "A2_arb": "[0.789321542924141933384499154114046145344777125 +/- 7.94e-4]", "steps": 341, "seconds": 1.9920358341187239}
{"c": [3.908999999999932, 3.9109999999999316], "c_hex": ["0x1.f45a1cac08279p+1", "0x1.f49ba5e353ee3p+1"], "kind": "gt1", "N": 16, "E": [1.010867455098737, 1.0108798422363536], "E_arb": "[1.01087364866754535642232692095614681291791072 +/- 6.20e-6]", "X": [0.1075228539246632, 0.10771499995173829], "X_arb": "[0.107618926938200744566779868166177771013375799 +/- 9.61e-5]", "A2": [0.7885594180474338, 0.7900523989769039], "A2_arb": "[0.789305908512168917224037246040410754607058170 +/- 7.47e-4]", "steps": 341, "seconds": 1.9250746248289943}
{"c": [3.9109999999999316, 3.9129999999999314], "c_hex": ["0x1.f49ba5e353ee3p+1", "0x1.f4dd2f1a9fb4dp+1"], "kind": "gt1", "N": 16, "E": [1.0108714258454918, 1.0108837018195358], "E_arb": "[1.01087756383251391060441489695533200261789727 +/- 6.14e-6]", "X": [0.10737595409743281, 0.10757914103866772], "X_arb": "[0.107477547568050272268714492016872919084095234 +/- 1.02e-4]", "A2": [0.7884498557099209, 0.790193324926229], "A2_arb": "[0.789321590318074954620922018105985272520299770 +/- 8.72e-4]", "steps": 341, "seconds": 1.8031281251460314}
{"c": [3.9129999999999314, 3.914999999999931], "c_hex": ["0x1.f4dd2f1a9fb4dp+1", "0x1.f51eb851eb7b7p+1"], "kind": "gt1", "N": 16, "E": [1.010875280229154, 1.010887444699105], "E_arb": "[1.01088136246412955299817386893618746882166650 +/- 6.09e-6]", "X": [0.10724844217232891, 0.10742789793388292], "X_arb": "[0.107338170053105914852475912482088544556087430 +/- 8.98e-5]", "A2": [0.7887113724070075, 0.789937338759657], "A2_arb": "[0.789324355583332301304276545352241054457718925 +/- 6.13e-4]", "steps": 341, "seconds": 1.6094570411369205}
{"c": [3.914999999999931, 3.916999999999931], "c_hex": ["0x1.f51eb851eb7b7p+1", "0x1.f560418937421p+1"], "kind": "gt1", "N": 16, "E": [1.010879018070418, 1.0108910722308544], "E_arb": "[1.01088504515063604696095753924266589661223264 +/- 6.03e-6]", "X": [0.10710839100207578, 0.10728794093612182], "X_arb": "[0.107198165969098793300894592358182297305560507 +/- 8.98e-5]", "A2": [0.7887163443311287, 0.7899508869532434], "A2_arb": "[0.789333615642186060542376540201659825889418359 +/- 6.18e-4]", "steps": 341, "seconds": 1.7994543751701713}
{"c": [3.916999999999931, 3.9189999999999308], "c_hex": ["0x1.f560418937421p+1", "0x1.f5a1cac08308bp+1"], "kind": "gt1", "N": 16, "E": [1.0108826197474023, 1.0108946052093413], "E_arb": "[1.01088861247837175587476931848059258980093707 +/- 6.00e-6]", "X": [0.10696687009129378, 0.10714955895985658], "X_arb": "[0.107058214525575175424871961108456787036080424 +/- 9.14e-5]", "A2": [0.7886916662384449, 0.7899970288428435], "A2_arb": "[0.789344347540644170901513521387833822036825215 +/- 6.53e-4]", "steps": 342, "seconds": 1.7516012089326978}
{"c": [3.9189999999999308, 3.9209999999999305], "c_hex": ["0x1.f5a1cac08308bp+1", "0x1.f5e353f7cecf5p+1"], "kind": "gt1", "N": 16, "E": [1.0108861365619406, 1.0108979935016058], "E_arb": "[1.01089206503177322158572155194660953877073944 +/- 5.93e-6]", "X": [0.10682012750711443, 0.1070200925160746], "X_arb": "[0.106920110011594511861691223246680276815562242 +/- 1.00e-4]", "A2": [0.7884971846336344, 0.7901894719155469], "A2_arb": "[0.789343328274590662746163920947005492392431892 +/- 8.47e-4]", "steps": 342, "seconds": 1.811544875614345}
{"c": [3.9209999999999305, 3.9229999999999303], "c_hex": ["0x1.f5e353f7cecf5p+1", "0x1.f624dd2f1a95fp+1"], "kind": "gt1", "N": 16, "E": [1.0108895286541768, 1.0109012781325808], "E_arb": "[1.01089540339337869285495771650433514528465859 +/- 5.88e-6]", "X": [0.1066780924032267, 0.10688221740570986], "X_arb": "[0.106780154904468275392993135179941535607418327 +/- 1.03e-4]", "A2": [0.7884620311524517, 0.790253549055709], "A2_arb": "[0.789357790104080387950456837861847245821196251 +/- 8.96e-4]", "steps": 342, "seconds": 1.7921814173460007}
{"c": [3.9229999999999303, 3.92499999999993], "c_hex": ["0x1.f624dd2f1a95fp+1", "0x1.f6666666665c9p+1"], "kind": "gt1", "N": 16, "E": [1.0108928055428912, 1.0109044507447718], "E_arb": "[1.01089862814383142120536349522985978471900070 +/- 5.83e-6]", "X": [0.10652778773672045, 0.10675162303916999], "X_arb": "[0.106639705387945216403738289560992265109517261 +/- 1.12e-4]", "A2": [0.7882591883140991, 0.7904964525702088], "A2_arb": "[0.789377820442153946715586724358889904543396195 +/- 1.12e-3]", "steps": 342, "seconds": 1.7766913333907723}
{"c": [3.92499999999993, 3.92699999999993], "c_hex": ["0x1.f6666666665c9p+1", "0x1.f6a7ef9db2233p+1"], "kind": "gt1", "N": 16, "E": [1.010895973744759, 1.0109075059790131], "E_arb": "[1.01090173986188595774238403493775463002706717 +/- 5.77e-6]", "X": [0.1064146049619778, 0.10659246553644539], "X_arb": "[0.106503535249211593566071133554291667052702414 +/- 8.90e-5]", "A2": [0.7887577592346108, 0.7899779431490946], "A2_arb": "[0.789367851191852665645874545316749397621260397 +/- 6.11e-4]", "steps": 342, "seconds": 1.6466249581426382}
{"c": [3.92699999999993, 3.9289999999999297], "c_hex": ["0x1.f6a7ef9db2233p+1", "0x1.f6e978d4fde9dp+1"], "kind": "gt1", "N": 16, "E": [1.0108990079734423, 1.01091047027537], "E_arb": "[1.01090473912440611664517141475602208605797087 +/- 5.74e-6]", "X": [0.10627334897997227, 0.10645678212897679], "X_arb": "[0.106365065554474535665103857528913347741683789 +/- 9.18e-5]", "A2": [0.7887037023122945, 0.7900500171075227], "A2_arb": "[0.789376859709908548693845897888182850184336889 +/- 6.74e-4]", "steps": 343, "seconds": 1.9318493753671646}
{"c": [3.9289999999999297, 3.9309999999999294], "c_hex": ["0x1.f6e978d4fde9dp+1", "0x1.f72b020c49b07p+1"], "kind": "gt1", "N": 16, "E": [1.0109019486374613, 1.0109133043752874], "E_arb": "[1.01090762650637442392839488078203457380147088 +/- 5.68e-6]", "X": [0.10612752865213526, 0.10632918583260412], "X_arb": "[0.106228357242369689212613876251026244060803343 +/- 1.01e-4]", "A2": [0.7884947168120157, 0.790254595160837], "A2_arb": "[0.789374655986426324937581504552604514057411336 +/- 8.80e-4]", "steps": 343, "seconds": 1.7378347497433424}
{"c": [3.9309999999999294, 3.932999999999929], "c_hex": ["0x1.f72b020c49b07p+1", "0x1.f76c8b4395771p+1"], "kind": "gt1", "N": 16, "E": [1.0109047761746006, 1.010916028987185], "E_arb": "[1.01091040258089272423909703995854022103709142 +/- 5.63e-6]", "X": [0.10598566313066303, 0.10619332426082485], "X_arb": "[0.106089493695743942376462410927804729045642770 +/- 1.04e-4]", "A2": [0.7884397064315303, 0.7903408580239226], "A2_arb": "[0.789390282227726402195159444078414533789188568 +/- 9.51e-4]", "steps": 343, "seconds": 1.7552282502874732}
{"c": [3.932999999999929, 3.934999999999929], "c_hex": ["0x1.f76c8b4395771p+1", "0x1.f7ae147ae13dbp+1"], "kind": "gt1", "N": 16, "E": [1.010907492280447, 1.0109186435579383], "E_arb": "[1.01091306791919261933060747276836906728747545 +/- 5.58e-6]", "X": [0.10584918181754904, 0.10606624260160166], "X_arb": "[0.105957712209575358484260521122726929750543012 +/- 1.09e-4]", "A2": [0.7882954998126195, 0.7904145381030221], "A2_arb": "[0.789355018957820772149529551933247986171154904 +/- 1.06e-3]", "steps": 343, "seconds": 1.8474049167707562}
{"c": [3.934999999999929, 3.936999999999929], "c_hex": ["0x1.f7ae147ae13dbp+1", "0x1.f7ef9db22d045p+1"], "kind": "gt1", "N": 16, "E": [1.010910105861727, 1.0109211403187732], "E_arb": "[1.01091562309025009634929817884591920665312047 +/- 5.52e-6]", "X": [0.1056904520895612, 0.10590447014408237], "X_arb": "[0.105797461116821783158161346886723132521017221 +/- 1.08e-4]", "A2": [0.7885053120425255, 0.7905623797468254], "A2_arb": "[0.789533845894675416113116430676245257337474596 +/- 1.03e-3]", "steps": 343, "seconds": 1.710452708415687}
{"c": [3.936999999999929, 3.9389999999999286], "c_hex": ["0x1.f7ef9db22d045p+1", "0x1.f83126e978cafp+1"], "kind": "gt1", "N": 16, "E": [1.010912590454627, 1.0109235468706614], "E_arb": "[1.01091806866264420143925637124481317316653551 +/- 5.48e-6]", "X": [0.10558718556180187, 0.1057750055477694], "X_arb": "[0.105681095554785634595710965925437177695093711 +/- 9.40e-5]", "A2": [0.7886524291736275, 0.790121701891796], "A2_arb": "[0.789387065532711737291440200295461495016811970 +/- 7.35e-4]", "steps": 344, "seconds": 1.8292080415412784}
{"c": [3.9389999999999286, 3.9409999999999283], "c_hex": ["0x1.f83126e978cafp+1", "0x1.f872b020c4919p+1"], "kind": "gt1", "N": 16, "E": [1.0109149783674227, 1.0109258320343875], "E_arb": "[1.01092040520090510653677593615935020752818152 +/- 5.43e-6]", "X": [0.10543942897073334, 0.10563797872908524], "X_arb": "[0.105538703849909288618569219879386484500433635 +/- 9.93e-5]", "A2": [0.7885777079312697, 0.7902952548205373], "A2_arb": "[0.789436481375903461757271883145602987274003202 +/- 8.59e-4]", "steps": 344, "seconds": 1.717298542149365}
{"c": [3.9409999999999283, 3.942999999999928], "c_hex": ["0x1.f872b020c4919p+1", "0x1.f8b4395810583p+1"], "kind": "gt1", "N": 16, "E": [1.0109172560634945, 1.0109280104748297], "E_arb": "[1.01092263326916216618190605876371712497417309 +/- 5.38e-6]", "X": [0.10530193122247841, 0.10550997146845809], "X_arb": "[0.105405951345468247961014646834951302430750812 +/- 1.05e-4]", "A2": [0.7884468671649341, 0.7903844409333074], "A2_arb": "[0.789415654049120731243546416309727656892079548 +/- 9.69e-4]", "steps": 344, "seconds": 1.7987435413524508}
{"c": [3.942999999999928, 3.944999999999928], "c_hex": ["0x1.f8b4395810583p+1", "0x1.f8f5c28f5c1edp+1"], "kind": "gt1", "N": 16, "E": [1.010919425459171, 1.0109300813994437], "E_arb": "[1.01092475342930736896175872891650287561822522 +/- 5.33e-6]", "X": [0.10516914459158336, 0.10538241849140045], "X_arb": "[0.105275781541491909699816649878401950297626655 +/- 1.07e-4]", "A2": [0.7883459782894185, 0.790408448050277], "A2_arb": "[0.789377213169847785332062734176568937978176839 +/- 1.04e-3]", "steps": 344, "seconds": 1.673808665946126}
{"c": [3.944999999999928, 3.9469999999999277], "c_hex": ["0x1.f8f5c28f5c1edp+1", "0x1.f9374bc6a7e57p+1"], "kind": "gt1", "N": 16, "E": [1.0109214911360818, 1.0109320413466576], "E_arb": "[1.01092676624136974792842725150634701281985411 +/- 5.28e-6]", "X": [0.1050458476330301, 0.105224362521633], "X_arb": "[0.105135105077331548812244422248745071922459145 +/- 8.93e-5]", "A2": [0.7887766487541553, 0.7900619193218333], "A2_arb": "[0.789419284037994369960050745437311074513765658 +/- 6.43e-4]", "steps": 344, "seconds": 1.826295167207718}
{"c": [3.9469999999999277, 3.9489999999999275], "c_hex": ["0x1.f9374bc6a7e57p+1", "0x1.f978d4fdf3ac1p+1"], "kind": "gt1", "N": 16, "E": [1.0109234331147987, 1.0109339114123248], "E_arb": "[1.01092867226356166578345645162494852501285581 +/- 5.24e-6]", "X": [0.10490938615503144, 0.10508753977051093], "X_arb": "[0.104998462962771181538559942950773834353646817 +/- 8.91e-5]", "A2": [0.788793407806477, 0.7900726442296927], "A2_arb": "[0.789433026018084852900421163375655942866694559 +/- 6.40e-4]", "steps": 345, "seconds": 1.7508423747494817}
{"c": [3.9489999999999275, 3.9509999999999272], "c_hex": ["0x1.f978d4fdf3ac1p+1", "0x1.f9ba5e353f72bp+1"], "kind": "gt1", "N": 16, "E": [1.0109252893863, 1.0109356547181467], "E_arb": "[1.01093047205222352011092994120829952525083586 +/- 5.19e-6]", "X": [0.10476827640559476, 0.10496189114860628], "X_arb": "[0.104865083777100522660687885631235265461602770 +/- 9.69e-5]", "A2": [0.7886079651613194, 0.7902402009437006], "A2_arb": "[0.789424083052510006407166011705960812645546735 +/- 8.17e-4]", "steps": 345, "seconds": 1.7203062502667308}
{"c": [3.9509999999999272, 3.952999999999927], "c_hex": ["0x1.f9ba5e353f72bp+1", "0x1.f9fbe76c8b395p+1"], "kind": "gt1", "N": 16, "E": [1.010927030455696, 1.0109373018680181], "E_arb": "[1.01093216616185716566794108139976361591591509 +/- 5.14e-6]", "X": [0.1046215352262059, 0.10483576815749057], "X_arb": "[0.104728651691848238662969554851335203117779953 +/- 1.08e-4]", "A2": [0.7883868894941978, 0.7904930415216068], "A2_arb": "[0.789439965507902338800743207829420536727064270 +/- 1.06e-3]", "steps": 345, "seconds": 1.7785997921600938}
{"c": [3.952999999999927, 3.954999999999927], "c_hex": ["0x1.f9fbe76c8b395p+1", "0x1.fa3d70a3d6fffp+1"], "kind": "gt1", "N": 16, "E": [1.0109286697720008, 1.0109388405182518], "E_arb": "[1.01093375514512627248674177599768629318385720 +/- 5.09e-6]", "X": [0.10450687791867004, 0.10468293520320425], "X_arb": "[0.104594906560937140674123904658309400439938907 +/- 8.81e-5]", "A2": [0.7888136489945342, 0.7900609142742786], "A2_arb": "[0.789437281634406381027833968807502291000850383 +/- 6.24e-4]", "steps": 345, "seconds": 1.836703666485846}
{"c": [3.954999999999927, 3.9569999999999266], "c_hex": ["0x1.fa3d70a3d6fffp+1", "0x1.fa7ef9db22c69p+1"], "kind": "gt1", "N": 16, "E": [1.0109301876443002, 1.0109402914611203], "E_arb": "[1.01093523955271020768621617564178351409403465 +/- 5.06e-6]", "X": [0.10434719270539033, 0.10454820858477407], "X_arb": "[0.104447700645082199190880624704208980252996966 +/- 1.01e-4]", "A2": [0.7886304331658928, 0.7904461110282891], "A2_arb": "[0.789538272097090902791590711083228914845337416 +/- 9.08e-4]", "steps": 346, "seconds": 1.922658291645348}
{"c": [3.9569999999999266, 3.9589999999999264], "c_hex": ["0x1.fa7ef9db22c69p+1", "0x1.fac083126e8d3p+1"], "kind": "gt1", "N": 16, "E": [1.0109316181726484, 1.0109416216954377], "E_arb": "[1.01093661993404300324104442550864865130017536 +/- 5.01e-6]", "X": [0.10423006279742422, 0.10442018717398299], "X_arb": "[0.104325124985703600818794693311116340847160930 +/- 9.51e-5]", "A2": [0.7886673630853999, 0.7902423695030246], "A2_arb": "[0.789454866294212238392076380879341212320624848 +/- 7.88e-4]", "steps": 346, "seconds": 1.9632090823724866}
{"c": [3.9589999999999264, 3.960999999999926], "c_hex": ["0x1.fac083126e8d3p+1", "0x1.fb020c49ba53dp+1"], "kind": "gt1", "N": 16, "E": [1.0109329432496952, 1.0109428504220084], "E_arb": "[1.01093789683585175733843588757095246185487962 +/- 4.96e-6]", "X": [0.10409577130102632, 0.1042915053037993], "X_arb": "[0.104193638302412801595570078036330389404499508 +/- 9.79e-5]", "A2": [0.7885859349346417, 0.7902952924262053], "A2_arb": "[0.789440613680423525139374978240441433700544476 +/- 8.55e-4]", "steps": 346, "seconds": 1.85249041672796}
{"c": [3.960999999999926, 3.962999999999926], "c_hex": ["0x1.fb020c49ba53dp+1", "0x1.fb439581061a7p+1"], "kind": "gt1", "N": 16, "E": [1.010934163407091, 1.0109439782001515], "E_arb": "[1.01093907080362112833438407471597451617190601 +/- 4.91e-6]", "X": [0.10395225248842412, 0.10416524026621025], "X_arb": "[0.104058746377317188584921640118749378141899064 +/- 1.07e-4]", "A2": [0.7883993026738673, 0.7905086958893729], "A2_arb": "[0.789453999281620060137713885502951964301648520 +/- 1.06e-3]", "steps": 346, "seconds": 1.7156704999506474}
{"c": [3.962999999999926, 3.9649999999999257], "c_hex": ["0x1.fb439581061a7p+1", "0x1.fb851eb851e11p+1"], "kind": "gt1", "N": 16, "E": [1.0109352810932966, 1.0109450036684544], "E_arb": "[1.01094014238087547648950324894645340006428937 +/- 4.87e-6]", "X": [0.10382206735502186, 0.10404063192558136], "X_arb": "[0.103931349640301614520248903269837465305734251 +/- 1.10e-4]", "A2": [0.7882901964412569, 0.7905343306019762], "A2_arb": "[0.789412263521616488484596111284755026786225233 +/- 1.13e-3]", "steps": 346, "seconds": 1.5817460417747498}
{"c": [3.9649999999999257, 3.9669999999999255], "c_hex": ["0x1.fb851eb851e11p+1", "0x1.fbc6a7ef9da7bp+1"], "kind": "gt1", "N": 16, "E": [1.010936287694346, 1.010945936523808], "E_arb": "[1.01094111210907691382664194008088951727430599 +/- 4.83e-6]", "X": [0.10367318482967737, 0.10388362161306823], "X_arb": "[0.103778403221372795094381414116794979387824325 +/- 1.06e-4]", "A2": [0.788536086085532, 0.7905969552848725], "A2_arb": "[0.789566520685202248434032613194185260454109678 +/- 1.04e-3]", "steps": 347, "seconds": 1.7479786667972803}
{"c": [3.9669999999999255, 3.9689999999999253], "c_hex": ["0x1.fbc6a7ef9da7bp+1", "0x1.fc083126e96e5p+1"], "kind": "gt1", "N": 16, "E": [1.010937209768615, 1.0109467512889856], "E_arb": "[1.01094198052880029843306994290990540016534677 +/- 4.78e-6]", "X": [0.1035675033167894, 0.10375714953469417], "X_arb": "[0.103662326425741788033615587552023624715563215 +/- 9.49e-5]", "A2": [0.7886475317597653, 0.790236757999723], "A2_arb": "[0.789442144879744194773034019691264179985787919 +/- 7.95e-4]", "steps": 347, "seconds": 1.7223900826647878}
{"c": [3.9689999999999253, 3.970999999999925], "c_hex": ["0x1.fc083126e96e5p+1", "0x1.fc49ba5e3534fp+1"], "kind": "gt1", "N": 16, "E": [1.0109380457276846, 1.0109474506272003], "E_arb": "[1.01094274817744235531529938791350136827169695 +/- 4.71e-6]", "X": [0.10342735374734385, 0.1036295447800569], "X_arb": "[0.103528449263700373603615310442291858519428294 +/- 1.02e-4]", "A2": [0.7885059622344246, 0.7904042052718556], "A2_arb": "[0.789455083753140076144005779215849823812848387 +/- 9.50e-4]", "steps": 347, "seconds": 1.6335700415074825}
{"c": [3.970999999999925, 3.972999999999925], "c_hex": ["0x1.fc49ba5e3534fp+1", "0x1.fc8b439580fb9p+1"], "kind": "gt1", "N": 16, "E": [1.010938787667938, 1.0109480435150566], "E_arb": "[1.01094341559149742773883810805831192977479985 +/- 4.63e-6]", "X": [0.10330926289446646, 0.10348461091137648], "X_arb": "[0.103396936902921468656755399151438463602996753 +/- 8.77e-5]", "A2": [0.7888089286333828, 0.7900944960073808], "A2_arb": "[0.789451712320381840143097011787815415543878288 +/- 6.43e-4]", "steps": 347, "seconds": 1.6553706247359514}
{"c": [3.972999999999925, 3.9749999999999246], "c_hex": ["0x1.fc8b439580fb9p+1", "0x1.fcccccccccc23p+1"], "kind": "gt1", "N": 16, "E": [1.010939446225159, 1.01094852038569], "E_arb": "[1.01094398330542467135051702473131467115599096 +/- 4.54e-6]", "X": [0.10315617819315338, 0.10336432038553105], "X_arb": "[0.103260249289342213736884181605293149218125405 +/- 1.05e-4]", "A2": [0.7884724281616913, 0.7905072306135086], "A2_arb": "[0.789489829387599917200304697147078072398200916 +/- 1.02e-3]", "steps": 347, "seconds": 1.7369337501004338}
{"c": [3.9749999999999246, 3.9769999999999244], "c_hex": ["0x1.fcccccccccc23p+1", "0x1.fd0e56041888dp+1"], "kind": "gt1", "N": 16, "E": [1.01093995239175, 1.0109489513120722], "E_arb": "[1.01094445185191099164095666027960357791333283 +/- 4.50e-6]", "X": [0.10304118821284143, 0.10322434942202062], "X_arb": "[0.103132768817431021317789226592435297229249854 +/- 9.16e-5]", "A2": [0.7887281333225297, 0.7901903286021305], "A2_arb": "[0.789459230962330008001332835950333623116719793 +/- 7.32e-4]", "steps": 348, "seconds": 1.6728816656395793}
{"c": [3.9769999999999244, 3.978999999999924], "c_hex": ["0x1.fd0e56041888dp+1", "0x1.fd4fdf3b644f7p+1"], "kind": "gt1", "N": 16, "E": [1.0109403675797521, 1.0109492759438612], "E_arb": "[1.01094482176180673775851970943256057688386041 +/- 4.46e-6]", "X": [0.10290270411288582, 0.10310272303532766], "X_arb": "[0.103002713574106750097829843577198527651881103 +/- 1.01e-4]", "A2": [0.7885218303187908, 0.7903785453406497], "A2_arb": "[0.789450187829720228065250962704451481776650550 +/- 9.29e-4]", "steps": 348, "seconds": 1.6769334161654115}
{"c": [3.978999999999924, 3.980999999999924], "c_hex": ["0x1.fd4fdf3b644f7p+1", "0x1.fd916872b0161p+1"], "kind": "gt1", "N": 16, "E": [1.010940682598453, 1.010949504529941], "E_arb": "[1.01094509356419702662613302955566179040141740 +/- 4.42e-6]", "X": [0.10276810360075087, 0.1029723383560524], "X_arb": "[0.102870220978401641558642217270567711925932254 +/- 1.03e-4]", "A2": [0.7884812407624799, 0.7904419538877798], "A2_arb": "[0.789461597325129915644314036822951317612651208 +/- 9.81e-4]", "steps": 348, "seconds": 1.6986574167385697}
{"c": [3.980999999999924, 3.9829999999999237], "c_hex": ["0x1.fd916872b0161p+1", "0x1.fdd2f1a9fbdcbp+1"], "kind": "gt1", "N": 16, "E": [1.0109409014719435, 1.0109496341008004], "E_arb": "[1.01094526778637198431912796511232500544392859 +/- 4.37e-6]", "X": [0.10265252542966934, 0.10282775665904682], "X_arb": "[0.102740141044358078330229511203643913675120957 +/- 8.77e-5]", "A2": [0.7888076018284017, 0.7901048338593947], "A2_arb": "[0.789456217843898243436222851321249302028782761 +/- 6.49e-4]", "steps": 348, "seconds": 1.6912819165736437}
{"c": [3.9829999999999237, 3.9849999999999235], "c_hex": ["0x1.fdd2f1a9fbdcbp+1", "0x1.fe147ae147a35p+1"], "kind": "gt1", "N": 16, "E": [1.0109410215825931, 1.01094966832508], "E_arb": "[1.01094534495383656585795227744326072114741520 +/- 4.33e-6]", "X": [0.10252238427384927, 0.10269792675118572], "X_arb": "[0.102610155512517494058399587766565410824148338 +/- 8.78e-5]", "A2": [0.7887968724890108, 0.7901070478519708], "A2_arb": "[0.789451960170490744874858293156963205770269106 +/- 6.56e-4]", "steps": 348, "seconds": 1.6544258333742619}
{"c": [3.9849999999999235, 3.9869999999999233], "c_hex": ["0x1.fe147ae147a35p+1", "0x1.fe5604189369fp+1"], "kind": "gt1", "N": 16, "E": [1.0109409557195632, 1.0109496954610666], "E_arb": "[1.01094532559031501188344647835857071735556487 +/- 4.37e-6]", "X": [0.10238921671056211, 0.10257315937918957], "X_arb": "[0.102481188044875839840270033091724536948958286 +/- 9.20e-5]", "A2": [0.7886881090568566, 0.7901952078943214], "A2_arb": "[0.789441658475589011529155504792473083914452247 +/- 7.54e-4]", "steps": 349, "seconds": 1.640134958550334}
{"c": [3.9869999999999233, 3.988999999999923], "c_hex": ["0x1.fe5604189369fp+1", "0x1.fe978d4fdf309p+1"], "kind": "gt1", "N": 16, "E": [1.0109407762116231, 1.0109496442238823], "E_arb": "[1.01094521021775281901167085063892483615880881 +/- 4.44e-6]", "X": [0.10225408539069597, 0.10244479018540029], "X_arb": "[0.102349437788048127356894785767641658822247241 +/- 9.54e-5]", "A2": [0.7886208226955506, 0.7902883523093199], "A2_arb": "[0.789454587502435216630070221859058748167602893 +/- 8.34e-4]", "steps": 349, "seconds": 1.66436795797199}
{"c": [3.988999999999923, 3.990999999999923], "c_hex": ["0x1.fe978d4fdf309p+1", "0x1.fed916872af73p+1"], "kind": "gt1", "N": 16, "E": [1.0109404978208016, 1.0109495008918445], "E_arb": "[1.01094499935632314246102844378324948040246533 +/- 4.51e-6]", "X": [0.10211230307294696, 0.1023235240933829], "X_arb": "[0.102217913583164928033673951254047607298673346 +/- 1.06e-4]", "A2": [0.7883898981635691, 0.7905453788734857], "A2_arb": "[0.789467638518527419168871508835781933832702477 +/- 1.08e-3]", "steps": 349, "seconds": 1.709070541895926}
{"c": [3.990999999999923, 3.9929999999999226], "c_hex": ["0x1.fed916872af73p+1", "0x1.ff1a9fbe76bddp+1"], "kind": "gt1", "N": 16, "E": [1.0109401180947257, 1.0109492689541386], "E_arb": "[1.01094469352443210958991985257809804404660699 +/- 4.58e-6]", "X": [0.10198437998576661, 0.10220341603201304], "X_arb": "[0.102093898008889825680361661088270868793889210 +/- 1.10e-4]", "A2": [0.7882521709785166, 0.790596669869551], "A2_arb": "[0.789424420424033849080293811636820820910013804 +/- 1.18e-3]", "steps": 349, "seconds": 1.7106476677581668}
{"c": [3.9929999999999226, 3.9949999999999224], "c_hex": ["0x1.ff1a9fbe76bddp+1", "0x1.ff5c28f5c2847p+1"], "kind": "gt1", "N": 16, "E": [1.0109396397626436, 1.0109489467147668], "E_arb": "[1.01094429323870517365859737596721317385184904 +/- 4.66e-6]", "X": [0.10187410026438977, 0.1020471428884454], "X_arb": "[0.101960621576417579539878681034667752225049018 +/- 8.66e-5]", "A2": [0.7888159037689896, 0.7900929864941996], "A2_arb": "[0.789454445131594605380005136714627921007779279 +/- 6.39e-4]", "steps": 350, "seconds": 1.641214500181377}
{"c": [3.9949999999999224, 3.996999999999922], "c_hex": ["0x1.ff5c28f5c2847p+1", "0x1.ff9db22d0e4b1p+1"], "kind": "gt1", "N": 16, "E": [1.0109390757731607, 1.0109485222548877], "E_arb": "[1.01094379901402424411491211971434368766015244 +/- 4.73e-6]", "X": [0.10173442568403718, 0.1019241239948426], "X_arb": "[0.101829274839439889697914352788637124009129314 +/- 9.49e-5]", "A2": [0.788635992587193, 0.7903070585419175], "A2_arb": "[0.789471525564555276525745114917711667611312438 +/- 8.36e-4]", "steps": 350, "seconds": 1.740563541650772}
{"c": [3.996999999999922, 3.998999999999922], "c_hex": ["0x1.ff9db22d0e4b1p+1", "0x1.ffdf3b645a11bp+1"], "kind": "gt1", "N": 16, "E": [1.0109384531924863, 1.0109479695345194], "E_arb": "[1.01094321136350285640538965977581261220494963 +/- 4.76e-6]", "X": [0.10160567905004349, 0.10179986570810722], "X_arb": "[0.101702772379075354563454141425309272786294738 +/- 9.71e-5]", "A2": [0.7885654918607947, 0.7903401304791666], "A2_arb": "[0.789452811169980640816386916662538192372324403 +/- 8.88e-4]", "steps": 350, "seconds": 1.7047296250239015}
{"c": [3.998999999999922, 4.000999999999922], "c_hex": ["0x1.ffdf3b645a11bp+1", "0x1.0010624dd2ec3p+2"], "kind": "gt1", "N": 16, "E": [1.0109377005155489, 1.0109473610814432], "E_arb": "[1.01094253079849606526584578104552987516143785 +/- 4.84e-6]", "X": [0.10146599960004232, 0.1016790659995527], "X_arb": "[0.101572532799797519423550836892188825184469653 +/- 1.07e-4]", "A2": [0.7883537476164466, 0.7905761039847397], "A2_arb": "[0.789464925800593169330154087899279120345191566 +/- 1.12e-3]", "steps": 350, "seconds": 1.9873922504484653}
{"c": [4.000999999999922, 4.002999999999922], "c_hex": ["0x1.0010624dd2ec3p+2", "0x1.003126e978cf8p+2"], "kind": "gt1", "N": 16, "E": [1.0109368544044317, 1.0109466612528002], "E_arb": "[1.01094175782861596602280636874772572724285330 +/- 4.91e-6]", "X": [0.101341148894228, 0.10155900573966632], "X_arb": "[0.101450077316947155888455202451052577823580057 +/- 1.09e-4]", "A2": [0.7882474209446986, 0.7905890715966413], "A2_arb": "[0.789418246270669932836739164273155370103474821 +/- 1.18e-3]", "steps": 350, "seconds": 2.1752298334613442}
{"c": [4.002999999999922, 4.004999999999922], "c_hex": ["0x1.003126e978cf8p+2", "0x1.0051eb851eb2dp+2"], "kind": "gt1", "N": 16, "E": [1.0109359118596368, 1.0109458740637833], "E_arb": "[1.01094089296171008238493743828584642911824624 +/- 4.99e-6]", "X": [0.10123119244075655, 0.10140737622076974], "X_arb": "[0.101319284330763143625270113164620708421894881 +/- 8.81e-5]", "A2": [0.7887539403582204, 0.790122198759492], "A2_arb": "[0.789438069558856258910647374221279313124186537 +/- 6.85e-4]", "steps": 351, "seconds": 2.1354544581845403}
{"c": [4.004999999999922, 4.0069999999999215], "c_hex": ["0x1.0051eb851eb2dp+2", "0x1.0072b020c4962p+2"], "kind": "gt1", "N": 16, "E": [1.010934886539221, 1.0109449868685836], "E_arb": "[1.01093993670390215320413954162343418222348427 +/- 5.06e-6]", "X": [0.1010946114223824, 0.1012876724104498], "X_arb": "[0.101191141916416097830556814488841118142738148 +/- 9.66e-5]", "A2": [0.7885540380810211, 0.7903243541493808], "A2_arb": "[0.789439196115200957966096821045813584005690176 +/- 8.86e-4]", "steps": 351, "seconds": 2.2808554163202643}
{"c": [4.0069999999999215, 4.008999999999921], "c_hex": ["0x1.0072b020c4962p+2", "0x1.009374bc6a797p+2"], "kind": "gt1", "N": 16, "E": [1.010933778073586, 1.0109440010455382], "E_arb": "[1.01093888955956214142455933491333472175129058 +/- 5.12e-6]", "X": [0.10095942674056088, 0.10116419495565965], "X_arb": "[0.101061810848110266765802517602983018282208970 +/- 1.03e-4]", "A2": [0.7884270415322492, 0.7904757356134173], "A2_arb": "[0.789451388572833223011695096813640493761802154 +/- 1.03e-3]", "steps": 351, "seconds": 2.2093097493052483}
{"c": [4.008999999999921, 4.010999999999921], "c_hex": ["0x1.009374bc6a797p+2", "0x1.00b43958105ccp+2"], "kind": "gt1", "N": 16, "E": [1.0109325719302065, 1.0109429321324461], "E_arb": "[1.01093775203132632346995427540754418055661934 +/- 5.19e-6]", "X": [0.10084838837288507, 0.10102230313619395], "X_arb": "[0.100935345754539516575895140918478873525911041 +/- 8.70e-5]", "A2": [0.7887780839287797, 0.7901076629610244], "A2_arb": "[0.789442873444901999141138037600344468622781022 +/- 6.65e-4]", "steps": 351, "seconds": 2.0209096651524305}
{"c": [4.010999999999921, 4.012999999999921], "c_hex": ["0x1.00b43958105ccp+2", "0x1.00d4fdf3b6401p+2"], "kind": "gt1", "N": 16, "E": [1.0109312736165321, 1.0109417756236614], "E_arb": "[1.01093652462009686532193044121479939012027916 +/- 5.26e-6]", "X": [0.10072102545330704, 0.10089715537008813], "X_arb": "[0.100809090411697581490614925829603425414122084 +/- 8.81e-5]", "A2": [0.7887406238228434, 0.7901284776639954], "A2_arb": "[0.789434550743419342917432691513704231787301695 +/- 6.94e-4]", "steps": 351, "seconds": 2.002242292277515}
{"c": [4.012999999999921, 4.014999999999921], "c_hex": ["0x1.00d4fdf3b6401p+2", "0x1.00f5c28f5c236p+2"], "kind": "gt1", "N": 16, "E": [1.0109298763037031, 1.0109405393463906], "E_arb": "[1.01093520782504688614960754867961126056450670 +/- 5.34e-6]", "X": [0.10059139939605408, 0.10077630101111135], "X_arb": "[0.100683850203582708277321924262821966985323914 +/- 9.25e-5]", "A2": [0.7886218689859578, 0.790218214393919], "A2_arb": "[0.789420041689938387476541164585698925521385268 +/- 7.99e-4]", "steps": 352, "seconds": 1.992729041725397}
{"c": [4.014999999999921, 4.01699999999992], "c_hex": ["0x1.00f5c28f5c236p+2", "0x1.0116872b0206bp+2"], "kind": "gt1", "N": 16, "E": [1.010928401754423, 1.0109392025328212], "E_arb": "[1.01093380214362196562219638441320954194148119 +/- 5.41e-6]", "X": [0.10045455248592618, 0.10065709356382317], "X_arb": "[0.100555823024874675712705941977766784657493870 +/- 1.02e-4]", "A2": [0.7884196203590066, 0.7904387458069937], "A2_arb": "[0.789429183083000179357323427732765789213266737 +/- 1.01e-3]", "steps": 352, "seconds": 2.0201691249385476}
{"c": [4.01699999999992, 4.01899999999992], "c_hex": ["0x1.0116872b0206bp+2", "0x1.01374bc6a7ea0p+2"], "kind": "gt1", "N": 16, "E": [1.0109268386250474, 1.0109377775180464], "E_arb": "[1.01093230807154698648663335162184116945521403 +/- 5.47e-6]", "X": [0.10032450712113868, 0.10053110139377906], "X_arb": "[0.100427804257458862702151692412017760415271790 +/- 1.04e-4]", "A2": [0.7883790534695575, 0.7905009949798255], "A2_arb": "[0.789440024224691513162230926970860182720518426 +/- 1.07e-3]", "steps": 352, "seconds": 2.019817708991468}
{"c": [4.01899999999992, 4.02099999999992], "c_hex": ["0x1.01374bc6a7ea0p+2", "0x1.015810624dcd5p+2"], "kind": "gt1", "N": 16, "E": [1.0109251894822289, 1.0109362627234262], "E_arb": "[1.01093072610282757521509213435663429274152334 +/- 5.54e-6]", "X": [0.1002173433049217, 0.10038974801439572], "X_arb": "[0.100303545659658706951438918482543127347619275 +/- 8.63e-5]", "A2": [0.78876339837171, 0.7900825643389986], "A2_arb": "[0.789422981355354274781002443783386789056833751 +/- 6.60e-4]", "steps": 352, "seconds": 1.8988968329504132}
{"c": [4.02099999999992, 4.02299999999992], "c_hex": ["0x1.015810624dcd5p+2", "0x1.0178d4fdf3b0ap+2"], "kind": "gt1", "N": 16, "E": [1.0109234509913942, 1.0109346624681124], "E_arb": "[1.01092905672975324345014896768269170351739711 +/- 5.61e-6]", "X": [0.1000892844644229, 0.10026425000902488], "X_arb": "[0.100176767236723891045505646356963567277109891 +/- 8.75e-5]", "A2": [0.7887348330139506, 0.7901203958543198], "A2_arb": "[0.789427614434135190001367912099490004220844833 +/- 6.93e-4]", "steps": 352, "seconds": 2.00434604100883}
{"c": [4.02299999999992, 4.0249999999999195], "c_hex": ["0x1.0178d4fdf3b0ap+2", "0x1.019999999993fp+2"], "kind": "gt1", "N": 16, "E": [1.0109216146742892, 1.0109329862115162], "E_arb": "[1.01092730044290266716686194270700021853101334 +/- 5.69e-6]", "X": [0.09996174974192831, 0.10013874121303595], "X_arb": "[0.100050245477482134846091513754784039166390283 +/- 8.85e-5]", "A2": [0.7887138908775927, 0.7901501227355444], "A2_arb": "[0.789432006806568585770554422245796931008565346 +/- 7.19e-4]", "steps": 353, "seconds": 1.7048416659235954}
{"c": [4.0249999999999195, 4.026999999999919], "c_hex": ["0x1.019999999993fp+2", "0x1.01ba5e353f774p+2"], "kind": "gt1", "N": 16, "E": [1.0109197126490699, 1.0109312028132256], "E_arb": "[1.01092545773114780605066077023056320059181673 +/- 5.75e-6]", "X": [0.09982787042532132, 0.10002445578425675], "X_arb": "[0.0999261631047890364322793404981169233032020430 +/- 9.83e-5]", "A2": [0.7884667023965024, 0.7903712074413793], "A2_arb": "[0.789418954918940854002352398466161196410071231 +/- 9.53e-4]", "steps": 353, "seconds": 1.4961335835978389}
{"c": [4.026999999999919, 4.028999999999919], "c_hex": ["0x1.01ba5e353f774p+2", "0x1.01db22d0e55a9p+2"], "kind": "gt1", "N": 16, "E": [1.0109177145412875, 1.0109293436220192], "E_arb": "[1.01092352908165341257144615246081674156043674 +/- 5.82e-6]", "X": [0.09969174582100067, 0.09990675792321756], "X_arb": "[0.0997992518721091070385062579037466018531821970 +/- 1.08e-4]", "A2": [0.7882553568224833, 0.7906047000897529], "A2_arb": "[0.789430028456118116471922213622335059799057002 +/- 1.18e-3]", "steps": 353, "seconds": 1.5253134164959192}
{"c": [4.028999999999919, 4.030999999999919], "c_hex": ["0x1.01db22d0e55a9p+2", "0x1.01fbe76c8b3dep+2"], "kind": "gt1", "N": 16, "E": [1.010915635567391, 1.0109273943923878], "E_arb": "[1.01092151497988930543390053600538590951295548 +/- 5.88e-6]", "X": [0.09958943621681493, 0.09976465513163416], "X_arb": "[0.0996770456742245363571324159549937964176931265 +/- 8.77e-5]", "A2": [0.7887012924624293, 0.7901096560912273], "A2_arb": "[0.789405474276828249049746478410105804211225365 +/- 7.05e-4]", "steps": 353, "seconds": 1.549031083472073}
{"c": [4.030999999999919, 4.032999999999919], "c_hex": ["0x1.01fbe76c8b3dep+2", "0x1.021cac0831213p+2"], "kind": "gt1", "N": 16, "E": [1.0109138687735097, 1.0109249630457346], "E_arb": "[1.01091941590962211603240429088479335095926784 +/- 5.55e-6]", "X": [0.09946207758057611, 0.09964568983409851], "X_arb": "[0.0995538837073373154774179712850724166740190489 +/- 9.19e-5]", "A2": [0.7886394583599073, 0.7901411847539611], "A2_arb": "[0.789390321556934210557083454581171187390380070 +/- 7.51e-4]", "steps": 354, "seconds": 1.540897125378251}
{"c": [4.032999999999919, 4.034999999999918], "c_hex": ["0x1.021cac0831213p+2", "0x1.023d70a3d7048p+2"], "kind": "gt1", "N": 16, "E": [1.0109116261089193, 1.0109228385969387], "E_arb": "[1.01091723235292896038214488387012669593423292 +/- 5.61e-6]", "X": [0.09932979238977652, 0.09952778796799552], "X_arb": "[0.0994287901788860245289185092303004106093447563 +/- 9.90e-5]", "A2": [0.7884647165500298, 0.7903198051006857], "A2_arb": "[0.789392260825357748382273045326476627789439003 +/- 9.28e-4]", "steps": 354, "seconds": 1.554671916179359}
{"c": [4.034999999999918, 4.036999999999918], "c_hex": ["0x1.023d70a3d7048p+2", "0x1.025e353f7ce7dp+2"], "kind": "gt1", "N": 16, "E": [1.0109091606128697, 1.0109207689675246], "E_arb": "[1.01091496479019717093946974525080385050445397 +/- 5.81e-6]", "X": [0.09920144953836689, 0.09940491699095995], "X_arb": "[0.0993031832646634198377427306585757055600176311 +/- 1.02e-4]", "A2": [0.7883897421547994, 0.7904103351343335], "A2_arb": "[0.789400038644566420269089120331884969032112806 +/- 1.02e-3]", "steps": 354, "seconds": 1.5159941669553518}
{"c": [4.036999999999918, 4.038999999999918], "c_hex": ["0x1.025e353f7ce7dp+2", "0x1.027ef9db22cb2p+2"], "kind": "gt1", "N": 16, "E": [1.0109067473073856, 1.010918480092867], "E_arb": "[1.01091261370012630957070848046902624386503852 +/- 5.87e-6]", "X": [0.09906681448681567, 0.09928796736924755], "X_arb": "[0.0991773909280316203493158078849409632085020843 +/- 1.11e-4]", "A2": [0.7881849434690616, 0.7906372918098011], "A2_arb": "[0.789411117639431354371440561816197031685537670 +/- 1.23e-3]", "steps": 354, "seconds": 1.496792083606124}
{"c": [4.038999999999918, 4.040999999999918], "c_hex": ["0x1.027ef9db22cb2p+2", "0x1.029fbe76c8ae7p+2"], "kind": "gt1", "N": 16, "E": [1.0109042570777298, 1.0109161020417514], "E_arb": "[1.01091017955974062354837313965754580206327840 +/- 5.93e-6]", "X": [0.09896768261644216, 0.09914639962637274], "X_arb": "[0.0990570411214074576892148524049355520055194285 +/- 8.94e-5]", "A2": [0.788658011622743, 0.7901028645955247], "A2_arb": "[0.789380438109133881470971012477191779329437738 +/- 7.23e-4]", "steps": 354, "seconds": 1.4790415838360786}
{"c": [4.040999999999918, 4.0429999999999175], "c_hex": ["0x1.029fbe76c8ae7p+2", "0x1.02c083126e91cp+2"], "kind": "gt1", "N": 16, "E": [1.0109016661914303, 1.0109136594973205], "E_arb": "[1.01090766284437542717586287316811093016275300 +/- 6.00e-6]", "X": [0.09884064051144517, 0.09902496144733192], "X_arb": "[0.0989328009793885454416446522870973538760289407 +/- 9.22e-5]", "A2": [0.7886009455095536, 0.7901642899895726], "A2_arb": "[0.789382617749563053814470099342838210918532215 +/- 7.82e-4]", "steps": 355, "seconds": 1.3775919154286385}
{"c": [4.0429999999999175, 4.044999999999917], "c_hex": ["0x1.02c083126e91cp+2", "0x1.02e147ae14751p+2"], "kind": "gt1", "N": 16, "E": [1.010899011372013, 1.0109111166833837], "E_arb": "[1.01090506402769847634030709604420017698865940 +/- 6.06e-6]", "X": [0.09870510020546057, 0.09891588662248903], "X_arb": "[0.0988104934139747942688726320657986292974036243 +/- 1.06e-4]", "A2": [0.7882662218710272, 0.7904761565062026], "A2_arb": "[0.789371189188614943474390660008748757152318285 +/- 1.11e-3]", "steps": 355, "seconds": 1.529680541716516}
{"c": [4.044999999999917, 4.046999999999917], "c_hex": ["0x1.02e147ae14751p+2", "0x1.03020c49ba586p+2"], "kind": "gt1", "N": 16, "E": [1.0108962711618423, 1.0109084960015646], "E_arb": "[1.01090238358170352247304669100642535400486678 +/- 6.12e-6]", "X": [0.09857780784992654, 0.09879292769566064], "X_arb": "[0.0986853677727935915521551279057677875982963256 +/- 1.08e-4]", "A2": [0.788221851966155, 0.7905460983965173], "A2_arb": "[0.789383975181336188146608967280473339465723549 +/- 1.17e-3]", "steps": 355, "seconds": 1.578717584721744}
{"c": [4.046999999999917, 4.048999999999917], "c_hex": ["0x1.03020c49ba586p+2", "0x1.0322d0e5603bbp+2"], "kind": "gt1", "N": 16, "E": [1.0108934430752834, 1.0109058008781573], "E_arb": "[1.01089962197672040763663935142549982773112812 +/- 6.18e-6]", "X": [0.09847614299622542, 0.09865511329019863], "X_arb": "[0.0985656281432120341553779261931145183445533366 +/- 8.95e-5]", "A2": [0.7886242790165168, 0.7900863344613072], "A2_arb": "[0.789355306738911998814165875228477576807418844 +/- 7.32e-4]", "steps": 355, "seconds": 1.5044580409303308}
{"c": [4.048999999999917, 4.050999999999917], "c_hex": ["0x1.0322d0e5603bbp+2", "0x1.03439581061f0p+2"], "kind": "gt1", "N": 16, "E": [1.0108905270709199, 1.0109030322919], "E_arb": "[1.01089677968140998054285134065438025079639825 +/- 6.26e-6]", "X": [0.09835150754418968, 0.09853343097314389], "X_arb": "[0.0984424692586667890897686830523148076900105350 +/- 9.10e-5]", "A2": [0.7885968666256885, 0.7901148260940901], "A2_arb": "[0.789355846359889340403918807768066254015005162 +/- 7.59e-4]", "steps": 356, "seconds": 1.5827845418825746}
{"c": [4.050999999999917, 4.0529999999999164], "c_hex": ["0x1.03439581061f0p+2", "0x1.03645a1cac025p+2"], "kind": "gt1", "N": 16, "E": [1.0108875476099661, 1.0109001667155848], "E_arb": "[1.01089385716277545005449213089631400492106799 +/- 6.31e-6]", "X": [0.09822387794823247, 0.09841269179840516], "X_arb": "[0.0983182848733188081593084774875529990174116721 +/- 9.45e-5]", "A2": [0.7885199841777898, 0.7902127955778521], "A2_arb": "[0.789366389877820886433167936307377394604147180 +/- 8.47e-4]", "steps": 356, "seconds": 1.5267887497320771}
{"c": [4.0529999999999164, 4.054999999999916], "c_hex": ["0x1.03645a1cac025p+2", "0x1.03851eb851e5ap+2"], "kind": "gt1", "N": 16, "E": [1.010884488664185, 1.0108972211081628], "E_arb": "[1.01089085488617394684991961700879367703033527 +/- 6.37e-6]", "X": [0.09809955574100593, 0.09830831002854748], "X_arb": "[0.0982039328847767032980867014555165986729534257 +/- 1.05e-4]", "A2": [0.7882077590144793, 0.7903916866959512], "A2_arb": "[0.789299722855215175924574064787767629664044204 +/- 1.10e-3]", "steps": 356, "seconds": 1.630290374159813}
{"c": [4.054999999999916, 4.056999999999916], "c_hex": ["0x1.03851eb851e5ap+2", "0x1.03a5e353f7c8fp+2"], "kind": "gt1", "N": 16, "E": [1.0108813479848036, 1.0108941986457411], "E_arb": "[1.01088777331527232702178837392788151690122361 +/- 6.43e-6]", "X": [0.09796496117473989, 0.09818371190522242], "X_arb": "[0.0980743365399811500100081457282006626283532037 +/- 1.10e-4]", "A2": [0.7881394942902316, 0.7905751286758516], "A2_arb": "[0.789357311483041520218299389272944511786864771 +/- 1.22e-3]", "steps": 356, "seconds": 1.598804833367467}
{"c": [4.056999999999916, 4.058999999999916], "c_hex": ["0x1.03a5e353f7c8fp+2", "0x1.03c6a7ef9dac4p+2"], "kind": "gt1", "N": 16, "E": [1.0108781312767339, 1.0108910945475538], "E_arb": "[1.01088461291214374054834325326107026015495764 +/- 6.49e-6]", "X": [0.09786593797884853, 0.09804593628195911], "X_arb": "[0.0979559371304038138431874344594195660008868523 +/- 9.00e-5]", "A2": [0.7885742594858521, 0.7900785907072926], "A2_arb": "[0.789326425096572385827143903362240779427126874 +/- 7.53e-4]", "steps": 356, "seconds": 1.6356197902932763}
{"c": [4.058999999999916, 4.060999999999916], "c_hex": ["0x1.03c6a7ef9dac4p+2", "0x1.03e76c8b438f9p+2"], "kind": "gt1", "N": 16, "E": [1.0108748194634287, 1.0108879288109212], "E_arb": "[1.01088137413717504729688359292681770422763353 +/- 6.56e-6]", "X": [0.09774149443644917, 0.09792697827590846], "X_arb": "[0.0978342363561788179478601653002520340636011942 +/- 9.28e-5]", "A2": [0.7885130933669273, 0.7901348547935045], "A2_arb": "[0.789323974080215921451064676912092185689396967 +/- 8.11e-4]", "steps": 357, "seconds": 1.6071661673486233}
{"c": [4.060999999999916, 4.062999999999915], "c_hex": ["0x1.03e76c8b438f9p+2", "0x1.04083126e972ep+2"], "kind": "gt1", "N": 16, "E": [1.0108714402782355, 1.0108846746200149], "E_arb": "[1.01087805744912522707481213335418527218229208 +/- 6.62e-6]", "X": [0.09761354164893339, 0.09781472843464976], "X_arb": "[0.0977141350417915784548508004266274116156123257 +/- 1.01e-4]", "A2": [0.788303211771873, 0.7903175497925451], "A2_arb": "[0.789310380782209047981131974516479005884039166 +/- 1.01e-3]", "steps": 357, "seconds": 1.536324666813016}
{"c": [4.062999999999915, 4.064999999999915], "c_hex": ["0x1.04083126e972ep+2", "0x1.0428f5c28f563p+2"], "kind": "gt1", "N": 16, "E": [1.010867989904976, 1.0108813367052494], "E_arb": "[1.01087466330511274367213315575738259659407479 +/- 6.68e-6]", "X": [0.09748518992928541, 0.09769688308706569], "X_arb": "[0.0975910365081755491163333284418381523832389168 +/- 1.06e-4]", "A2": [0.788182412469478, 0.7904630635664313], "A2_arb": "[0.789322738017954599801918948788883169882416532 +/- 1.15e-3]", "steps": 357, "seconds": 1.684418166987598}
{"c": [4.064999999999915, 4.066999999999915], "c_hex": ["0x1.0428f5c28f563p+2", "0x1.0449ba5e35398p+2"], "kind": "gt1", "N": 16, "E": [1.0108641997124697, 1.0108781846087689], "E_arb": "[1.01087119216061932959025883550272002795137621 +/- 7.00e-6]", "X": [0.09735503143599902, 0.09758200565659442], "X_arb": "[0.0974685185462967220344034938144770737912995947 +/- 1.14e-4]", "A2": [0.7880009030473428, 0.79066349157669], "A2_arb": "[0.789332197312016446985662083624613712680043619 +/- 1.34e-3]", "steps": 357, "seconds": 1.4848360000178218}
{"c": [4.066999999999915, 4.068999999999915], "c_hex": ["0x1.0449ba5e35398p+2", "0x1.046a7ef9db1cdp+2"], "kind": "gt1", "N": 16, "E": [1.010860577575729, 1.010874711362862], "E_arb": "[1.01086764446929549843839797710710514905631112 +/- 7.07e-6]", "X": [0.09723477349771914, 0.09743992297572537], "X_arb": "[0.0973373482367222583053718980157493565550776845 +/- 1.03e-4]", "A2": [0.7883554097637268, 0.7904714838289973], "A2_arb": "[0.789413446796362055669991832296028961260852649 +/- 1.06e-3]", "steps": 358, "seconds": 1.5147500410676003}
{"c": [4.068999999999915, 4.0709999999999145], "c_hex": ["0x1.046a7ef9db1cdp+2", "0x1.048b439581002p+2"], "kind": "gt1", "N": 16, "E": [1.0108568970833847, 1.0108711442846066], "E_arb": "[1.01086402068399551843520079761454759257746055 +/- 7.13e-6]", "X": [0.09713798175510092, 0.09731864556186014], "X_arb": "[0.0972283136584805373068187484635172871565248386 +/- 9.04e-5]", "A2": [0.7885533253397768, 0.7900805831200305], "A2_arb": "[0.789316954229903685388179800524277990056594493 +/- 7.64e-4]", "steps": 358, "seconds": 1.543450833298266}
{"c": [4.0709999999999145, 4.072999999999914], "c_hex": ["0x1.048b439581002p+2", "0x1.04ac083126e37p+2"], "kind": "gt1", "N": 16, "E": [1.0108531425401832, 1.010867499969207], "E_arb": "[1.01086032125469512465985774882275517016499440 +/- 7.18e-6]", "X": [0.09700515885950535, 0.0972197377805371], "X_arb": "[0.0971124483200212155240478942761933495160287413 +/- 1.08e-4]", "A2": [0.7880949690357119, 0.7904603488337053], "A2_arb": "[0.789277658934708542656386856155294512565417807 +/- 1.19e-3]", "steps": 358, "seconds": 1.6345415823161602}
{"c": [4.072999999999914, 4.074999999999914], "c_hex": ["0x1.04ac083126e37p+2", "0x1.04ccccccccc6cp+2"], "kind": "gt1", "N": 16, "E": [1.0108493102122214, 1.0108637830489322], "E_arb": "[1.01085654663057668566087222047860782283467439 +/- 7.24e-6]", "X": [0.09688276420326718, 0.09709847750907348], "X_arb": "[0.0969906208561703224994027783022086755404613037 +/- 1.08e-4]", "A2": [0.7880871017761966, 0.7904897715881964], "A2_arb": "[0.789288436682196557055214295074076640887303798 +/- 1.21e-3]", "steps": 358, "seconds": 1.4934246661141515}
{"c": [4.074999999999914, 4.076999999999914], "c_hex": ["0x1.04ccccccccc6cp+2", "0x1.04ed916872aa1p+2"], "kind": "gt1", "N": 16, "E": [1.0108454053827711, 1.0108599891352599], "E_arb": "[1.01085269725901541929036566307819145461443801 +/- 7.30e-6]", "X": [0.09678470808710012, 0.09696351469430962], "X_arb": "[0.0968741113907048712682634574223185903984746750 +/- 8.95e-5]", "A2": [0.7885044848901287, 0.790010604150868], "A2_arb": "[0.789257544520498348280926572256186500101906019 +/- 7.54e-4]", "steps": 358, "seconds": 1.4643276249989867}
{"c": [4.076999999999914, 4.078999999999914], "c_hex": ["0x1.04ed916872aa1p+2", "0x1.050e5604188d6p+2"], "kind": "gt1", "N": 16, "E": [1.010841404983407, 1.0108561421881155], "E_arb": "[1.01084877358576118755850122692150269767698772 +/- 7.37e-6]", "X": [0.09666311895263578, 0.09684601113100845], "X_arb": "[0.0967545650418221201059422006128678948292585303 +/- 9.15e-5]", "A2": [0.788457277983709, 0.7900491335619356], "A2_arb": "[0.789253205772822287338195497916488148632557921 +/- 7.96e-4]", "steps": 359, "seconds": 1.5648042084649205}
{"c": [4.078999999999914, 4.080999999999913], "c_hex": ["0x1.050e5604188d6p+2", "0x1.052f1a9fbe70bp+2"], "kind": "gt1", "N": 16, "E": [1.010837348536477, 1.0108522035734433], "E_arb": "[1.01084477605496007518261816206156743231827672 +/- 7.43e-6]", "X": [0.09654079158035998, 0.09673282269755436], "X_arb": "[0.0966368071389571688037774750595856325434459254 +/- 9.61e-5]", "A2": [0.7883231845897608, 0.7901488310816133], "A2_arb": "[0.789236007835687007789215518244137823971969776 +/- 9.13e-4]", "steps": 359, "seconds": 1.5984452916309237}
{"c": [4.080999999999913, 4.082999999999913], "c_hex": ["0x1.052f1a9fbe70bp+2", "0x1.054fdf3b64540p+2"], "kind": "gt1", "N": 16, "E": [1.0108332222930703, 1.0108481879252318], "E_arb": "[1.01084070510915100963608277126980179176941264 +/- 7.49e-6]", "X": [0.09641235572467276, 0.09661946052692995], "X_arb": "[0.0965159081258013517990303590338313226854720834 +/- 1.04e-4]", "A2": [0.7881430224412136, 0.790349410403574], "A2_arb": "[0.789246216422393760934844604866118188308374388 +/- 1.11e-3]", "steps": 359, "seconds": 1.588786750100553}
{"c": [4.082999999999913, 4.084999999999913], "c_hex": ["0x1.054fdf3b64540p+2", "0x1.0570a3d70a375p+2"], "kind": "gt1", "N": 16, "E": [1.0108290192623692, 1.010844103116166], "E_arb": "[1.01083656118926756330365700219856218369354255 +/- 7.55e-6]", "X": [0.09628184772749637, 0.09650817799696645], "X_arb": "[0.0963950128622314177558329526452606656405644229 +/- 1.14e-4]", "A2": [0.7879138773022587, 0.7906024911898442], "A2_arb": "[0.789258184246051469405473090358038583490237198 +/- 1.35e-3]", "steps": 359, "seconds": 1.5179101256653666}
{"c": [4.084999999999913, 4.086999999999913], "c_hex": ["0x1.0570a3d70a375p+2", "0x1.05916872b01aap+2"], "kind": "gt1", "N": 16, "E": [1.0108247276855125, 1.0108399617838122], "E_arb": "[1.01083234473466234504990312507228753100263069 +/- 7.62e-6]", "X": [0.09617875313212505, 0.0963783477054848], "X_arb": "[0.0962785504188049278988711299230034956514742916 +/- 9.98e-5]", "A2": [0.7882283757924379, 0.7902424477131501], "A2_arb": "[0.789235411752793943249141490698078931729561288 +/- 1.01e-3]", "steps": 360, "seconds": 1.592274334281683}
{"c": [4.086999999999913, 4.0889999999999125], "c_hex": ["0x1.05916872b01aap+2", "0x1.05b22d0e55fdfp+2"], "kind": "gt1", "N": 16, "E": [1.0108203846376649, 1.0108357277284739], "E_arb": "[1.01082805618306936639597462423970948257276639 +/- 7.68e-6]", "X": [0.0960698177702417, 0.09626067252811679], "X_arb": "[0.0961652451491792554056933325302393704557960333 +/- 9.55e-5]", "A2": [0.7882851247880697, 0.790091840276853], "A2_arb": "[0.789188482532461306736220726864573081586834298 +/- 9.04e-4]", "steps": 360, "seconds": 1.5509591670706868}
{"c": [4.0889999999999125, 4.090999999999912], "c_hex": ["0x1.05b22d0e55fdfp+2", "0x1.05d2f1a9fbe14p+2"], "kind": "gt1", "N": 16, "E": [1.0108159707635307, 1.0108314211777556], "E_arb": "[1.01082369597064304126735169152704877851207148 +/- 7.73e-6]", "X": [0.09594221545955663, 0.09614907200227467], "X_arb": "[0.0960456437309156469114294556503701587286319298 +/- 1.04e-4]", "A2": [0.7880891643655732, 0.790300804710768], "A2_arb": "[0.789194984538170581975825723838947931444663277 +/- 1.11e-3]", "steps": 360, "seconds": 1.5493460828438401}
{"c": [4.090999999999912, 4.092999999999912], "c_hex": ["0x1.05d2f1a9fbe14p+2", "0x1.05f3b645a1c49p+2"], "kind": "gt1", "N": 16, "E": [1.0108114844167682, 1.010827044647135], "E_arb": "[1.01081926453195154715205747491496976236873242 +/- 7.79e-6]", "X": [0.09581880932544118, 0.09603249283143125], "X_arb": "[0.0959256510784362231440214547214232394403282628 +/- 1.07e-4]", "A2": [0.7880111265405267, 0.7904017316979428], "A2_arb": "[0.789206429119234744241686649539512171904131275 +/- 1.20e-3]", "steps": 360, "seconds": 1.4250974161550403}
{"c": [4.092999999999912, 4.094999999999912], "c_hex": ["0x1.05f3b645a1c49p+2", "0x1.06147ae147a7ep+2"], "kind": "gt1", "N": 16, "E": [1.010806923192641, 1.0108226014073218], "E_arb": "[1.01081476229998144137382306188561231223964380 +/- 7.84e-6]", "X": [0.0957225128388069, 0.09589987439308575], "X_arb": "[0.0958111936159463179007855846792257902053972447 +/- 8.87e-5]", "A2": [0.7884245197704629, 0.7899233033234241], "A2_arb": "[0.789173911546943511948356363829988868972165537 +/- 7.50e-4]", "steps": 360, "seconds": 1.5129013750702143}
{"c": [4.094999999999912, 4.096999999999912], "c_hex": ["0x1.06147ae147a7ep+2", "0x1.06353f7ced8b3p+2"], "kind": "gt1", "N": 16, "E": [1.0108022737296358, 1.0108181056826293], "E_arb": "[1.01081018970613259045962287079288375784749720 +/- 7.92e-6]", "X": [0.09560260071993129, 0.09578485508035617], "X_arb": "[0.0956937279001437235454039518291582475264339147 +/- 9.12e-5]", "A2": [0.7883651949075432, 0.7899707471976731], "A2_arb": "[0.789167971052608206363239223570024357038890738 +/- 8.03e-4]", "steps": 361, "seconds": 1.5343442922458053}
{"c": [4.096999999999912, 4.098999999999911], "c_hex": ["0x1.06353f7ced8b3p+2", "0x1.06560418936e8p+2"], "kind": "gt1", "N": 16, "E": [1.0107975792719, 1.010813515088563], "E_arb": "[1.01080554718023158348304460595187059128708464 +/- 7.97e-6]", "X": [0.09547751129796003, 0.09567126450585556], "X_arb": "[0.0955743879019078015044643349120457511035393472 +/- 9.69e-5]", "A2": [0.7882294648928562, 0.7901290190578493], "A2_arb": "[0.789179241975352739030777224917545969635611570 +/- 9.50e-4]", "steps": 361, "seconds": 1.5534374173730612}
{"c": [4.098999999999911, 4.100999999999911], "c_hex": ["0x1.06560418936e8p+2", "0x1.0676c8b43951dp+2"], "kind": "gt1", "N": 16, "E": [1.0107928138551014, 1.0108088564459878], "E_arb": "[1.01080083515054456774384570157605288294581235 +/- 8.03e-6]", "X": [0.09535620177570382, 0.09557507223047727], "X_arb": "[0.0954656370030905430975087415063469220691963489 +/- 1.10e-4]", "A2": [0.7878376520220417, 0.7903719262267052], "A2_arb": "[0.789104789124373470643844732772575651088443671 +/- 1.27e-3]", "steps": 361, "seconds": 1.5660812919959426}
{"c": [4.100999999999911, 4.102999999999911], "c_hex": ["0x1.0676c8b43951dp+2", "0x1.06978d4fdf352p+2"], "kind": "gt1", "N": 16, "E": [1.010787976134057, 1.0108041319533958], "E_arb": "[1.01079605404372640386332778183702985759441777 +/- 8.08e-6]", "X": [0.09522708678093379, 0.09545310758505453], "X_arb": "[0.0953400971829941615811734602232035272063229480 +/- 1.14e-4]", "A2": [0.787809765793994, 0.7905318032953654], "A2_arb": "[0.789170784544679668150536181075446736588044671 +/- 1.37e-3]", "steps": 361, "seconds": 1.4692249577492476}
{"c": [4.102999999999911, 4.104999999999911], "c_hex": ["0x1.06978d4fdf352p+2", "0x1.06b851eb85187p+2"], "kind": "gt1", "N": 16, "E": [1.0107830504144748, 1.0107993581554107], "E_arb": "[1.01079120428494275824040863103718256779127829 +/- 8.16e-6]", "X": [0.09514131091492453, 0.09532551259695649], "X_arb": "[0.0952334117559405069660723186873566114864290811 +/- 9.22e-5]", "A2": [0.7882501943218186, 0.7899143105528595], "A2_arb": "[0.789082252437339081468466205787760126358252670 +/- 8.33e-4]", "steps": 362, "seconds": 1.5341669581830502}
{"c": [4.104999999999911, 4.1069999999999105], "c_hex": ["0x1.06b851eb85187p+2", "0x1.06d916872afbcp+2"], "kind": "gt1", "N": 16, "E": [1.010778079884806, 1.0107944927106072], "E_arb": "[1.01078628629770656353773854710133514502191411 +/- 8.21e-6]", "X": [0.09501669076131093, 0.0952065769377967], "X_arb": "[0.0951116338495538131395489450491065570881202264 +/- 9.50e-5]", "A2": [0.7882138891731432, 0.790027322158871], "A2_arb": "[0.789120605666007026977133243263480421325947900 +/- 9.07e-4]", "steps": 362, "seconds": 1.4422502927482128}
{"c": [4.1069999999999105, 4.10899999999991], "c_hex": ["0x1.06d916872afbcp+2", "0x1.06f9db22d0df1p+2"], "kind": "gt1", "N": 16, "E": [1.0107730258645469, 1.0107895751435434], "E_arb": "[1.01078130050404504211045538016229797479784980 +/- 8.28e-6]", "X": [0.0948983061246256, 0.09509636739155419], "X_arb": "[0.0949973367580898969333680674946591044392222489 +/- 9.91e-5]", "A2": [0.7880842905168449, 0.7901130019152974], "A2_arb": "[0.789098646216071181262721756371047484233384161 +/- 1.02e-3]", "steps": 362, "seconds": 1.5680919997394085}
{"c": [4.10899999999991, 4.11099999999991], "c_hex": ["0x1.06f9db22d0df1p+2", "0x1.071a9fbe76c26p+2"], "kind": "gt1", "N": 16, "E": [1.0107679145437853, 1.0107845801050048], "E_arb": "[1.01077624732439508230927178894814497930104888 +/- 8.34e-6]", "X": [0.09477299474897156, 0.09498514834481107], "X_arb": "[0.0948790715468913181326012319955095048870703463 +/- 1.07e-4]", "A2": [0.7879152358621637, 0.790307528066768], "A2_arb": "[0.789111381964465858097488709976055124007182756 +/- 1.20e-3]", "steps": 362, "seconds": 1.586889125406742}
{"c": [4.11099999999991, 4.11299999999991], "c_hex": ["0x1.071a9fbe76c26p+2", "0x1.073b645a1ca5bp+2"], "kind": "gt1", "N": 16, "E": [1.0107627428392825, 1.010779511516027], "E_arb": "[1.01077112717765470379557936428859472985357519 +/- 8.39e-6]", "X": [0.09467876223334887, 0.09485502689881861], "X_arb": "[0.0947668945660837397186144329034331946429896734 +/- 8.82e-5]", "A2": [0.7883244125269427, 0.789825626775435], "A2_arb": "[0.789075019651188882431624274271019044144157317 +/- 7.51e-4]", "steps": 362, "seconds": 1.6351882498711348}
{"c": [4.11299999999991, 4.11499999999991], "c_hex": ["0x1.073b645a1ca5bp+2", "0x1.075c28f5c2890p+2"], "kind": "gt1", "N": 16, "E": [1.0107574783219095, 1.0107744026404255], "E_arb": "[1.01076594048116748106387479483832500295887881 +/- 8.47e-6]", "X": [0.09456062855594355, 0.09474185867049276], "X_arb": "[0.0946512436132181537612951881233378478085793994 +/- 9.07e-5]", "A2": [0.7882639443927875, 0.789874793494568], "A2_arb": "[0.789069368943677708825095569549391820439082308 +/- 8.06e-4]", "steps": 363, "seconds": 1.426346749998629}
{"c": [4.11499999999991, 4.116999999999909], "c_hex": ["0x1.075c28f5c2890p+2", "0x1.077ced91686c5p+2"], "kind": "gt1", "N": 16, "E": [1.010752175880106, 1.0107691994213674], "E_arb": "[1.01076068765073660706043103005140158272209601 +/- 8.52e-6]", "X": [0.0944392939219785, 0.09462890382921679], "X_arb": "[0.0945340988755976526124965751661486723779817880 +/- 9.49e-5]", "A2": [0.7881631869379595, 0.7899926204329639], "A2_arb": "[0.789077903685461749752544162888061812701771222 +/- 9.15e-4]", "steps": 363, "seconds": 1.5378690846264362}
{"c": [4.116999999999909, 4.118999999999909], "c_hex": ["0x1.077ced91686c5p+2", "0x1.079db22d0e4fap+2"], "kind": "gt1", "N": 16, "E": [1.0107468064280163, 1.0107639317732546], "E_arb": "[1.01075536910063555198098434642519124666183142 +/- 8.57e-6]", "X": [0.0943172031709725, 0.0945368148846189], "X_arb": "[0.0944270090277957087336338645462096399288834247 +/- 1.10e-4]", "A2": [0.7877072818762888, 0.7903011858641612], "A2_arb": "[0.789004233870224989989871522209214586690282160 +/- 1.30e-3]", "steps": 363, "seconds": 1.537760792300105}
{"c": [4.118999999999909, 4.120999999999909], "c_hex": ["0x1.079db22d0e4fap+2", "0x1.07be76c8b432fp+2"], "kind": "gt1", "N": 16, "E": [1.0107413674641899, 1.010758603022934], "E_arb": "[1.01074998524356205947595207819370325593382057 +/- 8.62e-6]", "X": [0.09419055948545312, 0.09441627503222912], "X_arb": "[0.0943034172588411210657986316419994554144668201 +/- 1.13e-4]", "A2": [0.7876916022269729, 0.7904485808558681], "A2_arb": "[0.789070091541420448848408221525520062969022539 +/- 1.38e-3]", "steps": 363, "seconds": 1.6506342496722937}
{"c": [4.120999999999909, 4.122999999999909], "c_hex": ["0x1.07be76c8b432fp+2", "0x1.07df3b645a164p+2"], "kind": "gt1", "N": 16, "E": [1.010735842480397, 1.0107532305011202], "E_arb": "[1.01074453649075862531460715691909445930434847 +/- 8.70e-6]", "X": [0.09410495011406507, 0.0942937434485384], "X_arb": "[0.0941993467813017362290271157640383715830404465 +/- 9.44e-5]", "A2": [0.7880688091364755, 0.7898794729727708], "A2_arb": "[0.788974141054623182517242152103622841562916891 +/- 9.06e-4]", "steps": 364, "seconds": 1.5786658748984337}
{"c": [4.122999999999909, 4.1249999999999085], "c_hex": ["0x1.07df3b645a164p+2", "0x1.07fffffffff99p+2"], "kind": "gt1", "N": 16, "E": [1.0107302786697747, 1.0107477678338974], "E_arb": "[1.01073902325183611785348652424106623835813325 +/- 8.75e-6]", "X": [0.09398296542309409, 0.09417509064047566], "X_arb": "[0.0940790280317848819664659688706236274198435214 +/- 9.61e-5]", "A2": [0.7880646987276458, 0.7899674688822753], "A2_arb": "[0.789016083804960581256463458911966230316676500 +/- 9.52e-4]", "steps": 364, "seconds": 1.598864915780723}
{"c": [4.1249999999999085, 4.126999999999908], "c_hex": ["0x1.07fffffffff99p+2", "0x1.0820c49ba5dcep+2"], "kind": "gt1", "N": 16, "E": [1.010724641895541, 1.0107422499743905], "E_arb": "[1.01073344593496583049152598021443669384327991 +/- 8.81e-6]", "X": [0.0938651452666249, 0.09406135684029093], "X_arb": "[0.0939632510534579128058724659232581171954139450 +/- 9.82e-5]", "A2": [0.7880149678480194, 0.7900284490337329], "A2_arb": "[0.789021708440876147284194253520811781581267827 +/- 1.01e-3]", "steps": 364, "seconds": 1.6980652501806617}
{"c": [4.126999999999908, 4.128999999999908], "c_hex": ["0x1.0820c49ba5dcep+2", "0x1.084189374bc03p+2"], "kind": "gt1", "N": 16, "E": [1.0107189513968953, 1.0107366584966395], "E_arb": "[1.01072780494676748783043617049829860844205681 +/- 8.86e-6]", "X": [0.09374571982576348, 0.09396954614104112], "X_arb": "[0.0938576329834023058002356064295058134818914382 +/- 1.12e-4]", "A2": [0.7875824990427089, 0.7903049984582495], "A2_arb": "[0.788943748750479202656301303017916225667302893 +/- 1.37e-3]", "steps": 364, "seconds": 1.6477928748354316}
{"c": [4.128999999999908, 4.130999999999908], "c_hex": ["0x1.084189374bc03p+2", "0x1.08624dd2f1a38p+2"], "kind": "gt1", "N": 16, "E": [1.0107131954739934, 1.0107310059102415], "E_arb": "[1.01072210069211734835236619372742187847007454 +/- 8.91e-6]", "X": [0.09361979498465597, 0.09383091221105544], "X_arb": "[0.0937253535978557011881076358368310475320485949 +/- 1.06e-4]", "A2": [0.7878858520904293, 0.790297275577931], "A2_arb": "[0.789091563834180098331436902537262907707063998 +/- 1.21e-3]", "steps": 364, "seconds": 1.6584159573540092}
{"c": [4.130999999999908, 4.132999999999908], "c_hex": ["0x1.08624dd2f1a38p+2", "0x1.0883126e9786dp+2"], "kind": "gt1", "N": 16, "E": [1.0107073535750246, 1.0107253135754026], "E_arb": "[1.01071633357521371644243745301989651680499363 +/- 8.99e-6]", "X": [0.09353471994898567, 0.09371842353987773], "X_arb": "[0.0936265717444317073643113394562325140724572714 +/- 9.19e-5]", "A2": [0.788108762260979, 0.7898094584853406], "A2_arb": "[0.788959110373159766526752298977241395517689408 +/- 8.51e-4]", "steps": 365, "seconds": 1.6758850831538439}
{"c": [4.132999999999908, 4.134999999999907], "c_hex": ["0x1.0883126e9786dp+2", "0x1.08a3d70a3d6a2p+2"], "kind": "gt1", "N": 16, "E": [1.0107014769460487, 1.0107195310490014], "E_arb": "[1.01071050399752497289280290341588235002617786 +/- 9.03e-6]", "X": [0.09341341957027476, 0.09360860938757949], "X_arb": "[0.0935110144789271288740744966993684376356867971 +/- 9.76e-5]", "A2": [0.7879692046710197, 0.7899702189726606], "A2_arb": "[0.788969711821840141086958334628051371807897812 +/- 1.01e-3]", "steps": 365, "seconds": 1.4152877498418093}
{"c": [4.134999999999907, 4.136999999999907], "c_hex": ["0x1.08a3d70a3d6a2p+2", "0x1.08c49ba5e34d7p+2"], "kind": "gt1", "N": 16, "E": [1.0106954377236361, 1.0107137869960172], "E_arb": "[1.01070461235982656513647701521633502188777472 +/- 9.18e-6]", "X": [0.09329533327690734, 0.09351712848656174], "X_arb": "[0.0934062308817345397135102088011683565939368701 +/- 1.11e-4]", "A2": [0.7875451937992954, 0.7902370266178231], "A2_arb": "[0.788891110208559264569229439175036938186582262 +/- 1.35e-3]", "steps": 365, "seconds": 1.509089583531022}
{"c": [4.136999999999907, 4.138999999999907], "c_hex": ["0x1.08c49ba5e34d7p+2", "0x1.08e560418930cp+2"], "kind": "gt1", "N": 16, "E": [1.010689430765878, 1.010707887356417], "E_arb": "[1.01069865906114742117286294804758540316062058 +/- 9.23e-6]", "X": [0.09317131746417776, 0.09339758697394479], "X_arb": "[0.0932844522190612683026301280524501160260794707 +/- 1.14e-4]", "A2": [0.7875502869950558, 0.7903650517522601], "A2_arb": "[0.788957669373657980895604600488133834457516946 +/- 1.41e-3]", "steps": 365, "seconds": 1.5590393338352442}
{"c": [4.138999999999907, 4.140999999999907], "c_hex": ["0x1.08e560418930cp+2", "0x1.090624dd2f141p+2"], "kind": "gt1", "N": 16, "E": [1.0106833380470306, 1.010701950951145], "E_arb": "[1.01069264449908785072969952427522899108055527 +/- 9.31e-6]", "X": [0.09306676801652848, 0.09328120721689141], "X_arb": "[0.0931739876167099523046003187142769209901268028 +/- 1.08e-4]", "A2": [0.787681844011496, 0.7901785987439157], "A2_arb": "[0.788930221377705842836744456091870502231853464 +/- 1.25e-3]", "steps": 366, "seconds": 1.5645387088879943}
{"c": [4.140999999999907, 4.1429999999999065], "c_hex": ["0x1.090624dd2f141p+2", "0x1.0926e978d4f76p+2"], "kind": "gt1", "N": 16, "E": [1.010677211866008, 1.010695926273369], "E_arb": "[1.01068656906968845307219636931647003305755315 +/- 9.36e-6]", "X": [0.09296678593040845, 0.09316157520942976], "X_arb": "[0.0930641805699191059206403661759139604471490822 +/- 9.74e-5]", "A2": [0.7878964315484985, 0.7899012165023956], "A2_arb": "[0.788898824025447079026528391275423616490089473 +/- 1.01e-3]", "steps": 366, "seconds": 1.5978525411337614}
{"c": [4.1429999999999065, 4.144999999999906], "c_hex": ["0x1.0926e978d4f76p+2", "0x1.0947ae147adabp+2"], "kind": "gt1", "N": 16, "E": [1.0106709441540385, 1.0106899221809968], "E_arb": "[1.01068043316751756694379603688281893651566222 +/- 9.49e-6]", "X": [0.09285303016499438, 0.09304796838968926], "X_arb": "[0.0929504992773418252391338092233328190003452594 +/- 9.75e-5]", "A2": [0.7878945356887712, 0.7899094677841065], "A2_arb": "[0.788902001736438828209787199691841440025341819 +/- 1.01e-3]", "steps": 366, "seconds": 1.5540160425007343}
{"c": [4.144999999999906, 4.146999999999906], "c_hex": ["0x1.0947ae147adabp+2", "0x1.096872b020be0p+2"], "kind": "gt1", "N": 16, "E": [1.0106646980621585, 1.0106837763091803], "E_arb": "[1.01067423718566947951241190745390766518071046 +/- 9.54e-6]", "X": [0.09273633118350082, 0.09295726180975657], "X_arb": "[0.0928467964966286917245622390593110675189020606 +/- 1.11e-4]", "A2": [0.7874774600789471, 0.7901669409114342], "A2_arb": "[0.788822200495190730357522295088916581779398209 +/- 1.35e-3]", "steps": 366, "seconds": 1.6561438748613}
{"c": [4.146999999999906, 4.148999999999906], "c_hex": ["0x1.096872b020be0p+2", "0x1.0989374bc6a15p+2"], "kind": "gt1", "N": 16, "E": [1.0106583984074198, 1.0106775646240092], "E_arb": "[1.01066798151571445652680676606477313430368561 +/- 9.59e-6]", "X": [0.09264157181960608, 0.09282164470150958], "X_arb": "[0.0927316082605578276681917533578627616067481168 +/- 9.01e-5]", "A2": [0.7880145088721973, 0.7896682375750743], "A2_arb": "[0.788841373223635818826927244816364536702668003 +/- 8.27e-4]", "steps": 366, "seconds": 1.6777796251699328}
{"c": [4.148999999999906, 4.150999999999906], "c_hex": ["0x1.0989374bc6a15p+2", "0x1.09a9fbe76c84ap+2"], "kind": "gt1", "N": 16, "E": [1.0106519858587637, 1.010671347236801], "E_arb": "[1.01066166654778238806741076863924751848289596 +/- 9.69e-6]", "X": [0.09252754193830016, 0.09271145549036423], "X_arb": "[0.0926194987143321961232670919833153840680553880 +/- 9.20e-5]", "A2": [0.7879679880821774, 0.7897044476936707], "A2_arb": "[0.788836217887924001654870753032867222206810232 +/- 8.69e-4]", "steps": 367, "seconds": 1.645609624683857}
{"c": [4.150999999999906, 4.152999999999905], "c_hex": ["0x1.09a9fbe76c84ap+2", "0x1.09cac0831267fp+2"], "kind": "gt1", "N": 16, "E": [1.0106455658788502, 1.0106650194621425], "E_arb": "[1.01065529267049636464527710283896092794617507 +/- 9.73e-6]", "X": [0.09240544590370775, 0.09260556015369989], "X_arb": "[0.0925055030287038242909226823355727732631639429 +/- 1.01e-4]", "A2": [0.7877681892780386, 0.7899295539602904], "A2_arb": "[0.788848871619164489945140005513312298727767555 +/- 1.09e-3]", "steps": 367, "seconds": 1.596397957764566}
{"c": [4.152999999999905, 4.154999999999905], "c_hex": ["0x1.09cac0831267fp+2", "0x1.09eb851eb84b4p+2"], "kind": "gt1", "N": 16, "E": [1.010639090473868, 1.010658630068188], "E_arb": "[1.01064886027102794744236862630274747199781596 +/- 9.77e-6]", "X": [0.0922900090211501, 0.09251578146682414], "X_arb": "[0.0924028952439871205626378845436197269647114061 +/- 1.13e-4]", "A2": [0.7873504918336542, 0.790181680115216], "A2_arb": "[0.788766085974435090927975296582780211831470735 +/- 1.42e-3]", "steps": 367, "seconds": 1.5994835421442986}
{"c": [4.154999999999905, 4.156999999999905], "c_hex": ["0x1.09eb851eb84b4p+2", "0x1.0a0c49ba5e2e9p+2"], "kind": "gt1", "N": 16, "E": [1.0106325467551123, 1.0106521927147238], "E_arb": "[1.01064236973491812521928027628856999796994814 +/- 9.83e-6]", "X": [0.09217158414946938, 0.0923803893689416], "X_arb": "[0.0922759867592054901119345795669647423698809023 +/- 1.05e-4]", "A2": [0.787690283642575, 0.7900943721644462], "A2_arb": "[0.788892327903510554148975051534203049667735893 +/- 1.21e-3]", "steps": 367, "seconds": 1.8161892089992762}
{"c": [4.156999999999905, 4.158999999999905], "c_hex": ["0x1.0a0c49ba5e2e9p+2", "0x1.0a2d0e560411ep+2"], "kind": "gt1", "N": 16, "E": [1.010625908510409, 1.0106457343831077], "E_arb": "[1.01063582144675823184112676564934590626979776 +/- 9.92e-6]", "X": [0.09208741719630213, 0.09226814965081194], "X_arb": "[0.0921777834235570302723551283261824765092597934 +/- 9.04e-5]", "A2": [0.7879422315234831, 0.7896075546667262], "A2_arb": "[0.788774893095104610468899814845557800865184878 +/- 8.33e-4]", "steps": 368, "seconds": 1.7099316669628024}
{"c": [4.158999999999905, 4.1609999999999046], "c_hex": ["0x1.0a2d0e560411ep+2", "0x1.0a4dd2f1a9f53p+2"], "kind": "gt1", "N": 16, "E": [1.0106192548727069, 1.0106391767051683], "E_arb": "[1.01062921578893761040250998948196978206674670 +/- 9.97e-6]", "X": [0.09196757968886038, 0.09216584681127452], "X_arb": "[0.0920667132500674542417243705263324762804438520 +/- 9.92e-5]", "A2": [0.7877078981780252, 0.7898306117256038], "A2_arb": "[0.788769254951814467281446040083677655046105115 +/- 1.07e-3]", "steps": 368, "seconds": 1.6614249162375927}
{"c": [4.1609999999999046, 4.162999999999904], "c_hex": ["0x1.0a4dd2f1a9f53p+2", "0x1.0a6e978d4fd88p+2"], "kind": "gt1", "N": 16, "E": [1.0106125446209937, 1.0106325616647323], "E_arb": "[1.01062255314286290019333579837094056275555187 +/- 1.01e-5]", "X": [0.09185484784468571, 0.09205441204592464], "X_arb": "[0.0919546299453051721854943897681305272793988936 +/- 9.98e-5]", "A2": [0.7876922337909802, 0.7898556417585809], "A2_arb": "[0.788773937774780603255174971012401913265926179 +/- 1.09e-3]", "steps": 368, "seconds": 1.7872998751699924}
{"c": [4.162999999999904, 4.164999999999904], "c_hex": ["0x1.0a6e978d4fd88p+2", "0x1.0a8f5c28f5bbdp+2"], "kind": "gt1", "N": 16, "E": [1.0106057830034005, 1.0106258847733633], "E_arb": "[1.01061583388838192940638990115789020002065683 +/- 1.01e-5]", "X": [0.09174337243889037, 0.0919630964617174], "X_arb": "[0.0918532344503038857169378634340364376998431750 +/- 1.10e-4]", "A2": [0.7873416792552412, 0.7900355503932768], "A2_arb": "[0.788688614824259018994831588517034602257225628 +/- 1.35e-3]", "steps": 368, "seconds": 1.6879270002245903}
{"c": [4.164999999999904, 4.166999999999904], "c_hex": ["0x1.0a8f5c28f5bbdp+2", "0x1.0ab020c49b9f2p+2"], "kind": "gt1", "N": 16, "E": [1.0105989154937467, 1.010619201313946], "E_arb": "[1.01060905840384635185094687083925294776239347 +/- 1.02e-5]", "X": [0.09164425626896092, 0.09183017080759431], "X_arb": "[0.0917372135382776081309431901267710860923060095 +/- 9.30e-5]", "A2": [0.7878259695471781, 0.7896346586012655], "A2_arb": "[0.788730314074221807909784340060626243715243933 +/- 9.05e-4]", "steps": 369, "seconds": 1.7181799579411745}
{"c": [4.166999999999904, 4.168999999999904], "c_hex": ["0x1.0ab020c49b9f2p+2", "0x1.0ad0e56041827p+2"], "kind": "gt1", "N": 16, "E": [1.0105920368047998, 1.0106124173276128], "E_arb": "[1.01060222706620624101515792069288018290565984 +/- 1.02e-5]", "X": [0.09153554191284069, 0.09172352210789156], "X_arb": "[0.0916295320103661287284963595167844014459528499 +/- 9.40e-5]", "A2": [0.7877680396764127, 0.7896362549841082], "A2_arb": "[0.788702147330260431683566794173850617520334257 +/- 9.35e-4]", "steps": 369, "seconds": 1.6013283338397741}
{"c": [4.168999999999904, 4.1709999999999035], "c_hex": ["0x1.0ad0e56041827p+2", "0x1.0af1a9fbe765cp+2"], "kind": "gt1", "N": 16, "E": [1.0105851096623062, 1.010605570839564], "E_arb": "[1.01059534025093518997656573331968568733980543 +/- 1.03e-5]", "X": [0.09142239960340869, 0.09162058884260828], "X_arb": "[0.0915214942230084828665442082138917704419669302 +/- 9.91e-5]", "A2": [0.7876077171348144, 0.7897496738476906], "A2_arb": "[0.788678695491252445424870786863191682749037580 +/- 1.08e-3]", "steps": 369, "seconds": 1.5518528334796429}
{"c": [4.1709999999999035, 4.172999999999903], "c_hex": ["0x1.0af1a9fbe765cp+2", "0x1.0b126e978d491p+2"], "kind": "gt1", "N": 16, "E": [1.0105781256679194, 1.0105986709962314], "E_arb": "[1.01058839833207547568741753295427532372576356 +/- 1.03e-5]", "X": [0.09130167210085588, 0.09153164929219446], "X_arb": "[0.0914166606965251624433940969973052958854799007 +/- 1.15e-4]", "A2": [0.7871403653658204, 0.7901182929995856], "A2_arb": "[0.788629329182702995522301176481800993025682207 +/- 1.49e-3]", "steps": 369, "seconds": 1.48563433252275}
{"c": [4.172999999999903, 4.174999999999903], "c_hex": ["0x1.0b126e978d491p+2", "0x1.0b333333332c6p+2"], "kind": "gt1", "N": 16, "E": [1.0105710428226122, 1.0105917605418364], "E_arb": "[1.01058140168222428450473762319237382186202274 +/- 1.04e-5]", "X": [0.09121477347806091, 0.09140471469170906], "X_arb": "[0.0913097440848849833454476671423817022938243301 +/- 9.50e-5]", "A2": [0.7876375963423127, 0.7895608565940279], "A2_arb": "[0.788599226468170264570148355059541492316008217 +/- 9.62e-4]", "steps": 370, "seconds": 1.5170010840520263}
{"c": [4.174999999999903, 4.176999999999903], "c_hex": ["0x1.0b333333332c6p+2", "0x1.0b53f7ced90fbp+2"], "kind": "gt1", "N": 16, "E": [1.010563943482646, 1.0105847578623988], "E_arb": "[1.01057435067252247692809458489611069374881103 +/- 1.05e-5]", "X": [0.09110218389012455, 0.09128841180334289], "X_arb": "[0.0911952978467337142234144301435051716284442499 +/- 9.32e-5]", "A2": [0.7877194965617554, 0.7895524954924505], "A2_arb": "[0.788635996027103038367600212146707358348981635 +/- 9.17e-4]", "steps": 370, "seconds": 1.5845025414600968}
{"c": [4.176999999999903, 4.178999999999903], "c_hex": ["0x1.0b53f7ced90fbp+2", "0x1.0b74bc6a7ef30p+2"], "kind": "gt1", "N": 16, "E": [1.0105567889286697, 1.0105777024167706], "E_arb": "[1.01056724567272006646798797510952225825128420 +/- 1.05e-5]", "X": [0.09099211956715988, 0.09117394092829856], "X_arb": "[0.0910830302477292283407895593383214133138111511 +/- 9.10e-5]", "A2": [0.7877935439225066, 0.7895177977312953], "A2_arb": "[0.788655670826900857704030501018776703814022889 +/- 8.63e-4]", "steps": 370, "seconds": 1.490004500374198}
{"c": [4.178999999999903, 4.180999999999902], "c_hex": ["0x1.0b74bc6a7ef30p+2", "0x1.0b95810624d65p+2"], "kind": "gt1", "N": 16, "E": [1.0105495843173122, 1.0105705897849429], "E_arb": "[1.01056008705112752689597525493071689219676741 +/- 1.06e-5]", "X": [0.09088225464951578, 0.0910779250060769], "X_arb": "[0.0909800898277963396076204212811293594502506348 +/- 9.79e-5]", "A2": [0.7875506851167337, 0.7896418632488386], "A2_arb": "[0.788596274182786104687358921503731485723486283 +/- 1.05e-3]", "steps": 370, "seconds": 1.5594715420156717}
{"c": [4.180999999999902, 4.182999999999902], "c_hex": ["0x1.0b95810624d65p+2", "0x1.0bb645a1cab9ap+2"], "kind": "gt1", "N": 16, "E": [1.0105423194506074, 1.010563430898586], "E_arb": "[1.01055287517459663772219407710963336069860788 +/- 1.06e-5]", "X": [0.09075733909240565, 0.0909835944031414], "X_arb": "[0.0908704667477735172162743566104369414187873515 +/- 1.14e-4]", "A2": [0.7871472166598519, 0.7900457667501739], "A2_arb": "[0.788596491705012898107684213718805777475728842 +/- 1.45e-3]", "steps": 370, "seconds": 1.4088898748159409}
{"c": [4.182999999999902, 4.184999999999902], "c_hex": ["0x1.0bb645a1cab9ap+2", "0x1.0bd70a3d709cfp+2"], "kind": "gt1", "N": 16, "E": [1.0105349773244896, 1.0105562434918416], "E_arb": "[1.01054561040816567360210631528057492531365012 +/- 1.07e-5]", "X": [0.09063667348904507, 0.09085562245412966], "X_arb": "[0.0907461479715873606722701748545183041081224271 +/- 1.10e-4]", "A2": [0.7873774283431918, 0.7900744092255116], "A2_arb": "[0.788725918784351772943937298089817550233063009 +/- 1.35e-3]", "steps": 371, "seconds": 1.438252292573452}
{"c": [4.184999999999902, 4.186999999999902], "c_hex": ["0x1.0bd70a3d709cfp+2", "0x1.0bf7ced916804p+2"], "kind": "gt1", "N": 16, "E": [1.0105276148000921, 1.0105489714341716], "E_arb": "[1.01053829311713185052845290011658278391644318 +/- 1.07e-5]", "X": [0.0905602055287346, 0.09075235506486763], "X_arb": "[0.0906562802968011182971769593137535016311565232 +/- 9.61e-5]", "A2": [0.7875558640353917, 0.7895592505647873], "A2_arb": "[0.788557557300089451679768451250345947865208859 +/- 1.01e-3]", "steps": 371, "seconds": 1.5122807081788778}
{"c": [4.186999999999902, 4.1889999999999015], "c_hex": ["0x1.0bf7ced916804p+2", "0x1.0c189374bc639p+2"], "kind": "gt1", "N": 16, "E": [1.0105202065835566, 1.0105416407421401], "E_arb": "[1.01053092366284838761271370100141069151731089 +/- 1.08e-5]", "X": [0.09044719663450564, 0.09065294833260966], "X_arb": "[0.0905500724835576487585935491303581669631061440 +/- 1.03e-4]", "A2": [0.7873483672353191, 0.7897175143459042], "A2_arb": "[0.788532940790611651859260930380922456801170460 +/- 1.19e-3]", "steps": 371, "seconds": 1.465253290720284}
{"c": [4.1889999999999015, 4.190999999999901], "c_hex": ["0x1.0c189374bc639p+2", "0x1.0c3958106246ep+2"], "kind": "gt1", "N": 16, "E": [1.010512748944424, 1.0105342558694619], "E_arb": "[1.01052350240694307589813805635816246498514374 +/- 1.08e-5]", "X": [0.09035465110283943, 0.09053260376978466], "X_arb": "[0.0904436274363120433744773310768573516106832498 +/- 8.90e-5]", "A2": [0.7876863697080653, 0.7893373683534112], "A2_arb": "[0.788511869030738167324931558106641061017410624 +/- 8.26e-4]", "steps": 371, "seconds": 1.4712561666965485}
{"c": [4.190999999999901, 4.192999999999901], "c_hex": ["0x1.0c3958106246ep+2", "0x1.0c5a1cac082a3p+2"], "kind": "gt1", "N": 16, "E": [1.0105051887940903, 1.0105268706243384], "E_arb": "[1.01051602970921435968780444403574376569044412 +/- 1.09e-5]", "X": [0.09024703013952419, 0.09042877673428666], "X_arb": "[0.0903379034369054296122375584144296585179738628 +/- 9.09e-5]", "A2": [0.7876183634352859, 0.7893540802388094], "A2_arb": "[0.788486221837047652594732837524888621617737823 +/- 8.68e-4]", "steps": 372, "seconds": 1.4619895005598664}
{"c": [4.192999999999901, 4.194999999999901], "c_hex": ["0x1.0c5a1cac082a3p+2", "0x1.0c7ae147ae0d8p+2"], "kind": "gt1", "N": 16, "E": [1.010497617349299, 1.0105193945068132], "E_arb": "[1.01050850592805610727815497780930867794336336 +/- 1.09e-5]", "X": [0.09013606975564302, 0.0903282840384765], "X_arb": "[0.0902321768970597608399748732081629314401273069 +/- 9.62e-5]", "A2": [0.7874544581026314, 0.7894699988390971], "A2_arb": "[0.788462228470864245254379577395945771409181133 +/- 1.01e-3]", "steps": 372, "seconds": 1.4184152903035283}
{"c": [4.194999999999901, 4.196999999999901], "c_hex": ["0x1.0c7ae147ae0d8p+2", "0x1.0c9ba5e353f0dp+2"], "kind": "gt1", "N": 16, "E": [1.0104899855298244, 1.0105118773110695], "E_arb": "[1.01050093142044703195823517949382833783526831 +/- 1.10e-5]", "X": [0.0900229819077381, 0.09021374358838015], "X_arb": "[0.0901183627480591255094995340567159897070343472 +/- 9.54e-5]", "A2": [0.7875186313056419, 0.7895025070709327], "A2_arb": "[0.788510569188287372859484119424265977130013094 +/- 9.92e-4]", "steps": 372, "seconds": 1.4383683744817972}
{"c": [4.196999999999901, 4.1989999999999], "c_hex": ["0x1.0c9ba5e353f0dp+2", "0x1.0cbc6a7ef9d42p+2"], "kind": "gt1", "N": 16, "E": [1.0104823150830013, 1.0105042980010441], "E_arb": "[1.01049330654202282960551381611523067394618727 +/- 1.10e-5]", "X": [0.08991719899482455, 0.09011876289183245], "X_arb": "[0.0900179809433284894129577492542913741250092120 +/- 1.01e-4]", "A2": [0.7873058295050391, 0.7895803218640319], "A2_arb": "[0.788443075684535544401545986196229159397135863 +/- 1.14e-3]", "steps": 372, "seconds": 1.5374477906152606}
{"c": [4.1989999999999, 4.2009999999999], "c_hex": ["0x1.0cbc6a7ef9d42p+2", "0x1.0cdd2f1a9fb77p+2"], "kind": "gt1", "N": 16, "E": [1.0104745942842472, 1.010496669009641], "E_arb": "[1.01048563164694419361178540550833544915854182 +/- 1.11e-5]", "X": [0.08979675808833051, 0.09002393442275025], "X_arb": "[0.0899103462555403783423797101464378385469383580 +/- 1.14e-4]", "A2": [0.786961825040503, 0.7899197078403226], "A2_arb": "[0.788440766440412792785749981600392978697026040 +/- 1.48e-3]", "steps": 372, "seconds": 1.4574469169601798}
{"c": [4.2009999999999, 4.2029999999999], "c_hex": ["0x1.0cdd2f1a9fb77p+2", "0x1.0cfdf3b6459acp+2"], "kind": "gt1", "N": 16, "E": [1.0104667961662182, 1.010489018009855], "E_arb": "[1.01047790708803655133258022551355129407670602 +/- 1.12e-5]", "X": [0.08971507980265385, 0.08989745409177859], "X_arb": "[0.0898062669472162222759673808101133280617393754 +/- 9.12e-5]", "A2": [0.7875259833442745, 0.7892912437607797], "A2_arb": "[0.788408613552527100856159904666332787492165218 +/- 8.83e-4]", "steps": 373, "seconds": 1.4346831245347857}
{"c": [4.2029999999999, 4.2049999999999], "c_hex": ["0x1.0cfdf3b6459acp+2", "0x1.0d1eb851eb7e1p+2"], "kind": "gt1", "N": 16, "E": [1.0104589787699694, 1.0104812876634757], "E_arb": "[1.01047013321672249326975371708464285044353304 +/- 1.12e-5]", "X": [0.08960348824501162, 0.08980278600523019], "X_arb": "[0.0897031371251209002227880412136427746161867897 +/- 9.97e-5]", "A2": [0.7872607252833573, 0.7894791434377283], "A2_arb": "[0.788369934360542794235588551282403810985177421 +/- 1.11e-3]", "steps": 373, "seconds": 1.5617692498490214}
{"c": [4.2049999999999, 4.2069999999998995], "c_hex": ["0x1.0d1eb851eb7e1p+2", "0x1.0d3f7ced91616p+2"], "kind": "gt1", "N": 16, "E": [1.0104511186458827, 1.0104735021201998], "E_arb": "[1.01046231038304126580533029545177932760168867 +/- 1.12e-5]", "X": [0.08948767682129503, 0.08970223180692734], "X_arb": "[0.0895949543141111815029700208946572490220261644 +/- 1.08e-4]", "A2": [0.7870609898434071, 0.7896936033482367], "A2_arb": "[0.788377296595821858310192244153798992112010189 +/- 1.32e-3]", "steps": 373, "seconds": 1.5353758744895458}
{"c": [4.2069999999998995, 4.208999999999899], "c_hex": ["0x1.0d3f7ced91616p+2", "0x1.0d6041893744bp+2"], "kind": "gt1", "N": 16, "E": [1.0104432028444432, 1.0104656750268661], "E_arb": "[1.01045443893565458978071729182057643706646328 +/- 1.13e-5]", "X": [0.08939897226480985, 0.08958110267884202], "X_arb": "[0.0894900374718259283296278058940353773721338432 +/- 9.11e-5]", "A2": [0.7874649000924586, 0.7892498729389669], "A2_arb": "[0.788357386515712692210492697182375717180636098 +/- 8.93e-4]", "steps": 373, "seconds": 1.5418442077934742}
{"c": [4.208999999999899, 4.210999999999899], "c_hex": ["0x1.0d6041893744bp+2", "0x1.0d810624dd280p+2"], "kind": "gt1", "N": 16, "E": [1.0104351980047015, 1.0104578404389903], "E_arb": "[1.01044651922184583714127893642754604842455397 +/- 1.14e-5]", "X": [0.08929272229186472, 0.08948239642011552], "X_arb": "[0.0893875593559901147903267116863359512933479851 +/- 9.49e-5]", "A2": [0.7873328236965643, 0.78930261047943], "A2_arb": "[0.788317717087997131212613203797516526187771248 +/- 9.85e-4]", "steps": 374, "seconds": 1.5066401669755578}
{"c": [4.210999999999899, 4.212999999999899], "c_hex": ["0x1.0d810624dd280p+2", "0x1.0da1cac0830b5p+2"], "kind": "gt1", "N": 16, "E": [1.0104271833392162, 1.0104499198358345], "E_arb": "[1.01043855158752542066949860503131482589797564 +/- 1.14e-5]", "X": [0.08918367193848659, 0.08938296085341443], "X_arb": "[0.0892833163959505063536655089356515036720059424 +/- 9.97e-5]", "A2": [0.7871801505846017, 0.7894102669908829], "A2_arb": "[0.788295208787742241605246876307452229241041384 +/- 1.12e-3]", "steps": 374, "seconds": 1.4703570827841759}
{"c": [4.212999999999899, 4.214999999999899], "c_hex": ["0x1.0da1cac0830b5p+2", "0x1.0dc28f5c28eeap+2"], "kind": "gt1", "N": 16, "E": [1.0104191211911933, 1.0104419515632683], "E_arb": "[1.01043053637723078427137513484241012676995185 +/- 1.15e-5]", "X": [0.08907533018863084, 0.08927138450043112], "X_arb": "[0.0891733573445309760172486493892419380175190202 +/- 9.81e-5]", "A2": [0.7872496256197405, 0.7893999506297475], "A2_arb": "[0.788324788124744036638203850903384799991320882 +/- 1.08e-3]", "steps": 374, "seconds": 1.5505197504535317}
{"c": [4.214999999999899, 4.216999999999898], "c_hex": ["0x1.0dc28f5c28eeap+2", "0x1.0de353f7ced1fp+2"], "kind": "gt1", "N": 16, "E": [1.0104110127379098, 1.010433935130385], "E_arb": "[1.01042247393414734943691691854123353727070169 +/- 1.15e-5]", "X": [0.08896727218364585, 0.08917669065561397], "X_arb": "[0.0890719814196299099556500098108561032286635706 +/- 1.05e-4]", "A2": [0.7870241483829825, 0.7895362340419465], "A2_arb": "[0.788280191212464556857239554721795167189338053 +/- 1.26e-3]", "steps": 374, "seconds": 1.5827253321185708}
{"c": [4.216999999999898, 4.218999999999898], "c_hex": ["0x1.0de353f7ced1fp+2", "0x1.0e04189374b54p+2"], "kind": "gt1", "N": 16, "E": [1.010402858303225, 1.0104258708969405], "E_arb": "[1.01041436460008277611877731663701581835335681 +/- 1.16e-5]", "X": [0.08886281646274863, 0.08908270653475184], "X_arb": "[0.0889727614987502292631304138270426181285421762 +/- 1.10e-4]", "A2": [0.7868188508335223, 0.7896172307744638], "A2_arb": "[0.788218040803993012503664156454917941987309404 +/- 1.40e-3]", "steps": 374, "seconds": 1.5656458754092455}
{"c": [4.218999999999898, 4.220999999999898], "c_hex": ["0x1.0e04189374b54p+2", "0x1.0e24dd2f1a989p+2"], "kind": "gt1", "N": 16, "E": [1.0103946306337257, 1.0104177867972337], "E_arb": "[1.01040620871547964096034592420542362294589427 +/- 1.16e-5]", "X": [0.08876753709751922, 0.08896041532626428], "X_arb": "[0.0888639762118917570478362121836164248022502492 +/- 9.65e-5]", "A2": [0.7872082683010733, 0.7892758993752427], "A2_arb": "[0.788242083838158025213545053372075673201041625 +/- 1.04e-3]", "steps": 375, "seconds": 1.5332686249166727}
{"c": [4.220999999999898, 4.222999999999898], "c_hex": ["0x1.0e24dd2f1a989p+2", "0x1.0e45a1cac07bep+2"], "kind": "gt1", "N": 16, "E": [1.0103863858412812, 1.0104096273975878], "E_arb": "[1.01039800661943440145837494475493102187625072 +/- 1.17e-5]", "X": [0.08865855156472768, 0.08885129225104374], "X_arb": "[0.0887549219078857107766736915182878282865391559 +/- 9.64e-5]", "A2": [0.7872347612746846, 0.7893059097759574], "A2_arb": "[0.788270335525320968597832831493800441424262476 +/- 1.04e-3]", "steps": 375, "seconds": 1.603437582962215}
{"c": [4.222999999999898, 4.2249999999998975], "c_hex": ["0x1.0e45a1cac07bep+2", "0x1.0e666666665f3p+2"], "kind": "gt1", "N": 16, "E": [1.0103780918045941, 1.010401425494874], "E_arb": "[1.01038975864973408135540079380647068814217927 +/- 1.17e-5]", "X": [0.0885429137500703, 0.08876841230687187], "X_arb": "[0.0886556630284710774726139309491500345750764556 +/- 1.13e-4]", "A2": [0.786734283556812, 0.7896924163257933], "A2_arb": "[0.788213349941302667596009699881571792032628770 +/- 1.48e-3]", "steps": 375, "seconds": 1.540584665723145}
{"c": [4.2249999999998975, 4.226999999999897], "c_hex": ["0x1.0e666666665f3p+2", "0x1.0e872b020c428p+2"], "kind": "gt1", "N": 16, "E": [1.0103697221377366, 1.0103932081477165], "E_arb": "[1.01038146514272654085957173864371889771383120 +/- 1.18e-5]", "X": [0.08843520593298923, 0.08866538252331047], "X_arb": "[0.0885502942281498434364018162649448481160297674 +/- 1.16e-4]", "A2": [0.7866771771474357, 0.7897471182983336], "A2_arb": "[0.788212147722884607376245693575821070937877720 +/- 1.54e-3]", "steps": 376, "seconds": 1.6908594155684114}
{"c": [4.226999999999897, 4.228999999999897], "c_hex": ["0x1.0e872b020c428p+2", "0x1.0ea7ef9db225dp+2"], "kind": "gt1", "N": 16, "E": [1.01036134306379, 1.0103849098031914], "E_arb": "[1.01037312643349065469088089573855530681691795 +/- 1.18e-5]", "X": [0.08835013142890194, 0.08854928829793202], "X_arb": "[0.0884497098634169823789515416302420469117465429 +/- 9.96e-5]", "A2": [0.7870455484994292, 0.7892940402056978], "A2_arb": "[0.788169794352563499702798511219991293656381872 +/- 1.13e-3]", "steps": 376, "seconds": 1.4886480001732707}
{"c": [4.228999999999897, 4.230999999999897], "c_hex": ["0x1.0ea7ef9db225dp+2", "0x1.0ec8b43958092p+2"], "kind": "gt1", "N": 16, "E": [1.0103529132997635, 1.0103765724116816], "E_arb": "[1.01036474285572257841669737806173915560411820 +/- 1.19e-5]", "X": [0.08824959403508992, 0.08844069659070822], "X_arb": "[0.0883451453128990682023680689190192718719399280 +/- 9.56e-5]", "A2": [0.7871454997476576, 0.7891837139796737], "A2_arb": "[0.788164606863665676633639753026264810999180228 +/- 1.02e-3]", "steps": 376, "seconds": 1.4984259167686105}
{"c": [4.230999999999897, 4.232999999999897], "c_hex": ["0x1.0ec8b43958092p+2", "0x1.0ee978d4fdec7p+2"], "kind": "gt1", "N": 16, "E": [1.0103444137666229, 1.010368215716986], "E_arb": "[1.01035631474180453436183043262191591004299112 +/- 1.20e-5]", "X": [0.08814518646659499, 0.08834564952349404], "X_arb": "[0.0882454179950445109497694583033870717362474699 +/- 1.01e-4]", "A2": [0.7869693648247625, 0.7892664583526491], "A2_arb": "[0.788117911588705860361067808949592787440193815 +/- 1.15e-3]", "steps": 376, "seconds": 1.5427306666970253}
{"c": [4.232999999999897, 4.234999999999896], "c_hex": ["0x1.0ee978d4fdec7p+2", "0x1.0f0a3d70a3cfcp+2"], "kind": "gt1", "N": 16, "E": [1.0103358944178846, 1.0103597904276498], "E_arb": "[1.01034784242276724836104150945945346212308641 +/- 1.20e-5]", "X": [0.08803278127246195, 0.08825075719826894], "X_arb": "[0.0881417692353654469314351646461909297212322701 +/- 1.09e-4]", "A2": [0.786720821831132, 0.7894948886249228], "A2_arb": "[0.788107855228027382777252879501930325729222174 +/- 1.39e-3]", "steps": 376, "seconds": 1.5028587495908141}
{"c": [4.234999999999896, 4.236999999999896], "c_hex": ["0x1.0f0a3d70a3cfcp+2", "0x1.0f2b020c49b31p+2"], "kind": "gt1", "N": 16, "E": [1.0103273337511671, 1.0103513187054782], "E_arb": "[1.01033932622832273370873986718100596029940682 +/- 1.20e-5]", "X": [0.08793129686305165, 0.0881578405679635], "X_arb": "[0.0880445687155075686387352077308044535205893765 +/- 1.14e-4]", "A2": [0.7865354958645815, 0.7895478337683649], "A2_arb": "[0.788041664816473221143337198656972053356967791 +/- 1.51e-3]", "steps": 376, "seconds": 1.5618438748642802}
{"c": [4.236999999999896, 4.238999999999896], "c_hex": ["0x1.0f2b020c49b31p+2", "0x1.0f4bc6a7ef966p+2"], "kind": "gt1", "N": 16, "E": [1.010318705467021, 1.0103428275066548], "E_arb": "[1.01033076648683792711693970977578727943816581 +/- 1.21e-5]", "X": [0.0878389427383046, 0.08803557249240491], "X_arb": "[0.0879372576153547530559822829345530534171773824 +/- 9.84e-5]", "A2": [0.7869694764232302, 0.7891653028274346], "A2_arb": "[0.788067389625332450527429737915116451800316478 +/- 1.10e-3]", "steps": 377, "seconds": 1.562320750206709}
{"c": [4.238999999999896, 4.240999999999896], "c_hex": ["0x1.0f4bc6a7ef966p+2", "0x1.0f6c8b439579bp+2"], "kind": "gt1", "N": 16, "E": [1.01031005907359, 1.0103342679771585], "E_arb": "[1.01032216352537429140249865140862653748541052 +/- 1.22e-5]", "X": [0.08773531861456717, 0.0879310076371428], "X_arb": "[0.0878331631258549906173224975223302390676920421 +/- 9.79e-5]", "A2": [0.7869776093749008, 0.789154559707697], "A2_arb": "[0.788066084541298847244508691226925744040250031 +/- 1.09e-3]", "steps": 377, "seconds": 1.5431035421788692}
{"c": [4.240999999999896, 4.2429999999998955], "c_hex": ["0x1.0f6c8b439579bp+2", "0x1.0f8d4fdf3b5d0p+2"], "kind": "gt1", "N": 16, "E": [1.0103013685941427, 1.010325666745204], "E_arb": "[1.01031351766967341339501065450169856677870093 +/- 1.22e-5]", "X": [0.08762643111136506, 0.08785125264099275], "X_arb": "[0.0877388418761788984118211393678687816650687965 +/- 1.13e-4]", "A2": [0.7864907397749167, 0.7894667866391222], "A2_arb": "[0.787978763207019407708419546445656105229128938 +/- 1.49e-3]", "steps": 377, "seconds": 1.608075582422316}
{"c": [4.2429999999998955, 4.244999999999895], "c_hex": ["0x1.0f8d4fdf3b5d0p+2", "0x1.0fae147ae1405p+2"], "kind": "gt1", "N": 16, "E": [1.0102926064466358, 1.0103170520416245], "E_arb": "[1.01030482924413009766943475886400886935310824 +/- 1.23e-5]", "X": [0.0875380914930644, 0.08772745194773386], "X_arb": "[0.0876327717203991221555606949674081539157004235 +/- 9.47e-5]", "A2": [0.7869956456287357, 0.7890008409466422], "A2_arb": "[0.787998243287689016998929062923352281112466302 +/- 1.01e-3]", "steps": 378, "seconds": 1.542939624749124}
{"c": [4.244999999999895, 4.246999999999895], "c_hex": ["0x1.0fae147ae1405p+2", "0x1.0fced9168723ap+2"], "kind": "gt1", "N": 16, "E": [1.0102838351073156, 1.010308362036369], "E_arb": "[1.01029609857184226457953596267080264459503062 +/- 1.23e-5]", "X": [0.08742894223412043, 0.08762267053163819], "X_arb": "[0.0875258063828793103535935164985162425916273735 +/- 9.69e-5]", "A2": [0.7869623539662577, 0.7890929048261323], "A2_arb": "[0.788027629396195004091383097509952916644790441 +/- 1.07e-3]", "steps": 378, "seconds": 1.4796390421688557}
{"c": [4.246999999999895, 4.248999999999895], "c_hex": ["0x1.0fced9168723ap+2", "0x1.0fef9db22d06fp+2"], "kind": "gt1", "N": 16, "E": [1.0102750162966987, 1.0102996356525829], "E_arb": "[1.01028732597464076021358142670114777601379668 +/- 1.24e-5]", "X": [0.08732322312137644, 0.08752947702471964], "X_arb": "[0.0874263500730480400935272269491398979536965308 +/- 1.04e-4]", "A2": [0.7867535264359287, 0.7892286156439481], "A2_arb": "[0.787991071039938345640096353064075896347925285 +/- 1.24e-3]", "steps": 378, "seconds": 1.4894034583121538}
{"c": [4.248999999999895, 4.250999999999895], "c_hex": ["0x1.0fef9db22d06fp+2", "0x1.1010624dd2ea4p+2"], "kind": "gt1", "N": 16, "E": [1.0102661555228811, 1.0102908680230736], "E_arb": "[1.01027851177297731509415374488965450037840329 +/- 1.24e-5]", "X": [0.08722222934223371, 0.08743560306932614], "X_arb": "[0.0873289162057799268919073549945314547785853642 +/- 1.07e-4]", "A2": [0.7866009359970797, 0.7892746562140697], "A2_arb": "[0.787937796105574658403308329733669478153618499 +/- 1.34e-3]", "steps": 378, "seconds": 1.4021226251497865}
{"c": [4.250999999999895, 4.252999999999894], "c_hex": ["0x1.1010624dd2ea4p+2", "0x1.103126e978cd9p+2"], "kind": "gt1", "N": 16, "E": [1.010257252915636, 1.0102820596564188], "E_arb": "[1.01026965628602731219635488345155897368022595 +/- 1.25e-5]", "X": [0.08711183009937726, 0.08734166778195929], "X_arb": "[0.0872267489406682699616134657445586258374070496 +/- 1.15e-4]", "A2": [0.7863650687197539, 0.789492606634888], "A2_arb": "[0.787928837677320950882531820952939023397432950 +/- 1.57e-3]", "steps": 378, "seconds": 1.4939075829461217}
{"c": [4.252999999999894, 4.254999999999894], "c_hex": ["0x1.103126e978cd9p+2", "0x1.1051eb851eb0ep+2"], "kind": "gt1", "N": 16, "E": [1.0102483129308215, 1.01027320673253], "E_arb": "[1.01026075983167577466031381557505183345674931 +/- 1.25e-5]", "X": [0.08701608752834829, 0.08723401260771711], "X_arb": "[0.0871250500680326986077658121055837221399685269 +/- 1.09e-4]", "A2": [0.7865115595884306, 0.7893226585035481], "A2_arb": "[0.787917109045989359533602118388416913750369778 +/- 1.41e-3]", "steps": 378, "seconds": 1.4759644996374846}
{"c": [4.254999999999894, 4.256999999999894], "c_hex": ["0x1.1051eb851eb0ep+2", "0x1.1072b020c4943p+2"], "kind": "gt1", "N": 16, "E": [1.0102392968645766, 1.0102643485884155], "E_arb": "[1.01025182272649607562329792274042883138577209 +/- 1.26e-5]", "X": [0.08692680916155776, 0.08711760284254352], "X_arb": "[0.0870222060020506453195851936362406116103677736 +/- 9.54e-5]", "A2": [0.7868861681400867, 0.7889484232529196], "A2_arb": "[0.787917295696503112738961794153873798204366926 +/- 1.04e-3]", "steps": 379, "seconds": 1.5264444584026933}
{"c": [4.256999999999894, 4.258999999999894], "c_hex": ["0x1.1072b020c4943p+2", "0x1.109374bc6a778p+2"], "kind": "gt1", "N": 16, "E": [1.0102302789043116, 1.0102554116673117], "E_arb": "[1.01024284528581161407962470472060763060028094 +/- 1.26e-5]", "X": [0.08682444475697024, 0.08703031096341307], "X_arb": "[0.0869273778601916541492845531239690838608150837 +/- 1.03e-4]", "A2": [0.7866067905511827, 0.7890864608294452], "A2_arb": "[0.787846625690313963218837347482080572032236974 +/- 1.24e-3]", "steps": 379, "seconds": 1.5068811252713203}
{"c": [4.258999999999894, 4.2609999999998935], "c_hex": ["0x1.109374bc6a778p+2", "0x1.10b43958105adp+2"], "kind": "gt1", "N": 16, "E": [1.0102212277087106, 1.010246427938454], "E_arb": "[1.01023382782358225550215136813858342160429811 +/- 1.27e-5]", "X": [0.08670857722564845, 0.0869538686656722], "X_arb": "[0.0868312229456603231968004214820150169484703288 +/- 1.23e-4]", "A2": [0.7860048743434289, 0.7895743527271535], "A2_arb": "[0.787789613535291169726693716516317448936750893 +/- 1.79e-3]", "steps": 379, "seconds": 1.5381425004452467}
{"c": [4.2609999999998935, 4.262999999999893], "c_hex": ["0x1.10b43958105adp+2", "0x1.10d4fdf3b63e2p+2"], "kind": "gt1", "N": 16, "E": [1.0102120980325238, 1.0102374432725287], "E_arb": "[1.01022477065252633057901858174241007180874926 +/- 1.27e-5]", "X": [0.08662531820910778, 0.086827535131497], "X_arb": "[0.0867264266703023954220926004963447302513791927 +/- 1.02e-4]", "A2": [0.786622922995044, 0.7890013856414918], "A2_arb": "[0.787812154318267894978099703378038772605048964 +/- 1.19e-3]", "steps": 380, "seconds": 1.5634556654840708}
{"c": [4.262999999999893, 4.264999999999893], "c_hex": ["0x1.10d4fdf3b63e2p+2", "0x1.10f5c28f5c217p+2"], "kind": "gt1", "N": 16, "E": [1.0102026818308558, 1.0102286663372926], "E_arb": "[1.01021567408407416410631074929618998688011679 +/- 1.30e-5]", "X": [0.08652295794921863, 0.08672527861607687], "X_arb": "[0.0866241182826477527890927038355239855876561640 +/- 1.02e-4]", "A2": [0.7866138112579739, 0.7890141326527904], "A2_arb": "[0.787813971955382163602745027459864890600193054 +/- 1.21e-3]", "steps": 380, "seconds": 1.5221718326210976}
{"c": [4.264999999999893, 4.266999999999893], "c_hex": ["0x1.10f5c28f5c217p+2", "0x1.1116872b0204cp+2"], "kind": "gt1", "N": 16, "E": [1.0101935002382678, 1.0102195766185056], "E_arb": "[1.01020653842838662031131890732757230197967145 +/- 1.31e-5]", "X": [0.08642260989350795, 0.08663335948668754], "X_arb": "[0.0865279846900977500859384878335980589923234070 +/- 1.06e-4]", "A2": [0.7864430464737902, 0.7890794147256326], "A2_arb": "[0.787761230599711387245589506090501250089226857 +/- 1.32e-3]", "steps": 380, "seconds": 1.558220542035997}
{"c": [4.266999999999893, 4.268999999999893], "c_hex": ["0x1.1116872b0204cp+2", "0x1.11374bc6a7e81p+2"], "kind": "gt1", "N": 16, "E": [1.0101842787113597, 1.0102104492772772], "E_arb": "[1.01019736399431840298285335523530285491422502 +/- 1.31e-5]", "X": [0.08631397959899367, 0.0865407888990958], "X_arb": "[0.0864273842490447433570465773983006753713344176 +/- 1.14e-4]", "A2": [0.7862093817089734, 0.7892921106682443], "A2_arb": "[0.787750746188608849732106683243614112843203056 +/- 1.55e-3]", "steps": 380, "seconds": 1.523404416628182}
{"c": [4.268999999999893, 4.270999999999892], "c_hex": ["0x1.11374bc6a7e81p+2", "0x1.115810624dcb6p+2"], "kind": "gt1", "N": 16, "E": [1.0101750183602272, 1.010201283818729], "E_arb": "[1.01018815108947814865507239622573868902763531 +/- 1.32e-5]", "X": [0.08621998183878492, 0.08644805446227073], "X_arb": "[0.0863340181505278294497705305869354881761179946 +/- 1.15e-4]", "A2": [0.7861141495869843, 0.7892373973064708], "A2_arb": "[0.787675773446727537236435697746983920404602461 +/- 1.57e-3]", "steps": 380, "seconds": 1.5442801248282194}
{"c": [4.270999999999892, 4.272999999999892], "c_hex": ["0x1.115810624dcb6p+2", "0x1.1178d4fdf3aebp+2"], "kind": "gt1", "N": 16, "E": [1.0101656715400258, 1.0101921285003395], "E_arb": "[1.01017890002018258017946056334361255291146092 +/- 1.33e-5]", "X": [0.08613412331677016, 0.08632415132213346], "X_arb": "[0.0862291373194518074121038515929059315567421187 +/- 9.51e-5]", "A2": [0.7866760687505445, 0.7887384297249227], "A2_arb": "[0.787707249237733618179580749950007495183278529 +/- 1.04e-3]", "steps": 381, "seconds": 1.5739527493715286}
{"c": [4.272999999999892, 4.274999999999892], "c_hex": ["0x1.1178d4fdf3aebp+2", "0x1.1199999999920p+2"], "kind": "gt1", "N": 16, "E": [1.0101563523158492, 1.0101828698671547], "E_arb": "[1.01016961109150187396162494093999108088177124 +/- 1.33e-5]", "X": [0.08602989873732751, 0.08622804357135778], "X_arb": "[0.0861289711543426530977141172725345441707629658 +/- 9.91e-5]", "A2": [0.7865489138928349, 0.7888460866704518], "A2_arb": "[0.787697500281643279912015439251043182859161430 +/- 1.15e-3]", "steps": 381, "seconds": 1.523460041731596}
{"c": [4.274999999999892, 4.276999999999892], "c_hex": ["0x1.1199999999920p+2", "0x1.11ba5e353f755p+2"], "kind": "gt1", "N": 16, "E": [1.0101469888785768, 1.0101735803359049], "E_arb": "[1.01016028460724085835114035875013713398779372 +/- 1.33e-5]", "X": [0.08591948276836055, 0.08614486477887305], "X_arb": "[0.0860321737736167945279712247633095879385662873 +/- 1.13e-4]", "A2": [0.7861305992165049, 0.789186594997829], "A2_arb": "[0.787658597107166934213662770672477823546731756 +/- 1.53e-3]", "steps": 381, "seconds": 1.4789803754538298}
{"c": [4.276999999999892, 4.278999999999892], "c_hex": ["0x1.11ba5e353f755p+2", "0x1.11db22d0e558ap+2"], "kind": "gt1", "N": 16, "E": [1.0101375427177541, 1.0101642990221054], "E_arb": "[1.01015092086992976710683729372470804703031426 +/- 1.34e-5]", "X": [0.08584159106636857, 0.08602954271169863], "X_arb": "[0.0859355668890336021223068190990064756082986413 +/- 9.40e-5]", "A2": [0.7866125337977361, 0.788625823014584], "A2_arb": "[0.787619178406159992681268649661634334130765368 +/- 1.01e-3]", "steps": 382, "seconds": 1.4987615002319217}
{"c": [4.278999999999892, 4.280999999999891], "c_hex": ["0x1.11db22d0e558ap+2", "0x1.11fbe76c8b3bfp+2"], "kind": "gt1", "N": 16, "E": [1.010128108039395, 1.0101549323223076], "E_arb": "[1.01014152018085113411584326682443433699247983 +/- 1.35e-5]", "X": [0.08573829210185986, 0.0859304875288218], "X_arb": "[0.0858343898153408334790751600678741468459088436 +/- 9.61e-5]", "A2": [0.7865540076513214, 0.788692790813403], "A2_arb": "[0.787623399232362267107474004202233054437893078 +/- 1.07e-3]", "steps": 382, "seconds": 1.4959505423903465}
{"c": [4.280999999999891, 4.282999999999891], "c_hex": ["0x1.11fbe76c8b3bfp+2", "0x1.121cac08311f4p+2"], "kind": "gt1", "N": 16, "E": [1.0101186282199273, 1.0101455374601611], "E_arb": "[1.01013208284004409331283019528581509288029846 +/- 1.35e-5]", "X": [0.08563466739027488, 0.08584320777353015], "X_arb": "[0.0857389375819025075302868759825803265941026468 +/- 1.05e-4]", "A2": [0.7862786274085025, 0.7888747757309846], "A2_arb": "[0.787576701569743625972436295837528843604714311 +/- 1.30e-3]", "steps": 382, "seconds": 1.4058501664549112}
{"c": [4.282999999999891, 4.284999999999891], "c_hex": ["0x1.121cac08311f4p+2", "0x1.123d70a3d7029p+2"], "kind": "gt1", "N": 16, "E": [1.010109107929169, 1.0101361103633923], "E_arb": "[1.01012260914628081981756436852920406120659724 +/- 1.36e-5]", "X": [0.0855271809972353, 0.08575239007346935], "X_arb": "[0.0856397855353523324013798307723524504766356009 +/- 1.13e-4]", "A2": [0.7860339865926422, 0.7890971049907738], "A2_arb": "[0.787565545791708027398113664468028505451016293 +/- 1.54e-3]", "steps": 382, "seconds": 1.4865672085434198}
{"c": [4.284999999999891, 4.286999999999891], "c_hex": ["0x1.123d70a3d7029p+2", "0x1.125e353f7ce5ep+2"], "kind": "gt1", "N": 16, "E": [1.0100995521261646, 1.0101266466680427], "E_arb": "[1.01011309939710362249186181498931923909315644 +/- 1.36e-5]", "X": [0.0854345213238482, 0.08566109194320938], "X_arb": "[0.0855478066335287897536643410933055472934531989 +/- 1.14e-4]", "A2": [0.7859365868318184, 0.7890431347224571], "A2_arb": "[0.787489860777137828142453421151377380813017752 +/- 1.56e-3]", "steps": 382, "seconds": 1.516023083589971}
{"c": [4.286999999999891, 4.2889999999998905], "c_hex": ["0x1.125e353f7ce5ep+2", "0x1.127ef9db22c93p+2"], "kind": "gt1", "N": 16, "E": [1.0100899638177732, 1.0101171439598147], "E_arb": "[1.01010355388879394039228013635769204245555459 +/- 1.36e-5]", "X": [0.08535463721068556, 0.08553919025803303], "X_arb": "[0.0854469137343593001193407481452521149824361081 +/- 9.23e-5]", "A2": [0.7865242249819371, 0.7884709225792419], "A2_arb": "[0.787497573780589447205987847197477474938180794 +/- 9.74e-4]", "steps": 382, "seconds": 1.5498185837641358}
{"c": [4.2889999999998905, 4.29099999999989], "c_hex": ["0x1.127ef9db22c93p+2", "0x1.129fbe76c8ac8p+2"], "kind": "gt1", "N": 16, "E": [1.010080273735374, 1.0101076720974531], "E_arb": "[1.01009397291641347786557904045177380166463745 +/- 1.37e-5]", "X": [0.08525413777411649, 0.08544384120014749], "X_arb": "[0.0853489894871319827163615728075057557386981824 +/- 9.49e-5]", "A2": [0.7864428083949286, 0.7885166247679418], "A2_arb": "[0.787479716581435176395009034691047709055413709 +/- 1.04e-3]", "steps": 383, "seconds": 1.5819230005145073}
{"c": [4.29099999999989, 4.29299999999989], "c_hex": ["0x1.129fbe76c8ac8p+2", "0x1.12c083126e8fdp+2"], "kind": "gt1", "N": 16, "E": [1.0100706309293963, 1.010098082618134], "E_arb": "[1.01008435677376528997854265280370127815284917 +/- 1.38e-5]", "X": [0.08514096294513582, 0.08535327220372202], "X_arb": "[0.0852471175744289221879059775979313036648912921 +/- 1.07e-4]", "A2": [0.786143597265722, 0.7888563337504042], "A2_arb": "[0.787499965508063090074825055841174508349438903 +/- 1.36e-3]", "steps": 383, "seconds": 1.7614129995927215}
{"c": [4.29299999999989, 4.29499999999989], "c_hex": ["0x1.12c083126e8fdp+2", "0x1.12e147ae14732p+2"], "kind": "gt1", "N": 16, "E": [1.0100609450357751, 1.0100884664711605], "E_arb": "[1.01007470575346788663808101639199391615937475 +/- 1.38e-5]", "X": [0.08504512489649696, 0.08527278343341152], "X_arb": "[0.0851589541649542387108513586467503265571342763 +/- 1.14e-4]", "A2": [0.7858203405338651, 0.7889698233810858], "A2_arb": "[0.787395081957475461886561475774578033327444754 +/- 1.58e-3]", "steps": 383, "seconds": 1.587044207379222}
{"c": [4.29499999999989, 4.29699999999989], "c_hex": ["0x1.12e147ae14732p+2", "0x1.13020c49ba567p+2"], "kind": "gt1", "N": 16, "E": [1.0100511789445468, 1.0100788613491256], "E_arb": "[1.01006502014683624937140290712023841529319790 +/- 1.39e-5]", "X": [0.08496125686949743, 0.08515992215482221], "X_arb": "[0.0850605895121598182228568949716269389576933582 +/- 9.94e-5]", "A2": [0.7862204778588994, 0.7885510766077125], "A2_arb": "[0.787385777233305973251116901173447682613963088 +/- 1.17e-3]", "steps": 384, "seconds": 1.634966584853828}
{"c": [4.29699999999989, 4.298999999999889], "c_hex": ["0x1.13020c49ba567p+2", "0x1.1322d0e56039cp+2"], "kind": "gt1", "N": 16, "E": [1.0100414184273496, 1.0100691820606624], "E_arb": "[1.01005530024400599356447196756396213462753924 +/- 1.39e-5]", "X": [0.08485131698103811, 0.08506267902681301], "X_arb": "[0.0849569980039255576775791247163847563978009715 +/- 1.06e-4]", "A2": [0.786079693036275, 0.7887736849588449], "A2_arb": "[0.787426688997559965858468113587207099270288305 +/- 1.35e-3]", "steps": 384, "seconds": 1.5973218344151974}
{"c": [4.298999999999889, 4.300999999999889], "c_hex": ["0x1.1322d0e56039cp+2", "0x1.13439581061d1p+2"], "kind": "gt1", "N": 16, "E": [1.010031620938859, 1.0100594717289637], "E_arb": "[1.01004554633391135019726178945259617237617783 +/- 1.40e-5]", "X": [0.08475187254646498, 0.08497572045360159], "X_arb": "[0.0848637965000332772543265320990731212577836589 +/- 1.12e-4]", "A2": [0.7858484874640396, 0.7888973103043954], "A2_arb": "[0.787372898884217475453845852596805813656093508 +/- 1.53e-3]", "steps": 384, "seconds": 1.509874084033072}
{"c": [4.300999999999889, 4.302999999999889], "c_hex": ["0x1.13439581061d1p+2", "0x1.13645a1cac006p+2"], "kind": "gt1", "N": 16, "E": [1.0100217863348748, 1.010049731073537], "E_arb": "[1.01003575870420600677204802672645266529327487 +/- 1.40e-5]", "X": [0.08464587254353799, 0.08488597489405521], "X_arb": "[0.0847659237187966027732850956659167469443921781 +/- 1.21e-4]", "A2": [0.7856091866903001, 0.789118818616436], "A2_arb": "[0.787364002653368040903000790164655618068985287 +/- 1.76e-3]", "steps": 384, "seconds": 1.5229999581351876}
{"c": [4.302999999999889, 4.304999999999889], "c_hex": ["0x1.13645a1cac006p+2", "0x1.13851eb851e3bp+2"], "kind": "gt1", "N": 16, "E": [1.010011924085283, 1.0100399511974771], "E_arb": "[1.01002593764137995617988762173058364816527177 +/- 1.41e-5]", "X": [0.08458057350975125, 0.08476747014895795], "X_arb": "[0.0846740218293546029004715463018392786131973693 +/- 9.35e-5]", "A2": [0.7862879755929905, 0.7883136358149795], "A2_arb": "[0.787300805703984919457936571886623382373034012 +/- 1.02e-3]", "steps": 384, "seconds": 1.5087253749370575}
{"c": [4.304999999999889, 4.3069999999998885], "c_hex": ["0x1.13851eb851e3bp+2", "0x1.13a5e353f7c70p+2"], "kind": "gt1", "N": 16, "E": [1.010001969293095, 1.0100301975682653], "E_arb": "[1.01001608343068026713965714563598134851889339 +/- 1.42e-5]", "X": [0.08448391558856823, 0.08467094702716792], "X_arb": "[0.0845774313078680764473220068812666474270111923 +/- 9.36e-5]", "A2": [0.7862768824086339, 0.7882890463695329], "A2_arb": "[0.787282964389083431452264086953957759515716973 +/- 1.01e-3]", "steps": 385, "seconds": 1.5015290835872293}
{"c": [4.3069999999998885, 4.308999999999888], "c_hex": ["0x1.13a5e353f7c70p+2", "0x1.13c6a7ef9daa5p+2"], "kind": "gt1", "N": 16, "E": [1.0099920399871258, 1.0100203527251932], "E_arb": "[1.01000619635615951882479460095634339020565629 +/- 1.42e-5]", "X": [0.08438188724349209, 0.08458602967575908], "X_arb": "[0.0844839584596255862020793225875960551820203262 +/- 1.03e-4]", "A2": [0.7859896204847223, 0.7884857611117675], "A2_arb": "[0.787237690798244927056162347030222917385649177 +/- 1.25e-3]", "steps": 385, "seconds": 1.6652219584211707}
{"c": [4.308999999999888, 4.310999999999888], "c_hex": ["0x1.13c6a7ef9daa5p+2", "0x1.13e76c8b438dap+2"], "kind": "gt1", "N": 16, "E": [1.0099820924190053, 1.0100104609823122], "E_arb": "[1.00999627670065869297911472744868138360761786 +/- 1.42e-5]", "X": [0.08427758180500654, 0.08449293919597746], "X_arb": "[0.0843852605004920028839544910804033506310161675 +/- 1.08e-4]", "A2": [0.7858314859330605, 0.7886537910598167], "A2_arb": "[0.787242638496438608212949183214458056100267116 +/- 1.42e-3]", "steps": 385, "seconds": 1.6814859164878726}
{"c": [4.310999999999888, 4.312999999999888], "c_hex": ["0x1.13e76c8b438dap+2", "0x1.14083126e970fp+2"], "kind": "gt1", "N": 16, "E": [1.0099721096439624, 1.010000539847676], "E_arb": "[1.00998632474581918415542088761387461839613119 +/- 1.43e-5]", "X": [0.08419836643299723, 0.0843850140991662], "X_arb": "[0.0842916902660817176822128195039808035249847543 +/- 9.34e-5]", "A2": [0.78618864737899, 0.7882135920432894], "A2_arb": "[0.787201119711139689831502154206626349618560625 +/- 1.02e-3]", "steps": 385, "seconds": 2.0591027922928333}
{"c": [4.312999999999888, 4.314999999999888], "c_hex": ["0x1.14083126e970fp+2", "0x1.1428f5c28f544p+2"], "kind": "gt1", "N": 16, "E": [1.0099620318023779, 1.0099906497417424], "E_arb": "[1.00997634077206009326711092059755107909505203 +/- 1.44e-5]", "X": [0.08409197864816079, 0.0842872138772181], "X_arb": "[0.0841895962626894463432548136048992683111299632 +/- 9.77e-5]", "A2": [0.7861129711229501, 0.7883689149232148], "A2_arb": "[0.787240943023082413980926259270337678653620300 +/- 1.13e-3]", "steps": 386, "seconds": 2.193429666571319}
{"c": [4.314999999999888, 4.316999999999887], "c_hex": ["0x1.1428f5c28f544p+2", "0x1.1449ba5e35379p+2"], "kind": "gt1", "N": 16, "E": [1.0099519802887766, 1.0099806698285947], "E_arb": "[1.00996632505868573130921781149958489873099774 +/- 1.44e-5]", "X": [0.08399022108543665, 0.08420889003051761], "X_arb": "[0.0840995555579771278648990457930760453963232925 +/- 1.10e-4]", "A2": [0.7857077664740376, 0.7886316270925041], "A2_arb": "[0.787169696783270914841366444414388653608969603 +/- 1.47e-3]", "steps": 386, "seconds": 2.2468889160081744}
{"c": [4.316999999999887, 4.318999999999887], "c_hex": ["0x1.1449ba5e35379p+2", "0x1.146a7ef9db1aep+2"], "kind": "gt1", "N": 16, "E": [1.0099418884545017, 1.009970667312867], "E_arb": "[1.00995627788368431653453684582483544639029622 +/- 1.44e-5]", "X": [0.08388293221155424, 0.08412244825312873], "X_arb": "[0.0840026902323414860836128038630272970378154767 +/- 1.20e-4]", "A2": [0.7854043633927578, 0.7889233206481953], "A2_arb": "[0.787163842020476458186037232560193956787405285 +/- 1.76e-3]", "steps": 386, "seconds": 2.226636459119618}
{"c": [4.318999999999887, 4.320999999999887], "c_hex": ["0x1.146a7ef9db1aep+2", "0x1.148b439580fe3p+2"], "kind": "gt1", "N": 16, "E": [1.0099317686705929, 1.0099606303773032], "E_arb": "[1.00994619952394804185149034357293016168228451 +/- 1.45e-5]", "X": [0.08381801123039088, 0.08400442120330277], "X_arb": "[0.0839112162168468294170226384527359799711251157 +/- 9.33e-5]", "A2": [0.7860963592667215, 0.7881208353193329], "A2_arb": "[0.787108597293027130155796508878470595448263966 +/- 1.02e-3]", "steps": 386, "seconds": 2.3195135425776243}
{"c": [4.320999999999887, 4.322999999999887], "c_hex": ["0x1.148b439580fe3p+2", "0x1.14ac083126e18p+2"], "kind": "gt1", "N": 16, "E": [1.0099215579081888, 1.0099506226020942], "E_arb": "[1.00993609025514154235057502622321016299567144 +/- 1.46e-5]", "X": [0.0837220553359565, 0.08391189325397128], "X_arb": "[0.0838169742949638828972680217582834986982404017 +/- 9.50e-5]", "A2": [0.7860293077868735, 0.7881328495353846], "A2_arb": "[0.787081078661129111201879574161264927430958779 +/- 1.06e-3]", "steps": 387, "seconds": 2.239047040231526}
{"c": [4.322999999999887, 4.3249999999998865], "c_hex": ["0x1.14ac083126e18p+2", "0x1.14ccccccccc4dp+2"], "kind": "gt1", "N": 16, "E": [1.0099113738567702, 1.0099405268467518], "E_arb": "[1.00992595035176110093278735398745120879981522 +/- 1.46e-5]", "X": [0.08362194511624632, 0.08382190940784254], "X_arb": "[0.0837219272620444224818969268381003688599108778 +/- 1.00e-4]", "A2": [0.7858658634475654, 0.7882594932314756], "A2_arb": "[0.787062678339520428485860396822968686181505513 +/- 1.20e-3]", "steps": 387, "seconds": 2.3233160404488444}
{"c": [4.3249999999998865, 4.326999999999886], "c_hex": ["0x1.14ccccccccc4dp+2", "0x1.14ed916872a82p+2"], "kind": "gt1", "N": 16, "E": [1.0099011631851667, 1.0099303969890674], "E_arb": "[1.00991578008711709754970968511526105036031915 +/- 1.47e-5]", "X": [0.08352896216967441, 0.0837221020166168], "X_arb": "[0.0836255320931455988712623196770470988489775700 +/- 9.66e-5]", "A2": [0.7859550548992115, 0.788161818250053], "A2_arb": "[0.787058436574632224539979416245022752700438865 +/- 1.11e-3]", "steps": 387, "seconds": 2.272802708670497}
{"c": [4.326999999999886, 4.328999999999886], "c_hex": ["0x1.14ed916872a82p+2", "0x1.150e5604188b7p+2"], "kind": "gt1", "N": 16, "E": [1.009890928116261, 1.0099202313504472], "E_arb": "[1.00990557973335411917186002228677270841615367 +/- 1.47e-5]", "X": [0.08342048312155809, 0.08364523886015804], "X_arb": "[0.0835328609908580590422672419726124770800622137 +/- 1.13e-4]", "A2": [0.7854650386164288, 0.7885766666825371], "A2_arb": "[0.787020852649482967244212506736731057419747491 +/- 1.56e-3]", "steps": 387, "seconds": 2.143115082755685}
{"c": [4.328999999999886, 4.330999999999886], "c_hex": ["0x1.150e5604188b7p+2", "0x1.152f1a9fbe6ecp+2"], "kind": "gt1", "N": 16, "E": [1.0098806230837274, 1.0099100760391304], "E_arb": "[1.00989534956142889889217614189520398289838508 +/- 1.48e-5]", "X": [0.08333808297061919, 0.08354118538409865], "X_arb": "[0.0834396341773589157653817195632253299984113365 +/- 1.02e-4]", "A2": [0.7857450117798359, 0.788234472437507], "A2_arb": "[0.786989742108671465420514273609771855449102484 +/- 1.25e-3]", "steps": 388, "seconds": 2.228087834082544}
{"c": [4.330999999999886, 4.332999999999886], "c_hex": ["0x1.152f1a9fbe6ecp+2", "0x1.154fdf3b64521p+2"], "kind": "gt1", "N": 16, "E": [1.0098703273311609, 1.0098998523510871], "E_arb": "[1.00988508984112396262018245403240450988175959 +/- 1.48e-5]", "X": [0.083234703501492, 0.08344949456170818], "X_arb": "[0.0833420990316000877620569939924797739376361772 +/- 1.08e-4]", "A2": [0.7855860168095139, 0.7884159534262771], "A2_arb": "[0.787000985117895555366958714475102799094702145 +/- 1.42e-3]", "steps": 388, "seconds": 2.1668100003153086}
{"c": [4.332999999999886, 4.334999999999885], "c_hex": ["0x1.154fdf3b64521p+2", "0x1.1570a3d70a356p+2"], "kind": "gt1", "N": 16, "E": [1.0098599989936883, 1.0098896026885158], "E_arb": "[1.00987480084110212087509116364045175856415710 +/- 1.49e-5]", "X": [0.08313244119873309, 0.08336930450278637], "X_arb": "[0.0832508728507597239134534010246178214110497653 +/- 1.19e-4]", "A2": [0.785221024729705, 0.7886874972432424], "A2_arb": "[0.786954260986473733633165678156978872525120429 +/- 1.74e-3]", "steps": 388, "seconds": 2.115709500387311}
{"c": [4.334999999999885, 4.336999999999885], "c_hex": ["0x1.1570a3d70a356p+2", "0x1.15916872b018bp+2"], "kind": "gt1", "N": 16, "E": [1.0098496404327995, 1.0098793252247968], "E_arb": "[1.00986448282879816100149832716803731316619550 +/- 1.49e-5]", "X": [0.08306730556175355, 0.0832561235574031], "X_arb": "[0.0831617145595783284629930650583586446211448093 +/- 9.45e-5]", "A2": [0.7858374359513739, 0.7879407023958388], "A2_arb": "[0.786889069173606374708081572583786986022212939 +/- 1.06e-3]", "steps": 388, "seconds": 2.206826791167259}
{"c": [4.336999999999885, 4.338999999999885], "c_hex": ["0x1.15916872b018bp+2", "0x1.15b22d0e55fc0p+2"], "kind": "gt1", "N": 16, "E": [1.0098391914500167, 1.0098690806910229], "E_arb": "[1.00985413607051986804697456072491662485773360 +/- 1.50e-5]", "X": [0.08297382790508594, 0.08316470502266089], "X_arb": "[0.0830692664638734168904900158820650742261910841 +/- 9.55e-5]", "A2": [0.7857847748280209, 0.7879286568575072], "A2_arb": "[0.786856715842764027519094934767143295472712642 +/- 1.08e-3]", "steps": 389, "seconds": 1.9149739174172282}
{"c": [4.338999999999885, 4.340999999999885], "c_hex": ["0x1.15b22d0e55fc0p+2", "0x1.15d2f1a9fbdf5p+2"], "kind": "gt1", "N": 16, "E": [1.0098286503057508, 1.0098588713570837], "E_arb": "[1.00984376083141718627527900394165827670383442 +/- 1.52e-5]", "X": [0.08287254003163372, 0.08307527935891207], "X_arb": "[0.0829739096952728944168231328993946688244614799 +/- 1.02e-4]", "A2": [0.7856080350832033, 0.7880989404150005], "A2_arb": "[0.786853487749101884329685563795000899446463206 +/- 1.25e-3]", "steps": 389, "seconds": 1.9503277922049165}
{"c": [4.340999999999885, 4.3429999999998845], "c_hex": ["0x1.15d2f1a9fbdf5p+2", "0x1.15f3b645a1c2ap+2"], "kind": "gt1", "N": 16, "E": [1.0098182020567474, 1.0098485126941896], "E_arb": "[1.00983335737546860890890471800326624178347634 +/- 1.52e-5]", "X": [0.08278078559545538, 0.08297193520196308], "X_arb": "[0.0828763603987092289265783695661320607806210223 +/- 9.56e-5]", "A2": [0.7857900605295197, 0.7879550172465443], "A2_arb": "[0.786872538888031937896856077313885385960346167 +/- 1.09e-3]", "steps": 389, "seconds": 1.989921124652028}
{"c": [4.3429999999998845, 4.344999999999884], "c_hex": ["0x1.15f3b645a1c2ap+2", "0x1.16147ae147a5fp+2"], "kind": "gt1", "N": 16, "E": [1.0098077325691694, 1.0098381193619284], "E_arb": "[1.00982292596554896070269185758506732562425861 +/- 1.52e-5]", "X": [0.08267449929177442, 0.08289304306923867], "X_arb": "[0.0827837711805065430790274495960559802570999299 +/- 1.10e-4]", "A2": [0.7853689228215553, 0.7883235357696433], "A2_arb": "[0.786846229295599321299997754127367013534221571 +/- 1.48e-3]", "steps": 389, "seconds": 2.035064042545855}
{"c": [4.344999999999884, 4.346999999999884], "c_hex": ["0x1.16147ae147a5fp+2", "0x1.16353f7ced894p+2"], "kind": "gt1", "N": 16, "E": [1.009797197561299, 1.009827736165407], "E_arb": "[1.00981246686335300199498462338042720136763743 +/- 1.53e-5]", "X": [0.08258583066926702, 0.08280225882926871], "X_arb": "[0.0826940447492678688512791087483545674197900597 +/- 1.09e-4]", "A2": [0.785353103466437, 0.7882349978856981], "A2_arb": "[0.786794050676067549492336697184957878163738831 +/- 1.45e-3]", "steps": 390, "seconds": 1.9377128751948476}
{"c": [4.346999999999884, 4.348999999999884], "c_hex": ["0x1.16353f7ced894p+2", "0x1.16560418936c9p+2"], "kind": "gt1", "N": 16, "E": [1.0097866624705358, 1.0098172981882714], "E_arb": "[1.00980198032940351257421654433341548749946797 +/- 1.54e-5]", "X": [0.08249990710675392, 0.08270199619102261], "X_arb": "[0.0826009516488882628926898869426878794478594178 +/- 1.02e-4]", "A2": [0.7855316924755877, 0.7880189705497014], "A2_arb": "[0.786775331512644612102860170971856781839569919 +/- 1.25e-3]", "steps": 390, "seconds": 2.0861907079815865}
{"c": [4.348999999999884, 4.350999999999884], "c_hex": ["0x1.16560418936c9p+2", "0x1.1676c8b4394fep+2"], "kind": "gt1", "N": 16, "E": [1.0097761105758372, 1.0098068226704366], "E_arb": "[1.00979146662313700177332079208515009564111676 +/- 1.54e-5]", "X": [0.08239848414772272, 0.08262339534534255], "X_arb": "[0.0825109397465326337374446881664127310257300270 +/- 1.13e-4]", "A2": [0.785154247385884, 0.7883036343105175], "A2_arb": "[0.786728940848200789525345163860462398159548492 +/- 1.58e-3]", "steps": 390, "seconds": 2.1158828334882855}
{"c": [4.350999999999884, 4.352999999999883], "c_hex": ["0x1.1676c8b4394fep+2", "0x1.16978d4fdf333p+2"], "kind": "gt1", "N": 16, "E": [1.0097655216180619, 1.0097963303875712], "E_arb": "[1.00978092600281649699681454650496504843874362 +/- 1.55e-5]", "X": [0.08232649782796869, 0.08251468622682043], "X_arb": "[0.0824205920273945594060243461893021676994618872 +/- 9.41e-5]", "A2": [0.7856358154962935, 0.7877380320710063], "A2_arb": "[0.786686923783649867177321642511061469921849793 +/- 1.06e-3]", "steps": 390, "seconds": 2.1052546249702573}
{"c": [4.352999999999883, 4.354999999999883], "c_hex": ["0x1.16978d4fdf333p+2", "0x1.16b851eb85168p+2"], "kind": "gt1", "N": 16, "E": [1.0097548474849811, 1.0097858699661912], "E_arb": "[1.00977035872558624735435053224200572028806936 +/- 1.56e-5]", "X": [0.08223345840168825, 0.0824248806492417], "X_arb": "[0.0823291695254649684013464109039540956047129797 +/- 9.58e-5]", "A2": [0.7855680465101194, 0.7877456086308976], "A2_arb": "[0.786656827570508465614823793965377291762116591 +/- 1.09e-3]", "steps": 391, "seconds": 2.03584145847708}
{"c": [4.354999999999883, 4.356999999999883], "c_hex": ["0x1.16b851eb85168p+2", "0x1.16d916872af9dp+2"], "kind": "gt1", "N": 16, "E": [1.0097442090935345, 1.0097753210013796], "E_arb": "[1.00975976504745706083006907085947322669832080 +/- 1.56e-5]", "X": [0.08213350754064705, 0.082339991318094], "X_arb": "[0.0822367494293705261632545061390763441301103217 +/- 1.04e-4]", "A2": [0.7853306657376369, 0.7879449756215755], "A2_arb": "[0.786637820679606228592789368902689997099648440 +/- 1.31e-3]", "steps": 391, "seconds": 1.9989933744072914}
{"c": [4.356999999999883, 4.358999999999883], "c_hex": ["0x1.16d916872af9dp+2", "0x1.16f9db22d0dd2p+2"], "kind": "gt1", "N": 16, "E": [1.0097335444817022, 1.0097647459648846], "E_arb": "[1.00974914522329346696346461742122973598655576 +/- 1.57e-5]", "X": [0.08204356899191653, 0.08223715935205722], "X_arb": "[0.0821403641719868820908848144694989251838490268 +/- 9.68e-5]", "A2": [0.7855342111163452, 0.7877821463719274], "A2_arb": "[0.786658178744136372838155306909080684195613434 +/- 1.13e-3]", "steps": 391, "seconds": 1.97828908264637}
{"c": [4.358999999999883, 4.3609999999998825], "c_hex": ["0x1.16f9db22d0dd2p+2", "0x1.171a9fbe76c07p+2"], "kind": "gt1", "N": 16, "E": [1.0097230988578114, 1.0097539001559923], "E_arb": "[1.00973849950690192214536385441491934047900579 +/- 1.55e-5]", "X": [0.08194871093446349, 0.08215316378432078], "X_arb": "[0.0820509373593921375235727021949049080710049451 +/- 1.03e-4]", "A2": [0.7853282276802656, 0.7878988331787424], "A2_arb": "[0.786613530429504025396387492112389370749778000 +/- 1.29e-3]", "steps": 391, "seconds": 2.143711625598371}
{"c": [4.3609999999998825, 4.362999999999882], "c_hex": ["0x1.171a9fbe76c07p+2", "0x1.173b645a1ca3cp+2"], "kind": "gt1", "N": 16, "E": [1.0097123878115302, 1.009743268490238], "E_arb": "[1.00972782815088416867733599806877485228409002 +/- 1.55e-5]", "X": [0.08185135044354623, 0.08207346314097537], "X_arb": "[0.0819624067922608024286823058557501321404521790 +/- 1.12e-4]", "A2": [0.7850181232465614, 0.7881054432623273], "A2_arb": "[0.786561783254444422396875989884878197035073270 +/- 1.55e-3]", "steps": 391, "seconds": 2.121081041172147}
{"c": [4.362999999999882, 4.364999999999882], "c_hex": ["0x1.173b645a1ca3cp+2", "0x1.175c28f5c2871p+2"], "kind": "gt1", "N": 16, "E": [1.0097016176971312, 1.009732645116386], "E_arb": "[1.00971713140675863861265053431309405343854736 +/- 1.56e-5]", "X": [0.08177219331553554, 0.08197263605136709], "X_arb": "[0.0818724146834513177711102039170359629401874037 +/- 1.01e-4]", "A2": [0.7852999414349929, 0.7877506838154539], "A2_arb": "[0.786525312625223435564409465870054046585738828 +/- 1.23e-3]", "steps": 392, "seconds": 2.2180587500333786}
{"c": [4.364999999999882, 4.366999999999882], "c_hex": ["0x1.175c28f5c2871p+2", "0x1.177ced91686a6p+2"], "kind": "gt1", "N": 16, "E": [1.009690856543525, 1.0097219625063443], "E_arb": "[1.00970640952493472560050819333355055101639982 +/- 1.56e-5]", "X": [0.08167378876757338, 0.08188902538878921], "X_arb": "[0.0817814070781813015978476845892463372532449995 +/- 1.08e-4]", "A2": [0.7850545749281497, 0.7879459569851368], "A2_arb": "[0.786500265956643245931248541987213668227344045 +/- 1.45e-3]", "steps": 392, "seconds": 1.9025103328749537}
{"c": [4.366999999999882, 4.368999999999882], "c_hex": ["0x1.177ced91686a6p+2", "0x1.179db22d0e4dbp+2"], "kind": "gt1", "N": 16, "E": [1.0096800827553354, 1.009711242754077], "E_arb": "[1.00969566275470618314284458237834584911121610 +/- 1.56e-5]", "X": [0.08159848176852258, 0.08178635289628669], "X_arb": "[0.0816924173324046365955386828767147415564545232 +/- 9.40e-5]", "A2": [0.7854041862857081, 0.7875099922940388], "A2_arb": "[0.786457089289873507617873170461083570078118099 +/- 1.06e-3]", "steps": 392, "seconds": 2.0835800832137465}
{"c": [4.368999999999882, 4.370999999999881], "c_hex": ["0x1.179db22d0e4dbp+2", "0x1.17be76c8b4310p+2"], "kind": "gt1", "N": 16, "E": [1.0096692129013214, 1.009700569787192], "E_arb": "[1.00968489134425666046729714989637261777218378 +/- 1.57e-5]", "X": [0.08150302423756524, 0.08169979255613923], "X_arb": "[0.0816014083968522252114650025518683388591423549 +/- 9.84e-5]", "A2": [0.7852620883404843, 0.7876078819372444], "A2_arb": "[0.786434985138864391758970204830335760367656352 +/- 1.18e-3]", "steps": 393, "seconds": 2.0708894999697804}
{"c": [4.370999999999881, 4.372999999999881], "c_hex": ["0x1.17be76c8b4310p+2", "0x1.17df3b645a145p+2"], "kind": "gt1", "N": 16, "E": [1.0096583634685792, 1.0096898276127515], "E_arb": "[1.00967409554066536106083784073202375488621371 +/- 1.58e-5]", "X": [0.08140584077775731, 0.0816147714692996], "X_arb": "[0.0815103061235284621302896323414875346504029798 +/- 1.05e-4]", "A2": [0.7850639041427228, 0.7877666959249354], "A2_arb": "[0.786415300033829088183956532906406823625164206 +/- 1.36e-3]", "steps": 393, "seconds": 2.251711416989565}
{"c": [4.372999999999881, 4.374999999999881], "c_hex": ["0x1.17df3b645a145p+2", "0x1.17fffffffff7ap+2"], "kind": "gt1", "N": 16, "E": [1.0096474994507656, 1.0096790517290104], "E_arb": "[1.00966327558988806404300108018719147304535693 +/- 1.58e-5]", "X": [0.081316750136878, 0.08151318410700972], "X_arb": "[0.0814149671219438626722663176559546071811175813 +/- 9.83e-5]", "A2": [0.7852653987573741, 0.7876104542882698], "A2_arb": "[0.786437926522821977213667766958644432257161293 +/- 1.18e-3]", "steps": 393, "seconds": 2.176333624869585}
{"c": [4.374999999999881, 4.376999999999881], "c_hex": ["0x1.17fffffffff7ap+2", "0x1.1820c49ba5dafp+2"], "kind": "gt1", "N": 16, "E": [1.0096366098991247, 1.0096682535745953], "E_arb": "[1.00965243173685992769990863294863307883734409 +/- 1.59e-5]", "X": [0.08122326986355707, 0.08143057100275564], "X_arb": "[0.0813269204331563600956958522264776170785490692 +/- 1.04e-4]", "A2": [0.785059322530903, 0.7877241599423335], "A2_arb": "[0.786391741236618303973348526478598090631954502 +/- 1.34e-3]", "steps": 393, "seconds": 2.0541136655956507}
{"c": [4.376999999999881, 4.3789999999998805], "c_hex": ["0x1.1820c49ba5dafp+2", "0x1.184189374bbe4p+2"], "kind": "gt1", "N": 16, "E": [1.0096256972383097, 1.0096574312123365], "E_arb": "[1.00964156422532312297827522017016775584022547 +/- 1.59e-5]", "X": [0.08113346292778223, 0.081347829608903], "X_arb": "[0.0812406462683426165158588356852476707707469299 +/- 1.08e-4]", "A2": [0.7848923811065375, 0.7877672760945914], "A2_arb": "[0.786329828600564446742164695740643953286891652 +/- 1.44e-3]", "steps": 393, "seconds": 2.108064791187644}
{"c": [4.3789999999998805, 4.38099999999988], "c_hex": ["0x1.184189374bbe4p+2", "0x1.18624dd2f1a19p+2"], "kind": "gt1", "N": 16, "E": [1.0096147708811023, 1.0096465757148276], "E_arb": "[1.00963067329796506157362169204621592956160236 +/- 1.60e-5]", "X": [0.08105656930072058, 0.08125015507314262], "X_arb": "[0.0811533621869315994964405005395104921306900291 +/- 9.68e-5]", "A2": [0.7851406315839317, 0.7874173228682827], "A2_arb": "[0.786278977226107154517294875308293766530629618 +/- 1.14e-3]", "steps": 393, "seconds": 2.438456041738391}
{"c": [4.38099999999988, 4.38299999999988], "c_hex": ["0x1.18624dd2f1a19p+2", "0x1.1883126e9784ep+2"], "kind": "gt1", "N": 16, "E": [1.0096037877081923, 1.0096357306845563], "E_arb": "[1.00961975919637433720507816412582181289100180 +/- 1.60e-5]", "X": [0.0809458678427388, 0.08116733851603453], "X_arb": "[0.0810566031793866686077436848929375157861598755 +/- 1.11e-4]", "A2": [0.7847790709149309, 0.7878643139176464], "A2_arb": "[0.786321692416288728780326658577940852946097086 +/- 1.55e-3]", "steps": 394, "seconds": 2.3428060421720147}
{"c": [4.38299999999988, 4.38499999999988], "c_hex": ["0x1.1883126e9784ep+2", "0x1.18a3d70a3d683p+2"], "kind": "gt1", "N": 16, "E": [1.009592809889606, 1.0096248344326382], "E_arb": "[1.00960882216112218157829426960864148332146854 +/- 1.61e-5]", "X": [0.08085117393945153, 0.08108904700203938], "X_arb": "[0.0809701104707454583511243966898137863492607894 +/- 1.19e-4]", "A2": [0.7844801269140065, 0.7880525028314356], "A2_arb": "[0.786266314872721015687709163531566136943446186 +/- 1.79e-3]", "steps": 394, "seconds": 1.9382527498528361}
{"c": [4.38499999999988, 4.38699999999988], "c_hex": ["0x1.18a3d70a3d683p+2", "0x1.18c49ba5e34b8p+2"], "kind": "gt1", "N": 16, "E": [1.009581759032686, 1.0096139658304983], "E_arb": "[1.00959786243159226445236947652341715999371979 +/- 1.62e-5]", "X": [0.08078763861854005, 0.08098447652437266], "X_arb": "[0.0808860575714563571844872018130202941419924623 +/- 9.85e-5]", "A2": [0.7850106344844826, 0.7873659815700232], "A2_arb": "[0.786188308027252914199183292310910188424849428 +/- 1.18e-3]", "steps": 395, "seconds": 2.014688958413899}
{"c": [4.38699999999988, 4.388999999999879], "c_hex": ["0x1.18c49ba5e34b8p+2", "0x1.18e56041892edp+2"], "kind": "gt1", "N": 16, "E": [1.0095707340759197, 1.0096030264163698], "E_arb": "[1.00958688024614472841213062495073127693672660 +/- 1.62e-5]", "X": [0.08069337950644578, 0.08090197739341307], "X_arb": "[0.0807976784499294199275649188063034243097003354 +/- 1.05e-4]", "A2": [0.7848021615456707, 0.7875059393511074], "A2_arb": "[0.786154050448388987825314506004379863222322650 +/- 1.36e-3]", "steps": 395, "seconds": 1.98418387491256}
{"c": [4.388999999999879, 4.390999999999879], "c_hex": ["0x1.18e56041892edp+2", "0x1.190624dd2f122p+2"], "kind": "gt1", "N": 16, "E": [1.0095596845162482, 1.009592067167817], "E_arb": "[1.00957587584203251690907745552314463180016975 +/- 1.62e-5]", "X": [0.08060042457163367, 0.08079967725706745], "X_arb": "[0.0807000509143505661956094288670939100606830080 +/- 9.97e-5]", "A2": [0.784993700435298, 0.7874287865156662], "A2_arb": "[0.786211243475482068756890998363848391854322419 +/- 1.22e-3]", "steps": 395, "seconds": 1.9107242496684194}
{"c": [4.390999999999879, 4.392999999999879], "c_hex": ["0x1.190624dd2f122p+2", "0x1.1926e978d4f57p+2"], "kind": "gt1", "N": 16, "E": [1.009548612667539, 1.00958108624351], "E_arb": "[1.00956484945552455480659024177411630775817366 +/- 1.63e-5]", "X": [0.08050796445928217, 0.08071859628540344], "X_arb": "[0.0806132803723428088996182027520823128183219853 +/- 1.06e-4]", "A2": [0.7847779848434844, 0.7875506447217311], "A2_arb": "[0.786164314782607774028684649368534903886093965 +/- 1.39e-3]", "steps": 395, "seconds": 2.0291528329253197}
{"c": [4.392999999999879, 4.394999999999879], "c_hex": ["0x1.1926e978d4f57p+2", "0x1.1947ae147ad8cp+2"], "kind": "gt1", "N": 16, "E": [1.0095375182680382, 1.0095700843753748], "E_arb": "[1.00955380132170636338926984304921479821797073 +/- 1.63e-5]", "X": [0.08041983220603864, 0.08063697358746537], "X_arb": "[0.0805284028967520109376527531052708424330459193 +/- 1.09e-4]", "A2": [0.7846163561247712, 0.7875842810339428], "A2_arb": "[0.786100318579356972927362817163461274790844736 +/- 1.49e-3]", "steps": 395, "seconds": 1.9669035002589226}
{"c": [4.394999999999879, 4.396999999999879], "c_hex": ["0x1.1947ae147ad8cp+2", "0x1.196872b020bc1p+2"], "kind": "gt1", "N": 16, "E": [1.0095264026826163, 1.009559060666653], "E_arb": "[1.00954273167463449306502269728543072501038912 +/- 1.64e-5]", "X": [0.08032155934942856, 0.08055541093294488], "X_arb": "[0.0804384851411867156885104824063419299231786302 +/- 1.17e-4]", "A2": [0.78435460828635, 0.7878194617210572], "A2_arb": "[0.786087035003703575413544862063670501760561133 +/- 1.74e-3]", "steps": 395, "seconds": 1.9395173750817776}
{"c": [4.396999999999879, 4.398999999999878], "c_hex": ["0x1.196872b020bc1p+2", "0x1.1989374bc69f6p+2"], "kind": "gt1", "N": 16, "E": [1.0095152217309924, 1.0095480597636592], "E_arb": "[1.00953164074732573547180644372470522095090212 +/- 1.65e-5]", "X": [0.08024391261348364, 0.08045901195920717], "X_arb": "[0.0803514622863454018684853849268978708321995030 +/- 1.08e-4]", "A2": [0.7845954484836322, 0.7874979843617251], "A2_arb": "[0.786046716422678687028317227901913212187690146 +/- 1.46e-3]", "steps": 396, "seconds": 1.9630386251956224}
{"c": [4.398999999999878, 4.400999999999878], "c_hex": ["0x1.1989374bc69f6p+2", "0x1.19a9fbe76c82bp+2"], "kind": "gt1", "N": 16, "E": [1.0095040969859868, 1.0095369605574354], "E_arb": "[1.00952052877171111721557874438619817342614793 +/- 1.65e-5]", "X": [0.08014559397199067, 0.08037925147297562], "X_arb": "[0.0802624227224831394832695713531449291337732696 +/- 1.17e-4]", "A2": [0.7842962653270332, 0.7877593618544453], "A2_arb": "[0.786027813590739306276952837638849091451628248 +/- 1.74e-3]", "steps": 396, "seconds": 2.0870601246133447}
{"c": [4.400999999999878, 4.402999999999878], "c_hex": ["0x1.19a9fbe76c82bp+2", "0x1.19cac08312660p+2"], "kind": "gt1", "N": 16, "E": [1.0094928691539917, 1.0095259228015907], "E_arb": "[1.00950939597779123264392587398508690260623102 +/- 1.66e-5]", "X": [0.08003405036803027, 0.08027555502545453], "X_arb": "[0.0801548026967423924171699224841196198780362722 +/- 1.21e-4]", "A2": [0.7843539832521954, 0.7880310399434266], "A2_arb": "[0.786192511597810984863669505743852995171407617 +/- 1.84e-3]", "steps": 397, "seconds": 2.080220083706081}
{"c": [4.402999999999878, 4.404999999999878], "c_hex": ["0x1.19cac08312660p+2", "0x1.19eb851eb8495p+2"], "kind": "gt1", "N": 16, "E": [1.009481678657433, 1.0095148065386716], "E_arb": "[1.00949824259805235741722054957480476301378378 +/- 1.66e-5]", "X": [0.07998611980304907, 0.08019805419497666], "X_arb": "[0.0800920869990128697954784823598370192552673540 +/- 1.06e-4]", "A2": [0.784512790768985, 0.7873234389458043], "A2_arb": "[0.785918114857394655969417401519349750817645109 +/- 1.41e-3]", "steps": 397, "seconds": 2.014718917198479}
{"c": [4.404999999999878, 4.4069999999998775], "c_hex": ["0x1.19eb851eb8495p+2", "0x1.1a0c49ba5e2cap+2"], "kind": "gt1", "N": 16, "E": [1.0094704139157618, 1.0095037238013853], "E_arb": "[1.00948706885857361117157894674900728872792348 +/- 1.67e-5]", "X": [0.07989399011461695, 0.08009662489070449], "X_arb": "[0.0799953075026607212172349445272863224878550157 +/- 1.02e-4]", "A2": [0.7847069792885216, 0.7872519532908978], "A2_arb": "[0.785979466289709668989428901838793184539212467 +/- 1.28e-3]", "steps": 397, "seconds": 2.0736641250550747}
{"c": [4.4069999999998775, 4.408999999999877], "c_hex": ["0x1.1a0c49ba5e2cap+2", "0x1.1a2d0e56040ffp+2"], "kind": "gt1", "N": 16, "E": [1.0094591745492723, 1.009492575426828], "E_arb": "[1.00947587498805002596573328756337309990276634 +/- 1.68e-5]", "X": [0.07980291568506255, 0.08001681465989717], "X_arb": "[0.0799098651724798604365753982166621275228218303 +/- 1.07e-4]", "A2": [0.7844899942419629, 0.7873721597815945], "A2_arb": "[0.785931077011778630278506589952314440183419755 +/- 1.45e-3]", "steps": 397, "seconds": 2.082190750166774}
{"c": [4.408999999999877, 4.410999999999877], "c_hex": ["0x1.1a2d0e56040ffp+2", "0x1.1a4dd2f1a9f34p+2"], "kind": "gt1", "N": 16, "E": [1.0094479145513373, 1.00948140787488], "E_arb": "[1.00946466121310858437556587166241353799269921 +/- 1.68e-5]", "X": [0.07971621814098567, 0.07993643659992075], "X_arb": "[0.0798263273704532173524929180639579413420292435 +/- 1.11e-4]", "A2": [0.7843285506706995, 0.7874021134658796], "A2_arb": "[0.785865332068289551692968854828099491301301803 +/- 1.54e-3]", "steps": 397, "seconds": 1.8656487502157688}
{"c": [4.410999999999877, 4.412999999999877], "c_hex": ["0x1.1a4dd2f1a9f34p+2", "0x1.1a6e978d4fd69p+2"], "kind": "gt1", "N": 16, "E": [1.0094366237702799, 1.0094702317484763], "E_arb": "[1.00945342775937798501453944409659748199366244 +/- 1.69e-5]", "X": [0.07961961374676987, 0.07985573829715337], "X_arb": "[0.0797376760219616198657998212703568264235859530 +/- 1.19e-4]", "A2": [0.7840758303609828, 0.7876270206834518], "A2_arb": "[0.785851425522217314378648853647381328836155655 +/- 1.78e-3]", "steps": 397, "seconds": 1.930845208466053}
{"c": [4.412999999999877, 4.414999999999877], "c_hex": ["0x1.1a6e978d4fd69p+2", "0x1.1a8f5c28f5b9ep+2"], "kind": "gt1", "N": 16, "E": [1.0094253215843092, 1.0094590281186484], "E_arb": "[1.00944217485147890394620825115850889617777602 +/- 1.69e-5]", "X": [0.07952572636292536, 0.07978002789047318], "X_arb": "[0.0796528771266992751206891175764829210826894802 +/- 1.28e-4]", "A2": [0.7837528052222037, 0.7878492591006504], "A2_arb": "[0.785801032161427098633380752419881401487727213 +/- 2.05e-3]", "steps": 397, "seconds": 1.9721653331071138}
{"c": [4.414999999999877, 4.416999999999876], "c_hex": ["0x1.1a8f5c28f5b9ep+2", "0x1.1ab020c49b9d3p+2"], "kind": "gt1", "N": 16, "E": [1.00941398914658, 1.0094478162793483], "E_arb": "[1.00943090271296424382715316465195908636237555 +/- 1.70e-5]", "X": [0.07945191103478362, 0.07967839102254302], "X_arb": "[0.0795651510286633277965092821533797193855058677 +/- 1.14e-4]", "A2": [0.7841479400317335, 0.7874133046184295], "A2_arb": "[0.785780622325081483930585524233673751935756503 +/- 1.64e-3]", "steps": 398, "seconds": 1.9966783756390214}
{"c": [4.416999999999876, 4.418999999999876], "c_hex": ["0x1.1ab020c49b9d3p+2", "0x1.1ad0e56041808p+2"], "kind": "gt1", "N": 16, "E": [1.0094026014226722, 1.0094366217100599], "E_arb": "[1.00941961156636598095871270953588131172194490 +/- 1.71e-5]", "X": [0.07936190849398389, 0.07959248762961599], "X_arb": "[0.0794771980617999406094833086673494193712975086 +/- 1.16e-4]", "A2": [0.7840798522131055, 0.7874484442738298], "A2_arb": "[0.785764148243467605911458152953077327588559215 +/- 1.69e-3]", "steps": 399, "seconds": 1.9552546245977283}
{"c": [4.418999999999876, 4.420999999999876], "c_hex": ["0x1.1ad0e56041808p+2", "0x1.1af1a9fbe763dp+2"], "kind": "gt1", "N": 16, "E": [1.0093912556936373, 1.009425347572753], "E_arb": "[1.00940830163319518893022463778408844389119188 +/- 1.71e-5]", "X": [0.07929113729848564, 0.07950199719700166], "X_arb": "[0.0793965672477436416945944405878925154171980716 +/- 1.06e-4]", "A2": [0.7842816618964263, 0.7870714348124297], "A2_arb": "[0.785676548354427988254029696906332774507626235 +/- 1.40e-3]", "steps": 399, "seconds": 2.105512084439397}
{"c": [4.420999999999876, 4.422999999999876], "c_hex": ["0x1.1af1a9fbe763dp+2", "0x1.1b126e978d472p+2"], "kind": "gt1", "N": 16, "E": [1.009379884335088, 1.0094140619326584], "E_arb": "[1.00939697313387311560061648269193356947803427 +/- 1.71e-5]", "X": [0.07919688258190359, 0.07940408705386616], "X_arb": "[0.0793004848178848689664975618973658693387402181 +/- 1.04e-4]", "A2": [0.7844000760173934, 0.7870868218828969], "A2_arb": "[0.785743448950145094054924125167711047081637724 +/- 1.35e-3]", "steps": 399, "seconds": 2.1221732506528497}
{"c": [4.422999999999876, 4.4249999999998755], "c_hex": ["0x1.1b126e978d472p+2", "0x1.1b333333332a7p+2"], "kind": "gt1", "N": 16, "E": [1.0093684899788717, 1.0094027625970379], "E_arb": "[1.00938562628795490575437295468735726429049586 +/- 1.72e-5]", "X": [0.07910837934667542, 0.07932480573816467], "X_arb": "[0.0792165925424200485640833727671717314212437016 +/- 1.09e-4]", "A2": [0.7842084892442108, 0.7871738527070741], "A2_arb": "[0.785691170975642419478347290531263323097654008 +/- 1.49e-3]", "steps": 399, "seconds": 2.06307833455503}
{"c": [4.4249999999998755, 4.426999999999875], "c_hex": ["0x1.1b333333332a7p+2", "0x1.1b53f7ced90dcp+2"], "kind": "gt1", "N": 16, "E": [1.0093570789330386, 1.0093914436945572], "E_arb": "[1.00937426131379800550103899321057191086411145 +/- 1.72e-5]", "X": [0.07902231734384094, 0.07924613677401632], "X_arb": "[0.0791342270589286290329745900782337963368231484 +/- 1.12e-4]", "A2": [0.7840298116433182, 0.7872204422209104], "A2_arb": "[0.785625126932114231682548454962087917214641246 +/- 1.60e-3]", "steps": 399, "seconds": 2.0991000831127167}
{"c": [4.426999999999875, 4.428999999999875], "c_hex": ["0x1.1b53f7ced90dcp+2", "0x1.1b74bc6a7ef11p+2"], "kind": "gt1", "N": 16, "E": [1.0093456289015863, 1.0093801279559094], "E_arb": "[1.00936287842874781027808475797850842805814678 +/- 1.73e-5]", "X": [0.07892194904291092, 0.07916062873498553], "X_arb": "[0.0790412888889482180571846624635053283456927219 +/- 1.20e-4]", "A2": [0.7838447778103415, 0.7874863858650913], "A2_arb": "[0.785665581837716424799735688831014677563656294 +/- 1.83e-3]", "steps": 399, "seconds": 2.079252917319536}
{"c": [4.428999999999875, 4.430999999999875], "c_hex": ["0x1.1b74bc6a7ef11p+2", "0x1.1b95810624d46p+2"], "kind": "gt1", "N": 16, "E": [1.009334122848902, 1.0093688328498913], "E_arb": "[1.00935147784939662550347494363756392987495269 +/- 1.74e-5]", "X": [0.07885464248389273, 0.07906897344529121], "X_arb": "[0.0789618079645919774889776898671606758805993350 +/- 1.08e-4]", "A2": [0.7841282909128038, 0.787018678182676], "A2_arb": "[0.785573484547739890441677061104826398335004009 +/- 1.45e-3]", "steps": 400, "seconds": 1.916176375001669}
{"c": [4.430999999999875, 4.432999999999875], "c_hex": ["0x1.1b95810624d46p+2", "0x1.1bb645a1cab7bp+2"], "kind": "gt1", "N": 16, "E": [1.0093227017774624, 1.0093574178044227], "E_arb": "[1.00934005979094261380271642204782906910080405 +/- 1.74e-5]", "X": [0.07876991410333879, 0.0789793128322233], "X_arb": "[0.0788746134677810410964761348643200833219189526 +/- 1.05e-4]", "A2": [0.7841814856976006, 0.7869378140705259], "A2_arb": "[0.785559649884063256905955189359047773132105284 +/- 1.38e-3]", "steps": 400, "seconds": 2.230407791212201}
{"c": [4.432999999999875, 4.434999999999874], "c_hex": ["0x1.1bb645a1cab7bp+2", "0x1.1bd70a3d709b0p+2"], "kind": "gt1", "N": 16, "E": [1.0093111831017012, 1.0093460658339812], "E_arb": "[1.00932862446784116063917251243801478726658845 +/- 1.75e-5]", "X": [0.07867961639559115, 0.0789018289878256], "X_arb": "[0.0787907226917083787108194997536470093752659855 +/- 1.12e-4]", "A2": [0.7839507520811577, 0.7870781420142279], "A2_arb": "[0.785514447047692759845214554421015811652805559 +/- 1.57e-3]", "steps": 401, "seconds": 1.8147626668214798}
{"c": [4.434999999999874, 4.436999999999874], "c_hex": ["0x1.1bd70a3d709b0p+2", "0x1.1bf7ced9167e5p+2"], "kind": "gt1", "N": 16, "E": [1.0092996729911352, 1.0093346711957616], "E_arb": "[1.00931717209344845571254660821057930696741343 +/- 1.75e-5]", "X": [0.07860510887540481, 0.07881664834699775], "X_arb": "[0.0787108786112012767006423579988796993778656876 +/- 1.06e-4]", "A2": [0.7840230692724529, 0.7868372052923319], "A2_arb": "[0.785430137282392465504207497117787581941391078 +/- 1.41e-3]", "steps": 401, "seconds": 2.2207358749583364}
{"c": [4.436999999999874, 4.438999999999874], "c_hex": ["0x1.1bf7ced9167e5p+2", "0x1.1c189374bc61ap+2"], "kind": "gt1", "N": 16, "E": [1.009288165341164, 1.0093232404190111], "E_arb": "[1.00930570288008761993274480833133474913987641 +/- 1.76e-5]", "X": [0.0785107990686291, 0.07872077738051564], "X_arb": "[0.0786157882245723695524413293792917573688927518 +/- 1.05e-4]", "A2": [0.7841122388116034, 0.7868867844870965], "A2_arb": "[0.785499511649349919099883254002591733635774482 +/- 1.39e-3]", "steps": 401, "seconds": 2.0304592503234744}
{"c": [4.438999999999874, 4.440999999999874], "c_hex": ["0x1.1c189374bc61ap+2", "0x1.1c3958106244fp+2"], "kind": "gt1", "N": 16, "E": [1.009276633444985, 1.0093118006334996], "E_arb": "[1.00929421703924227909150153592352783763329255 +/- 1.76e-5]", "X": [0.07842200300472513, 0.0786436879358732], "X_arb": "[0.0785328454702991696391171514663346497150452572 +/- 1.11e-4]", "A2": [0.7838837461854322, 0.7870144915027537], "A2_arb": "[0.785449118844092936969431519805883171746621153 +/- 1.57e-3]", "steps": 401, "seconds": 2.3723637079820037}
{"c": [4.440999999999874, 4.4429999999998735], "c_hex": ["0x1.1c3958106244fp+2", "0x1.1c5a1cac08284p+2"], "kind": "gt1", "N": 16, "E": [1.0092650836249308, 1.0093003459374963], "E_arb": "[1.00928271478121364738236468788105678577527062 +/- 1.77e-5]", "X": [0.07833831407379306, 0.0785656103037161], "X_arb": "[0.0784519621887545870011621362167609806338051239 +/- 1.14e-4]", "A2": [0.7837275736999549, 0.7870313624878442], "A2_arb": "[0.785379468093899591719716725307996716199829370 +/- 1.66e-3]", "steps": 401, "seconds": 2.211645582690835}
{"c": [4.4429999999998735, 4.444999999999873], "c_hex": ["0x1.1c5a1cac08284p+2", "0x1.1c7ae147ae0b9p+2"], "kind": "gt1", "N": 16, "E": [1.0092535203214237, 1.009288872309314], "E_arb": "[1.00927119631536877820815177901266846770408524 +/- 1.77e-5]", "X": [0.07827256877665015, 0.0784687773910478], "X_arb": "[0.0783706730838489658926154834530523614934562133 +/- 9.82e-5]", "A2": [0.7841301921284527, 0.7864998719882923], "A2_arb": "[0.785315032058372478130182292183959219775565982 +/- 1.19e-3]", "steps": 401, "seconds": 2.8451539585366845}
{"c": [4.444999999999873, 4.446999999999873], "c_hex": ["0x1.1c7ae147ae0b9p+2", "0x1.1c9ba5e353eeep+2"], "kind": "gt1", "N": 16, "E": [1.009241875034695, 1.0092774486644547], "E_arb": "[1.00925966184957475395729808132917912344095386 +/- 1.78e-5]", "X": [0.07815383559751242, 0.07837854024979497], "X_arb": "[0.0782661879236537027637358142053679277168710295 +/- 1.13e-4]", "A2": [0.7838804526257657, 0.7870895198032881], "A2_arb": "[0.785484986214526896284090070716419519758194604 +/- 1.61e-3]", "steps": 402, "seconds": 2.575990124605596}
{"c": [4.446999999999873, 4.448999999999873], "c_hex": ["0x1.1c9ba5e353eeep+2", "0x1.1cbc6a7ef9d23p+2"], "kind": "gt1", "N": 16, "E": [1.0092302788896124, 1.0092659442960845], "E_arb": "[1.00924811159284844835982113594579893288411040 +/- 1.79e-5]", "X": [0.07809617702457285, 0.07830481579560071], "X_arb": "[0.0782004964100867829613773217120747271549720581 +/- 1.05e-4]", "A2": [0.7839035914891916, 0.7866302775926068], "A2_arb": "[0.785266934540899206310270374331113927611447115 +/- 1.37e-3]", "steps": 402, "seconds": 2.7627322087064385}
{"c": [4.448999999999873, 4.450999999999873], "c_hex": ["0x1.1cbc6a7ef9d23p+2", "0x1.1cdd2f1a9fb58p+2"], "kind": "gt1", "N": 16, "E": [1.0092186355801969, 1.0092544559198304], "E_arb": "[1.00923654575001375312468142523337329159063315 +/- 1.80e-5]", "X": [0.07802231249820953, 0.07822524562402954], "X_arb": "[0.0781237790611195334963187458668461075158705826 +/- 1.02e-4]", "A2": [0.7838856898126696, 0.7864360029855026], "A2_arb": "[0.785160846399086077104302991352390712459770471 +/- 1.28e-3]", "steps": 403, "seconds": 2.4998136246576905}
{"c": [4.450999999999873, 4.452999999999872], "c_hex": ["0x1.1cdd2f1a9fb58p+2", "0x1.1cfdf3b64598dp+2"], "kind": "gt1", "N": 16, "E": [1.0092070281907788, 1.0092429008631922], "E_arb": "[1.00922496452698562075304790015939360622693671 +/- 1.80e-5]", "X": [0.07792503740535921, 0.07813912969465693], "X_arb": "[0.0780320835500080661843758068849358811489663288 +/- 1.08e-4]", "A2": [0.7837600989839815, 0.7866535500322758], "A2_arb": "[0.785206824508128569586671084665790118714904473 +/- 1.45e-3]", "steps": 403, "seconds": 2.2599132508039474}
{"c": [4.452999999999872, 4.454999999999872], "c_hex": ["0x1.1cfdf3b64598dp+2", "0x1.1d1eb851eb7c2p+2"], "kind": "gt1", "N": 16, "E": [1.0091953956287818, 1.0092313406276814], "E_arb": "[1.00921336812823163122351023056403843893046032 +/- 1.80e-5]", "X": [0.07783408097308556, 0.07804736214954239], "X_arb": "[0.0779407215613139681434785869912756488992711182 +/- 1.07e-4]", "A2": [0.7838125293236423, 0.7866894138313564], "A2_arb": "[0.785250971577499367865523602126392858523728521 +/- 1.44e-3]", "steps": 403, "seconds": 2.4417891250923276}
{"c": [4.454999999999872, 4.456999999999872], "c_hex": ["0x1.1d1eb851eb7c2p+2", "0x1.1d3f7ced915f7p+2"], "kind": "gt1", "N": 16, "E": [1.0091837388547187, 1.0092197746599567], "E_arb": "[1.00920175675733780354224905655603512787989480 +/- 1.81e-5]", "X": [0.07774517170839933, 0.07797228905026422], "X_arb": "[0.0778587303793317735565011008751383910058136632 +/- 1.14e-4]", "A2": [0.7835516776789284, 0.7868528958891825], "A2_arb": "[0.785202286784055472926918336370381566995220256 +/- 1.66e-3]", "steps": 403, "seconds": 1.9608253752812743}
{"c": [4.456999999999872, 4.458999999999872], "c_hex": ["0x1.1d3f7ced915f7p+2", "0x1.1d6041893742cp+2"], "kind": "gt1", "N": 16, "E": [1.009172063681019, 1.0092081975524665], "E_arb": "[1.00919013061674287333578083204430938282824873 +/- 1.81e-5]", "X": [0.07766369726829288, 0.07789489521957259], "X_arb": "[0.0777792962439327313319330124333772903342289799 +/- 1.16e-4]", "A2": [0.7834147225631688, 0.7868435145475027], "A2_arb": "[0.785129118555335748144282462217532167325001468 +/- 1.72e-3]", "steps": 403, "seconds": 2.054319624789059}
{"c": [4.458999999999872, 4.4609999999998715], "c_hex": ["0x1.1d6041893742cp+2", "0x1.1d810624dd261p+2"], "kind": "gt1", "N": 16, "E": [1.0091603606945307, 1.0091966191213912], "E_arb": "[1.00917848990796100368838435354952464987267150 +/- 1.82e-5]", "X": [0.07755997244834294, 0.07783089323078392], "X_arb": "[0.0776954328395634302010613981912507792949126880 +/- 1.36e-4]", "A2": [0.7827802225304278, 0.7874244366551378], "A2_arb": "[0.785102329592782854499079663075250547846069733 +/- 2.33e-3]", "steps": 403, "seconds": 1.9047233331948519}
{"c": [4.4609999999998715, 4.462999999999871], "c_hex": ["0x1.1d810624dd261p+2", "0x1.1da1cac083096p+2"], "kind": "gt1", "N": 16, "E": [1.0091485981222932, 1.009185071537785], "E_arb": "[1.00916683483003918247649818614488198859389989 +/- 1.83e-5]", "X": [0.07745498827010876, 0.0777211604320094], "X_arb": "[0.0775880743510590807488927819298868868223233496 +/- 1.34e-4]", "A2": [0.7830760107846891, 0.7875525882211244], "A2_arb": "[0.785314299502906765938281813195706622605912347 +/- 2.24e-3]", "steps": 404, "seconds": 2.105491708032787}
{"c": [4.462999999999871, 4.464999999999871], "c_hex": ["0x1.1da1cac083096p+2", "0x1.1dc28f5c28ecbp+2"], "kind": "gt1", "N": 16, "E": [1.0091368816154014, 1.0091734495591114], "E_arb": "[1.00915516558725639781251683094344422458702951 +/- 1.83e-5]", "X": [0.07742696372717772, 0.07763619003314717], "X_arb": "[0.0775315768801624531138468727467455490583950567 +/- 1.05e-4]", "A2": [0.7836399645853444, 0.7863855237551972], "A2_arb": "[0.785012744170270731240553499466149708173871057 +/- 1.38e-3]", "steps": 404, "seconds": 1.8681114176288247}
{"c": [4.464999999999871, 4.466999999999871], "c_hex": ["0x1.1dc28f5c28ecbp+2", "0x1.1de353f7ced00p+2"], "kind": "gt1", "N": 16, "E": [1.009124802257704, 1.0091621624894767], "E_arb": "[1.00914348237359026614375282640848055972185376 +/- 1.87e-5]", "X": [0.07733201012613175, 0.07756160917754029], "X_arb": "[0.0774468096518360212194738056403852994109279799 +/- 1.15e-4]", "A2": [0.7832951650548468, 0.7867031664523214], "A2_arb": "[0.784999165753584096507292064677648520999986687 +/- 1.71e-3]", "steps": 404, "seconds": 1.994932790286839}
{"c": [4.466999999999871, 4.468999999999871], "c_hex": ["0x1.1de353f7ced00p+2", "0x1.1e04189374b35p+2"], "kind": "gt1", "N": 16, "E": [1.0091129966691388, 1.0091505741074593], "E_arb": "[1.00913178538829910054941129589049587053160914 +/- 1.88e-5]", "X": [0.07726299947488699, 0.07747430849029957], "X_arb": "[0.0773686539825932777819269248581974915397480743 +/- 1.06e-4]", "A2": [0.7835011987138071, 0.7863382290145323], "A2_arb": "[0.784919713864169723652144653961881702387066459 +/- 1.42e-3]", "steps": 405, "seconds": 1.9743232913315296}
{"c": [4.468999999999871, 4.47099999999987], "c_hex": ["0x1.1e04189374b35p+2", "0x1.1e24dd2f1a96ap+2"], "kind": "gt1", "N": 16, "E": [1.009101244373855, 1.0091389052823023], "E_arb": "[1.00912007482807854699234296463403854768217072 +/- 1.89e-5]", "X": [0.07717295497878535, 0.0773798732489088], "X_arb": "[0.0772764141138470774001769755698110037321186648 +/- 1.04e-4]", "A2": [0.7836302851907215, 0.7863391349206919], "A2_arb": "[0.784984710055706685267744248265550496692386979 +/- 1.36e-3]", "steps": 405, "seconds": 1.9192417496815324}
{"c": [4.47099999999987, 4.47299999999987], "c_hex": ["0x1.1e24dd2f1a96ap+2", "0x1.1e45a1cac079fp+2"], "kind": "gt1", "N": 16, "E": [1.0090894790024825, 1.0091272227751058], "E_arb": "[1.00910835088879417628496370929049104685234922 +/- 1.89e-5]", "X": [0.07707768242944221, 0.07731023228570633], "X_arb": "[0.0771939573575742717475916790666599102796113597 +/- 1.17e-4]", "A2": [0.7832023791978151, 0.7867016765647585], "A2_arb": "[0.784952027881286870176595317653825056863176487 +/- 1.75e-3]", "steps": 405, "seconds": 1.9536674581468105}
{"c": [4.47299999999987, 4.47499999999987], "c_hex": ["0x1.1e45a1cac079fp+2", "0x1.1e666666665d4p+2"], "kind": "gt1", "N": 16, "E": [1.0090776920215148, 1.009115535509034], "E_arb": "[1.00909661376527437306446176109115763669276116 +/- 1.90e-5]", "X": [0.07699586856917297, 0.0772329358415103], "X_arb": "[0.0771144022053416312962958250937698550785108920 +/- 1.19e-4]", "A2": [0.7830701936320172, 0.7867119958056783], "A2_arb": "[0.784891094718847728636433782266521445945113014 +/- 1.83e-3]", "steps": 405, "seconds": 1.9672827096655965}
{"c": [4.47499999999987, 4.47699999999987], "c_hex": ["0x1.1e666666665d4p+2", "0x1.1e872b020c409p+2"], "kind": "gt1", "N": 16, "E": [1.0090658196986353, 1.0091039076041017], "E_arb": "[1.00908486365136849392184563387835945736756986 +/- 1.91e-5]", "X": [0.07693430062104384, 0.07713486680190915], "X_arb": "[0.0770345837114764872032016697820702984252813686 +/- 1.01e-4]", "A2": [0.783582900966019, 0.7860849700578801], "A2_arb": "[0.784833935511949551680416287035470025627717129 +/- 1.26e-3]", "steps": 406, "seconds": 1.9856530418619514}
{"c": [4.47699999999987, 4.4789999999998695], "c_hex": ["0x1.1e872b020c409p+2", "0x1.1ea7ef9db223ep+2"], "kind": "gt1", "N": 16, "E": [1.0090540080294372, 1.0090921934506414], "E_arb": "[1.00907310074003933649943392426003550097583267 +/- 1.91e-5]", "X": [0.076854032289145, 0.07705917199667703], "X_arb": "[0.0769566021429110180017541214401777461547447672 +/- 1.03e-4]", "A2": [0.7834375639533179, 0.7860817216598451], "A2_arb": "[0.784759642806581465756282076765260836653535002 +/- 1.33e-3]", "steps": 406, "seconds": 1.9430341674014926}
{"c": [4.4789999999998695, 4.480999999999869], "c_hex": ["0x1.1ea7ef9db223ep+2", "0x1.1ec8b43958073p+2"], "kind": "gt1", "N": 16, "E": [1.0090421836235532, 1.0090804668230549], "E_arb": "[1.00906132522330396553053499701461448991838457 +/- 1.92e-5]", "X": [0.07676514151420796, 0.07698507653071085], "X_arb": "[0.0768751090224594097484185666671279254448625928 +/- 1.10e-4]", "A2": [0.7831722416682917, 0.7862729063614847], "A2_arb": "[0.784722574014888201663836058811808557371444223 +/- 1.56e-3]", "steps": 406, "seconds": 1.902402374893427}
{"c": [4.480999999999869, 4.482999999999869], "c_hex": ["0x1.1ec8b43958073p+2", "0x1.1ee978d4fdea8p+2"], "kind": "gt1", "N": 16, "E": [1.0090303464271757, 1.0090687281572974], "E_arb": "[1.00904953729223666055757148849395398923412136 +/- 1.92e-5]", "X": [0.07667435087936811, 0.07690319433622084], "X_arb": "[0.0767887726077944684443596095992420827125552910 +/- 1.15e-4]", "A2": [0.7830472922079236, 0.7864254331262813], "A2_arb": "[0.784736362667102442081839719551634732139166822 +/- 1.69e-3]", "steps": 406, "seconds": 1.9579115826636553}
{"c": [4.482999999999869, 4.484999999999869], "c_hex": ["0x1.1ee978d4fdea8p+2", "0x1.1f0a3d70a3cddp+2"], "kind": "gt1", "N": 16, "E": [1.009018479589393, 1.0090569946845778], "E_arb": "[1.00903773713698531923877300903107109705696199 +/- 1.93e-5]", "X": [0.07660208939252558, 0.0768213675551292], "X_arb": "[0.0767117284738273880502721962890468664469575836 +/- 1.10e-4]", "A2": [0.783116202287415, 0.786196745836419], "A2_arb": "[0.784656474061916996284060931633708828394215882 +/- 1.55e-3]", "steps": 407, "seconds": 2.012800875119865}
{"c": [4.484999999999869, 4.486999999999869], "c_hex": ["0x1.1f0a3d70a3cddp+2", "0x1.1f2b020c49b12p+2"], "kind": "gt1", "N": 16, "E": [1.0090066265781825, 1.0090452233152392], "E_arb": "[1.00902592494671086474531068887724768727789550 +/- 1.93e-5]", "X": [0.07651515598321725, 0.07672532795858548], "X_arb": "[0.0766202419709013684674903162300500206532190203 +/- 1.06e-4]", "A2": [0.7833226186209973, 0.7861289493718976], "A2_arb": "[0.784725783996447451710370366424354431165000110 +/- 1.41e-3]", "steps": 407, "seconds": 1.94316191598773}
{"c": [4.486999999999869, 4.488999999999868], "c_hex": ["0x1.1f2b020c49b12p+2", "0x1.1f4bc6a7ef947p+2"], "kind": "gt1", "N": 16, "E": [1.0089947595667212, 1.0090334422528462], "E_arb": "[1.00901410090978368480978854936426408749028788 +/- 1.94e-5]", "X": [0.07642095223693833, 0.07665685079312247], "X_arb": "[0.0765389015150303976545591149182248372418833851 +/- 1.18e-4]", "A2": [0.782889879153733, 0.7864959463492388], "A2_arb": "[0.784692912751485904815087037528857792540774498 +/- 1.81e-3]", "steps": 407, "seconds": 1.9832894587889314}
{"c": [4.488999999999868, 4.490999999999868], "c_hex": ["0x1.1f4bc6a7ef947p+2", "0x1.1f6c8b439577cp+2"], "kind": "gt1", "N": 16, "E": [1.0089828724119747, 1.009021658015099], "E_arb": "[1.00900226521353693280320886170342594952126794 +/- 1.94e-5]", "X": [0.07632443337763903, 0.07659380610096267], "X_arb": "[0.0764591197393008518256892120181166588835152013 +/- 1.35e-4]", "A2": [0.7823223442742931, 0.7869687659318193], "A2_arb": "[0.784645555103056210087050678353088659588830240 +/- 2.33e-3]", "steps": 407, "seconds": 2.0023444164544344}
{"c": [4.490999999999868, 4.492999999999868], "c_hex": ["0x1.1f6c8b439577cp+2", "0x1.1f8d4fdf3b5b1p+2"], "kind": "gt1", "N": 16, "E": [1.008970902648072, 1.009009933439315], "E_arb": "[1.00899041804369343409469183981061863853706473 +/- 1.96e-5]", "X": [0.07624671307117542, 0.07648100446427428], "X_arb": "[0.0763638587677248462680849412249488262887882746 +/- 1.18e-4]", "A2": [0.7829883294363013, 0.7865276843950767], "A2_arb": "[0.784758006915689002590242548538036669528563434 +/- 1.77e-3]", "steps": 408, "seconds": 2.007057416252792}
{"c": [4.492999999999868, 4.494999999999868], "c_hex": ["0x1.1f8d4fdf3b5b1p+2", "0x1.1fae147ae13e6p+2"], "kind": "gt1", "N": 16, "E": [1.0089589951326534, 1.008998124043027], "E_arb": "[1.00897855958784022620226878607879452391534999 +/- 1.96e-5]", "X": [0.07619561401680866, 0.07641057143542923], "X_arb": "[0.0763030927261189503545009347423794906550568863 +/- 1.08e-4]", "A2": [0.7830457990124989, 0.7859893789385674], "A2_arb": "[0.784517588975533173730843461158262694921951200 +/- 1.48e-3]", "steps": 408, "seconds": 1.9048836659640074}
{"c": [4.494999999999868, 4.4969999999998675], "c_hex": ["0x1.1fae147ae13e6p+2", "0x1.1fced9168721bp+2"], "kind": "gt1", "N": 16, "E": [1.008947075161187, 1.0089863048958128], "E_arb": "[1.00896669002849983650038636096641300832853590 +/- 1.97e-5]", "X": [0.07611425477557852, 0.07633592155730508], "X_arb": "[0.0762250881664418065282615307008116986449672534 +/- 1.11e-4]", "A2": [0.7828789541374979, 0.7860325615468291], "A2_arb": "[0.784455757842163533052148280754906449553842763 +/- 1.58e-3]", "steps": 408, "seconds": 1.9047073749825358}
{"c": [4.4969999999998675, 4.498999999999867], "c_hex": ["0x1.1fced9168721bp+2", "0x1.1fef9db22d050p+2"], "kind": "gt1", "N": 16, "E": [1.008935145152877, 1.0089744739471644], "E_arb": "[1.00895480955002062310802831191693200063977694 +/- 1.97e-5]", "X": [0.07603066692537398, 0.0762388668067732], "X_arb": "[0.0761347668660735894742800480562187102252951466 +/- 1.05e-4]", "A2": [0.7831518990627122, 0.7858921665704734], "A2_arb": "[0.784522032816592813557609932921827614432161277 +/- 1.38e-3]", "steps": 408, "seconds": 1.960148916579783}
{"c": [4.498999999999867, 4.500999999999867], "c_hex": ["0x1.1fef9db22d050p+2", "0x1.2010624dd2e85p+2"], "kind": "gt1", "N": 16, "E": [1.0089231441133608, 1.0089626925555641], "E_arb": "[1.00894291833446240425685948925388466252258616 +/- 1.98e-5]", "X": [0.0759195529067009, 0.07616025355557475], "X_arb": "[0.0760399032311378171362589054657942049038522890 +/- 1.21e-4]", "A2": [0.7827675112048359, 0.7865066076801647], "A2_arb": "[0.784637059442500239192271897784402056116628718 +/- 1.87e-3]", "steps": 409, "seconds": 1.9328811662271619}
{"c": [4.500999999999867, 4.502999999999867], "c_hex": ["0x1.2010624dd2e85p+2", "0x1.203126e978cbap+2"], "kind": "gt1", "N": 16, "E": [1.0089112222653893, 1.0089508108666723], "E_arb": "[1.00893101656603086283982416040744440586918106 +/- 1.98e-5]", "X": [0.07586911414304931, 0.07607850897679538], "X_arb": "[0.0759738115599223535623906161872221335477785950 +/- 1.05e-4]", "A2": [0.7830676864264227, 0.7858448471756697], "A2_arb": "[0.784456266801046233887291696524808716077540922 +/- 1.39e-3]", "steps": 409, "seconds": 1.9386072922497988}
{"c": [4.502999999999867, 4.504999999999867], "c_hex": ["0x1.203126e978cbap+2", "0x1.2051eb851eaefp+2"], "kind": "gt1", "N": 16, "E": [1.008899268465943, 1.0089389403806923], "E_arb": "[1.00891910442331768463138447877907765887074268 +/- 1.99e-5]", "X": [0.07577668913684296, 0.07601076785188177], "X_arb": "[0.0758937284943623579209243054120141047419201631 +/- 1.18e-4]", "A2": [0.7826462449835422, 0.786196823870913], "A2_arb": "[0.784421534427227641799436565676073830607231968 +/- 1.78e-3]", "steps": 409, "seconds": 2.0607858756557107}
{"c": [4.504999999999867, 4.5069999999998664], "c_hex": ["0x1.2051eb851eaefp+2", "0x1.2072b020c4924p+2"], "kind": "gt1", "N": 16, "E": [1.0088873165000898, 1.0089270476743306], "E_arb": "[1.00890718208721019268258422780302800104382464 +/- 1.99e-5]", "X": [0.07571859641105415, 0.07592298492393836], "X_arb": "[0.0758207906674962476981531126128883996286180131 +/- 1.03e-4]", "A2": [0.7829990667033266, 0.7856287897466825], "A2_arb": "[0.784313928225004565554789376490290790320904325 +/- 1.32e-3]", "steps": 409, "seconds": 1.9996996242552996}
{"c": [4.5069999999998664, 4.508999999999866], "c_hex": ["0x1.2072b020c4924p+2", "0x1.209374bc6a759p+2"], "kind": "gt1", "N": 16, "E": [1.0088752546241584, 1.008915244849434], "E_arb": "[1.00889524973679614991877049792794707172530195 +/- 2.00e-5]", "X": [0.07563968397527257, 0.07584624077263852], "X_arb": "[0.0757429623739555476286726178898388790042609277 +/- 1.04e-4]", "A2": [0.7829207166730439, 0.7855960587410038], "A2_arb": "[0.784258387707023847175928265307152224739066508 +/- 1.34e-3]", "steps": 410, "seconds": 2.133106917142868}
{"c": [4.508999999999866, 4.510999999999866], "c_hex": ["0x1.209374bc6a759p+2", "0x1.20b439581058ep+2"], "kind": "gt1", "N": 16, "E": [1.0088632608202226, 1.0089033542805366], "E_arb": "[1.00888330755037961257740684287824970994915757 +/- 2.01e-5]", "X": [0.07554948714034204, 0.0757716282924498], "X_arb": "[0.0756605577163959233136609215688479195859363265 +/- 1.12e-4]", "A2": [0.7826702076875766, 0.7858331855225947], "A2_arb": "[0.784251696605085664603256407445120927042717939 +/- 1.59e-3]", "steps": 410, "seconds": 2.224287041462958}
{"c": [4.510999999999866, 4.512999999999866], "c_hex": ["0x1.20b439581058ep+2", "0x1.20d4fdf3b63c3p+2"], "kind": "gt1", "N": 16, "E": [1.0088512371903247, 1.0088914742203459], "E_arb": "[1.00887135570533526900764353169641968711322754 +/- 2.02e-5]", "X": [0.0754666578338356, 0.07570145707649775], "X_arb": "[0.0755840574551666748683351284586853565756308504 +/- 1.18e-4]", "A2": [0.7824046617521484, 0.7859656798997418], "A2_arb": "[0.784185170825945052208849247696523580589983190 +/- 1.79e-3]", "steps": 410, "seconds": 2.322586082853377}
{"c": [4.512999999999866, 4.514999999999866], "c_hex": ["0x1.20d4fdf3b63c3p+2", "0x1.20f5c28f5c1f8p+2"], "kind": "gt1", "N": 16, "E": [1.0088392259004635, 1.0088795628557012], "E_arb": "[1.00885939437808242829158021985977026890284534 +/- 2.02e-5]", "X": [0.07538409149581675, 0.07560287439262577], "X_arb": "[0.0754934829442212623248140094516451056268353035 +/- 1.10e-4]", "A2": [0.7827333315731537, 0.7857985594824004], "A2_arb": "[0.784265945527777068910683540671047199923168726 +/- 1.54e-3]", "steps": 410, "seconds": 2.1423085406422615}
{"c": [4.514999999999866, 4.516999999999865], "c_hex": ["0x1.20f5c28f5c1f8p+2", "0x1.2116872b0202dp+2"], "kind": "gt1", "N": 16, "E": [1.0088271543738887, 1.0088676931149074], "E_arb": "[1.00884742374439812911007354520016184115862828 +/- 2.03e-5]", "X": [0.075303823824008, 0.07553538986666554], "X_arb": "[0.0754196068453367766429950026248097357684012729 +/- 1.16e-4]", "A2": [0.7824497267140647, 0.7859000631035704], "A2_arb": "[0.784174894908817507926320906376834445679139178 +/- 1.73e-3]", "steps": 411, "seconds": 2.2490834584459662}
{"c": [4.516999999999865, 4.518999999999865], "c_hex": ["0x1.2116872b0202dp+2", "0x1.21374bc6a7e62p+2"], "kind": "gt1", "N": 16, "E": [1.0088151626088262, 1.0088557253486816], "E_arb": "[1.00883544397875385514220755479016836427595683 +/- 2.03e-5]", "X": [0.07522426046245291, 0.07544501872491076], "X_arb": "[0.0753346395936818331562546167882326304282415403 +/- 1.11e-4]", "A2": [0.7826373129907097, 0.7857634631297062], "A2_arb": "[0.784200388060207924444978001370061234482569177 +/- 1.57e-3]", "steps": 411, "seconds": 1.9645403744652867}
{"c": [4.518999999999865, 4.520999999999865], "c_hex": ["0x1.21374bc6a7e62p+2", "0x1.215810624dc97p+2"], "kind": "gt1", "N": 16, "E": [1.0088031271850624, 1.0088437833253057], "E_arb": "[1.00882345525518407773806637121854463278617042 +/- 2.04e-5]", "X": [0.07513819324487368, 0.0753754842654132], "X_arb": "[0.0752568387551434369184268652012446340594721680 +/- 1.19e-4]", "A2": [0.782328338901087, 0.7859774421889857], "A2_arb": "[0.784152890545036377169103938108432905054070518 +/- 1.83e-3]", "steps": 411, "seconds": 2.048485334031284}
{"c": [4.520999999999865, 4.522999999999865], "c_hex": ["0x1.215810624dc97p+2", "0x1.2178d4fdf3accp+2"], "kind": "gt1", "N": 16, "E": [1.0087909900997631, 1.0088319253933753], "E_arb": "[1.00881145774656928583966627117595616899669542 +/- 2.05e-5]", "X": [0.07506826545419605, 0.07529673066834584], "X_arb": "[0.0751824980612709481627714601219829046143388140 +/- 1.15e-4]", "A2": [0.7823941754987401, 0.7857467692966397], "A2_arb": "[0.784070472397689933145414817921543869476280974 +/- 1.68e-3]", "steps": 412, "seconds": 2.0390849579125643}
{"c": [4.522999999999865, 4.5249999999998645], "c_hex": ["0x1.2178d4fdf3accp+2", "0x1.2199999999901p+2"], "kind": "gt1", "N": 16, "E": [1.0087789339497484, 1.0088199693001128], "E_arb": "[1.00879945162493053333208851998480949004656326 +/- 2.06e-5]", "X": [0.07500024217548015, 0.07521760195455174], "X_arb": "[0.0751089220650159436190412228823554179295196246 +/- 1.09e-4]", "A2": [0.7824778198412429, 0.7854848615427371], "A2_arb": "[0.783981340691990008776613243774132549175230605 +/- 1.51e-3]", "steps": 412, "seconds": 2.036673165857792}
{"c": [4.5249999999998645, 4.526999999999864], "c_hex": ["0x1.2199999999901p+2", "0x1.21ba5e353f736p+2"], "kind": "gt1", "N": 16, "E": [1.0087668643321304, 1.0088080097908687], "E_arb": "[1.00878743706149945121488696767930042145044532 +/- 2.06e-5]", "X": [0.07491637815875506, 0.07514458770121125], "X_arb": "[0.0750304829299831522757661970522247672458904638 +/- 1.15e-4]", "A2": [0.7822698041670011, 0.785619036625278], "A2_arb": "[0.783944420396139570551859581848530578477355168 +/- 1.68e-3]", "steps": 412, "seconds": 2.022869416512549}
{"c": [4.526999999999864, 4.528999999999864], "c_hex": ["0x1.21ba5e353f736p+2", "0x1.21db22d0e556bp+2"], "kind": "gt1", "N": 16, "E": [1.008754789360311, 1.0087960390929012], "E_arb": "[1.00877541422660620924385282248360997365991930 +/- 2.07e-5]", "X": [0.07482661650974082, 0.075067060492616], "X_arb": "[0.0749468385011784067760933513065559192719157119 +/- 1.21e-4]", "A2": [0.7820944056262835, 0.785832240970793], "A2_arb": "[0.783963323298538213929540424326590732458076485 +/- 1.87e-3]", "steps": 412, "seconds": 1.9587305001914501}
{"c": [4.528999999999864, 4.530999999999864], "c_hex": ["0x1.21db22d0e556bp+2", "0x1.21fbe76c8b3a0p+2"], "kind": "gt1", "N": 16, "E": [1.0087427066000343, 1.0087840599793796], "E_arb": "[1.00876338328970690545714388298391709666862133 +/- 2.07e-5]", "X": [0.07475628784335832, 0.07497558220951954], "X_arb": "[0.0748659350264389329653932459209297373326505731 +/- 1.10e-4]", "A2": [0.7824172924462945, 0.7854922394087372], "A2_arb": "[0.783954765927515935707184438184523795224644715 +/- 1.54e-3]", "steps": 412, "seconds": 2.0021239584311843}
{"c": [4.530999999999864, 4.532999999999864], "c_hex": ["0x1.21fbe76c8b3a0p+2", "0x1.221cac08311d5p+2"], "kind": "gt1", "N": 16, "E": [1.0087306137552465, 1.0087720750835412], "E_arb": "[1.00875134441939380966695122884405352606471133 +/- 2.08e-5]", "X": [0.07466687995056108, 0.07490384119082284], "X_arb": "[0.0747853605706919586110356258617121952747562914 +/- 1.19e-4]", "A2": [0.7821268984188557, 0.7857619856621664], "A2_arb": "[0.783944442040511031932471400628890451516361283 +/- 1.82e-3]", "steps": 412, "seconds": 1.9017285415902734}
{"c": [4.532999999999864, 4.534999999999863], "c_hex": ["0x1.221cac08311d5p+2", "0x1.223d70a3d700ap+2"], "kind": "gt1", "N": 16, "E": [1.0087184910888678, 1.008760104477969], "E_arb": "[1.00873929778341833068252491540114683416572889 +/- 2.09e-5]", "X": [0.07459534793736473, 0.07481646533313234], "X_arb": "[0.0747059066352485433750006101129391955057670341 +/- 1.11e-4]", "A2": [0.7823589063591402, 0.7854881724706407], "A2_arb": "[0.783923539414890426959297091649518540455814879 +/- 1.57e-3]", "steps": 413, "seconds": 1.9217378748580813}
{"c": [4.534999999999863, 4.536999999999863], "c_hex": ["0x1.223d70a3d700ap+2", "0x1.225e353f7ce3fp+2"], "kind": "gt1", "N": 16, "E": [1.0087063929598195, 1.0087480941375557], "E_arb": "[1.00872724354868764029349840601984890873955964 +/- 2.09e-5]", "X": [0.07450726268271733, 0.07474968559555108], "X_arb": "[0.0746284741391342081308419997561666999957177387 +/- 1.22e-4]", "A2": [0.7819789446452611, 0.7857871633727608], "A2_arb": "[0.783883054009010902238697143913160333872296279 +/- 1.91e-3]", "steps": 413, "seconds": 1.9398812502622604}
{"c": [4.536999999999863, 4.538999999999863], "c_hex": ["0x1.225e353f7ce3fp+2", "0x1.227ef9db22c74p+2"], "kind": "gt1", "N": 16, "E": [1.0086942074564118, 1.00873615630604], "E_arb": "[1.00871518188122580535141059808077898238558053 +/- 2.10e-5]", "X": [0.07443686212477726, 0.07467426528624088], "X_arb": "[0.0745555637055090680100932547897485495734646163 +/- 1.19e-4]", "A2": [0.78198256410878, 0.7856097965010987], "A2_arb": "[0.783796180304939327913401017356999686647247285 +/- 1.82e-3]", "steps": 414, "seconds": 1.9773045415058732}
{"c": [4.538999999999863, 4.540999999999863], "c_hex": ["0x1.227ef9db22c74p+2", "0x1.229fbe76c8aa9p+2"], "kind": "gt1", "N": 16, "E": [1.0086820920950055, 1.0087241337972215], "E_arb": "[1.00870311294611339284446114587668556402809505 +/- 2.11e-5]", "X": [0.07436949171535782, 0.07459155056933638], "X_arb": "[0.0744805211423470946503658310391823295617400998 +/- 1.12e-4]", "A2": [0.7821596874337715, 0.7853061773740353], "A2_arb": "[0.783732932403903446605365644629899488211004840 +/- 1.58e-3]", "steps": 414, "seconds": 2.035621291026473}
{"c": [4.540999999999863, 4.5429999999998625], "c_hex": ["0x1.229fbe76c8aa9p+2", "0x1.22c083126e8dep+2"], "kind": "gt1", "N": 16, "E": [1.0086697820334642, 1.0087122917819469], "E_arb": "[1.00869103690770561396432405986898369942739748 +/- 2.13e-5]", "X": [0.07429045027513456, 0.07452159610986675], "X_arb": "[0.0744060231925006570309473340826201063054576641 +/- 1.16e-4]", "A2": [0.781943789803334, 0.7853870475446442], "A2_arb": "[0.783665418673989118990509522660675228024377828 +/- 1.73e-3]", "steps": 414, "seconds": 2.0397111661732197}
{"c": [4.5429999999998625, 4.544999999999862], "c_hex": ["0x1.22c083126e8dep+2", "0x1.22e147ae14713p+2"], "kind": "gt1", "N": 16, "E": [1.0086576460298446, 1.0087002618289906], "E_arb": "[1.00867895392941769629104300638060457515987096 +/- 2.14e-5]", "X": [0.07420920439783231, 0.07442662397709003], "X_arb": "[0.0743179141874611679961355749967346190481263267 +/- 1.09e-4]", "A2": [0.782236761789176, 0.7852483375509512], "A2_arb": "[0.783742549670063639668212262062865343256768978 +/- 1.51e-3]", "steps": 414, "seconds": 2.025739500299096}
{"c": [4.544999999999862, 4.546999999999862], "c_hex": ["0x1.22e147ae14713p+2", "0x1.23020c49ba548p+2"], "kind": "gt1", "N": 16, "E": [1.0086455005357986, 1.0086882278122218], "E_arb": "[1.00866686417401022407561921464748147007686804 +/- 2.14e-5]", "X": [0.07412886591623165, 0.07435647593524185], "X_arb": "[0.0742426709257367539017452186497427984700749803 +/- 1.14e-4]", "A2": [0.782017166736494, 0.7853540713069546], "A2_arb": "[0.783685619021724289444911403808690995305832539 +/- 1.67e-3]", "steps": 414, "seconds": 1.9986031670123339}
{"c": [4.546999999999862, 4.548999999999862], "c_hex": ["0x1.23020c49ba548p+2", "0x1.2322d0e56037dp+2"], "kind": "gt1", "N": 16, "E": [1.0086333475531402, 1.0086761880530704], "E_arb": "[1.00865476780310523288156860565350468017303676 +/- 2.15e-5]", "X": [0.07403946286485434, 0.07428610472215653], "X_arb": "[0.0741627837935054322221588263505623049705032482 +/- 1.24e-4]", "A2": [0.7817064224521353, 0.7856518529818468], "A2_arb": "[0.783679137716991072135549728119505541935106134 +/- 1.98e-3]", "steps": 414, "seconds": 2.03873841650784}
{"c": [4.548999999999862, 4.550999999999862], "c_hex": ["0x1.2322d0e56037dp+2", "0x1.23439581061b2p+2"], "kind": "gt1", "N": 16, "E": [1.0086211303551187, 1.0086641996005266], "E_arb": "[1.00864266497782257019373258647278948407157851 +/- 2.16e-5]", "X": [0.07397603270661667, 0.07421790816844144], "X_arb": "[0.0740969704375290584074955567878255468940238793 +/- 1.21e-4]", "A2": [0.7816343078109125, 0.7854157687058829], "A2_arb": "[0.783525038258397685812363453423126737708464859 +/- 1.90e-3]", "steps": 415, "seconds": 2.1867441665381193}
{"c": [4.550999999999862, 4.552999999999861], "c_hex": ["0x1.23439581061b2p+2", "0x1.23645a1cabfe7p+2"], "kind": "gt1", "N": 16, "E": [1.0086089934508247, 1.008652118265222], "E_arb": "[1.00863055585802321710830537254137332905454988 +/- 2.16e-5]", "X": [0.07388624279653416, 0.07413178333215006], "X_arb": "[0.0740090130643421123943633452564671560243827642 +/- 1.23e-4]", "A2": [0.7816515606036771, 0.7855615141315866], "A2_arb": "[0.783606537367631915236255456575518800266804381 +/- 1.96e-3]", "steps": 415, "seconds": 2.069793749600649}
{"c": [4.552999999999861, 4.554999999999861], "c_hex": ["0x1.23645a1cabfe7p+2", "0x1.23851eb851e1cp+2"], "kind": "gt1", "N": 16, "E": [1.008596760259457, 1.0086401209449387], "E_arb": "[1.00861844060219795629880885713323269096588916 +/- 2.17e-5]", "X": [0.07379188778161208, 0.07404356968611342], "X_arb": "[0.0739177287338627493501758253022977822048188149 +/- 1.26e-4]", "A2": [0.7816826897798101, 0.7857671474085886], "A2_arb": "[0.783724918594199360985309794511519921439535580 +/- 2.05e-3]", "steps": 416, "seconds": 1.952435290440917}
{"c": [4.554999999999861, 4.556999999999861], "c_hex": ["0x1.23851eb851e1cp+2", "0x1.23a5e353f7c51p+2"], "kind": "gt1", "N": 16, "E": [1.0085845729337564, 1.0086280658096318], "E_arb": "[1.00860631937169398483601718437288930314436231 +/- 2.18e-5]", "X": [0.07375104501668377, 0.07398228429017313], "X_arb": "[0.0738666646534284434370464638075986694170214102 +/- 1.16e-4]", "A2": [0.7817001184445618, 0.7851359888988303], "A2_arb": "[0.783418053671696036111879095774315132541437165 +/- 1.72e-3]", "steps": 416, "seconds": 2.249833917245269}
{"c": [4.556999999999861, 4.558999999999861], "c_hex": ["0x1.23a5e353f7c51p+2", "0x1.23c6a7ef9da86p+2"], "kind": "gt1", "N": 16, "E": [1.0085723896540864, 1.0086159949880722], "E_arb": "[1.00859419232107935639451178645097199311808144 +/- 2.19e-5]", "X": [0.07366541779990453, 0.07391465343014005], "X_arb": "[0.0737900356150222833437953438071459171821849418 +/- 1.25e-4]", "A2": [0.7813773779218629, 0.7853901509317534], "A2_arb": "[0.783383764426808113336526478226078839753089630 +/- 2.01e-3]", "steps": 416, "seconds": 2.051357333548367}
{"c": [4.558999999999861, 4.5609999999998605], "c_hex": ["0x1.23c6a7ef9da86p+2", "0x1.23e76c8b438bbp+2"], "kind": "gt1", "N": 16, "E": [1.0085602006737568, 1.0086039185424212], "E_arb": "[1.00858205960808894541023738149451983746693977 +/- 2.19e-5]", "X": [0.07358872909863243, 0.07381509698775923], "X_arb": "[0.0737019130431958325466805614844533806704908364 +/- 1.14e-4]", "A2": [0.7818301240916787, 0.7851151974394761], "A2_arb": "[0.783472660765577403580515265803133821984760280 +/- 1.65e-3]", "steps": 416, "seconds": 2.0488432496786118}
{"c": [4.5609999999998605, 4.56299999999986], "c_hex": ["0x1.23e76c8b438bbp+2", "0x1.24083126e96f0p+2"], "kind": "gt1", "N": 16, "E": [1.0085480050820907, 1.0085918376956762], "E_arb": "[1.00856992138888342362689809914771373409034592 +/- 2.20e-5]", "X": [0.07351039842584123, 0.07374563538852183], "X_arb": "[0.0736280169071815337523258784747435719006307007 +/- 1.18e-4]", "A2": [0.781626721734495, 0.7851973301362827], "A2_arb": "[0.783412025935388866254420340304436546297651320 +/- 1.79e-3]", "steps": 416, "seconds": 1.9313477911055088}
{"c": [4.56299999999986, 4.56499999999986], "c_hex": ["0x1.24083126e96f0p+2", "0x1.2428f5c28f525p+2"], "kind": "gt1", "N": 16, "E": [1.0085358019631643, 1.0085797536737735], "E_arb": "[1.00855777781846881744075326585060019759365363 +/- 2.20e-5]", "X": [0.07341751855815888, 0.07370360113978312], "X_arb": "[0.0735605598489710051873793897011884193825529159 +/- 1.44e-4]", "A2": [0.7806822297868187, 0.7858868033005842], "A2_arb": "[0.783284516543701506276129431526072436327934651 +/- 2.61e-3]", "steps": 416, "seconds": 1.9373630406334996}
{"c": [4.56499999999986, 4.56699999999986], "c_hex": ["0x1.2428f5c28f525p+2", "0x1.2449ba5e3535ap+2"], "kind": "gt1", "N": 16, "E": [1.0085235591357138, 1.0085676989665482], "E_arb": "[1.00854562905113097728742832648749805375069030 +/- 2.21e-5]", "X": [0.07335602524117421, 0.07360387804701607], "X_arb": "[0.0734799516440951370580122855808574071215204088 +/- 1.24e-4]", "A2": [0.7813148130485735, 0.785280195651047], "A2_arb": "[0.783297504349810222997398350566568915344326368 +/- 1.99e-3]", "steps": 417, "seconds": 2.11340166721493}
{"c": [4.56699999999986, 4.56899999999986], "c_hex": ["0x1.2449ba5e3535ap+2", "0x1.246a7ef9db18fp+2"], "kind": "gt1", "N": 16, "E": [1.0085113558293937, 1.0085555946514504], "E_arb": "[1.00853347524042211803367187269856791976292936 +/- 2.22e-5]", "X": [0.07327263054043825, 0.07354160836389087], "X_arb": "[0.0734071194521645652017827488147515938143782557 +/- 1.35e-4]", "A2": [0.7809012890976011, 0.7855577518240174], "A2_arb": "[0.783229520460809344809260307750730087004605327 +/- 2.33e-3]", "steps": 417, "seconds": 2.1001794999465346}
{"c": [4.56899999999986, 4.570999999999859], "c_hex": ["0x1.246a7ef9db18fp+2", "0x1.248b439580fc4p+2"], "kind": "gt1", "N": 16, "E": [1.008499063063614, 1.008543570014429], "E_arb": "[1.00852131653902141858082400688201582827186346 +/- 2.23e-5]", "X": [0.07322315297070035, 0.07343987178406298], "X_arb": "[0.0733315123773816634600501834779729835877682384 +/- 1.09e-4]", "A2": [0.7817146008129111, 0.784669061002269], "A2_arb": "[0.783191830907590002183105258519059762313965422 +/- 1.48e-3]", "steps": 418, "seconds": 1.945028125308454}
{"c": [4.570999999999859, 4.572999999999859], "c_hex": ["0x1.248b439580fc4p+2", "0x1.24ac083126df9p+2"], "kind": "gt1", "N": 16, "E": [1.0084868636879347, 1.0085314425096927], "E_arb": "[1.00850915309881365135471007921892890681942514 +/- 2.23e-5]", "X": [0.07313644214788001, 0.073372083582636], "X_arb": "[0.0732542628652580031871130749924437884204428223 +/- 1.18e-4]", "A2": [0.7813912758062775, 0.7849558725936057], "A2_arb": "[0.783173574199941546877179489347754698692958789 +/- 1.79e-3]", "steps": 418, "seconds": 2.0834655836224556}
{"c": [4.572999999999859, 4.574999999999859], "c_hex": ["0x1.24ac083126df9p+2", "0x1.24ccccccccc2ep+2"], "kind": "gt1", "N": 16, "E": [1.0084746413822658, 1.0085193287593788], "E_arb": "[1.00849698507082240605223099422021788209802908 +/- 2.24e-5]", "X": [0.07306264903280221, 0.07328161368280506], "X_arb": "[0.0731721313578036354399813749784657830902705474 +/- 1.10e-4]", "A2": [0.7816932706541306, 0.7847241094736717], "A2_arb": "[0.783208690063901130762473291512402870765900497 +/- 1.52e-3]", "steps": 418, "seconds": 2.0626469999551773}
{"c": [4.574999999999859, 4.576999999999859], "c_hex": ["0x1.24ccccccccc2ep+2", "0x1.24ed916872a63p+2"], "kind": "gt1", "N": 16, "E": [1.0084623930165555, 1.008507232194189], "E_arb": "[1.00848481260537223565397089106824892176409566 +/- 2.25e-5]", "X": [0.07297793119766655, 0.07321125075224819], "X_arb": "[0.0730945909749573672593236687010255756396507071 +/- 1.17e-4]", "A2": [0.7814488332180383, 0.7849437771794523], "A2_arb": "[0.783196305198745280825357524685934265603662508 +/- 1.75e-3]", "steps": 418, "seconds": 2.0194317921996117}
{"c": [4.576999999999859, 4.5789999999998585], "c_hex": ["0x1.24ed916872a63p+2", "0x1.250e560418898p+2"], "kind": "gt1", "N": 16, "E": [1.0084501557356396, 1.008495115968439], "E_arb": "[1.00847263585203916793543778008625419198592748 +/- 2.25e-5]", "X": [0.07290199757160049, 0.07314219392749008], "X_arb": "[0.0730220957495452776210968862146186253411134042 +/- 1.21e-4]", "A2": [0.7812721411655547, 0.784990144450585], "A2_arb": "[0.783131142808069827591812446075105407682731840 +/- 1.86e-3]", "steps": 418, "seconds": 1.9845472909510136}
{"c": [4.5789999999998585, 4.580999999999858], "c_hex": ["0x1.250e560418898p+2", "0x1.252f1a9fbe6cdp+2"], "kind": "gt1", "N": 16, "E": [1.0084379165888957, 1.0084829933298423], "E_arb": "[1.00846045495936900432935877789798561390648740 +/- 2.26e-5]", "X": [0.07281167934769021, 0.07309760867081701], "X_arb": "[0.0729546440092536105404568344744026953294967660 +/- 1.43e-4]", "A2": [0.7804133327481098, 0.7856136666414091], "A2_arb": "[0.783013499694759427052850579617008989597725223 +/- 2.61e-3]", "steps": 418, "seconds": 2.301961749792099}
{"c": [4.580999999999858, 4.582999999999858], "c_hex": ["0x1.252f1a9fbe6cdp+2", "0x1.254fdf3b64502p+2"], "kind": "gt1", "N": 16, "E": [1.0084256212639946, 1.008470918886416], "E_arb": "[1.00844827007520526837858413212731041649381634 +/- 2.27e-5]", "X": [0.07276520625031598, 0.07299896469975585], "X_arb": "[0.0728820854750359169142952637578242159888442994 +/- 1.17e-4]", "A2": [0.7812052995223421, 0.7846966422157932], "A2_arb": "[0.782950970869067614879188756960337815901157849 +/- 1.75e-3]", "steps": 419, "seconds": 2.5278192097321153}
{"c": [4.582999999999858, 4.584999999999858], "c_hex": ["0x1.254fdf3b64502p+2", "0x1.2570a3d70a337p+2"], "kind": "gt1", "N": 16, "E": [1.0084134026839988, 1.0084587600092905], "E_arb": "[1.00843608134664473987102704303863427159629187 +/- 2.27e-5]", "X": [0.07265553493943161, 0.07294156435517882], "X_arb": "[0.0727985496473052156935126573808112926903934533 +/- 1.44e-4]", "A2": [0.7804070191895869, 0.7856104558131474], "A2_arb": "[0.783008737501367094782102985800408854925753214 +/- 2.61e-3]", "steps": 419, "seconds": 2.3905994156375527}
{"c": [4.584999999999858, 4.586999999999858], "c_hex": ["0x1.2570a3d70a337p+2", "0x1.25916872b016cp+2"], "kind": "gt1", "N": 16, "E": [1.0084010825222645, 1.0084466953178535], "E_arb": "[1.00842388892005890560584827554346530174685186 +/- 2.29e-5]", "X": [0.07261775608996741, 0.0728470368505174], "X_arb": "[0.0727323964702424072348336907342456715121734517 +/- 1.15e-4]", "A2": [0.7812092462708848, 0.7845505178056218], "A2_arb": "[0.782879882038253275710042716780906044568008890 +/- 1.68e-3]", "steps": 420, "seconds": 2.2801404586061835}
{"c": [4.586999999999858, 4.588999999999857], "c_hex": ["0x1.25916872b016cp+2", "0x1.25b22d0e55fa1p+2"], "kind": "gt1", "N": 16, "E": [1.0083888295323902, 1.0084345563493404], "E_arb": "[1.00841169294086523764385992030521074229640535 +/- 2.29e-5]", "X": [0.07253051242003182, 0.07277684409598496], "X_arb": "[0.0726536782580083854107353738530544604454279762 +/- 1.24e-4]", "A2": [0.7809401109409502, 0.784836300863621], "A2_arb": "[0.782888205902285625510079587676559723510816650 +/- 1.95e-3]", "steps": 420, "seconds": 2.3292937921360135}
{"c": [4.588999999999857, 4.590999999999857], "c_hex": ["0x1.25b22d0e55fa1p+2", "0x1.25d2f1a9fbdd6p+2"], "kind": "gt1", "N": 16, "E": [1.008376577568612, 1.0084224095388385], "E_arb": "[1.00839949355372524673706275658500980611045035 +/- 2.30e-5]", "X": [0.0724564639614349, 0.072686475331357], "X_arb": "[0.0725714696463959483702475051904523732715458123 +/- 1.16e-4]", "A2": [0.781249946829116, 0.7846207234160784], "A2_arb": "[0.782935335122597170708897598587638343942789788 +/- 1.69e-3]", "steps": 420, "seconds": 2.1861901246011257}
{"c": [4.590999999999857, 4.592999999999857], "c_hex": ["0x1.25d2f1a9fbdd6p+2", "0x1.25f3b645a1c0bp+2"], "kind": "gt1", "N": 16, "E": [1.008364310385593, 1.0084102714199958], "E_arb": "[1.00838729090279439312372543322904645401008626 +/- 2.30e-5]", "X": [0.07238319256229418, 0.07261717831128568], "X_arb": "[0.0725001854367899265855361722317154049597972252 +/- 1.17e-4]", "A2": [0.7811163694092437, 0.7846159165052423], "A2_arb": "[0.782866142957243015352113007526331061998102132 +/- 1.75e-3]", "steps": 420, "seconds": 2.040752083994448}
{"c": [4.592999999999857, 4.594999999999857], "c_hex": ["0x1.25f3b645a1c0bp+2", "0x1.26147ae147a40p+2"], "kind": "gt1", "N": 16, "E": [1.0083520409731446, 1.0083981292888298], "E_arb": "[1.00837508513098707241011342333047887034629814 +/- 2.31e-5]", "X": [0.07229803405769325, 0.07254898571252763], "X_arb": "[0.0724235098851104414094013372991999308557831717 +/- 1.26e-4]", "A2": [0.7808299776010753, 0.784883185464838], "A2_arb": "[0.782856581532956704543396392581357826175233977 +/- 2.03e-3]", "steps": 420, "seconds": 2.361062209121883}
{"c": [4.594999999999857, 4.5969999999998565], "c_hex": ["0x1.26147ae147a40p+2", "0x1.26353f7ced875p+2"], "kind": "gt1", "N": 16, "E": [1.0083396853466717, 1.0083860674151053], "E_arb": "[1.00836287638088855303811994216443583194961743 +/- 2.32e-5]", "X": [0.07224194816184226, 0.07246957110818278], "X_arb": "[0.0723557596350125190136366674317023570788924181 +/- 1.14e-4]", "A2": [0.7811170688564851, 0.784385946657505], "A2_arb": "[0.782751507756995070468959734444459179720218031 +/- 1.64e-3]", "steps": 421, "seconds": 2.1465118750929832}
{"c": [4.5969999999998565, 4.598999999999856], "c_hex": ["0x1.26353f7ced875p+2", "0x1.26560418936aap+2"], "kind": "gt1", "N": 16, "E": [1.0083274185876796, 1.00837391100016], "E_arb": "[1.00835066479391981851449413827424343900031653 +/- 2.33e-5]", "X": [0.07216908449761807, 0.07239955845678174], "X_arb": "[0.0722843214771999051746275599680211268778584058 +/- 1.16e-4]", "A2": [0.7810062835462469, 0.7843692257531242], "A2_arb": "[0.782687754649685568321790767310376380459581618 +/- 1.69e-3]", "steps": 421, "seconds": 2.1276606675237417}
{"c": [4.598999999999856, 4.600999999999856], "c_hex": ["0x1.26560418936aap+2", "0x1.2676c8b4394dfp+2"], "kind": "gt1", "N": 16, "E": [1.0083151894108173, 1.008361711611125], "E_arb": "[1.00833845051097119526258205819673080934311639 +/- 2.33e-5]", "X": [0.0720662953827226, 0.07235273084237942], "X_arb": "[0.0722095131125510130693473005990030564792174571 +/- 1.44e-4]", "A2": [0.7800583515108994, 0.7852662167406492], "A2_arb": "[0.782662284125774296850702411942208562919186840 +/- 2.61e-3]", "steps": 421, "seconds": 2.295178584754467}
{"c": [4.600999999999856, 4.602999999999856], "c_hex": ["0x1.2676c8b4394dfp+2", "0x1.26978d4fdf314p+2"], "kind": "gt1", "N": 16, "E": [1.0083094390523093, 1.0083430282919021], "E_arb": "[1.00832623367210561207819547514818999388723295 +/- 1.68e-5]", "X": [0.07202758775205347, 0.07224550260847447], "X_arb": "[0.0721365451802639732993894909777076874372970108 +/- 1.09e-4]", "A2": [0.7808900720706526, 0.7843442528833489], "A2_arb": "[0.782617162477000782878088355579134824313708917 +/- 1.73e-3]", "steps": 422, "seconds": 2.512879374437034}
{"c": [4.602999999999856, 4.604999999999856], "c_hex": ["0x1.26978d4fdf314p+2", "0x1.26b851eb85149p+2"], "kind": "gt1", "N": 16, "E": [1.0082974083885294, 1.0083306204446965], "E_arb": "[1.00831401441661296492957594718131842266854349 +/- 1.67e-5]", "X": [0.07194673755691786, 0.07218481518578251], "X_arb": "[0.0720657763713501873119568034672177670500624545 +/- 1.20e-4]", "A2": [0.7804892618677012, 0.7846109700784337], "A2_arb": "[0.782550115973067406965303541207577821771119443 +/- 2.07e-3]", "steps": 422, "seconds": 2.291773084551096}
{"c": [4.604999999999856, 4.606999999999855], "c_hex": ["0x1.26b851eb85149p+2", "0x1.26d916872af7ep+2"], "kind": "gt1", "N": 16, "E": [1.0082851915130027, 1.0083183942527607], "E_arb": "[1.00830179288288175671473802757749497601368157 +/- 1.67e-5]", "X": [0.07186550216998795, 0.07209187261729598], "X_arb": "[0.0719786873936419607394460466067847688616861937 +/- 1.14e-4]", "A2": [0.7807864440017137, 0.7845364940710707], "A2_arb": "[0.782661469036392210188014503788284573610283179 +/- 1.88e-3]", "steps": 422, "seconds": 2.0956022907048464}
{"c": [4.606999999999855, 4.608999999999855], "c_hex": ["0x1.26d916872af7ep+2", "0x1.26f9db22d0db3p+2"], "kind": "gt1", "N": 16, "E": [1.0082731086740668, 1.0083060297439979], "E_arb": "[1.00828956920903225659903801312223537449956411 +/- 1.65e-5]", "X": [0.07179266245595163, 0.07202415063153815], "X_arb": "[0.0719084065437448954041676217914068035330563492 +/- 1.16e-4]", "A2": [0.7806304554627388, 0.7845528481496844], "A2_arb": "[0.782591651806211592952743549734543701462975787 +/- 1.97e-3]", "steps": 422, "seconds": 2.031937832944095}
{"c": [4.608999999999855, 4.610999999999855], "c_hex": ["0x1.26f9db22d0db3p+2", "0x1.271a9fbe76be8p+2"], "kind": "gt1", "N": 16, "E": [1.0082608543205083, 1.0082938327431752], "E_arb": "[1.00827734353184164277143703343527201135377612 +/- 1.65e-5]", "X": [0.07171402297599404, 0.07198478857681102], "X_arb": "[0.0718494057764025327058340103150995699859799923 +/- 1.36e-4]", "A2": [0.7797926863081914, 0.7850084543338558], "A2_arb": "[0.782400570321023669380439368866028769681552174 +/- 2.61e-3]", "steps": 422, "seconds": 2.141005082987249}
{"c": [4.610999999999855, 4.612999999999855], "c_hex": ["0x1.271a9fbe76be8p+2", "0x1.273b645a1ca1dp+2"], "kind": "gt1", "N": 16, "E": [1.0082485084159538, 1.00828172355599], "E_arb": "[1.00826511598597186553118192813794499866900756 +/- 1.67e-5]", "X": [0.0716159139313886, 0.07187253752760354], "X_arb": "[0.0717442257294960634573246962351646764550990919 +/- 1.29e-4]", "A2": [0.7803552511934676, 0.7850716409041335], "A2_arb": "[0.782713446048800547384893941835031457858505836 +/- 2.36e-3]", "steps": 423, "seconds": 2.2573912497609854}
{"c": [4.612999999999855, 4.6149999999998546], "c_hex": ["0x1.273b645a1ca1dp+2", "0x1.275c28f5c2852p+2"], "kind": "gt1", "N": 16, "E": [1.0082327381562035, 1.0082730352669331], "E_arb": "[1.00825288671156837774816496312072645828394216 +/- 2.02e-5]", "X": [0.07157953151581797, 0.07182010136707553], "X_arb": "[0.0716998164414467499409422494333573755776779917 +/- 1.21e-4]", "A2": [0.7806296042038373, 0.784100085435326], "A2_arb": "[0.782364844819581682969864304058524464845223811 +/- 1.74e-3]", "steps": 423, "seconds": 2.1740242494270205}
{"c": [4.6149999999998546, 4.616999999999854], "c_hex": ["0x1.275c28f5c2852p+2", "0x1.277ced9168687p+2"], "kind": "gt1", "N": 16, "E": [1.0082204877993894, 1.0082608238782154], "E_arb": "[1.00824065583880248337302528380315787150086166 +/- 2.02e-5]", "X": [0.07148006704524701, 0.07177304978036517], "X_arb": "[0.0716265584128060899943576424310121346132787875 +/- 1.47e-4]", "A2": [0.7797269801841996, 0.7849389092254518], "A2_arb": "[0.782332944704825783347351632930177739643397638 +/- 2.61e-3]", "steps": 423, "seconds": 2.154658332467079}
{"c": [4.616999999999854, 4.618999999999854], "c_hex": ["0x1.277ced9168687p+2", "0x1.279db22d0e4bcp+2"], "kind": "gt1", "N": 16, "E": [1.0082081744781342, 1.0082486725282462], "E_arb": "[1.00822842350319020957756300651214704912660229 +/- 2.03e-5]", "X": [0.07142883978233622, 0.07167329139813558], "X_arb": "[0.0715510655902359050170892617684167741432843671 +/- 1.23e-4]", "A2": [0.7805288995850518, 0.7841227541839276], "A2_arb": "[0.782325826884489674571452102844564397878178725 +/- 1.80e-3]", "steps": 424, "seconds": 2.075283666141331}
{"c": [4.618999999999854, 4.620999999999854], "c_hex": ["0x1.279db22d0e4bcp+2", "0x1.27be76c8b42f1p+2"], "kind": "gt1", "N": 16, "E": [1.0081958967377327, 1.0082364829382313], "E_arb": "[1.00821618983798199123233777635459618898227019 +/- 2.03e-5]", "X": [0.0713439744362148, 0.07161903582106961], "X_arb": "[0.0714815051286422073694512676593089887066779425 +/- 1.38e-4]", "A2": [0.7799533366151145, 0.7845584185224718], "A2_arb": "[0.782255877568793131978434341162603330616511554 +/- 2.31e-3]", "steps": 424, "seconds": 2.0887881657108665}
{"c": [4.620999999999854, 4.622999999999854], "c_hex": ["0x1.27be76c8b42f1p+2", "0x1.27df3b645a126p+2"], "kind": "gt1", "N": 16, "E": [1.0081836192677796, 1.008224290683498], "E_arb": "[1.00820395497563884680471093258944624137536265 +/- 2.04e-5]", "X": [0.07127533566123362, 0.0715237621681479], "X_arb": "[0.0713995489146907585873117421628526664021329311 +/- 1.25e-4]", "A2": [0.7804562122018354, 0.7841886781151802], "A2_arb": "[0.782322445158507775106916958465788220616452928 +/- 1.87e-3]", "steps": 424, "seconds": 1.9554800419136882}
{"c": [4.622999999999854, 4.6249999999998535], "c_hex": ["0x1.27df3b645a126p+2", "0x1.27fffffffff5bp+2"], "kind": "gt1", "N": 16, "E": [1.0081713285383078, 1.0082121095578012], "E_arb": "[1.00819171904805444089948016352556680946918648 +/- 2.04e-5]", "X": [0.07118002909963439, 0.07148987659728126], "X_arb": "[0.0713349528484578243429356945740548082892662650 +/- 1.55e-4]", "A2": [0.77931966102447, 0.7850823620709487], "A2_arb": "[0.782201011547709387132500343125884862102767005 +/- 2.89e-3]", "steps": 424, "seconds": 2.033042042516172}
{"c": [4.6249999999998535, 4.626999999999853], "c_hex": ["0x1.27fffffffff5bp+2", "0x1.2820c49ba5d90p+2"], "kind": "gt1", "N": 16, "E": [1.0081621844261262, 1.0081967799461184], "E_arb": "[1.00817948218612229360768917977473328346372971 +/- 1.73e-5]", "X": [0.07114878343619672, 0.07137005975775064], "X_arb": "[0.0712594215969736777157957946760411290746761221 +/- 1.11e-4]", "A2": [0.7804206123214629, 0.7839782362493811], "A2_arb": "[0.782199424285422017711812060298119014971817389 +/- 1.78e-3]", "steps": 425, "seconds": 1.972998334094882}
{"c": [4.626999999999853, 4.628999999999853], "c_hex": ["0x1.2820c49ba5d90p+2", "0x1.284189374bbc5p+2"], "kind": "gt1", "N": 16, "E": [1.0081500384872202, 1.0081844505450213], "E_arb": "[1.00816724451612074496271782922044757090389058 +/- 1.73e-5]", "X": [0.07099934149837618, 0.0713080720810501], "X_arb": "[0.0711537067897131432896833380413095287062309330 +/- 1.55e-4]", "A2": [0.7793042606213159, 0.7857609000862025], "A2_arb": "[0.782532580353759112756094077316701265155006642 +/- 3.23e-3]", "steps": 425, "seconds": 1.9639160828664899}
{"c": [4.628999999999853, 4.630999999999853], "c_hex": ["0x1.284189374bbc5p+2", "0x1.28624dd2f19fap+2"], "kind": "gt1", "N": 16, "E": [1.0081377873661008, 1.0081722249934928], "E_arb": "[1.00815500617979670777731429893949970971420922 +/- 1.73e-5]", "X": [0.07100368412980756, 0.0712379066439168], "X_arb": "[0.0711207953868621845224733043600888868185939760 +/- 1.18e-4]", "A2": [0.7800679054435663, 0.7840621519226904], "A2_arb": "[0.782065028683128370679126428436548633945889516 +/- 2.00e-3]", "steps": 425, "seconds": 2.027618625201285}
{"c": [4.630999999999853, 4.632999999999853], "c_hex": ["0x1.28624dd2f19fap+2", "0x1.2883126e9782fp+2"], "kind": "gt1", "N": 16, "E": [1.0081256338023943, 1.0081599007851607], "E_arb": "[1.00814276729377749200881096839993859473885825 +/- 1.72e-5]", "X": [0.07091155648850699, 0.07118199269853732], "X_arb": "[0.0710467745935221491157839894138884194031549812 +/- 1.36e-4]", "A2": [0.779439620707323, 0.7846640058896964], "A2_arb": "[0.782051813298509673233933946267827678517700422 +/- 2.62e-3]", "steps": 425, "seconds": 2.0876288320869207}
{"c": [4.632999999999853, 4.634999999999852], "c_hex": ["0x1.2883126e9782fp+2", "0x1.28a3d70a3d664p+2"], "kind": "gt1", "N": 16, "E": [1.0081133310041794, 1.0081477249762805], "E_arb": "[1.00813052799023002381375180430450331091062618 +/- 1.72e-5]", "X": [0.07085610061902901, 0.07109829666818647], "X_arb": "[0.0709771986436077351829941102155469013786007590 +/- 1.22e-4]", "A2": [0.7798597275976559, 0.7841208524840538], "A2_arb": "[0.781990290040854874020628755928825493481679138 +/- 2.14e-3]", "steps": 426, "seconds": 2.034444374963641}
{"c": [4.634999999999852, 4.636999999999852], "c_hex": ["0x1.28a3d70a3d664p+2", "0x1.28c49ba5e3499p+2"], "kind": "gt1", "N": 16, "E": [1.008101093853876, 1.0081354829389777], "E_arb": "[1.00811828839642680335748489984674625148332995 +/- 1.72e-5]", "X": [0.07078316392433223, 0.07100314403244556], "X_arb": "[0.0708931539783889023153370094079912989787677953 +/- 1.10e-4]", "A2": [0.7803224460037224, 0.7838569536322237], "A2_arb": "[0.782089699817973010995899417435327175026509257 +/- 1.77e-3]", "steps": 426, "seconds": 2.0936105409637094}
{"c": [4.636999999999852, 4.638999999999852], "c_hex": ["0x1.28c49ba5e3499p+2", "0x1.28e56041892cep+2"], "kind": "gt1", "N": 16, "E": [1.0080888492870026, 1.0081232479914888], "E_arb": "[1.00810604863924575198074149423078076616918595 +/- 1.72e-5]", "X": [0.07070496448104253, 0.07094085571579432], "X_arb": "[0.0708229100984184231813449043513227933196579055 +/- 1.18e-4]", "A2": [0.7800027187072818, 0.7840745008393688], "A2_arb": "[0.782038609773325259763264621788417460746577407 +/- 2.04e-3]", "steps": 426, "seconds": 2.0266231670975685}
{"c": [4.638999999999852, 4.640999999999852], "c_hex": ["0x1.28e56041892cep+2", "0x1.290624dd2f103p+2"], "kind": "gt1", "N": 16, "E": [1.0080764920277088, 1.0081111256614408], "E_arb": "[1.00809380884457479105273617627365493278951048 +/- 1.74e-5]", "X": [0.07065771972847697, 0.07088178290800727], "X_arb": "[0.0707697513182421194258976086173559311937604355 +/- 1.13e-4]", "A2": [0.779980034597647, 0.7836194686799353], "A2_arb": "[0.781799751638791076297170113337997011701849952 +/- 1.82e-3]", "steps": 427, "seconds": 2.0555165838450193}
{"c": [4.640999999999852, 4.6429999999998515], "c_hex": ["0x1.290624dd2f103p+2", "0x1.2926e978d4f38p+2"], "kind": "gt1", "N": 16, "E": [1.0080643446402229, 1.0080987936311259], "E_arb": "[1.00808156913567443773518343846233114910365619 +/- 1.73e-5]", "X": [0.07053050324285313, 0.07079344309787296], "X_arb": "[0.0706619731703630427139386334366486326099171527 +/- 1.32e-4]", "A2": [0.7796966027462319, 0.7846362880235819], "A2_arb": "[0.782166445384906926136939306851650963320075611 +/- 2.47e-3]", "steps": 427, "seconds": 1.9836625829339027}
{"c": [4.6429999999998515, 4.644999999999851], "c_hex": ["0x1.2926e978d4f38p+2", "0x1.2947ae147ad6dp+2"], "kind": "gt1", "N": 16, "E": [1.0080520802784638, 1.0080865790062215], "E_arb": "[1.00806932964234253275588522419829849463883919 +/- 1.73e-5]", "X": [0.07050639214937585, 0.07072894102841315], "X_arb": "[0.0706176665888944936197046406833231538604923056 +/- 1.12e-4]", "A2": [0.7800332177702453, 0.7836299889076269], "A2_arb": "[0.781831603338936061995062544108135454746617769 +/- 1.80e-3]", "steps": 427, "seconds": 2.138386291451752}
{"c": [4.644999999999851, 4.646999999999851], "c_hex": ["0x1.2947ae147ad6dp+2", "0x1.296872b020ba2p+2"], "kind": "gt1", "N": 16, "E": [1.008039827030934, 1.0080743539355197], "E_arb": "[1.00805709048322689187775041532405616602738075 +/- 1.73e-5]", "X": [0.07042971729946326, 0.07066905182795052], "X_arb": "[0.0705493845637068991657410154927367661532090125 +/- 1.20e-4]", "A2": [0.7796826602769535, 0.7838448512028076], "A2_arb": "[0.781763755739880533353129448925345087962229199 +/- 2.09e-3]", "steps": 427, "seconds": 1.9716693330556154}
{"c": [4.646999999999851, 4.648999999999851], "c_hex": ["0x1.296872b020ba2p+2", "0x1.2989374bc69d7p+2"], "kind": "gt1", "N": 16, "E": [1.0080275391517461, 1.008062164414432], "E_arb": "[1.00804485178308910109082380901877961946074752 +/- 1.74e-5]", "X": [0.07035997850353425, 0.07058596982820321], "X_arb": "[0.0704729741658687355246541635693813235728552879 +/- 1.13e-4]", "A2": [0.7799365753370402, 0.7836374844617859], "A2_arb": "[0.781787029899413059069466187867122814742133932 +/- 1.86e-3]", "steps": 428, "seconds": 1.7986044166609645}
{"c": [4.648999999999851, 4.650999999999851], "c_hex": ["0x1.2989374bc69d7p+2", "0x1.29a9fbe76c80cp+2"], "kind": "gt1", "N": 16, "E": [1.0080152764745056, 1.0080499508541119], "E_arb": "[1.00803261366430872007075837458341358354771917 +/- 1.74e-5]", "X": [0.07028183594491158, 0.07053304587714188], "X_arb": "[0.0704074409110267258664129781460759002850632877 +/- 1.26e-4]", "A2": [0.7794089923074561, 0.7839735566624069], "A2_arb": "[0.781691274484931509311201597312223244036751726 +/- 2.29e-3]", "steps": 428, "seconds": 1.8152533750981092}
{"c": [4.650999999999851, 4.65299999999985], "c_hex": ["0x1.29a9fbe76c80cp+2", "0x1.29cac08312641p+2"], "kind": "gt1", "N": 16, "E": [1.0080030389560202, 1.0080377135406606], "E_arb": "[1.00802037624834047409510621179432915110980029 +/- 1.74e-5]", "X": [0.07020399679441333, 0.07044008963071657], "X_arb": "[0.0703220432125649542216456030429172167863642938 +/- 1.19e-4]", "A2": [0.7797819621607271, 0.7838522215658528], "A2_arb": "[0.781817091863290012310892575551915278101653904 +/- 2.04e-3]", "steps": 428, "seconds": 1.8212354173883796}
{"c": [4.65299999999985, 4.65499999999985], "c_hex": ["0x1.29cac08312641p+2", "0x1.29eb851eb8476p+2"], "kind": "gt1", "N": 16, "E": [1.0079909539799883, 1.0080253253334677], "E_arb": "[1.00800813965672792047657369484275130462637820 +/- 1.72e-5]", "X": [0.07012738764887934, 0.07041413604201617], "X_arb": "[0.0702707618454477508673535973750046725495436888 +/- 1.44e-4]", "A2": [0.77867581828668, 0.7844554659843166], "A2_arb": "[0.781565642135498240001980279458808880829518385 +/- 2.89e-3]", "steps": 428, "seconds": 1.7686783326789737}
{"c": [4.65499999999985, 4.65699999999985], "c_hex": ["0x1.29eb851eb8476p+2", "0x1.2a0c49ba5e2abp+2"], "kind": "gt1", "N": 16, "E": [1.0079786066731653, 1.0080132013418706], "E_arb": "[1.00799590400751781818975635701337757649817549 +/- 1.73e-5]", "X": [0.07003680285810952, 0.07029759169995199], "X_arb": "[0.0701671972790307568678726218735351890546419789 +/- 1.31e-4]", "A2": [0.779459516005798, 0.7843333505998347], "A2_arb": "[0.781896433302816351893538200703639282061358244 +/- 2.44e-3]", "steps": 429, "seconds": 1.7598935002461076}
{"c": [4.65699999999985, 4.65899999999985], "c_hex": ["0x1.2a0c49ba5e2abp+2", "0x1.2a2d0e56040e0p+2"], "kind": "gt1", "N": 16, "E": [1.0079663383628954, 1.0080010004876858], "E_arb": "[1.00798366942529061750683221452932434684507980 +/- 1.74e-5]", "X": [0.07001337427702449, 0.0702378625923498], "X_arb": "[0.0701256184346871525454622155141710613761606738 +/- 1.13e-4]", "A2": [0.7797097729390184, 0.7833665612861621], "A2_arb": "[0.781538167112590250426072534880635067197392113 +/- 1.83e-3]", "steps": 429, "seconds": 1.7614359157159925}
{"c": [4.65899999999985, 4.6609999999998495], "c_hex": ["0x1.2a2d0e56040e0p+2", "0x1.2a4dd2f1a9f15p+2"], "kind": "gt1", "N": 16, "E": [1.0079540787325358, 1.0079887933156733], "E_arb": "[1.00797143602410463345657728985454147376819680 +/- 1.74e-5]", "X": [0.06993872356633166, 0.07017262290491366], "X_arb": "[0.0700556732356226531417773548568525875184946684 +/- 1.17e-4]", "A2": [0.7795094061149223, 0.7834856138871341], "A2_arb": "[0.781497510001028225548887449448954144510108004 +/- 1.99e-3]", "steps": 429, "seconds": 1.6628321250900626}
{"c": [4.6609999999998495, 4.662999999999849], "c_hex": ["0x1.2a4dd2f1a9f15p+2", "0x1.2a6e978d4fd4ap+2"], "kind": "gt1", "N": 16, "E": [1.0079418263541164, 1.007976581493328], "E_arb": "[1.00795920392372212540448837744686445417348540 +/- 1.74e-5]", "X": [0.06985647613983606, 0.07010497401025212], "X_arb": "[0.0699807250750440881107888747200670177013989637 +/- 1.25e-4]", "A2": [0.7792775032959941, 0.7837505713343452], "A2_arb": "[0.781514037315169611649271426980414119391036834 +/- 2.24e-3]", "steps": 429, "seconds": 1.7136944578960538}
{"c": [4.662999999999849, 4.664999999999849], "c_hex": ["0x1.2a6e978d4fd4ap+2", "0x1.2a8f5c28f5b7fp+2"], "kind": "gt1", "N": 16, "E": [1.0079294752088834, 1.0079644712743783], "E_arb": "[1.00794697324163092994193870988283519761462098 +/- 1.75e-5]", "X": [0.06980298459275304, 0.0700235991914278], "X_arb": "[0.0699132918920904210939268647372640180510945374 +/- 1.11e-4]", "A2": [0.7796867766433908, 0.7832083298913834], "A2_arb": "[0.781447553267387083510743875121984233690504459 +/- 1.77e-3]", "steps": 430, "seconds": 1.6559332506731153}
{"c": [4.664999999999849, 4.666999999999849], "c_hex": ["0x1.2a8f5c28f5b7fp+2", "0x1.2ab020c49b9b4p+2"], "kind": "gt1", "N": 16, "E": [1.0079172990781877, 1.0079521891110386], "E_arb": "[1.00793474409461323037294550084823368374870821 +/- 1.75e-5]", "X": [0.06970748790423008, 0.0699825866238424], "X_arb": "[0.0698450372640362424630440540726106602922400554 +/- 1.38e-4]", "A2": [0.7787040265490577, 0.7840804838876285], "A2_arb": "[0.781392255218343138527387847281540137234706119 +/- 2.69e-3]", "steps": 430, "seconds": 1.6713818339630961}
{"c": [4.666999999999849, 4.668999999999849], "c_hex": ["0x1.2ab020c49b9b4p+2", "0x1.2ad0e560417e9p+2"], "kind": "gt1", "N": 16, "E": [1.0079050720679608, 1.0079399611289597], "E_arb": "[1.00792251659846026091064881995863939704706853 +/- 1.75e-5]", "X": [0.069640050172147, 0.06987714018230662], "X_arb": "[0.0697585951772268104725809408761302389711334594 +/- 1.19e-4]", "A2": [0.7794875367380402, 0.7835943568260949], "A2_arb": "[0.781540946782067545450456476356130951487232901 +/- 2.06e-3]", "steps": 430, "seconds": 1.685068708844483}
{"c": [4.668999999999849, 4.670999999999848], "c_hex": ["0x1.2ad0e560417e9p+2", "0x1.2af1a9fbe761ep+2"], "kind": "gt1", "N": 16, "E": [1.0078927256935162, 1.0079278560455627], "E_arb": "[1.00791029086953938538131942774868654781881021 +/- 1.76e-5]", "X": [0.06958805400830621, 0.0698140700234826], "X_arb": "[0.0697010620158943982076844926385227297959521485 +/- 1.14e-4]", "A2": [0.779520701789319, 0.7832142091078497], "A2_arb": "[0.781367455448584376018651580069423268675638522 +/- 1.85e-3]", "steps": 431, "seconds": 1.6128373751416802}
{"c": [4.670999999999848, 4.672999999999848], "c_hex": ["0x1.2af1a9fbe761ep+2", "0x1.2b126e978d453p+2"], "kind": "gt1", "N": 16, "E": [1.0078804807842934, 1.0079156532590186], "E_arb": "[1.00789806702165602784391600467576691486723331 +/- 1.76e-5]", "X": [0.06952161764066797, 0.06974761098441518], "X_arb": "[0.0696346143125415788961484129370949693180860336 +/- 1.13e-4]", "A2": [0.7794467196452609, 0.7831435040769289], "A2_arb": "[0.781295111861094870000833197886058811003757959 +/- 1.85e-3]", "steps": 431, "seconds": 1.6350502921268344}
{"c": [4.672999999999848, 4.674999999999848], "c_hex": ["0x1.2b126e978d453p+2", "0x1.2b33333333288p+2"], "kind": "gt1", "N": 16, "E": [1.0078682252816187, 1.007903465056735], "E_arb": "[1.00788584516917687721955734771500224784899724 +/- 1.77e-5]", "X": [0.06944904327468104, 0.069686268215883], "X_arb": "[0.0695676557452820198418385168734213671744056677 +/- 1.19e-4]", "A2": [0.7791908761669525, 0.7832687132199988], "A2_arb": "[0.781229794693475604933106649255852403866057511 +/- 2.04e-3]", "steps": 431, "seconds": 1.6131159588694572}
{"c": [4.674999999999848, 4.676999999999848], "c_hex": ["0x1.2b33333333288p+2", "0x1.2b53f7ced90bdp+2"], "kind": "gt1", "N": 16, "E": [1.0078559818111796, 1.0078912690398072], "E_arb": "[1.00787362542549334575348289448472173885488436 +/- 1.77e-5]", "X": [0.06937394108064841, 0.0696228218096804], "X_arb": "[0.0694983814451644034438793940335998147034826498 +/- 1.25e-4]", "A2": [0.7789532975904984, 0.7834301608993083], "A2_arb": "[0.781191729244903286649922749925949714434378018 +/- 2.24e-3]", "steps": 431, "seconds": 1.621808665804565}
{"c": [4.676999999999848, 4.6789999999998475], "c_hex": ["0x1.2b53f7ced90bdp+2", "0x1.2b74bc6a7eef2p+2"], "kind": "gt1", "N": 16, "E": [1.0078437370999462, 1.0078790787066936], "E_arb": "[1.00786140790331998839624740760901157409527398 +/- 1.77e-5]", "X": [0.06929975149507474, 0.06955802704698903], "X_arb": "[0.0694288892710318839706433857531220720345293442 +/- 1.30e-4]", "A2": [0.7787574127508788, 0.7835573008345321], "A2_arb": "[0.781157356792705506196572636743164741828663310 +/- 2.40e-3]", "steps": 431, "seconds": 1.6072373325005174}
{"c": [4.6789999999998475, 4.680999999999847], "c_hex": ["0x1.2b74bc6a7eef2p+2", "0x1.2b95810624d27p+2"], "kind": "gt1", "N": 16, "E": [1.007831508146181, 1.0078668772832193], "E_arb": "[1.00784919271470028419692839281203505598137453 +/- 1.77e-5]", "X": [0.06924060299117446, 0.06947416867503128], "X_arb": "[0.0693573858331028675495653181038432476198020358 +/- 1.17e-4]", "A2": [0.7791721082400204, 0.7831210023001792], "A2_arb": "[0.781146555270099826929467600567708982462169794 +/- 1.98e-3]", "steps": 432, "seconds": 1.6559433322399855}
{"c": [4.680999999999847, 4.682999999999847], "c_hex": ["0x1.2b95810624d27p+2", "0x1.2bb645a1cab5cp+2"], "kind": "gt1", "N": 16, "E": [1.0078193179711346, 1.0078546419705192], "E_arb": "[1.00783697997082683332245478548828566961461677 +/- 1.77e-5]", "X": [0.06915812805452733, 0.06939492649819333], "X_arb": "[0.0692765272763603211259251122697377836189842492 +/- 1.19e-4]", "A2": [0.779202737990611, 0.7832828876049216], "A2_arb": "[0.781242812797766253371669427053656557121179190 +/- 2.05e-3]", "steps": 432, "seconds": 1.6950099170207977}
{"c": [4.682999999999847, 4.684999999999847], "c_hex": ["0x1.2bb645a1cab5cp+2", "0x1.2bd70a3d70991p+2"], "kind": "gt1", "N": 16, "E": [1.0078071002440445, 1.007842439321885], "E_arb": "[1.00782476978296479868578053831249018980630731 +/- 1.77e-5]", "X": [0.06908229162547422, 0.06936889824111997], "X_arb": "[0.0692255949332970954512290677039308842951091181 +/- 1.44e-4]", "A2": [0.7781122745466302, 0.7838944953794011], "A2_arb": "[0.781003384963015643726465071543774984346749697 +/- 2.90e-3]", "steps": 432, "seconds": 1.5857017505913973}
{"c": [4.684999999999847, 4.686999999999847], "c_hex": ["0x1.2bd70a3d70991p+2", "0x1.2bf7ced9167c6p+2"], "kind": "gt1", "N": 16, "E": [1.0077948316215724, 1.0078302928939482], "E_arb": "[1.00781256225776018981033594885584778032993148 +/- 1.78e-5]", "X": [0.06897406484793836, 0.06926461870651485], "X_arb": "[0.0691193417772266002664820455167592758901686637 +/- 1.46e-4]", "A2": [0.7784441483122175, 0.7843343727031138], "A2_arb": "[0.781389260507665642929180160184054256249560817 +/- 2.95e-3]", "steps": 433, "seconds": 1.6708286246284842}
{"c": [4.686999999999847, 4.688999999999846], "c_hex": ["0x1.2bf7ced9167c6p+2", "0x1.2c189374bc5fbp+2"], "kind": "gt1", "N": 16, "E": [1.0077826055086063, 1.0078181095179677], "E_arb": "[1.00780035751328700282621940090899260230562446 +/- 1.78e-5]", "X": [0.06896736023253469, 0.06920324661604174], "X_arb": "[0.0690853034242882202043173564827283263615196480 +/- 1.18e-4]", "A2": [0.7789436864724748, 0.7829761349959783], "A2_arb": "[0.780959910734226591429635299082761458567515357 +/- 2.02e-3]", "steps": 433, "seconds": 1.6112219998613}
{"c": [4.688999999999846, 4.690999999999846], "c_hex": ["0x1.2c189374bc5fbp+2", "0x1.2c39581062430p+2"], "kind": "gt1", "N": 16, "E": [1.0077703690300412, 1.007805942269514], "E_arb": "[1.00778815564977762368295176703577509536304366 +/- 1.78e-5]", "X": [0.06889070379607175, 0.06913522690770436], "X_arb": "[0.0690129653518880605347698442763752003712848398 +/- 1.23e-4]", "A2": [0.7788006912424587, 0.7831298351639543], "A2_arb": "[0.780965263203206428576447238702198657743567927 +/- 2.17e-3]", "steps": 433, "seconds": 1.63188520912081}
{"c": [4.690999999999846, 4.692999999999846], "c_hex": ["0x1.2c39581062430p+2", "0x1.2c5a1cac08265p+2"], "kind": "gt1", "N": 16, "E": [1.0077581479488205, 1.007793765607446], "E_arb": "[1.00777595677813328713883189051215614451888020 +/- 1.79e-5]", "X": [0.06882075430549707, 0.06907565317279411], "X_arb": "[0.0689482037391455907382077689989581405826089539 +/- 1.28e-4]", "A2": [0.7785422136604092, 0.7832300977989572], "A2_arb": "[0.780886155729683174520494785137227857455601027 +/- 2.35e-3]", "steps": 433, "seconds": 1.7165645826607943}
{"c": [4.692999999999846, 4.694999999999846], "c_hex": ["0x1.2c5a1cac08265p+2", "0x1.2c7ae147ae09ap+2"], "kind": "gt1", "N": 16, "E": [1.0077459186549507, 1.0077816033565803], "E_arb": "[1.00776376100576553151214101456385364654508230 +/- 1.79e-5]", "X": [0.06874083410001326, 0.06901813085322427], "X_arb": "[0.0688794824766187665168893333992940827677259369 +/- 1.39e-4]", "A2": [0.7781249233982239, 0.7835815899185552], "A2_arb": "[0.780853256658389549259062388791868403116420471 +/- 2.73e-3]", "steps": 433, "seconds": 1.6603103326633573}
{"c": [4.694999999999846, 4.6969999999998455], "c_hex": ["0x1.2c7ae147ae09ap+2", "0x1.2c9ba5e353ecfp+2"], "kind": "gt1", "N": 16, "E": [1.0077336612828642, 1.0077694755960154], "E_arb": "[1.00775156843943973935637038250137537217824869 +/- 1.80e-5]", "X": [0.06869193920189436, 0.06893244718386533], "X_arb": "[0.0688121931928798416419730990598171944011469028 +/- 1.21e-4]", "A2": [0.7787139708708016, 0.7828954305624102], "A2_arb": "[0.780804700716605876337249205668794973609944099 +/- 2.10e-3]", "steps": 434, "seconds": 1.6264642495661974}
{"c": [4.6969999999998455, 4.698999999999845], "c_hex": ["0x1.2c9ba5e353ecfp+2", "0x1.2cbc6a7ef9d04p+2"], "kind": "gt1", "N": 16, "E": [1.0077214743988767, 1.0077572839716846], "E_arb": "[1.00773937918528069439260349212720265376453037 +/- 1.80e-5]", "X": [0.06860434273275555, 0.06889141309383802], "X_arb": "[0.0687478779132967828054318178757957078319270076 +/- 1.44e-4]", "A2": [0.777823777359875, 0.7836252724954041], "A2_arb": "[0.780724524927639549596817394585707964498663150 +/- 2.91e-3]", "steps": 434, "seconds": 1.6268907077610493}
{"c": [4.698999999999845, 4.700999999999845], "c_hex": ["0x1.2cbc6a7ef9d04p+2", "0x1.2cdd2f1a9fb39p+2"], "kind": "gt1", "N": 16, "E": [1.0077091871593662, 1.007745199534486], "E_arb": "[1.00772719334692600054074880288691643382603320 +/- 1.81e-5]", "X": [0.06851199391341621, 0.0687808483079786], "X_arb": "[0.0686464211106974143230029828753666892646461110 +/- 1.35e-4]", "A2": [0.778495201132747, 0.7836389652268475], "A2_arb": "[0.781067083179797273678443535339395889980189270 +/- 2.58e-3]", "steps": 435, "seconds": 1.6301634591072798}
{"c": [4.700999999999845, 4.702999999999845], "c_hex": ["0x1.2cdd2f1a9fb39p+2", "0x1.2cfdf3b64596ep+2"], "kind": "gt1", "N": 16, "E": [1.007696976717815, 1.0077330453514348], "E_arb": "[1.00771501103462499415221931642226131897686035 +/- 1.81e-5]", "X": [0.06849185601835638, 0.06872501200190752], "X_arb": "[0.0686084340101319401578089913891360948153271069 +/- 1.17e-4]", "A2": [0.778728012427545, 0.7826500635228325], "A2_arb": "[0.780689037975188698690990347049837065328430548 +/- 1.97e-3]", "steps": 435, "seconds": 1.6444878336042166}
{"c": [4.702999999999845, 4.704999999999845], "c_hex": ["0x1.2cfdf3b64596ep+2", "0x1.2d1eb851eb7a3p+2"], "kind": "gt1", "N": 16, "E": [1.0076847750199003, 1.0077208896744068], "E_arb": "[1.00770283234715351136712591807419854538449921 +/- 1.81e-5]", "X": [0.06841363752227755, 0.06866021866626093], "X_arb": "[0.0685369280942692437991925548867144632529147752 +/- 1.24e-4]", "A2": [0.7785004230638607, 0.7828874904400894], "A2_arb": "[0.780693956751975057090344992223289411014579690 +/- 2.20e-3]", "steps": 435, "seconds": 1.6886653332039714}
{"c": [4.704999999999845, 4.706999999999844], "c_hex": ["0x1.2d1eb851eb7a3p+2", "0x1.2d3f7ced915d8p+2"], "kind": "gt1", "N": 16, "E": [1.0076725641810178, 1.0077087505986921], "E_arb": "[1.00769065738985486993750756101848110681790107 +/- 1.81e-5]", "X": [0.06834066462115443, 0.06860562330839387], "X_arb": "[0.0684731439647741434775791260483304717310643661 +/- 1.33e-4]", "A2": [0.7781022228787403, 0.783122233345719], "A2_arb": "[0.780612228112229613026499957298837312856894183 +/- 2.52e-3]", "steps": 435, "seconds": 1.7179497927427292}
{"c": [4.706999999999844, 4.708999999999844], "c_hex": ["0x1.2d3f7ced915d8p+2", "0x1.2d6041893740dp+2"], "kind": "gt1", "N": 16, "E": [1.007660371646889, 1.0076966008843697], "E_arb": "[1.00767848626562936629138240707606493520619230 +/- 1.82e-5]", "X": [0.06826567906326104, 0.06854436306419319], "X_arb": "[0.0684050210637271123740692040129994452750608962 +/- 1.40e-4]", "A2": [0.777831822948438, 0.7833304433752444], "A2_arb": "[0.780581133161841147311272626873152940808252321 +/- 2.75e-3]", "steps": 435, "seconds": 1.6524055423215032}
{"c": [4.708999999999844, 4.710999999999844], "c_hex": ["0x1.2d6041893740dp+2", "0x1.2d810624dd242p+2"], "kind": "gt1", "N": 16, "E": [1.0076481742337904, 1.0076844639193017], "E_arb": "[1.00766631907654599009301464640134002243229262 +/- 1.82e-5]", "X": [0.06820293091682701, 0.06844370573544854], "X_arb": "[0.0683233183261377734172007622008846436816913829 +/- 1.21e-4]", "A2": [0.7786058182734277, 0.782805858330613], "A2_arb": "[0.780705838302020318901834011741012459461491965 +/- 2.11e-3]", "steps": 435, "seconds": 1.6098822504281998}
{"c": [4.710999999999844, 4.712999999999844], "c_hex": ["0x1.2d810624dd242p+2", "0x1.2da1cac083077p+2"], "kind": "gt1", "N": 16, "E": [1.0076359639812658, 1.0076723478684297], "E_arb": "[1.00765415592484778519418461887917420408473337 +/- 1.82e-5]", "X": [0.06814799657720912, 0.06839468518344848], "X_arb": "[0.0682713408803288013721122982769317021555090215 +/- 1.24e-4]", "A2": [0.7783029013145856, 0.7826824227733448], "A2_arb": "[0.780492662043965132402719736951226241889081882 +/- 2.19e-3]", "steps": 436, "seconds": 1.7507012905552983}
{"c": [4.712999999999844, 4.7149999999998435], "c_hex": ["0x1.2da1cac083077p+2", "0x1.2dc28f5c28eacp+2"], "kind": "gt1", "N": 16, "E": [1.007623840370744, 1.0076601534511307], "E_arb": "[1.00764199691093737345945842176858338864218015 +/- 1.82e-5]", "X": [0.06805479327340111, 0.06835736155926175], "X_arb": "[0.0682060774163314246315272806079461631868998722 +/- 1.52e-4]", "A2": [0.7772644021293327, 0.7836017726709199], "A2_arb": "[0.780433087400126283657926325572473573825596957 +/- 3.17e-3]", "steps": 436, "seconds": 1.7498005833476782}
{"c": [4.7149999999998435, 4.716999999999843], "c_hex": ["0x1.2dc28f5c28eacp+2", "0x1.2de353f7cece1p+2"], "kind": "gt1", "N": 16, "E": [1.0076115883633605, 1.0076480959074137], "E_arb": "[1.00762984213538699387814059630765037691916869 +/- 1.83e-5]", "X": [0.06801685597343417, 0.06825225998186978], "X_arb": "[0.0681345579776519698673275532289051448706770017 +/- 1.18e-4]", "A2": [0.7784533532552206, 0.7824363853154258], "A2_arb": "[0.780444869285323168268648813714920772352898933 +/- 2.00e-3]", "steps": 437, "seconds": 1.7095206249505281}
{"c": [4.716999999999843, 4.718999999999843], "c_hex": ["0x1.2de353f7cece1p+2", "0x1.2e04189374b16p+2"], "kind": "gt1", "N": 16, "E": [1.0075994065867064, 1.0076359768092122], "E_arb": "[1.00761769169795926817419485983258608316248010 +/- 1.83e-5]", "X": [0.06794718286757082, 0.0681934895951748], "X_arb": "[0.0680703362313728033413444466501468326221351027 +/- 1.24e-4]", "A2": [0.7781945283536981, 0.7825558860682135], "A2_arb": "[0.780375207210955737657819923991655117499333335 +/- 2.19e-3]", "steps": 437, "seconds": 1.7801792500540614}
{"c": [4.718999999999843, 4.720999999999843], "c_hex": ["0x1.2e04189374b16p+2", "0x1.2e24dd2f1a94bp+2"], "kind": "gt1", "N": 16, "E": [1.0075872349971546, 1.0076238563984052], "E_arb": "[1.00760554569777990564359209849951008230541897 +/- 1.84e-5]", "X": [0.06786980289744685, 0.06813688455677774], "X_arb": "[0.0680033437271122891473769908427752131345250853 +/- 1.34e-4]", "A2": [0.7777968284029644, 0.782880433817221], "A2_arb": "[0.780338631110092754297331325759635386162406980 +/- 2.55e-3]", "steps": 437, "seconds": 1.8717557080090046}
{"c": [4.720999999999843, 4.722999999999843], "c_hex": ["0x1.2e24dd2f1a94bp+2", "0x1.2e45a1cac0780p+2"], "kind": "gt1", "N": 16, "E": [1.0075750618339152, 1.0076117466328014], "E_arb": "[1.00759340423335829733814301679894526572983059 +/- 1.84e-5]", "X": [0.06779874936576381, 0.06807351033724267], "X_arb": "[0.0679361298515032467322270486769923302692935586 +/- 1.38e-4]", "A2": [0.777628736237588, 0.7829826525867105], "A2_arb": "[0.780305694412149274707454351181122393175752819 +/- 2.68e-3]", "steps": 437, "seconds": 1.8695253748446703}
{"c": [4.722999999999843, 4.724999999999842], "c_hex": ["0x1.2e45a1cac0780p+2", "0x1.2e666666665b5p+2"], "kind": "gt1", "N": 16, "E": [1.0075629005265916, 1.0075996342781774], "E_arb": "[1.00758126740238459500905700076033155155714772 +/- 1.84e-5]", "X": [0.06773434911469661, 0.06797592638094827], "X_arb": "[0.0678551377478224332762891752188773697759799975 +/- 1.21e-4]", "A2": [0.7783261708211573, 0.782537767667447], "A2_arb": "[0.780431969244302176042134062195982644130963583 +/- 2.11e-3]", "steps": 437, "seconds": 1.891625958494842}
{"c": [4.724999999999842, 4.726999999999842], "c_hex": ["0x1.2e666666665b5p+2", "0x1.2e872b020c3eap+2"], "kind": "gt1", "N": 16, "E": [1.0075507326880624, 1.0075875379174053], "E_arb": "[1.00756913530273384682074603709117075056961653 +/- 1.85e-5]", "X": [0.06765973305749708, 0.06794729067172582], "X_arb": "[0.0678035118646114430431743676632665796121260353 +/- 1.44e-4]", "A2": [0.7773183974967238, 0.7831269659398957], "A2_arb": "[0.780222681718309795771646039183344590996518294 +/- 2.91e-3]", "steps": 437, "seconds": 1.7766169160604477}
{"c": [4.726999999999842, 4.728999999999842], "c_hex": ["0x1.2e872b020c3eap+2", "0x1.2ea7ef9db221fp+2"], "kind": "gt1", "N": 16, "E": [1.0075385131046106, 1.007575502956319], "E_arb": "[1.00755700803046487390056931103194065855596618 +/- 1.85e-5]", "X": [0.06759961650799177, 0.06787479909392953], "X_arb": "[0.0677372078009606547742425832312058240987639402 +/- 1.38e-4]", "A2": [0.7775037137798297, 0.7828616755904896], "A2_arb": "[0.780182694685159699464453356743338607249151290 +/- 2.68e-3]", "steps": 438, "seconds": 1.802477958612144}
{"c": [4.728999999999842, 4.730999999999842], "c_hex": ["0x1.2ea7ef9db221fp+2", "0x1.2ec8b43958054p+2"], "kind": "gt1", "N": 16, "E": [1.007526317494507, 1.0075634538638223], "E_arb": "[1.00754488567916464742938872687906076897987573 +/- 1.86e-5]", "X": [0.06749215912595008, 0.06778289161201448], "X_arb": "[0.0676375253689822852155818620573751203385763325 +/- 1.46e-4]", "A2": [0.7775885649683861, 0.7834698869850348], "A2_arb": "[0.780529225976710436122359327742713339476472138 +/- 2.95e-3]", "steps": 439, "seconds": 1.7747885407879949}
{"c": [4.730999999999842, 4.732999999999842], "c_hex": ["0x1.2ec8b43958054p+2", "0x1.2ee978d4fde89p+2"], "kind": "gt1", "N": 16, "E": [1.0075141928790519, 1.007551343825464], "E_arb": "[1.00753276835225790916280595546843612908794786 +/- 1.86e-5]", "X": [0.06748117224226131, 0.06772911878062714], "X_arb": "[0.0676051455114442209093389487364978742921072789 +/- 1.24e-4]", "A2": [0.7779004717051198, 0.7822997220102613], "A2_arb": "[0.780100096857690588487504882577942288977679849 +/- 2.20e-3]", "steps": 439, "seconds": 1.8873488754034042}
{"c": [4.732999999999842, 4.734999999999841], "c_hex": ["0x1.2ee978d4fde89p+2", "0x1.2f0a3d70a3cbep+2"], "kind": "gt1", "N": 16, "E": [1.0075020453448633, 1.0075392669283183], "E_arb": "[1.00752065613659069913944948801881913764271519 +/- 1.87e-5]", "X": [0.06740734600945454, 0.06767057940570835], "X_arb": "[0.0675389627075814517623077849521291170159605878 +/- 1.32e-4]", "A2": [0.7775960405466691, 0.7825293312831862], "A2_arb": "[0.780062685914927671670305171838555700607022148 +/- 2.47e-3]", "steps": 439, "seconds": 1.869637374766171}
{"c": [4.734999999999841, 4.736999999999841], "c_hex": ["0x1.2f0a3d70a3cbep+2", "0x1.2f2b020c49af3p+2"], "kind": "gt1", "N": 16, "E": [1.0074899109279398, 1.0075271873301648], "E_arb": "[1.00750854912905220276803809535491841155879837 +/- 1.87e-5]", "X": [0.06733510374179676, 0.06760985359606712], "X_arb": "[0.0674724786689319372459387727718785494875203840 +/- 1.38e-4]", "A2": [0.7773602968309479, 0.7826996041631267], "A2_arb": "[0.780029950497037314070257769210042021957246802 +/- 2.67e-3]", "steps": 439, "seconds": 1.7459982503205538}
{"c": [4.736999999999841, 4.738999999999841], "c_hex": ["0x1.2f2b020c49af3p+2", "0x1.2f4bc6a7ef928p+2"], "kind": "gt1", "N": 16, "E": [1.0074777817907754, 1.0075151130553692], "E_arb": "[1.00749644742307236066310105195330464692807463 +/- 1.87e-5]", "X": [0.06727131632388476, 0.06751342092244046], "X_arb": "[0.0673923686231626183764559233832147787239548086 +/- 1.22e-4]", "A2": [0.7780518996181376, 0.7822593886188294], "A2_arb": "[0.780155644118483508243621148232761813697729753 +/- 2.11e-3]", "steps": 439, "seconds": 1.7595010418444872}
{"c": [4.738999999999841, 4.740999999999841], "c_hex": ["0x1.2f4bc6a7ef928p+2", "0x1.2f6c8b439575dp+2"], "kind": "gt1", "N": 16, "E": [1.0074656487204772, 1.0075030535040752], "E_arb": "[1.00748435111227612926254544548572864502932658 +/- 1.88e-5]", "X": [0.06719408945511925, 0.06749788733052296], "X_arb": "[0.0673459883928211038713096537637527087767698838 +/- 1.52e-4]", "A2": [0.7767117089318124, 0.7830747922346709], "A2_arb": "[0.779893250583241631211014429570840182193965583 +/- 3.19e-3]", "steps": 439, "seconds": 1.803827959112823}
{"c": [4.740999999999841, 4.7429999999998405], "c_hex": ["0x1.2f6c8b439575dp+2", "0x1.2f8d4fdf3b592p+2"], "kind": "gt1", "N": 16, "E": [1.0074534272308246, 1.0074910933460723], "E_arb": "[1.00747226028844858171868747948802571502947713 +/- 1.89e-5]", "X": [0.06714031071445264, 0.06739896440288637], "X_arb": "[0.0672696375586695135912187296854652966800897363 +/- 1.30e-4]", "A2": [0.7776067930879037, 0.7823487682451346], "A2_arb": "[0.779977780666519106813393947286749455952669856 +/- 2.38e-3]", "steps": 440, "seconds": 1.7564452914521098}
{"c": [4.7429999999998405, 4.74499999999984], "c_hex": ["0x1.2f8d4fdf3b592p+2", "0x1.2fae147ae13c7p+2"], "kind": "gt1", "N": 16, "E": [1.0074413793365704, 1.0074789707508118], "E_arb": "[1.00746017504369115259980640238013148805779324 +/- 1.88e-5]", "X": [0.06706929388087918, 0.06735115674223599], "X_arb": "[0.0672102253115575785287248792985894935397591204 +/- 1.41e-4]", "A2": [0.7770812077302927, 0.7826549256875972], "A2_arb": "[0.779868066708944884826742047568358613091051104 +/- 2.79e-3]", "steps": 440, "seconds": 1.7049654591828585}
{"c": [4.74499999999984, 4.74699999999984], "c_hex": ["0x1.2fae147ae13c7p+2", "0x1.2fced916871fcp+2"], "kind": "gt1", "N": 16, "E": [1.007429229861099, 1.0074669610772953], "E_arb": "[1.00744809546919705789890710526148396866900433 +/- 1.89e-5]", "X": [0.0670233568096129, 0.06726696145483325], "X_arb": "[0.0671451591322230758380419962156736615182942320 +/- 1.22e-4]", "A2": [0.7777139364264334, 0.7819348362830247], "A2_arb": "[0.779824386354729011743853490464862241837838987 +/- 2.12e-3]", "steps": 441, "seconds": 1.7935042502358556}
{"c": [4.74699999999984, 4.74899999999984], "c_hex": ["0x1.2fced916871fcp+2", "0x1.2fef9db22d031p+2"], "kind": "gt1", "N": 16, "E": [1.0074171097574267, 1.0074549335538172], "E_arb": "[1.00743602165562185836446571077651946267009832 +/- 1.90e-5]", "X": [0.06694602841764337, 0.0672135013534184], "X_arb": "[0.0670797648855308894697244904256224976195513827 +/- 1.34e-4]", "A2": [0.7772551321637685, 0.7823176845801166], "A2_arb": "[0.779786408371942579040329249648934386113726509 +/- 2.54e-3]", "steps": 441, "seconds": 1.6521999165415764}
{"c": [4.74899999999984, 4.75099999999984], "c_hex": ["0x1.2fef9db22d031p+2", "0x1.3010624dd2e66p+2"], "kind": "gt1", "N": 16, "E": [1.0074050024631611, 1.0074429049228852], "E_arb": "[1.00742395369302308292565160547388415347043806 +/- 1.90e-5]", "X": [0.06687852455060107, 0.06714981368521748], "X_arb": "[0.0670141691179092810381344831797547644599061501 +/- 1.36e-4]", "A2": [0.7771524538753735, 0.7823510910226331], "A2_arb": "[0.779751772449003266825852713646214333390342566 +/- 2.60e-3]", "steps": 441, "seconds": 1.6777494587004185}
{"c": [4.75099999999984, 4.752999999999839], "c_hex": ["0x1.3010624dd2e66p+2", "0x1.303126e978c9bp+2"], "kind": "gt1", "N": 16, "E": [1.0073929102461834, 1.00743087309556], "E_arb": "[1.00741189167087162406424551037151120674102325 +/- 1.90e-5]", "X": [0.06679729441475381, 0.0670990804533164], "X_arb": "[0.0669481874340351052019279612546218378913399142 +/- 1.51e-4]", "A2": [0.7765858329244213, 0.7828605807540148], "A2_arb": "[0.779723206839218010519206465342792575637553808 +/- 3.14e-3]", "steps": 441, "seconds": 1.6453683748841286}
{"c": [4.752999999999839, 4.754999999999839], "c_hex": ["0x1.303126e978c9bp+2", "0x1.3051eb851ead0p+2"], "kind": "gt1", "N": 16, "E": [1.0073808247524838, 1.0074188466036238], "E_arb": "[1.00739983567805384840916036113079599290921214 +/- 1.91e-5]", "X": [0.06673185056562604, 0.06703613904839249], "X_arb": "[0.0668839948070092666555250635142031010134991945 +/- 1.53e-4]", "A2": [0.7764901156993643, 0.7828591594885282], "A2_arb": "[0.779674637593946333621792059220049773495022699 +/- 3.19e-3]", "steps": 441, "seconds": 1.7093340000137687}
{"c": [4.754999999999839, 4.756999999999839], "c_hex": ["0x1.3051eb851ead0p+2", "0x1.3072b020c4905p+2"], "kind": "gt1", "N": 16, "E": [1.0073686724756123, 1.007406899130123], "E_arb": "[1.00738778580286774187806653157813351526491385 +/- 1.92e-5]", "X": [0.06669275954925931, 0.0669355253331828], "X_arb": "[0.0668141424412210551861284371055914991439767498 +/- 1.22e-4]", "A2": [0.7776121211089936, 0.7817728632825472], "A2_arb": "[0.779692492195770436526305969852876355080748439 +/- 2.09e-3]", "steps": 442, "seconds": 1.7545369155704975}
{"c": [4.756999999999839, 4.758999999999839], "c_hex": ["0x1.3072b020c4905p+2", "0x1.309374bc6a73ap+2"], "kind": "gt1", "N": 16, "E": [1.0073565964957392, 1.0073948877595598], "E_arb": "[1.00737574212764951586574199535706263141672536 +/- 1.92e-5]", "X": [0.06654530161011711, 0.06688067963130813], "X_arb": "[0.0667129906207126173725559025318554555269689592 +/- 1.68e-4]", "A2": [0.77636662653233, 0.7837921969490019], "A2_arb": "[0.780079411740665984845011082669073684741090629 +/- 3.72e-3]", "steps": 442, "seconds": 1.6962965410202742}
{"c": [4.758999999999839, 4.7609999999998385], "c_hex": ["0x1.309374bc6a73ap+2", "0x1.30b439581056fp+2"], "kind": "gt1", "N": 16, "E": [1.0073317343956907, 1.0073956751158017], "E_arb": "[1.00736370475574625148502545442918755271741597 +/- 3.20e-5]", "X": [0.0665391774703917, 0.06684041579760247], "X_arb": "[0.0666897966339970896239859541131008140723308784 +/- 1.51e-4]", "A2": [0.776871132513015, 0.7822378122815007], "A2_arb": "[0.779554472397257835031087166247738183635680773 +/- 2.69e-3]", "steps": 442, "seconds": 1.7098864587023854}
{"c": [4.7609999999998385, 4.762999999999838], "c_hex": ["0x1.30b439581056fp+2", "0x1.30d4fdf3b63a4p+2"], "kind": "gt1", "N": 16, "E": [1.007332450679886, 1.007370896835145], "E_arb": "[1.00735167375751553973847169095105208948832036 +/- 1.93e-5]", "X": [0.06649349257485075, 0.06675121333226848], "X_arb": "[0.0666223529535596195099234038979721476402313357 +/- 1.29e-4]", "A2": [0.7772034895905565, 0.7818933949974057], "A2_arb": "[0.779548442293981083084717212337354748629535673 +/- 2.35e-3]", "steps": 443, "seconds": 1.7076320834457874}
{"c": [4.762999999999838, 4.764999999999838], "c_hex": ["0x1.30d4fdf3b63a4p+2", "0x1.30f5c28f5c1d9p+2"], "kind": "gt1", "N": 16, "E": [1.0073204258867325, 1.007358872561995], "E_arb": "[1.00733964922436371869971639010327693822524483 +/- 1.93e-5]", "X": [0.06642190656370521, 0.0666996750149746], "X_arb": "[0.0665607907893399050291319638916597797436018396 +/- 1.39e-4]", "A2": [0.7767716217183532, 0.7821788719427333], "A2_arb": "[0.779475246830543262490290609354769258617125425 +/- 2.71e-3]", "steps": 443, "seconds": 1.7410262925550342}
{"c": [4.764999999999838, 4.766999999999838], "c_hex": ["0x1.30f5c28f5c1d9p+2", "0x1.3116872b0200ep+2"], "kind": "gt1", "N": 16, "E": [1.0072952940084363, 1.007359968474994], "E_arb": "[1.00732763124171516139231035143895315804661119 +/- 3.24e-5]", "X": [0.06633272279755735, 0.0666587723171292], "X_arb": "[0.0664957475573432733929356421063042524124455614 +/- 1.64e-4]", "A2": [0.7763287341341376, 0.782559397576831], "A2_arb": "[0.779444065855484292824554686378851896657339626 +/- 3.12e-3]", "steps": 443, "seconds": 1.7073470000177622}
{"c": [4.766999999999838, 4.768999999999838], "c_hex": ["0x1.3116872b0200ep+2", "0x1.31374bc6a7e43p+2"], "kind": "gt1", "N": 16, "E": [1.0072831755805973, 1.00734806420826], "E_arb": "[1.00731561989442858064981588733692279243546684 +/- 3.25e-5]", "X": [0.06626651991241538, 0.06659703420150488], "X_arb": "[0.0664317770569601217504369038806672803209593289 +/- 1.66e-4]", "A2": [0.7762076796872194, 0.7825948357868827], "A2_arb": "[0.779401257737051058781699593017436321814011650 +/- 3.20e-3]", "steps": 443, "seconds": 1.7806379171088338}
{"c": [4.768999999999838, 4.770999999999837], "c_hex": ["0x1.31374bc6a7e43p+2", "0x1.315810624dc78p+2"], "kind": "gt1", "N": 16, "E": [1.0072703314444353, 1.00733689908913], "E_arb": "[1.00730361526678279118669078279716484945069036 +/- 3.33e-5]", "X": [0.06621392510570073, 0.06651002625395194], "X_arb": "[0.0663619756798263332592577262658578242168487872 +/- 1.49e-4]", "A2": [0.7768250786477402, 0.7820301172625443], "A2_arb": "[0.779427597955142229250472203242418773801883619 +/- 2.61e-3]", "steps": 444, "seconds": 1.681077708490193}
{"c": [4.770999999999837, 4.772999999999837], "c_hex": ["0x1.315810624dc78p+2", "0x1.3178d4fdf3aadp+2"], "kind": "gt1", "N": 16, "E": [1.007258227456696, 1.0073250074153117], "E_arb": "[1.00729161743600383807264060029227981174629614 +/- 3.34e-5]", "X": [0.06607353021320443, 0.06644663159625193], "X_arb": "[0.0662600809047281819247909717148073157952740070 +/- 1.87e-4]", "A2": [0.7758669129628741, 0.7838017790721552], "A2_arb": "[0.779834346017514671496159679296523740527529027 +/- 3.97e-3]", "steps": 444, "seconds": 1.6759984577074647}
{"c": [4.772999999999837, 4.774999999999837], "c_hex": ["0x1.3178d4fdf3aadp+2", "0x1.31999999998e2p+2"], "kind": "gt1", "N": 16, "E": [1.0072461293115036, 1.007313123698161], "E_arb": "[1.00727962650483216445426969182504485970966788 +/- 3.35e-5]", "X": [0.06609589665922923, 0.06637940410664982], "X_arb": "[0.0662376503829395239396032740046012308668657163 +/- 1.42e-4]", "A2": [0.7769300879115217, 0.7816803454149961], "A2_arb": "[0.779305216663258867320326931106989802521751711 +/- 2.38e-3]", "steps": 444, "seconds": 1.6761142499744892}
{"c": [4.774999999999837, 4.776999999999837], "c_hex": ["0x1.31999999998e2p+2", "0x1.31ba5e353f717p+2"], "kind": "gt1", "N": 16, "E": [1.0072343888432957, 1.0073008962244168], "E_arb": "[1.00726764253385623604245365882344979035848688 +/- 3.33e-5]", "X": [0.06598691310451676, 0.06630215470837422], "X_arb": "[0.0661445339064454909263648287903316599570596758 +/- 1.58e-4]", "A2": [0.7767006222616277, 0.7825210085989189], "A2_arb": "[0.779610815430273291315813260588653025617916089 +/- 2.92e-3]", "steps": 445, "seconds": 1.695875458419323}
{"c": [4.776999999999837, 4.7789999999998365], "c_hex": ["0x1.31ba5e353f717p+2", "0x1.31db22d0e554cp+2"], "kind": "gt1", "N": 16, "E": [1.0072219844434411, 1.0072893467943744], "E_arb": "[1.00725566561890783794073887078452278565365855 +/- 3.37e-5]", "X": [0.06596290360262975, 0.06626370486397613], "X_arb": "[0.0661133042333029494919667451783920926646941714 +/- 1.51e-4]", "A2": [0.776513932685999, 0.7818621261670399], "A2_arb": "[0.779188029426519401958403663575197573105286198 +/- 2.68e-3]", "steps": 445, "seconds": 1.748871291987598}
{"c": [4.7789999999998365, 4.780999999999836], "c_hex": ["0x1.31db22d0e554cp+2", "0x1.31fbe76c8b381p+2"], "kind": "gt1", "N": 16, "E": [1.0072099040094096, 1.0072774876590485], "E_arb": "[1.00724369583422904376041313976715777467200856 +/- 3.38e-5]", "X": [0.06588228690010754, 0.06621392281899054], "X_arb": "[0.0660481048595490420590476786592312214626225365 +/- 1.66e-4]", "A2": [0.7759416631622573, 0.7823927254528376], "A2_arb": "[0.779167194307547449884556690364919516600798740 +/- 3.23e-3]", "steps": 445, "seconds": 1.6837827078998089}
{"c": [4.780999999999836, 4.782999999999836], "c_hex": ["0x1.31fbe76c8b381p+2", "0x1.321cac08311b6p+2"], "kind": "gt1", "N": 16, "E": [1.0071978244129338, 1.0072656421134172], "E_arb": "[1.00723173326317539951381274733780275502247892 +/- 3.40e-5]", "X": [0.06582232306053307, 0.06615239167902881], "X_arb": "[0.0659873573697809340865379295445320809394533947 +/- 1.66e-4]", "A2": [0.7758981819965386, 0.7822909277269477], "A2_arb": "[0.779094554861743214851578923758612343029903235 +/- 3.20e-3]", "steps": 445, "seconds": 1.667015541344881}
{"c": [4.782999999999836, 4.784999999999836], "c_hex": ["0x1.321cac08311b6p+2", "0x1.323d70a3d6febp+2"], "kind": "gt1", "N": 16, "E": [1.0071856477276908, 1.0072539082445462], "E_arb": "[1.00721977798611855366572828997541666655738606 +/- 3.42e-5]", "X": [0.06577205689943708, 0.06606071451249207], "X_arb": "[0.0659163857059645663931148630653102579291003593 +/- 1.45e-4]", "A2": [0.7767026429622861, 0.7815840393717597], "A2_arb": "[0.779143341167022842104434939617719480877409182 +/- 2.45e-3]", "steps": 446, "seconds": 1.6406007912009954}
{"c": [4.784999999999836, 4.786999999999836], "c_hex": ["0x1.323d70a3d6febp+2", "0x1.325e353f7ce20p+2"], "kind": "gt1", "N": 16, "E": [1.0071735849651056, 1.0072420751861029], "E_arb": "[1.00720783007560411804819831694552911318539999 +/- 3.43e-5]", "X": [0.06562137641483756, 0.06600502933522848], "X_arb": "[0.0658132028750330215668784737314644841843361975 +/- 1.92e-4]", "A2": [0.7754421262876757, 0.7837114682266885], "A2_arb": "[0.779576797257182066189067211363898582760229990 +/- 4.14e-3]", "steps": 446, "seconds": 1.8279455825686455}
{"c": [4.786999999999836, 4.788999999999835], "c_hex": ["0x1.325e353f7ce20p+2", "0x1.327ef9db22c55p+2"], "kind": "gt1", "N": 16, "E": [1.0071614221220915, 1.0072303571436372], "E_arb": "[1.00719588963286443102979532647300663842815585 +/- 3.45e-5]", "X": [0.0656476009522391, 0.06593832626557353], "X_arb": "[0.0657929636089063113836840549814934549677620550 +/- 1.46e-4]", "A2": [0.7765471780332582, 0.7815063960117252], "A2_arb": "[0.779026787022491725730585890364709933646282498 +/- 2.48e-3]", "steps": 446, "seconds": 1.6478587090969086}
{"c": [4.788999999999835, 4.790999999999835], "c_hex": ["0x1.327ef9db22c55p+2", "0x1.329fbe76c8a8ap+2"], "kind": "gt1", "N": 16, "E": [1.0071493758798458, 1.0072185375495175], "E_arb": "[1.00718395671468170679046317588268965270595766 +/- 3.46e-5]", "X": [0.06557844861640509, 0.06588777127421815], "X_arb": "[0.0657331099453116158171279783425439299261861912 +/- 1.55e-4]", "A2": [0.7761396433993051, 0.7817572249545759], "A2_arb": "[0.778948434176940512165473501518139448641226794 +/- 2.81e-3]", "steps": 446, "seconds": 1.670294625684619}
{"c": [4.790999999999835, 4.792999999999835], "c_hex": ["0x1.329fbe76c8a8ap+2", "0x1.32c083126e8bfp+2"], "kind": "gt1", "N": 16, "E": [1.0071372100409186, 1.0072068527575722], "E_arb": "[1.00717203139924527783960655150375764460303298 +/- 3.49e-5]", "X": [0.06543175596630293, 0.06581604345433495], "X_arb": "[0.0656238997103189465901748135655610257480315828 +/- 1.93e-4]", "A2": [0.7753113835434162, 0.7836044204969626], "A2_arb": "[0.779457902020189347083429116049863022718951913 +/- 4.15e-3]", "steps": 447, "seconds": 1.6979528330266476}
{"c": [4.792999999999835, 4.794999999999835], "c_hex": ["0x1.32c083126e8bfp+2", "0x1.32e147ae146f4p+2"], "kind": "gt1", "N": 16, "E": [1.007125228350868, 1.0071949992215778], "E_arb": "[1.00716011378622285372806600572864703741877310 +/- 3.49e-5]", "X": [0.065448895437138, 0.06576371279036616], "X_arb": "[0.0656063041137520866965616319532906004679141631 +/- 1.58e-4]", "A2": [0.7759699934389929, 0.7817878876443859], "A2_arb": "[0.778878940541689344180672275525556304038821487 +/- 2.91e-3]", "steps": 447, "seconds": 1.691524582915008}
{"c": [4.794999999999835, 4.7969999999998345], "c_hex": ["0x1.32e147ae146f4p+2", "0x1.33020c49ba529p+2"], "kind": "gt1", "N": 16, "E": [1.0071131907692947, 1.0071832170921688], "E_arb": "[1.00714820393073176384343639183801784831473209 +/- 3.51e-5]", "X": [0.06537041657421677, 0.06571671490920591], "X_arb": "[0.0655435657417113386771971690834174463495525987 +/- 1.74e-4]", "A2": [0.775364233296377, 0.7823127928995655], "A2_arb": "[0.778838513097971270995210538988686866225384936 +/- 3.48e-3]", "steps": 447, "seconds": 1.6827550418674946}
{"c": [4.7969999999998345, 4.798999999999834], "c_hex": ["0x1.33020c49ba529p+2", "0x1.3322d0e56035ep+2"], "kind": "gt1", "N": 16, "E": [1.0071010704003995, 1.0071715334329572], "E_arb": "[1.00713630191667829142252533687194396263330419 +/- 3.53e-5]", "X": [0.06531959254568535, 0.06562962511186161], "X_arb": "[0.0654746088287734841554968975296668530732217121 +/- 1.56e-4]", "A2": [0.7760679815452605, 0.7816764066571198], "A2_arb": "[0.778872194101190095496618514613657714903262516 +/- 2.81e-3]", "steps": 448, "seconds": 1.700263375416398}
{"c": [4.798999999999834, 4.800999999999834], "c_hex": ["0x1.3322d0e56035ep+2", "0x1.3343958106193p+2"], "kind": "gt1", "N": 16, "E": [1.007088886075275, 1.0071599295480334], "E_arb": "[1.00712440781165418421615315866347319776858259 +/- 3.56e-5]", "X": [0.06517255667384132, 0.06556878846074952], "X_arb": "[0.0653706725672954193387839846336703194337312861 +/- 1.99e-4]", "A2": [0.7749673406164117, 0.7836844821525928], "A2_arb": "[0.779325911384502262527614291343757585924678491 +/- 4.36e-3]", "steps": 448, "seconds": 1.7140697501599789}
{"c": [4.800999999999834, 4.802999999999834], "c_hex": ["0x1.3343958106193p+2", "0x1.33645a1cabfc8p+2"], "kind": "gt1", "N": 16, "E": [1.0070768811384188, 1.0071481622948846], "E_arb": "[1.00711252171665162523070190523802885020844616 +/- 3.57e-5]", "X": [0.06520373657848731, 0.06550264645738037], "X_arb": "[0.0653531915179338451301229524201391267381032298 +/- 1.50e-4]", "A2": [0.7761388338382152, 0.7813568927500661], "A2_arb": "[0.778747863294140658651372789105098477899186059 +/- 2.61e-3]", "steps": 448, "seconds": 1.6921289172023535}
{"c": [4.802999999999834, 4.804999999999834], "c_hex": ["0x1.33645a1cabfc8p+2", "0x1.33851eb851dfdp+2"], "kind": "gt1", "N": 16, "E": [1.0070648829217852, 1.007136404440534], "E_arb": "[1.00710064368115967531555676318521360324901474 +/- 3.58e-5]", "X": [0.06513796848841381, 0.06545039896829412], "X_arb": "[0.0652941837283539594323100351540391305016281168 +/- 1.57e-4]", "A2": [0.7758190532589587, 0.7815156495384082], "A2_arb": "[0.778667351398683437152347070918053355955294235 +/- 2.85e-3]", "steps": 448, "seconds": 1.7552797496318817}
{"c": [4.804999999999834, 4.806999999999833], "c_hex": ["0x1.33851eb851dfdp+2", "0x1.33a5e353f7c32p+2"], "kind": "gt1", "N": 16, "E": [1.007052872758425, 1.007124674817863], "E_arb": "[1.00708877378814401289281612100348109323977542 +/- 3.60e-5]", "X": [0.06506313332763258, 0.06539758471560367], "X_arb": "[0.0652303590216181299755543830184478278263414653 +/- 1.68e-4]", "A2": [0.775398800269676, 0.7818923604537024], "A2_arb": "[0.778645580361689161971751262271902010612267346 +/- 3.25e-3]", "steps": 448, "seconds": 1.6707787094637752}
{"c": [4.806999999999833, 4.808999999999833], "c_hex": ["0x1.33a5e353f7c32p+2", "0x1.33c6a7ef9da67p+2"], "kind": "gt1", "N": 16, "E": [1.0070408354471982, 1.0071129887758865], "E_arb": "[1.00707691211154240215161001541800803587824814 +/- 3.61e-5]", "X": [0.06501296709109891, 0.06532587004165336], "X_arb": "[0.0651694185663761324149146856273181286218978979 +/- 1.57e-4]", "A2": [0.7757352634142418, 0.7814445646216313], "A2_arb": "[0.778589914017936525769401344597977053860201095 +/- 2.86e-3]", "steps": 449, "seconds": 1.6954456241801381}
{"c": [4.808999999999833, 4.810999999999833], "c_hex": ["0x1.33c6a7ef9da67p+2", "0x1.33e76c8b4389cp+2"], "kind": "gt1", "N": 16, "E": [1.0070288466014206, 1.0071012708481168], "E_arb": "[1.00706505872476861444990967944686739169226560 +/- 3.63e-5]", "X": [0.06493519796880974, 0.06528270753064393], "X_arb": "[0.0651089527497268355257457447144596505527744971 +/- 1.74e-4]", "A2": [0.7750487827674387, 0.7820123152363833], "A2_arb": "[0.778530549001910990377381277263589013652799107 +/- 3.49e-3]", "steps": 449, "seconds": 1.6960666654631495}
{"c": [4.810999999999833, 4.812999999999833], "c_hex": ["0x1.33e76c8b4389cp+2", "0x1.34083126e96d1p+2"], "kind": "gt1", "N": 16, "E": [1.0070167633980147, 1.0070896640033613], "E_arb": "[1.00705321370068805262566768194409074470834937 +/- 3.65e-5]", "X": [0.06487364607448592, 0.0652020493868096], "X_arb": "[0.0650378477306477670861033483167003713726211535 +/- 1.65e-4]", "A2": [0.7754814335895026, 0.7817162046231354], "A2_arb": "[0.778598819106319043612686754810088005626498013 +/- 3.12e-3]", "steps": 450, "seconds": 1.6705262502655387}
{"c": [4.812999999999833, 4.8149999999998325], "c_hex": ["0x1.34083126e96d1p+2", "0x1.3428f5c28f506p+2"], "kind": "gt1", "N": 16, "E": [1.0070046760515439, 1.0070780781545428], "E_arb": "[1.00704137710304333578263432480773955575559297 +/- 3.68e-5]", "X": [0.06473521200930928, 0.06513471614769527], "X_arb": "[0.0649349640785022703770464453937628710070989129 +/- 2.00e-4]", "A2": [0.7746375629799028, 0.7834645559055088], "A2_arb": "[0.779051059442705819260670151628926263093147199 +/- 4.42e-3]", "steps": 450, "seconds": 1.7723141657188535}
{"c": [4.8149999999998325, 4.816999999999832], "c_hex": ["0x1.3428f5c28f506p+2", "0x1.3449ba5e3533bp+2"], "kind": "gt1", "N": 16, "E": [1.006992705633939, 1.0070663924254915], "E_arb": "[1.00702954902971530771459518412843171740354906 +/- 3.69e-5]", "X": [0.06477237543055145, 0.06507163924203618], "X_arb": "[0.0649220073362938092060056493530520995073912134 +/- 1.50e-4]", "A2": [0.775826802564913, 0.7810201211763316], "A2_arb": "[0.778423461870622226715293239495660613840463136 +/- 2.60e-3]", "steps": 450, "seconds": 1.7121136672794819}
{"c": [4.816999999999832, 4.818999999999832], "c_hex": ["0x1.3449ba5e3533bp+2", "0x1.346a7ef9db170p+2"], "kind": "gt1", "N": 16, "E": [1.006980601894229, 1.0070548571577143], "E_arb": "[1.00701772952597169173586965663210116490653085 +/- 3.72e-5]", "X": [0.06469979695836604, 0.06502033475177975], "X_arb": "[0.0648600658550729018285234317261492519133502273 +/- 1.61e-4]", "A2": [0.7753955112488237, 0.7813767830370107], "A2_arb": "[0.778386147142917180664453798721970136776097250 +/- 3.00e-3]", "steps": 450, "seconds": 1.7362315421923995}
{"c": [4.818999999999832, 4.820999999999832], "c_hex": ["0x1.346a7ef9db170p+2", "0x1.348b439580fa5p+2"], "kind": "gt1", "N": 16, "E": [1.0069685755367561, 1.007043261805915], "E_arb": "[1.00700591867133555639509600757195884003936650 +/- 3.74e-5]", "X": [0.06463175650273892, 0.06496405508446385], "X_arb": "[0.0647979057936013763438781688466049241817070487 +/- 1.67e-4]", "A2": [0.7751556787313184, 0.7815493169743443], "A2_arb": "[0.778352497852831304142863426840803073817213340 +/- 3.20e-3]", "steps": 450, "seconds": 1.7072709584608674}
{"c": [4.820999999999832, 4.822999999999832], "c_hex": ["0x1.348b439580fa5p+2", "0x1.34ac083126ddap+2"], "kind": "gt1", "N": 16, "E": [1.0069567340827554, 1.007031498989441], "E_arb": "[1.00699411653609828957924950693529727155722363 +/- 3.74e-5]", "X": [0.06456194145955983, 0.06489630207040999], "X_arb": "[0.0647291217649849108673929726971045089080789577 +/- 1.68e-4]", "A2": [0.7751882205079804, 0.7816108078946041], "A2_arb": "[0.778399514201292324771860423541653590035964657 +/- 3.22e-3]", "steps": 451, "seconds": 1.7690885411575437}
{"c": [4.822999999999832, 4.824999999999831], "c_hex": ["0x1.34ac083126ddap+2", "0x1.34ccccccccc0fp+2"], "kind": "gt1", "N": 16, "E": [1.0069447978031618, 1.0070198485771062], "E_arb": "[1.00698232319013407261599411157960722809676345 +/- 3.76e-5]", "X": [0.06450432863166229, 0.0648435884330839], "X_arb": "[0.0646739585323730890687084298167127359530502302 +/- 1.70e-4]", "A2": [0.7749733021198871, 0.7815946616981629], "A2_arb": "[0.778283981909024986370154046130036854250651045 +/- 3.32e-3]", "steps": 451, "seconds": 1.7384576676413417}
{"c": [4.824999999999831, 4.826999999999831], "c_hex": ["0x1.34ccccccccc0fp+2", "0x1.34ed916872a44p+2"], "kind": "gt1", "N": 16, "E": [1.0069327555001386, 1.0070083219051693], "E_arb": "[1.00697053870265394071569135591361043139058563 +/- 3.78e-5]", "X": [0.06444592507122467, 0.06476788843391877], "X_arb": "[0.0646069067525717158496543668694317382449688594 +/- 1.61e-4]", "A2": [0.7753331449649811, 0.781291498759976], "A2_arb": "[0.778312321862478533815199615618846775437976004 +/- 2.98e-3]", "steps": 452, "seconds": 1.7810287913307548}
{"c": [4.826999999999831, 4.828999999999831], "c_hex": ["0x1.34ed916872a44p+2", "0x1.350e560418879p+2"], "kind": "gt1", "N": 16, "E": [1.0069208318956093, 1.006996694368223], "E_arb": "[1.00695876313191619590808670500106560742065057 +/- 3.80e-5]", "X": [0.06429222850740571, 0.06471014133242009], "X_arb": "[0.0645011849199129032182726658674022879733278054 +/- 2.09e-4]", "A2": [0.7740848214984516, 0.7835362394057094], "A2_arb": "[0.778810530452080437009140959581320736990352935 +/- 4.73e-3]", "steps": 452, "seconds": 1.7546261670067906}
{"c": [4.828999999999831, 4.830999999999831], "c_hex": ["0x1.350e560418879p+2", "0x1.352f1a9fbe6aep+2"], "kind": "gt1", "N": 16, "E": [1.006908913680657, 1.0069850794753243], "E_arb": "[1.00694699657799063304727733525681909422369538 +/- 3.81e-5]", "X": [0.06433371712493408, 0.06464303065687729], "X_arb": "[0.0644883738909056884200909255609031241355545990 +/- 1.55e-4]", "A2": [0.7754409575801597, 0.7809296424758412], "A2_arb": "[0.778185300028000452931900275294103223161995749 +/- 2.75e-3]", "steps": 452, "seconds": 1.7226083343848586}
{"c": [4.830999999999831, 4.8329999999998305], "c_hex": ["0x1.352f1a9fbe6aep+2", "0x1.354fdf3b644e3p+2"], "kind": "gt1", "N": 16, "E": [1.0068969955496807, 1.0069734826040246], "E_arb": "[1.00693523907685268875332537426249259160141846 +/- 3.83e-5]", "X": [0.06426671214152538, 0.06459480272000312], "X_arb": "[0.0644307574307642539697191530504981889180797878 +/- 1.65e-4]", "A2": [0.7750205819809088, 0.7811871739229284], "A2_arb": "[0.778103877951918642521276624684297414673752471 +/- 3.09e-3]", "steps": 452, "seconds": 1.70367700047791}
{"c": [4.8329999999998305, 4.83499999999983], "c_hex": ["0x1.354fdf3b644e3p+2", "0x1.3570a3d70a318p+2"], "kind": "gt1", "N": 16, "E": [1.0068849775047843, 1.0069620039080174], "E_arb": "[1.00692349070640095247133754991452274425048211 +/- 3.86e-5]", "X": [0.06419885664019852, 0.06453950269071608], "X_arb": "[0.0643691796654572957793328940383540921230128035 +/- 1.71e-4]", "A2": [0.7747505302100826, 0.7813921829725652], "A2_arb": "[0.778071356591323906663250804759737348557422335 +/- 3.33e-3]", "steps": 452, "seconds": 1.8137292079627514}
{"c": [4.83499999999983, 4.83699999999983], "c_hex": ["0x1.3570a3d70a318p+2", "0x1.35916872b014dp+2"], "kind": "gt1", "N": 16, "E": [1.0068730861543074, 1.0069504169125527], "E_arb": "[1.00691175153342998566409914371503465549174232 +/- 3.87e-5]", "X": [0.0641361709341753, 0.0644786426870768], "X_arb": "[0.0643074068106260495970548012278431190784639881 +/- 1.72e-4]", "A2": [0.7746908196211291, 0.781393544734557], "A2_arb": "[0.778042182177843026493078945947531745327785774 +/- 3.36e-3]", "steps": 452, "seconds": 1.711703791283071}
{"c": [4.83699999999983, 4.83899999999983], "c_hex": ["0x1.35916872b014dp+2", "0x1.35b22d0e55f82p+2"], "kind": "gt1", "N": 16, "E": [1.0068610718501383, 1.0069389713760157], "E_arb": "[1.00690002161307698341375293068908644908290052 +/- 3.90e-5]", "X": [0.06398394794864969, 0.06440745570085228], "X_arb": "[0.0641957018247509886691684685627389515687379722 +/- 2.12e-4]", "A2": [0.7737998974369786, 0.7834416523290515], "A2_arb": "[0.778620774883015033161766499830599022938992518 +/- 4.83e-3]", "steps": 453, "seconds": 1.7378620002418756}
{"c": [4.83899999999983, 4.84099999999983], "c_hex": ["0x1.35b22d0e55f82p+2", "0x1.35d2f1a9fbdb7p+2"], "kind": "gt1", "N": 16, "E": [1.0068494196470443, 1.0069271824422168], "E_arb": "[1.00688830104463054457640327711529087486709044 +/- 3.89e-5]", "X": [0.06400142453406217, 0.06436765700293977], "X_arb": "[0.0641845407685009702504724016395492815835719335 +/- 1.84e-4]", "A2": [0.7742077313742716, 0.7817511502435898], "A2_arb": "[0.777979440808930718453753617857434360822383262 +/- 3.78e-3]", "steps": 453, "seconds": 1.7295265002176166}
{"c": [4.84099999999983, 4.842999999999829], "c_hex": ["0x1.35d2f1a9fbdb7p+2", "0x1.35f3b645a1becp+2"], "kind": "gt1", "N": 16, "E": [1.0068373157066517, 1.0069158639914708], "E_arb": "[1.00687658984906132981005440527147854256787557 +/- 3.93e-5]", "X": [0.06386407437555784, 0.06428588767592115], "X_arb": "[0.0640749810257395000131618166806023238593777207 +/- 2.11e-4]", "A2": [0.7737478006969152, 0.7833221375407133], "A2_arb": "[0.778534969118814210346231986047432676715480229 +/- 4.79e-3]", "steps": 454, "seconds": 1.7730369586497545}
{"c": [4.842999999999829, 4.844999999999829], "c_hex": ["0x1.35f3b645a1becp+2", "0x1.36147ae147a21p+2"], "kind": "gt1", "N": 16, "E": [1.006825468801138, 1.0069043074687434], "E_arb": "[1.00686488813494058010575028241904279531919071 +/- 3.95e-5]", "X": [0.06390398713364781, 0.0642219808143579], "X_arb": "[0.0640629839740028571844422486596648893441241336 +/- 1.59e-4]", "A2": [0.7750246142337873, 0.78078390714896], "A2_arb": "[0.777904260691373637682196637309783328793755557 +/- 2.88e-3]", "steps": 454, "seconds": 1.7732817502692342}
{"c": [4.844999999999829, 4.846999999999829], "c_hex": ["0x1.36147ae147a21p+2", "0x1.36353f7ced856p+2"], "kind": "gt1", "N": 16, "E": [1.0068136011422664, 1.0068927907257832], "E_arb": "[1.00685319593402478974642023329849531966574424 +/- 3.96e-5]", "X": [0.06383975668728044, 0.06417259882123792], "X_arb": "[0.0640061777542591826093138801197181492440520880 +/- 1.67e-4]", "A2": [0.7746720219985888, 0.7809694273275398], "A2_arb": "[0.777820724663064265308808885334535932434639004 +/- 3.15e-3]", "steps": 454, "seconds": 1.7290522502735257}
{"c": [4.846999999999829, 4.848999999999829], "c_hex": ["0x1.36353f7ced856p+2", "0x1.365604189368bp+2"], "kind": "gt1", "N": 16, "E": [1.0068017542291643, 1.0068812724128895], "E_arb": "[1.00684151332102692916627992187699846272881201 +/- 3.98e-5]", "X": [0.06377208629764212, 0.06411835671932938], "X_arb": "[0.0639452215084857514295186319298299309056032016 +/- 1.74e-4]", "A2": [0.7743965371543641, 0.78118091657115], "A2_arb": "[0.777788726862757032880227801784049899193409529 +/- 3.40e-3]", "steps": 454, "seconds": 1.7038018750026822}
{"c": [4.848999999999829, 4.850999999999829], "c_hex": ["0x1.365604189368bp+2", "0x1.3676c8b4394c0p+2"], "kind": "gt1", "N": 16, "E": [1.0067899311413735, 1.0068697495772667], "E_arb": "[1.00682984035932012120325773001019228731152930 +/- 4.00e-5]", "X": [0.06370930924142852, 0.0640587028692859], "X_arb": "[0.0638840060553572120950999609412463883275693152 +/- 1.75e-4]", "A2": [0.7743145895527798, 0.7812071648603546], "A2_arb": "[0.777760877206567216709526832320197903995966176 +/- 3.45e-3]", "steps": 454, "seconds": 1.7270577503368258}
{"c": [4.850999999999829, 4.852999999999828], "c_hex": ["0x1.3676c8b4394c0p+2", "0x1.36978d4fdf2f5p+2"], "kind": "gt1", "N": 16, "E": [1.0067781125274837, 1.0068582416961072], "E_arb": "[1.00681817711179541400234337388179359258474877 +/- 4.01e-5]", "X": [0.06364993923050556, 0.06400195060512186], "X_arb": "[0.0638259449178137027849713063350637907565851049 +/- 1.77e-4]", "A2": [0.7742051329839137, 0.7811863503590555], "A2_arb": "[0.777695741671484602257044501721284942785854988 +/- 3.50e-3]", "steps": 454, "seconds": 1.762077333405614}
{"c": [4.852999999999828, 4.854999999999828], "c_hex": ["0x1.36978d4fdf2f5p+2", "0x1.36b851eb8512ap+2"], "kind": "gt1", "N": 16, "E": [1.0067661392439387, 1.0068469080377895], "E_arb": "[1.00680652364086418228421137565249716380690124 +/- 4.04e-5]", "X": [0.06359559690048332, 0.06393559617885038], "X_arb": "[0.0637655965396668498689339799067342144146463542 +/- 1.70e-4]", "A2": [0.774403252452332, 0.780915443489805], "A2_arb": "[0.777659347971068553410812677492509140384996302 +/- 3.26e-3]", "steps": 455, "seconds": 1.7867180407047272}
{"c": [4.854999999999828, 4.856999999999828], "c_hex": ["0x1.36b851eb8512ap+2", "0x1.36d916872af5fp+2"], "kind": "gt1", "N": 16, "E": [1.006754322345463, 1.0068354376714608], "E_arb": "[1.00679488000846178282823970838848547862240202 +/- 4.06e-5]", "X": [0.06351933504446923, 0.0638869194703998], "X_arb": "[0.0637031272574345136366932775913540695816593986 +/- 1.84e-4]", "A2": [0.7738821777988322, 0.7814191565216152], "A2_arb": "[0.777650667160223726546280572973408001504600783 +/- 3.77e-3]", "steps": 455, "seconds": 1.690064124763012}
{"c": [4.856999999999828, 4.858999999999828], "c_hex": ["0x1.36d916872af5fp+2", "0x1.36f9db22d0d94p+2"], "kind": "gt1", "N": 16, "E": [1.0067425357899724, 1.006823956762124], "E_arb": "[1.00678324627604823495860738553534369506284927 +/- 4.08e-5]", "X": [0.06348010536948899, 0.06380454710479068], "X_arb": "[0.0636423262371398328570986738275915408458650663 +/- 1.63e-4]", "A2": [0.7746606421964335, 0.780582562404927], "A2_arb": "[0.777621602300680249361815357690023007617585869 +/- 2.97e-3]", "steps": 456, "seconds": 1.7001275829970837}
{"c": [4.858999999999828, 4.8609999999998275], "c_hex": ["0x1.36f9db22d0d94p+2", "0x1.371a9fbe76bc9p+2"], "kind": "gt1", "N": 16, "E": [1.0067309366386166, 1.0068123083706113], "E_arb": "[1.00677162250461400608781165452204208718789689 +/- 4.07e-5]", "X": [0.06341573119026973, 0.0637566855067405], "X_arb": "[0.0635862083485051223019061817422651659704115006 +/- 1.71e-4]", "A2": [0.7742834199792266, 0.7807913368936423], "A2_arb": "[0.777537378436434493057796462521430231089582619 +/- 3.26e-3]", "steps": 456, "seconds": 1.7522574588656425}
{"c": [4.8609999999998275, 4.862999999999827], "c_hex": ["0x1.371a9fbe76bc9p+2", "0x1.373b645a1c9fep+2"], "kind": "gt1", "N": 16, "E": [1.0067190099110839, 1.0068010075982596], "E_arb": "[1.00676000875467179005313341678031859885183188 +/- 4.10e-5]", "X": [0.06334971765551353, 0.06370203378770722], "X_arb": "[0.0635258757216103846000698247105334485793773093 +/- 1.77e-4]", "A2": [0.7740302212885976, 0.7809812795502181], "A2_arb": "[0.777505750419407873405953745313531681481050513 +/- 3.48e-3]", "steps": 456, "seconds": 1.7142043747007847}
{"c": [4.862999999999827, 4.864999999999827], "c_hex": ["0x1.373b645a1c9fep+2", "0x1.375c28f5c2833p+2"], "kind": "gt1", "N": 16, "E": [1.0067072360066007, 1.0067895741659603], "E_arb": "[1.00674840508628039900019235546420490874817854 +/- 4.12e-5]", "X": [0.06328630251263141, 0.06365551992493033], "X_arb": "[0.0634709112187808707779246716675034050306049548 +/- 1.85e-4]", "A2": [0.773625270315201, 0.7811939510255933], "A2_arb": "[0.777409610670397187892552905419743873930502644 +/- 3.79e-3]", "steps": 456, "seconds": 1.6960953744128346}
{"c": [4.864999999999827, 4.866999999999827], "c_hex": ["0x1.375c28f5c2833p+2", "0x1.377ced9168668p+2"], "kind": "gt1", "N": 16, "E": [1.006695480811455, 1.0067781423065265], "E_arb": "[1.00673681155899083209431715325057306991580341 +/- 4.14e-5]", "X": [0.06322026379714761, 0.06358890711911037], "X_arb": "[0.0634045854581289884551445080062165583582963128 +/- 1.85e-4]", "A2": [0.7736821099417671, 0.781224854759096], "A2_arb": "[0.777453482350431563757387969076755623738672823 +/- 3.78e-3]", "steps": 456, "seconds": 1.7213409580290318}
{"c": [4.866999999999827, 4.868999999999827], "c_hex": ["0x1.377ced9168668p+2", "0x1.379db22d0e49dp+2"], "kind": "gt1", "N": 16, "E": [1.006683599209658, 1.0067668572542416], "E_arb": "[1.00672522823194979251659184117054341776737846 +/- 4.17e-5]", "X": [0.06318794282917609, 0.0635094894841352], "X_arb": "[0.0633487161566556495028822262222421087661481668 +/- 1.61e-4]", "A2": [0.7744904464538517, 0.7802486505292433], "A2_arb": "[0.777369548491547473633819086395603880541082331 +/- 2.88e-3]", "steps": 457, "seconds": 1.7228283323347569}
{"c": [4.868999999999827, 4.870999999999826], "c_hex": ["0x1.379db22d0e49dp+2", "0x1.37be76c8b42d2p+2"], "kind": "gt1", "N": 16, "E": [1.0066718441183424, 1.0067554662092124], "E_arb": "[1.00671365516377737260924993737515055613014735 +/- 4.19e-5]", "X": [0.06311393099823265, 0.06344962889553149], "X_arb": "[0.0632817799468820748739098642772843144621081527 +/- 1.68e-4]", "A2": [0.7742871425707498, 0.7805600343399357], "A2_arb": "[0.777423588455342746420908180031879201389930812 +/- 3.14e-3]", "steps": 458, "seconds": 1.7699459167197347}
{"c": [4.870999999999826, 4.872999999999826], "c_hex": ["0x1.37be76c8b42d2p+2", "0x1.37df3b645a107p+2"], "kind": "gt1", "N": 16, "E": [1.0066602261616442, 1.0067439586638067], "E_arb": "[1.00670209241272547131421877696435324287576370 +/- 4.19e-5]", "X": [0.06306421752226439, 0.06338943986686417], "X_arb": "[0.0632268286945642812709405690619576031621748728 +/- 1.63e-4]", "A2": [0.7744037097514758, 0.7802586817057258], "A2_arb": "[0.777331195728600803056205803287344050405854485 +/- 2.93e-3]", "steps": 458, "seconds": 1.7309296252205968}
{"c": [4.872999999999826, 4.874999999999826], "c_hex": ["0x1.37df3b645a107p+2", "0x1.37fffffffff3cp+2"], "kind": "gt1", "N": 16, "E": [1.0066483695898774, 1.0067327104830592], "E_arb": "[1.00669054003646824996185026056297884719571381 +/- 4.22e-5]", "X": [0.06299808477468986, 0.06334358999892149], "X_arb": "[0.0631708373868056796862315027673884458064063394 +/- 1.73e-4]", "A2": [0.773939477862148, 0.7805667680661992], "A2_arb": "[0.777253122964173634154297938098777238272763369 +/- 3.32e-3]", "steps": 458, "seconds": 1.727481666021049}
{"c": [4.874999999999826, 4.876999999999826], "c_hex": ["0x1.37fffffffff3cp+2", "0x1.3820c49ba5d71p+2"], "kind": "gt1", "N": 16, "E": [1.0066366402209612, 1.006721355963635], "E_arb": "[1.00667899809229811480598888980303459546893291 +/- 4.24e-5]", "X": [0.06293140093323422, 0.06329073739273051], "X_arb": "[0.0631110691629823634078123890466520639624186591 +/- 1.80e-4]", "A2": [0.7736552084908054, 0.7807898590263961], "A2_arb": "[0.777222533758600727279292843624770037778263287 +/- 3.57e-3]", "steps": 458, "seconds": 1.7211267091333866}
{"c": [4.876999999999826, 4.8789999999998255], "c_hex": ["0x1.3820c49ba5d71p+2", "0x1.384189374bba6p+2"], "kind": "gt1", "N": 16, "E": [1.0066249153995082, 1.0067100178745632], "E_arb": "[1.00666746663703574072927376790688747667111178 +/- 4.26e-5]", "X": [0.06286040730811128, 0.06324665525335497], "X_arb": "[0.0630535312807331305089633979185850689231370579 +/- 1.94e-4]", "A2": [0.7731008188187145, 0.7812309113272236], "A2_arb": "[0.777165865072968979629596196330758550765569211 +/- 4.07e-3]", "steps": 458, "seconds": 1.6983457496389747}
{"c": [4.8789999999998255, 4.880999999999825], "c_hex": ["0x1.384189374bba6p+2", "0x1.38624dd2f19dbp+2"], "kind": "gt1", "N": 16, "E": [1.0066132210335315, 1.0066986704205612], "E_arb": "[1.00665594572704637198196271291150459648542558 +/- 4.28e-5]", "X": [0.0628091709755311, 0.06318007339001935], "X_arb": "[0.0629946221827752213416045807662607076090100604 +/- 1.86e-4]", "A2": [0.7733507954460261, 0.7809019892508557], "A2_arb": "[0.777126392348440947755495004111183337828966531 +/- 3.78e-3]", "steps": 458, "seconds": 1.7106677498668432}
{"c": [4.880999999999825, 4.882999999999825], "c_hex": ["0x1.38624dd2f19dbp+2", "0x1.3883126e97810p+2"], "kind": "gt1", "N": 16, "E": [1.0066014249037798, 1.0066874459234636], "E_arb": "[1.00664443541362162212100594268799220108090004 +/- 4.31e-5]", "X": [0.06271169923998293, 0.06308096315338171], "X_arb": "[0.0628963311966823240860149368434148866558335668 +/- 1.85e-4]", "A2": [0.773851885767467, 0.7812976936199585], "A2_arb": "[0.777574789693712707763355806839840503400378601 +/- 3.73e-3]", "steps": 459, "seconds": 1.6980718756094575}
{"c": [4.882999999999825, 4.884999999999825], "c_hex": ["0x1.3883126e97810p+2", "0x1.38a3d70a3d645p+2"], "kind": "gt1", "N": 16, "E": [1.0065897066057696, 1.0066761649264222], "E_arb": "[1.00663293576609588792608956794744827281953650 +/- 4.33e-5]", "X": [0.06270011220812524, 0.06305357021137176], "X_arb": "[0.0628768412097485032726335366079277308958025653 +/- 1.77e-4]", "A2": [0.7736234317352144, 0.7804778328507755], "A2_arb": "[0.777050632292994982114351913651329866190378342 +/- 3.43e-3]", "steps": 459, "seconds": 1.77510133292526}
{"c": [4.884999999999825, 4.886999999999825], "c_hex": ["0x1.38a3d70a3d645p+2", "0x1.38c49ba5e347ap+2"], "kind": "gt1", "N": 16, "E": [1.0065937804655312, 1.00664911316674], "E_arb": "[1.00662144681613558820048201891380499289880164 +/- 2.77e-5]", "X": [0.06256790048895404, 0.06297002660143032], "X_arb": "[0.0627689635451921781421459565532505452195965415 +/- 2.02e-4]", "A2": [0.7729473389175691, 0.7822971300614737], "A2_arb": "[0.777622234489521397150754650540205140217640933 +/- 4.68e-3]", "steps": 460, "seconds": 1.7096937904134393}
{"c": [4.886999999999825, 4.888999999999824], "c_hex": ["0x1.38c49ba5e347ap+2", "0x1.38e56041892afp+2"], "kind": "gt1", "N": 16, "E": [1.0065663670795182, 1.0066535702232398], "E_arb": "[1.00660996865137893956004365962541640563465391 +/- 4.37e-5]", "X": [0.06258704124831616, 0.0629330327407113], "X_arb": "[0.0627600369945137263096803624744482201855752225 +/- 1.73e-4]", "A2": [0.7736877648329255, 0.7802471642770117], "A2_arb": "[0.776967464554968617959147223833515684243509215 +/- 3.28e-3]", "steps": 460, "seconds": 1.7283639581874013}
{"c": [4.888999999999824, 4.890999999999824], "c_hex": ["0x1.38e56041892afp+2", "0x1.390624dd2f0e4p+2"], "kind": "gt1", "N": 16, "E": [1.006572833986303, 1.0066241686087158], "E_arb": "[1.00659850129750941810083715047016758931291284 +/- 2.57e-5]", "X": [0.06252985078984902, 0.06287188696118148], "X_arb": "[0.0627008688755152513710573531802659868282870995 +/- 1.72e-4]", "A2": [0.773353954972734, 0.7805208042255602], "A2_arb": "[0.776937379599147104120695748290221741240678194 +/- 3.59e-3]", "steps": 460, "seconds": 1.837962375022471}
{"c": [4.890999999999824, 4.892999999999824], "c_hex": ["0x1.390624dd2f0e4p+2", "0x1.3926e978d4f19p+2"], "kind": "gt1", "N": 16, "E": [1.0065613340957655, 1.0066127555396227], "E_arb": "[1.00658704481769417939647580956971473640347386 +/- 2.58e-5]", "X": [0.06245993835328503, 0.06282798983976051], "X_arb": "[0.0626439640965227659613346465751396448048287899 +/- 1.85e-4]", "A2": [0.7728093607610025, 0.7809517930025869], "A2_arb": "[0.776880576881794672366288490802073818863619349 +/- 4.08e-3]", "steps": 460, "seconds": 1.7277499167248607}
{"c": [4.892999999999824, 4.894999999999824], "c_hex": ["0x1.3926e978d4f19p+2", "0x1.3947ae147ad4ep+2"], "kind": "gt1", "N": 16, "E": [1.0065500033927257, 1.0066011951380116], "E_arb": "[1.00657559926536871157016047284039072655630419 +/- 2.56e-5]", "X": [0.06243852537200629, 0.06275641167549814], "X_arb": "[0.0625974685237522126577003735824503132440789456 +/- 1.59e-4]", "A2": [0.7735986287339536, 0.7797898785689095], "A2_arb": "[0.776694253651431469551570666232091333778397789 +/- 3.10e-3]", "steps": 461, "seconds": 1.7558817500248551}
{"c": [4.894999999999824, 4.8969999999998235], "c_hex": ["0x1.3947ae147ad4ep+2", "0x1.396872b020b83p+2"], "kind": "gt1", "N": 16, "E": [1.0065385183361786, 1.0065898110375933], "E_arb": "[1.00656416468688582847833058996244581096666864 +/- 2.57e-5]", "X": [0.062300900516230745, 0.0626689307387201], "X_arb": "[0.0624849156274754148269684932002792552985503489 +/- 1.85e-4]", "A2": [0.7732924713210402, 0.7813705011513984], "A2_arb": "[0.777331486236219235847802904847457148562276426 +/- 4.04e-3]", "steps": 461, "seconds": 1.7253384999930859}
{"c": [4.8969999999998235, 4.898999999999823], "c_hex": ["0x1.396872b020b83p+2", "0x1.3989374bc69b8p+2"], "kind": "gt1", "N": 16, "E": [1.0065270449949275, 1.006578437310739], "E_arb": "[1.00655274115283322691271638995181063537672757 +/- 2.57e-5]", "X": [0.06230790208009234, 0.06262486562754017], "X_arb": "[0.0624663838538162557450611259561267055119743515 +/- 1.59e-4]", "A2": [0.7737222741124823, 0.7798769428336201], "A2_arb": "[0.776799608473051225230865684868480514604238810 +/- 3.08e-3]", "steps": 461, "seconds": 1.7069222498685122}
{"c": [4.898999999999823, 4.900999999999823], "c_hex": ["0x1.3989374bc69b8p+2", "0x1.39a9fbe76c7edp+2"], "kind": "gt1", "N": 16, "E": [1.0065157489428491, 1.0065669084517774], "E_arb": "[1.00654132869731332872377073202487881459364065 +/- 2.56e-5]", "X": [0.06223450193751081, 0.06258901584045921], "X_arb": "[0.0624117588889850065483794932932368837158672392 +/- 1.78e-4]", "A2": [0.7729237435461824, 0.7805142338376598], "A2_arb": "[0.776718988691921118246706816665584275235061291 +/- 3.80e-3]", "steps": 461, "seconds": 1.7460478749126196}
{"c": [4.900999999999823, 4.902999999999823], "c_hex": ["0x1.39a9fbe76c7edp+2", "0x1.39cac08312622p+2"], "kind": "gt1", "N": 16, "E": [1.0065041642043941, 1.0065556905509618], "E_arb": "[1.00652992737767798321713694905515133926760284 +/- 2.58e-5]", "X": [0.062171653637106986, 0.06251917480773153], "X_arb": "[0.0623454142224192573355153459156891262767660143 +/- 1.74e-4]", "A2": [0.7731551990335654, 0.7804139905100538], "A2_arb": "[0.776784594771809562460659862368847034021722752 +/- 3.63e-3]", "steps": 462, "seconds": 1.7429622495546937}
{"c": [4.902999999999823, 4.904999999999823], "c_hex": ["0x1.39cac08312622p+2", "0x1.39eb851eb8457p+2"], "kind": "gt1", "N": 16, "E": [1.006492695110304, 1.0065443793798832], "E_arb": "[1.00651853724509346629011907807516860588774154 +/- 2.59e-5]", "X": [0.0621210690816357, 0.06246891874855885], "X_arb": "[0.0622949939150972747424577027786841351708744899 +/- 1.74e-4]", "A2": [0.7729964290411528, 0.7803098008808533], "A2_arb": "[0.776653114961003037813585567836884820852565924 +/- 3.66e-3]", "steps": 462, "seconds": 1.7512106243520975}
{"c": [4.904999999999823, 4.906999999999822], "c_hex": ["0x1.39eb851eb8457p+2", "0x1.3a0c49ba5e28cp+2"], "kind": "gt1", "N": 16, "E": [1.00648127311048, 1.0065330435897546], "E_arb": "[1.00650715835011723450255657754151809869082054 +/- 2.59e-5]", "X": [0.06205647992882784, 0.06242658865912216], "X_arb": "[0.0622415342939749988100755548068546603891513626 +/- 1.86e-4]", "A2": [0.7724850753475179, 0.7806367725752494], "A2_arb": "[0.776560923961383684493073004066551302686494040 +/- 4.08e-3]", "steps": 462, "seconds": 1.7420515827834606}
{"c": [4.906999999999822, 4.908999999999822], "c_hex": ["0x1.3a0c49ba5e28cp+2", "0x1.3a2d0e56040c1p+2"], "kind": "gt1", "N": 16, "E": [1.0064696656364613, 1.0065219158494643], "E_arb": "[1.00649579074296272885933323857057536500166291 +/- 2.62e-5]", "X": [0.06201836997805874, 0.06232979516434133], "X_arb": "[0.0621740825712000344002087819908417043189044802 +/- 1.56e-4]", "A2": [0.773710192175523, 0.7795758286536432], "A2_arb": "[0.776643010414583052882421272869145598422297240 +/- 2.94e-3]", "steps": 463, "seconds": 1.7603257074952126}
{"c": [4.908999999999822, 4.910999999999822], "c_hex": ["0x1.3a2d0e56040c1p+2", "0x1.3a4dd2f1a9ef6p+2"], "kind": "gt1", "N": 16, "E": [1.0064585160306172, 1.0065103529006745], "E_arb": "[1.00648443446564586377649228641856928530402842 +/- 2.60e-5]", "X": [0.061881141629569356, 0.06227272934280792], "X_arb": "[0.0620769354861886348788991244769348792880465462 +/- 1.96e-4]", "A2": [0.772655533229486, 0.7815453483010839], "A2_arb": "[0.777100440765285002387185441256691839817620568 +/- 4.45e-3]", "steps": 463, "seconds": 1.712342083454132}
{"c": [4.910999999999822, 4.912999999999822], "c_hex": ["0x1.3a4dd2f1a9ef6p+2", "0x1.3a6e978d4fd2bp+2"], "kind": "gt1", "N": 16, "E": [1.0064471169216396, 1.0064990622603656], "E_arb": "[1.00647308959100262351198271607501863809237573 +/- 2.60e-5]", "X": [0.06190566992893297, 0.06222717333878325], "X_arb": "[0.0620664216338581085450308416154848808207034978 +/- 1.61e-4]", "A2": [0.7733555350547372, 0.7795895626892286], "A2_arb": "[0.776472548871982915131723040799359710448637371 +/- 3.12e-3]", "steps": 463, "seconds": 1.7353413328528404}
{"c": [4.912999999999822, 4.9149999999998215], "c_hex": ["0x1.3a6e978d4fd2bp+2", "0x1.3a8f5c28f5b60p+2"], "kind": "gt1", "N": 16, "E": [1.006435653575536, 1.0064878587134132], "E_arb": "[1.00646175614447464415998373685287864236036122 +/- 2.62e-5]", "X": [0.061826764634721885, 0.062188129581633535], "X_arb": "[0.0620074471081777094595501931208017982647489188 +/- 1.81e-4]", "A2": [0.7725695048716733, 0.7803382934794646], "A2_arb": "[0.776453899175568998621315201255764305260450958 +/- 3.89e-3]", "steps": 463, "seconds": 1.7438817080110312}
{"c": [4.9149999999998215, 4.916999999999821], "c_hex": ["0x1.3a8f5c28f5b60p+2", "0x1.3ab020c49b995p+2"], "kind": "gt1", "N": 16, "E": [1.0064242850454863, 1.0064765833193725], "E_arb": "[1.00645043418242947268563520041797414450030087 +/- 2.62e-5]", "X": [0.06178746601544736, 0.062116411988698765], "X_arb": "[0.0619519390020730609672657787411824957433210114 +/- 1.65e-4]", "A2": [0.7731417362775683, 0.7796415404555885], "A2_arb": "[0.776391638366578430802461218797730557902647920 +/- 3.25e-3]", "steps": 464, "seconds": 1.7241784995421767}
{"c": [4.916999999999821, 4.918999999999821], "c_hex": ["0x1.3ab020c49b995p+2", "0x1.3ad0e560417cap+2"], "kind": "gt1", "N": 16, "E": [1.0064129583204164, 1.0064652891855337], "E_arb": "[1.00643912375297508073688577074221460559223013 +/- 2.62e-5]", "X": [0.06171397475844576, 0.062074013452898445], "X_arb": "[0.0618939941056721045845188921925746216031704010 +/- 1.81e-4]", "A2": [0.7725218297249352, 0.7802024690512168], "A2_arb": "[0.776362149388075986835378846295390550439523752 +/- 3.85e-3]", "steps": 464, "seconds": 1.8038777923211455}
{"c": [4.918999999999821, 4.920999999999821], "c_hex": ["0x1.3ad0e560417cap+2", "0x1.3af1a9fbe75ffp+2"], "kind": "gt1", "N": 16, "E": [1.0064016250905816, 1.0064540247170226], "E_arb": "[1.00642782490380211597351477210419648014115199 +/- 2.62e-5]", "X": [0.061646746873975415, 0.062019750098897715], "X_arb": "[0.0618332484864365624562644765109763789023412716 +/- 1.87e-4]", "A2": [0.7722807064988464, 0.7804565793617677], "A2_arb": "[0.776368642930307006556159744962539446428086224 +/- 4.09e-3]", "steps": 464, "seconds": 1.8602094585075974}
{"c": [4.920999999999821, 4.922999999999821], "c_hex": ["0x1.3af1a9fbe75ffp+2", "0x1.3b126e978d434p+2"], "kind": "gt1", "N": 16, "E": [1.0063901647967397, 1.0064429105675987], "E_arb": "[1.00641653768216918294693463112212710525410872 +/- 2.64e-5]", "X": [0.06159882907637136, 0.06194635688767147], "X_arb": "[0.0617725929820214157889749021842368631676373025 +/- 1.74e-4]", "A2": [0.7728045211154292, 0.7799442915241143], "A2_arb": "[0.776374406319771756383485427715443201582309325 +/- 3.57e-3]", "steps": 465, "seconds": 1.7724298341199756}
{"c": [4.922999999999821, 4.92499999999982], "c_hex": ["0x1.3b126e978d434p+2", "0x1.3b33333333269p+2"], "kind": "gt1", "N": 16, "E": [1.0063788255237616, 1.0064316987260833], "E_arb": "[1.00640526212492245178625529672165372086320266 +/- 2.65e-5]", "X": [0.061466297525447584, 0.06188058306412932], "X_arb": "[0.0616734402947884534743969193255058139193745644 +/- 2.08e-4]", "A2": [0.7720283956977706, 0.7817071870621929], "A2_arb": "[0.776867791379981768758625847305897729174226625 +/- 4.84e-3]", "steps": 465, "seconds": 1.7289472501724958}
{"c": [4.92499999999982, 4.92699999999982], "c_hex": ["0x1.3b33333333269p+2", "0x1.3b53f7ced909ep+2"], "kind": "gt1", "N": 16, "E": [1.0063675036950466, 1.0064204929224032], "E_arb": "[1.00639399830872491551539743236761435893905959 +/- 2.65e-5]", "X": [0.0615003069146497, 0.06183456887579277], "X_arb": "[0.0616674378952212380961712338426122370157529637 +/- 1.68e-4]", "A2": [0.772873760974171, 0.779499991558687], "A2_arb": "[0.776186876266429026263699839503456618262815745 +/- 3.32e-3]", "steps": 465, "seconds": 1.7797005828469992}
{"c": [4.92699999999982, 4.92899999999982], "c_hex": ["0x1.3b53f7ced909ep+2", "0x1.3b74bc6a7eed3p+2"], "kind": "gt1", "N": 16, "E": [1.0063561927380853, 1.0064092997606378], "E_arb": "[1.00638274624936153444567606405712852124812158 +/- 2.66e-5]", "X": [0.061436294762578905, 0.06178466711747141], "X_arb": "[0.0616104809400251602294857713162571082173504451 +/- 1.75e-4]", "A2": [0.7725712311852664, 0.7797290569846345], "A2_arb": "[0.776150144084950435886325157824438738296972463 +/- 3.58e-3]", "steps": 465, "seconds": 1.7297418331727386}
{"c": [4.92899999999982, 4.93099999999982], "c_hex": ["0x1.3b74bc6a7eed3p+2", "0x1.3b95810624d08p+2"], "kind": "gt1", "N": 16, "E": [1.0063449263353836, 1.0063980856487655], "E_arb": "[1.00637150599207451937898045292365703433193856 +/- 2.66e-5]", "X": [0.061293313300805174, 0.061712461661638976], "X_arb": "[0.0615028874812220728533911574114373590880770370 +/- 2.10e-4]", "A2": [0.7718436888460712, 0.7816655814456467], "A2_arb": "[0.776754635145858927024905729837814384238697997 +/- 4.92e-3]", "steps": 466, "seconds": 1.7586727924644947}
{"c": [4.93099999999982, 4.9329999999998195], "c_hex": ["0x1.3b95810624d08p+2", "0x1.3bb645a1cab3dp+2"], "kind": "gt1", "N": 16, "E": [1.0063336197739046, 1.0063869354067452], "E_arb": "[1.00636027759032493735460611668238177388128354 +/- 2.67e-5]", "X": [0.0611850135775289, 0.06167767884119301], "X_arb": "[0.0614313462093609557485782477472222165740599024 +/- 2.47e-4]", "A2": [0.7705927871454229, 0.7832209150535244], "A2_arb": "[0.776906851099473636914271031398405647650821527 +/- 6.32e-3]", "steps": 466, "seconds": 1.8358410829678178}
{"c": [4.9329999999998195, 4.934999999999819], "c_hex": ["0x1.3bb645a1cab3dp+2", "0x1.3bd70a3d70972p+2"], "kind": "gt1", "N": 16, "E": [1.006322548747202, 1.0063755735072661], "E_arb": "[1.00634906112723416341697461191223433891922663 +/- 2.66e-5]", "X": [0.061248661287522, 0.06163872922601896], "X_arb": "[0.0614436952567704791622382271926906792221610826 +/- 1.96e-4]", "A2": [0.771625548573377, 0.7803645147664273], "A2_arb": "[0.775995031669902111210597427625475171176823684 +/- 4.37e-3]", "steps": 466, "seconds": 1.795242790132761}
{"c": [4.934999999999819, 4.936999999999819], "c_hex": ["0x1.3bd70a3d70972p+2", "0x1.3bf7ced9167a7p+2"], "kind": "gt1", "N": 16, "E": [1.0063111570203165, 1.0063645561555141], "E_arb": "[1.00633785658791539058465230558075507627747446 +/- 2.67e-5]", "X": [0.06120123346969824, 0.06155213457229087], "X_arb": "[0.0613766840209945543768892082157840172774493843 +/- 1.76e-4]", "A2": [0.7725024849772472, 0.7796748865351567], "A2_arb": "[0.776088685756201905746513874707901909545895815 +/- 3.59e-3]", "steps": 467, "seconds": 1.720546125434339}
{"c": [4.936999999999819, 4.938999999999819], "c_hex": ["0x1.3bf7ced9167a7p+2", "0x1.3c189374bc5dcp+2"], "kind": "gt1", "N": 16, "E": [1.006299831186458, 1.006353496865733], "E_arb": "[1.00632666402609545705038513522015239993384741 +/- 2.69e-5]", "X": [0.0610511943982481, 0.06149477298957826], "X_arb": "[0.0612729836939131785727696790784833840885446873 +/- 2.22e-4]", "A2": [0.7712989989155687, 0.7820034912653286], "A2_arb": "[0.776651245090448744861711895840930793159935676 +/- 5.36e-3]", "steps": 467, "seconds": 1.8783201668411493}
{"c": [4.938999999999819, 4.940999999999819], "c_hex": ["0x1.3c189374bc5dcp+2", "0x1.3c39581062411p+2"], "kind": "gt1", "N": 16, "E": [1.0062885851302141, 1.0063423819223591], "E_arb": "[1.00631548352628664417518686970155836141863109 +/- 2.69e-5]", "X": [0.06109844190433934, 0.06144692668460042], "X_arb": "[0.0612726842944698767164761381866116186313906960 +/- 1.75e-4]", "A2": [0.7723748329068304, 0.7794277898343401], "A2_arb": "[0.775901311370585229892068901027010760874987475 +/- 3.53e-3]", "steps": 467, "seconds": 1.8928139582276344}
{"c": [4.940999999999819, 4.942999999999818], "c_hex": ["0x1.3c39581062411p+2", "0x1.3c5a1cac08246p+2"], "kind": "gt1", "N": 16, "E": [1.0062773509079446, 1.0063312792736185], "E_arb": "[1.00630431509078164391982531059899912693417466 +/- 2.70e-5]", "X": [0.061036922267873064, 0.061395627108310064], "X_arb": "[0.0612162746880915633758886584317791499738215065 +/- 1.80e-4]", "A2": [0.7721463799610078, 0.7795840539477228], "A2_arb": "[0.775865216954365269291302216309453195288011513 +/- 3.72e-3]", "steps": 467, "seconds": 1.774565041065216}
{"c": [4.942999999999818, 4.944999999999818], "c_hex": ["0x1.3c5a1cac08246p+2", "0x1.3c7ae147ae07bp+2"], "kind": "gt1", "N": 16, "E": [1.0062662936372364, 1.0063200239149643], "E_arb": "[1.00629315877610038690202676158358002818726807 +/- 2.69e-5]", "X": [0.06096975357980254, 0.06136177999008424], "X_arb": "[0.0611657667849433887927018543691955746712039386 +/- 1.97e-4]", "A2": [0.771385451034517, 0.780126279116017], "A2_arb": "[0.775755865075266921850787944131262563647116978 +/- 4.38e-3]", "steps": 467, "seconds": 1.8670574584975839}
{"c": [4.944999999999818, 4.946999999999818], "c_hex": ["0x1.3c7ae147ae07bp+2", "0x1.3c9ba5e353eb0p+2"], "kind": "gt1", "N": 16, "E": [1.006255054588082, 1.0063089746611538], "E_arb": "[1.00628201462461776589309591108291712110926921 +/- 2.70e-5]", "X": [0.06091741155867617, 0.061281740482427786], "X_arb": "[0.0610995760205519766813701716550801055620824062 +/- 1.83e-4]", "A2": [0.7720295767353863, 0.7796609844004171], "A2_arb": "[0.775845280567901679851632462357219246140911456 +/- 3.82e-3]", "steps": 468, "seconds": 1.7983237095177174}
{"c": [4.946999999999818, 4.948999999999818], "c_hex": ["0x1.3c9ba5e353eb0p+2", "0x1.3cbc6a7ef9ce5p+2"], "kind": "gt1", "N": 16, "E": [1.0062436191686301, 1.006298146142969], "E_arb": "[1.00627088265579945132295059787525997506933453 +/- 2.73e-5]", "X": [0.060734453757018955, 0.06123207621518861], "X_arb": "[0.0609832649861037867149745813545187579274326212 +/- 2.49e-4]", "A2": [0.7702679783714647, 0.7828870749098661], "A2_arb": "[0.776577526640665399741276970733822910623351952 +/- 6.31e-3]", "steps": 468, "seconds": 1.760023707523942}
{"c": [4.948999999999818, 4.9509999999998175], "c_hex": ["0x1.3cbc6a7ef9ce5p+2", "0x1.3cdd2f1a9fb1ap+2"], "kind": "gt1", "N": 16, "E": [1.0062327204598887, 1.006286805498701], "E_arb": "[1.00625976297929481615190363184519629812710561 +/- 2.71e-5]", "X": [0.06079775696954364, 0.06119077904005516], "X_arb": "[0.0609942680047994035621098230268066912105311227 +/- 1.97e-4]", "A2": [0.771317679256021, 0.7800533052752094], "A2_arb": "[0.775685492265615240048214697179817296696958033 +/- 4.37e-3]", "steps": 468, "seconds": 1.8206098331138492}
{"c": [4.9509999999998175, 4.952999999999817], "c_hex": ["0x1.3cdd2f1a9fb1ap+2", "0x1.3cfdf3b64594fp+2"], "kind": "gt1", "N": 16, "E": [1.0062214432042142, 1.0062758678959831], "E_arb": "[1.00624865555009866653821350666988263984375432 +/- 2.73e-5]", "X": [0.06063934989053801, 0.061113459086685785], "X_arb": "[0.0608764044886118932346907241913068212676431711 +/- 2.38e-4]", "A2": [0.7705409703718078, 0.7823381511203527], "A2_arb": "[0.776439560746080249247633289663785324326204730 +/- 5.90e-3]", "steps": 469, "seconds": 1.8348563751205802}
{"c": [4.952999999999817, 4.954999999999817], "c_hex": ["0x1.3cfdf3b64594fp+2", "0x1.3d1eb851eb784p+2"], "kind": "gt1", "N": 16, "E": [1.0062102810338611, 1.0062648399393084], "E_arb": "[1.00623756048658476764620408099147595989736112 +/- 2.73e-5]", "X": [0.06070076814865306, 0.061063421558518814], "X_arb": "[0.0608820948535859377405911853537902876080699119 +/- 1.82e-4]", "A2": [0.7718706767037316, 0.7793612055966903], "A2_arb": "[0.775615941150210876565637819785098072958985345 +/- 3.75e-3]", "steps": 469, "seconds": 1.7898912085220218}
{"c": [4.954999999999817, 4.956999999999817], "c_hex": ["0x1.3d1eb851eb784p+2", "0x1.3d3f7ced915b9p+2"], "kind": "gt1", "N": 16, "E": [1.0061991286563718, 1.006253826892542], "E_arb": "[1.00622647777445688756708558855351199488512142 +/- 2.74e-5]", "X": [0.060640792040072666, 0.061011610053452583], "X_arb": "[0.0608262010467626232003953640643240792657395370 +/- 1.86e-4]", "A2": [0.7716816549084419, 0.7794799816413239], "A2_arb": "[0.775580818274882862909167540719363139566045797 +/- 3.90e-3]", "steps": 469, "seconds": 1.7276162505149841}
{"c": [4.956999999999817, 4.958999999999817], "c_hex": ["0x1.3d3f7ced915b9p+2", "0x1.3d604189373eep+2"], "kind": "gt1", "N": 16, "E": [1.0061879895375636, 1.0062428254066575], "E_arb": "[1.00621540747211053521352837239778011958534742 +/- 2.75e-5]", "X": [0.060575860281163844, 0.06096411467085456], "X_arb": "[0.0607699874760092037470330130875977563605278753 +/- 1.95e-4]", "A2": [0.7713183692832414, 0.7797837562685771], "A2_arb": "[0.775551062775909266211201569612467864503087740 +/- 4.24e-3]", "steps": 469, "seconds": 1.7100166250020266}
{"c": [4.958999999999817, 4.9609999999998164], "c_hex": ["0x1.3d604189373eep+2", "0x1.3d810624dd223p+2"], "kind": "gt1", "N": 16, "E": [1.0061766449296208, 1.0062320543089638], "E_arb": "[1.00620434961929228642169115135023352204993028 +/- 2.78e-5]", "X": [0.06053385133701443, 0.06089814397420118], "X_arb": "[0.0607159976556078017362217059678910859202687444 +/- 1.83e-4]", "A2": [0.771811652176633, 0.7791744477046576], "A2_arb": "[0.775493049940645230096127395209247611926365467 +/- 3.69e-3]", "steps": 470, "seconds": 1.8313301661983132}
{"c": [4.9609999999998164, 4.962999999999816], "c_hex": ["0x1.3d810624dd223p+2", "0x1.3da1cac083058p+2"], "kind": "gt1", "N": 16, "E": [1.0061653046693446, 1.006221303841393], "E_arb": "[1.00619330425536887483538053387921925612487452 +/- 2.80e-5]", "X": [0.06045352686301998, 0.06086594690846983], "X_arb": "[0.0606597368857449059138657163201541052975740469 +/- 2.07e-4]", "A2": [0.7709032058962492, 0.7800300906862704], "A2_arb": "[0.775466648291259753700390053715704354721809279 +/- 4.57e-3]", "steps": 470, "seconds": 1.7574888756498694}
{"c": [4.962999999999816, 4.964999999999816], "c_hex": ["0x1.3da1cac083058p+2", "0x1.3dc28f5c28e8dp+2"], "kind": "gt1", "N": 16, "E": [1.0061547072208845, 1.0062098356176943], "E_arb": "[1.00618227141928938698128004039521340749314812 +/- 2.76e-5]", "X": [0.060398120338309505, 0.06079476255152752], "X_arb": "[0.0605964414449185158381536991979660189271309343 +/- 1.99e-4]", "A2": [0.7711543574863471, 0.7799060042328794], "A2_arb": "[0.775530180859613186851731993177745254603109611 +/- 4.38e-3]", "steps": 470, "seconds": 1.7816074173897505}
{"c": [4.964999999999816, 4.966999999999816], "c_hex": ["0x1.3dc28f5c28e8dp+2", "0x1.3de353f7cecc2p+2"], "kind": "gt1", "N": 16, "E": [1.006143493422341, 1.0061990088447303], "E_arb": "[1.00617125113353568494925316322668038805726515 +/- 2.78e-5]", "X": [0.06025779931833228, 0.06072566832990477], "X_arb": "[0.0604917338241185207639018490066323804751021587 +/- 2.34e-4]", "A2": [0.7704080606971173, 0.7818475991851657], "A2_arb": "[0.776127829941141507678281411371997379808031797 +/- 5.72e-3]", "steps": 471, "seconds": 1.7492188336327672}
{"c": [4.966999999999816, 4.968999999999816], "c_hex": ["0x1.3de353f7cecc2p+2", "0x1.3e04189374af7p+2"], "kind": "gt1", "N": 16, "E": [1.006132425341003, 1.0061880616289853], "E_arb": "[1.00616024348499402950598175581954467277971488 +/- 2.79e-5]", "X": [0.06030523170818759, 0.06067703128099147], "X_arb": "[0.0604911314945895304132104159295934198214298944 +/- 1.86e-4]", "A2": [0.7715351772009625, 0.7792409633427043], "A2_arb": "[0.775388070271833381316103733978592315015156751 +/- 3.86e-3]", "steps": 471, "seconds": 1.765686291269958}
{"c": [4.968999999999816, 4.970999999999815], "c_hex": ["0x1.3e04189374af7p+2", "0x1.3e24dd2f1a92cp+2"], "kind": "gt1", "N": 16, "E": [1.0061213544825356, 1.006177142443084], "E_arb": "[1.00614924846280979737045816237251785679654450 +/- 2.79e-5]", "X": [0.060247852237818394, 0.06063255889558754], "X_arb": "[0.0604402055667029658840080828433664272217194038 +/- 1.93e-4]", "A2": [0.7711984199027128, 0.7793953754348978], "A2_arb": "[0.775296897668805296226371176686418687466306424 +/- 4.10e-3]", "steps": 471, "seconds": 1.8193859169259667}
{"c": [4.970999999999815, 4.972999999999815], "c_hex": ["0x1.3e24dd2f1a92cp+2", "0x1.3e45a1cac0761p+2"], "kind": "gt1", "N": 16, "E": [1.0061103186881455, 1.006166213553316], "E_arb": "[1.00613826612073065271852232377619631121194748 +/- 2.80e-5]", "X": [0.060185130063993904, 0.06058395586394202], "X_arb": "[0.0603845429639679574450413466745193197786109323 +/- 2.00e-4]", "A2": [0.7708935639521337, 0.7796415638286387], "A2_arb": "[0.775267563890386215393336980457452922795726444 +/- 4.38e-3]", "steps": 471, "seconds": 1.9677792498841882}
{"c": [4.972999999999815, 4.974999999999815], "c_hex": ["0x1.3e45a1cac0761p+2", "0x1.3e66666666596p+2"], "kind": "gt1", "N": 16, "E": [1.0060987521561169, 1.0061558408354017], "E_arb": "[1.00612729649575918128376394372573453058499986 +/- 2.86e-5]", "X": [0.06007875680507826, 0.060558317795776063], "X_arb": "[0.0603185373004271577017470286676455870322487596 +/- 2.40e-4]", "A2": [0.7695809545362435, 0.7811667861347389], "A2_arb": "[0.775373870335491218620767238230139334398421462 +/- 5.80e-3]", "steps": 472, "seconds": 1.961208375170827}
{"c": [4.974999999999815, 4.976999999999815], "c_hex": ["0x1.3e66666666596p+2", "0x1.3e872b020c3cbp+2"], "kind": "gt1", "N": 16, "E": [1.006082954824118, 1.0061497244259765], "E_arb": "[1.00611633962504731546039599124921053013120417 +/- 3.34e-5]", "X": [0.06003901058622968, 0.060513378354904404], "X_arb": "[0.0602761944705670407537908096671565276673248405 +/- 2.38e-4]", "A2": [0.7702364984766544, 0.7801111875783618], "A2_arb": "[0.775173843027508130640111604875285787981629776 +/- 4.94e-3]", "steps": 472, "seconds": 2.0089396676048636}
{"c": [4.976999999999815, 4.9789999999998145], "c_hex": ["0x1.3e872b020c3cbp+2", "0x1.3ea7ef9db2200p+2"], "kind": "gt1", "N": 16, "E": [1.005983623115494, 1.0062271680510233], "E_arb": "[1.00610539558325859362587633262933296493032870 +/- 1.22e-4]", "X": [0.05941281000449679, 0.061186464887933195], "X_arb": "[0.0602996374462149884450730510916490405328732356 +/- 8.87e-4]", "A2": [0.754425049876842, 0.7939247480836246], "A2_arb": "[0.774174898980233275988458342123447707272626321 +/- 0.0198]", "steps": 472, "seconds": 1.946920957416296}
{"c": [4.9789999999998145, 4.980999999999814], "c_hex": ["0x1.3ea7ef9db2200p+2", "0x1.3ec8b43958035p+2"], "kind": "gt1", "N": 16, "E": [1.0059718993309197, 1.0062170292415016], "E_arb": "[1.00609446428621054183784395471190589497008547 +/- 1.23e-4]", "X": [0.05930270904374941, 0.06095826734983297], "X_arb": "[0.0601304881967911879586630925555446776759191508 +/- 8.28e-4]", "A2": [0.7581678734845532, 0.7930296027320489], "A2_arb": "[0.775598738108301045628116626933853757563279128 +/- 0.0175]", "steps": 472, "seconds": 1.9799795839935541}
{"c": [4.980999999999814, 4.982999999999814], "c_hex": ["0x1.3ec8b43958035p+2", "0x1.3ee978d4fde6ap+2"], "kind": "gt1", "N": 16, "E": [1.0060546046959045, 1.0061124871014473], "E_arb": "[1.00608354589867584813079302603212568668008945 +/- 2.90e-5]", "X": [0.05991043307009292, 0.060315787393085865], "X_arb": "[0.0601131102315893934015281825562489668768566875 +/- 2.03e-4]", "A2": [0.7707341383988683, 0.779359437166452], "A2_arb": "[0.775046787782660112286915098130941034618980777 +/- 4.32e-3]", "steps": 473, "seconds": 1.9028048338368535}
{"c": [4.982999999999814, 4.984999999999814], "c_hex": ["0x1.3ee978d4fde6ap+2", "0x1.3f0a3d70a3c9fp+2"], "kind": "gt1", "N": 16, "E": [1.0059654274505836, 1.0061798524610106], "E_arb": "[1.00607263995579703933762735426810515502354125 +/- 1.08e-4]", "X": [0.05851961220805826, 0.06125740265242933], "X_arb": "[0.0598885074302437945476958392888286605750034315 +/- 1.37e-3]", "A2": [0.7472007342104903, 0.8074416195115179], "A2_arb": "[0.777321176861004084551191712324712483467007255 +/- 0.0302]", "steps": 472, "seconds": 1.9129783334210515}
{"c": [4.984999999999814, 4.986999999999814], "c_hex": ["0x1.3f0a3d70a3c9fp+2", "0x1.3f2b020c49ad4p+2"], "kind": "gt1", "N": 16, "E": [1.0059555600704577, 1.0061679356075612], "E_arb": "[1.00606174783900946438643485653570302377729740 +/- 1.07e-4]", "X": [0.058395159694688364, 0.06156071883937901], "X_arb": "[0.0599779392670336891579988521358385319041994925 +/- 1.59e-3]", "A2": [0.7366752256884324, 0.8143248633959417], "A2_arb": "[0.775500044542186964757709289995826528728401541 +/- 0.0389]", "steps": 472, "seconds": 1.8166500832885504}
{"c": [4.986999999999814, 4.988999999999813], "c_hex": ["0x1.3f2b020c49ad4p+2", "0x1.3f4bc6a7ef909p+2"], "kind": "gt1", "N": 16, "E": [1.006021676660886, 1.0060800598328474], "E_arb": "[1.00605086824686682568992796707751568599004227 +/- 2.92e-5]", "X": [0.059737986736103435, 0.06016300527223775], "X_arb": "[0.0599504960041705949067505317385168066900139409 +/- 2.13e-4]", "A2": [0.7702361206024101, 0.779612425816074], "A2_arb": "[0.774924273209242016066003237829487154531015530 +/- 4.69e-3]", "steps": 473, "seconds": 1.8397181248292327}
{"c": [4.988999999999813, 4.990999999999813], "c_hex": ["0x1.3f4bc6a7ef909p+2", "0x1.3f6c8b439573ep+2"], "kind": "gt1", "N": 16, "E": [1.0058403689639492, 1.0062396335518904], "E_arb": "[1.00604000125791974987716052169767062648282370 +/- 2.00e-4]", "X": [0.05836416637889418, 0.061102516464459085], "X_arb": "[0.0597333414216766342143625937149678879175392589 +/- 1.37e-3]", "A2": [0.7460818897517614, 0.8081390035505625], "A2_arb": "[0.777110446651161958093949724433733170329032868 +/- 0.0311]", "steps": 473, "seconds": 1.9346881257370114}
{"c": [4.990999999999813, 4.992999999999813], "c_hex": ["0x1.3f6c8b439573ep+2", "0x1.3f8d4fdf3b573p+2"], "kind": "gt1", "N": 16, "E": [1.0059009137598887, 1.0061573823645644], "E_arb": "[1.00602914806222663617845127125107379050634429 +/- 1.29e-4]", "X": [0.058895485813191775, 0.060646396751618176], "X_arb": "[0.0597709412824049745807088536058661422738699350 +/- 8.76e-4]", "A2": [0.757079955639457, 0.7945382623999844], "A2_arb": "[0.775809109019720617959473045423706966387663090 +/- 0.0188]", "steps": 474, "seconds": 1.8898869585245848}
{"c": [4.992999999999813, 4.994999999999813], "c_hex": ["0x1.3f8d4fdf3b573p+2", "0x1.3fae147ae13a8p+2"], "kind": "gt1", "N": 16, "E": [1.0058888936655397, 1.0061477216245274], "E_arb": "[1.00601830764503359247077964879275711282754116 +/- 1.30e-4]", "X": [0.0589439100159199, 0.060791987084563674], "X_arb": "[0.0598679485502417859181053831585779514083906305 +/- 9.25e-4]", "A2": [0.7534355860253671, 0.7942085821115289], "A2_arb": "[0.773822084068447935290729993095693710909955128 +/- 0.0204]", "steps": 474, "seconds": 1.8165840841829777}
{"c": [4.994999999999813, 4.9969999999998125], "c_hex": ["0x1.3fae147ae13a8p+2", "0x1.3fced916871ddp+2"], "kind": "gt1", "N": 16, "E": [1.0058769723803405, 1.0061379878746295], "E_arb": "[1.00600748012748490334758387260875632752295741 +/- 1.31e-4]", "X": [0.05846528536903946, 0.06080907486512019], "X_arb": "[0.0596371801170798241935583887212006105813851767 +/- 1.18e-3]", "A2": [0.74565876889828, 0.8066247697905021], "A2_arb": "[0.776141769344391022889210232992388567421031110 +/- 0.0305]", "steps": 474, "seconds": 1.7695267088711262}
{"c": [4.9969999999998125, 4.998999999999812], "c_hex": ["0x1.3fced916871ddp+2", "0x1.3fef9db22d012p+2"], "kind": "gt1", "N": 16, "E": [1.005884494542123, 1.0061088360759178], "E_arb": "[1.00599666530902048857804264860510452780909435 +/- 1.13e-4]", "X": [0.058095310309136367, 0.06088041383932284], "X_arb": "[0.0594878620742296023805827543762303319056585684 +/- 1.40e-3]", "A2": [0.747189554046784, 0.8075027961851476], "A2_arb": "[0.777346175115965837197848586294711471531449677 +/- 0.0302]", "steps": 474, "seconds": 1.760851874947548}
{"c": [4.998999999999812, 5.0], "c_hex": ["0x1.3fef9db22d012p+2", "0x1.4000000000000p+2"], "kind": "gt1", "N": 16, "E": [1.0059643402737495, 1.0060127851169802], "E_arb": "[1.00598856269536494147890515876740875226086823 +/- 2.43e-5]", "X": [0.059452070653946434, 0.059826326871074725], "X_arb": "[0.0596391987625105789624544454350817857608158759 +/- 1.88e-4]", "A2": [0.7701570217882786, 0.77926293585692], "A2_arb": "[0.774709978822599328393957892914604289160085972 +/- 4.56e-3]", "steps": 475, "seconds": 1.7853338327258825}
{"SUMMARY": true, "kind": "gt1", "region": [3.289, 5.0], "pieces": 856, "runs": 856, "worker_seconds": 1420.4616551622748}


==> anc/computational-supplement/arb/logs/v2_lt1_0.83_3.278.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "lt1", "region": [0.83, 3.278], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [0.83, 0.85], "c_hex": ["0x1.a8f5c28f5c28fp-1", "0x1.b333333333333p-1"], "kind": "lt1", "N": 16, "E": [0.2344017615387785, 0.24567699020468736], "E_arb": "[0.240039375871732942761134922269950241568763838 +/- 5.64e-3]", "X": [1.1030480554016857, 1.2539960690463516], "X_arb": "[1.17852206222401873155865897399099978856688175 +/- 0.0755]", "A2": [0.13936916160744908, 0.1965527617547039], "A2_arb": "[0.167960961681076501999635651519360915510303309 +/- 0.0286]", "steps": 152, "seconds": 0.6625523334369063}
{"c": [0.85, 0.87], "c_hex": ["0x1.b333333333333p-1", "0x1.bd70a3d70a3d7p-1"], "kind": "lt1", "N": 16, "E": [0.24435917387043737, 0.25568349995617906], "E_arb": "[0.250021336913308205380762246214584592999831881 +/- 5.67e-3]", "X": [1.100672587315156, 1.2264937227876627], "X_arb": "[1.16358315505140919370279878264929574781900031 +/- 0.0630]", "A2": [0.15140133128112185, 0.19953689425561585], "A2_arb": "[0.175469112768368839524650194703522931150173717 +/- 0.0241]", "steps": 153, "seconds": 0.7125842496752739}
{"c": [0.87, 0.89], "c_hex": ["0x1.bd70a3d70a3d7p-1", "0x1.c7ae147ae147bp-1"], "kind": "lt1", "N": 16, "E": [0.2544206353918315, 0.26578385078708106], "E_arb": "[0.260102243089456263281210068908725462795585394 +/- 5.69e-3]", "X": [1.097861540527554, 1.2115854164823017], "X_arb": "[1.15472347850492791165428321209493605145595113 +/- 0.0569]", "A2": [0.15994250783826353, 0.2044630358357834], "A2_arb": "[0.182202771837023459601745524055993448755018331 +/- 0.0223]", "steps": 154, "seconds": 0.7368787927553058}
{"c": [0.89, 0.91], "c_hex": ["0x1.c7ae147ae147bp-1", "0x1.d1eb851eb851fp-1"], "kind": "lt1", "N": 16, "E": [0.2645691047139338, 0.2759800854612481], "E_arb": "[0.270274595087590936268000936674100861051913863 +/- 5.71e-3]", "X": [1.0939748040467834, 1.207465277758647], "X_arb": "[1.15072004090271515765502783827596511213113543 +/- 0.0568]", "A2": [0.16494931874581825, 0.21143876569363507], "A2_arb": "[0.188194042219726656810065431538190486221413113 +/- 0.0233]", "steps": 155, "seconds": 0.715822541154921}
{"c": [0.91, 0.93], "c_hex": ["0x1.d1eb851eb851fp-1", "0x1.dc28f5c28f5c3p-1"], "kind": "lt1", "N": 16, "E": [0.27473665303663997, 0.28632477002797374], "E_arb": "[0.280530711532306843360021838018631624032032707 +/- 5.80e-3]", "X": [1.0533865164301082, 1.1897054468548585], "X_arb": "[1.12154598164248341652264860283486957999322036 +/- 0.0682]", "A2": [0.16705491194939776, 0.23015518881353159], "A2_arb": "[0.198605050381464677267555398038170394236811705 +/- 0.0316]", "steps": 155, "seconds": 0.7046479173004627}
{"c": [0.93, 0.9500000000000001], "c_hex": ["0x1.dc28f5c28f5c3p-1", "0x1.e666666666667p-1"], "kind": "lt1", "N": 16, "E": [0.28504888438645154, 0.29667863660459287], "E_arb": "[0.290863760495522211478581719694364458201452905 +/- 5.82e-3]", "X": [1.0495049229065574, 1.1845427949155372], "X_arb": "[1.11702385891104723424345312559998084376111486 +/- 0.0676]", "A2": [0.17218071414368302, 0.23733344237530685], "A2_arb": "[0.204757078259494939442540778529945854327120147 +/- 0.0326]", "steps": 156, "seconds": 0.8197684157639742}
{"c": [0.9500000000000001, 0.9700000000000001], "c_hex": ["0x1.e666666666667p-1", "0x1.f0a3d70a3d70bp-1"], "kind": "lt1", "N": 16, "E": [0.29546849084201826, 0.3070630443200805], "E_arb": "[0.301265767581049418492854630093958611657068557 +/- 5.80e-3]", "X": [1.0467610139610641, 1.1581006029598815], "X_arb": "[1.10243080846047287976660421366872152198925596 +/- 0.0557]", "A2": [0.18573805257011422, 0.2394594017908372], "A2_arb": "[0.212598727180475714309812691326656797085087369 +/- 0.0269]", "steps": 157, "seconds": 0.8064457504078746}
{"c": [0.9700000000000001, 0.9900000000000001], "c_hex": ["0x1.f0a3d70a3d70bp-1", "0x1.fae147ae147afp-1"], "kind": "lt1", "N": 16, "E": [0.3059320867555573, 0.3175273266765647], "E_arb": "[0.311729706716061000611298117942961190883551352 +/- 5.80e-3]", "X": [1.043172633429399, 1.1494408275842356], "X_arb": "[1.09630673050681715614716142115327784439923819 +/- 0.0532]", "A2": [0.19253429981093687, 0.24538020196981566], "A2_arb": "[0.218957250890376256460648448857968772479863172 +/- 0.0265]", "steps": 158, "seconds": 0.7769176671281457}
{"c": [0.9900000000000001, 1.01], "c_hex": ["0x1.fae147ae147afp-1", "0x1.028f5c28f5c29p+0"], "kind": "lt1", "N": 16, "E": [0.3164367862212333, 0.32805953581038416], "E_arb": "[0.322248161015808712347426207247834011882986575 +/- 5.82e-3]", "X": [1.0388713152805888, 1.1305952928687064], "X_arb": "[1.08473330407464768223373117913110749019605705 +/- 0.0459]", "A2": [0.20339839628877246, 0.24926262293456256], "A2_arb": "[0.226330509611667505398617899305268772772102346 +/- 0.0230]", "steps": 159, "seconds": 0.7131995838135481}
{"c": [1.01, 1.03], "c_hex": ["0x1.028f5c28f5c29p+0", "0x1.07ae147ae147bp+0"], "kind": "lt1", "N": 16, "E": [0.3270084466760554, 0.3386195280157072], "E_arb": "[0.332813987345881295276114316721930979590397799 +/- 5.81e-3]", "X": [1.0348464326007891, 1.12140267654384], "X_arb": "[1.07812455457231457898965523034207904743635136 +/- 0.0433]", "A2": [0.21053642244043552, 0.2548421782554387], "A2_arb": "[0.232689300347937089515336552441887281668982338 +/- 0.0222]", "steps": 160, "seconds": 0.8528394997119904}
{"c": [1.03, 1.05], "c_hex": ["0x1.07ae147ae147bp+0", "0x1.0cccccccccccdp+0"], "kind": "lt1", "N": 16, "E": [0.3376058764441727, 0.34923420587790643], "E_arb": "[0.343420041161039590264276752232747642079529142 +/- 5.82e-3]", "X": [1.0236846142843794, 1.1006544419261128], "X_arb": "[1.06216952810524608939581618798313031899266291 +/- 0.0385]", "A2": [0.22119423242761255, 0.2609603851662062], "A2_arb": "[0.241077308796909343021064584924494468113348361 +/- 0.0199]", "steps": 160, "seconds": 0.8061427501961589}
{"c": [1.05, 1.07], "c_hex": ["0x1.0cccccccccccdp+0", "0x1.11eb851eb851fp+0"], "kind": "lt1", "N": 16, "E": [0.3482146685848784, 0.35990369821887735], "E_arb": "[0.354059183401877885208120148403384818372428967 +/- 5.85e-3]", "X": [0.992248492704674, 1.0899990079160478], "X_arb": "[1.04112375031036083036929565499599561282871728 +/- 0.0489]", "A2": [0.22193168130996582, 0.279875279968278], "A2_arb": "[0.250903480639121905880105198428539701764878134 +/- 0.0290]", "steps": 161, "seconds": 0.7595450412482023}
{"c": [1.07, 1.09], "c_hex": ["0x1.11eb851eb851fp+0", "0x1.170a3d70a3d71p+0"], "kind": "lt1", "N": 16, "E": [0.35887955131376864, 0.3705700357900445], "E_arb": "[0.364724793551906564921852513266293816084502393 +/- 5.85e-3]", "X": [0.9866180916083469, 1.0829732829238716], "X_arb": "[1.03479568726610920757248357493775067471710034 +/- 0.0482]", "A2": [0.22760994653464414, 0.2867790211133206], "A2_arb": "[0.257194483823982353548905472017452682171219254 +/- 0.0296]", "steps": 162, "seconds": 0.9343240419402719}
{"c": [1.09, 1.11], "c_hex": ["0x1.170a3d70a3d71p+0", "0x1.1c28f5c28f5c3p+0"], "kind": "lt1", "N": 16, "E": [0.3695747838989524, 0.38124460018816597], "E_arb": "[0.375409692043559145854043869785424080836651005 +/- 5.84e-3]", "X": [0.9823253541655278, 1.065866951638032], "X_arb": "[1.02409615290177982520333819134123272469989796 +/- 0.0418]", "A2": [0.23874052722091882, 0.2901203023254975], "A2_arb": "[0.264430414773208152504341981012418689037962354 +/- 0.0257]", "steps": 163, "seconds": 0.9104577098041773}
{"c": [1.11, 1.1300000000000001], "c_hex": ["0x1.1c28f5c28f5c3p+0", "0x1.2147ae147ae15p+0"], "kind": "lt1", "N": 16, "E": [0.3802924455644055, 0.39192201010649613], "E_arb": "[0.386107227835450844573152577221644340041589118 +/- 5.82e-3]", "X": [0.9766732764239234, 1.047685140422061], "X_arb": "[1.01217920842299222797249585770667366421566015 +/- 0.0356]", "A2": [0.2504711611642749, 0.2934946919073599], "A2_arb": "[0.271982926535817403657924202935157980022114954 +/- 0.0216]", "steps": 164, "seconds": 0.9007951254025102}
{"c": [1.1300000000000001, 1.1500000000000001], "c_hex": ["0x1.2147ae147ae15p+0", "0x1.2666666666667p+0"], "kind": "lt1", "N": 16, "E": [0.39101060956524314, 0.4026109249905554], "E_arb": "[0.396810767277899281427882173607481395803619147 +/- 5.81e-3]", "X": [0.9690439093909256, 1.0337838864005202], "X_arb": "[1.00141389789572284967079281939458604629124971 +/- 0.0324]", "A2": [0.2594912379084877, 0.2990045899444983], "A2_arb": "[0.279247913926493001675297213669938391102882608 +/- 0.0198]", "steps": 164, "seconds": 0.9333910411223769}
{"c": [1.1500000000000001, 1.1700000000000002], "c_hex": ["0x1.2666666666667p+0", "0x1.2b851eb851eb9p+0"], "kind": "lt1", "N": 16, "E": [0.40169427141975744, 0.41333286405736724], "E_arb": "[0.407513567738562333764466197885718075515932052 +/- 5.82e-3]", "X": [0.9359389667861235, 1.0211833530102001], "X_arb": "[0.978561159898161769015541299102028525420018988 +/- 0.0427]", "A2": [0.25966565946437214, 0.32058827451983274], "A2_arb": "[0.290126966992102421709365794788150808735611441 +/- 0.0305]", "steps": 165, "seconds": 0.9609913751482964}
{"c": [1.1700000000000002, 1.1900000000000002], "c_hex": ["0x1.2b851eb851eb9p+0", "0x1.30a3d70a3d70bp+0"], "kind": "lt1", "N": 16, "E": [0.4123861676295755, 0.42403357671964936], "E_arb": "[0.418209872174612429545012774661668905156863227 +/- 5.83e-3]", "X": [0.9301845969164995, 1.0135626215486109], "X_arb": "[0.971873609232555164740375899524266799646207851 +/- 0.0417]", "A2": [0.2655247085332509, 0.32700643465627105], "A2_arb": "[0.296265571594760965058970246546252304590073336 +/- 0.0308]", "steps": 166, "seconds": 0.9285959592089057}
{"c": [1.1900000000000002, 1.2100000000000002], "c_hex": ["0x1.30a3d70a3d70bp+0", "0x1.35c28f5c28f5dp+0"], "kind": "lt1", "N": 16, "E": [0.42314481878251187, 0.4346408082242672], "E_arb": "[0.428892813503389542810208639911650780133765446 +/- 5.75e-3]", "X": [0.9237124997221186, 1.0012870696869003], "X_arb": "[0.962499784704509390739787104296487111766652901 +/- 0.0388]", "A2": [0.2740640552366388, 0.33209993597131726], "A2_arb": "[0.303081995603978026337493340643384906596744423 +/- 0.0291]", "steps": 167, "seconds": 0.8725051246583462}
{"c": [1.2100000000000002, 1.2300000000000002], "c_hex": ["0x1.35c28f5c28f5dp+0", "0x1.3ae147ae147afp+0"], "kind": "lt1", "N": 16, "E": [0.4338400587063812, 0.4452727644736012], "E_arb": "[0.439556411589991222660841859113005704203199861 +/- 5.72e-3]", "X": [0.9171421106561498, 0.9837805736001063], "X_arb": "[0.950461342128128095218309464530331658910910022 +/- 0.0334]", "A2": [0.2860193571696835, 0.33530466201871967], "A2_arb": "[0.310662009594201579214063692052611615463644929 +/- 0.0247]", "steps": 168, "seconds": 0.9233408328145742}
{"c": [1.2300000000000002, 1.2500000000000002], "c_hex": ["0x1.3ae147ae147afp+0", "0x1.4000000000001p+0"], "kind": "lt1", "N": 16, "E": [0.44451605220484103, 0.4558733247725343], "E_arb": "[0.450194688488687637793220876995702644278727464 +/- 5.68e-3]", "X": [0.910543927593824, 0.9663345056089728], "X_arb": "[0.938439216601398359200720211141716754020329643 +/- 0.0279]", "A2": [0.2982365443945384, 0.338237644498375], "A2_arb": "[0.318237094446456694295392025999838089557382155 +/- 0.0201]", "steps": 169, "seconds": 1.0134079158306122}
{"c": [1.2500000000000002, 1.2700000000000002], "c_hex": ["0x1.4000000000001p+0", "0x1.451eb851eb853p+0"], "kind": "lt1", "N": 16, "E": [0.45514118518300717, 0.4664623920366159], "E_arb": "[0.460801788609811511708383771132725117034574822 +/- 5.67e-3]", "X": [0.9009375221643567, 0.9533576902316856], "X_arb": "[0.927147606198021199510693092569849655803905220 +/- 0.0263]", "A2": [0.30652832181153705, 0.34463193255437435], "A2_arb": "[0.325580127182955693084607271161294353017396894 +/- 0.0191]", "steps": 169, "seconds": 0.9558689584955573}
{"c": [1.2700000000000002, 1.2900000000000003], "c_hex": ["0x1.451eb851eb853p+0", "0x1.4a3d70a3d70a5p+0"], "kind": "lt1", "N": 16, "E": [0.4657460362475912, 0.4769979698729085], "E_arb": "[0.471372003060249833933751874243314203470564682 +/- 5.63e-3]", "X": [0.8898413250362937, 0.9397573120450108], "X_arb": "[0.914799318540652193332061165078766252603800377 +/- 0.0250]", "A2": [0.3147797973954374, 0.3517750539479102], "A2_arb": "[0.333277425671673760676867205140494986972180901 +/- 0.0185]", "steps": 170, "seconds": 0.9882397083565593}
{"c": [1.2900000000000003, 1.3100000000000003], "c_hex": ["0x1.4a3d70a3d70a5p+0", "0x1.4f5c28f5c28f7p+0"], "kind": "lt1", "N": 16, "E": [0.4763063092330812, 0.48749323856540655], "E_arb": "[0.481899773899243896544865513238703364849324363 +/- 5.60e-3]", "X": [0.8784393619228305, 0.9263340717245977], "X_arb": "[0.902386716823714110330416499447063486299030349 +/- 0.0240]", "A2": [0.32284139144312834, 0.3591449480837609], "A2_arb": "[0.340993169763444630994516043309962629422480934 +/- 0.0182]", "steps": 171, "seconds": 1.0156445410102606}
{"c": [1.3100000000000003, 1.3300000000000003], "c_hex": ["0x1.4f5c28f5c28f7p+0", "0x1.547ae147ae149p+0"], "kind": "lt1", "N": 16, "E": [0.4868021160144753, 0.4979572765659005], "E_arb": "[0.492379696290187895318890954170108130152022149 +/- 5.58e-3]", "X": [0.8570741492114339, 0.920518791677927], "X_arb": "[0.888796470444680482859373672691053244552785854 +/- 0.0318]", "A2": [0.32077573115913627, 0.3777506481108672], "A2_arb": "[0.349263189635001743876014980037290078272809571 +/- 0.0285]", "steps": 172, "seconds": 1.0790507504716516}
{"c": [1.3300000000000003, 1.3500000000000003], "c_hex": ["0x1.547ae147ae149p+0", "0x1.599999999999bp+0"], "kind": "lt1", "N": 16, "E": [0.49723552138999505, 0.5083775302696829], "E_arb": "[0.502806525829838938558465646493611415027281707 +/- 5.58e-3]", "X": [0.8491114406809417, 0.9044696899093896], "X_arb": "[0.876790565295165629193716316472302648822657895 +/- 0.0277]", "A2": [0.33214005388579193, 0.38141146660343617], "A2_arb": "[0.356775760244614049117511841654575010919487050 +/- 0.0247]", "steps": 173, "seconds": 1.092961000278592}
{"c": [1.3500000000000003, 1.3700000000000003], "c_hex": ["0x1.599999999999bp+0", "0x1.5eb851eb851edp+0"], "kind": "lt1", "N": 16, "E": [0.5076286952767252, 0.51872165414672], "E_arb": "[0.513175174711722626391166758765188429035961465 +/- 5.55e-3]", "X": [0.8420226373050943, 0.8877527411019082], "X_arb": "[0.864887689203501263363635827332741714258019074 +/- 0.0229]", "A2": [0.3447707476490091, 0.3836842797510241], "A2_arb": "[0.364227513700016599494146573578360409768133218 +/- 0.0195]", "steps": 174, "seconds": 1.0335594164207578}
{"c": [1.3700000000000003, 1.3900000000000003], "c_hex": ["0x1.5eb851eb851edp+0", "0x1.63d70a3d70a3fp+0"], "kind": "lt1", "N": 16, "E": [0.517897441548485, 0.5290639969771299], "E_arb": "[0.523480719262807471211065062874002213238179150 +/- 5.59e-3]", "X": [0.8324540333037153, 0.8743067823729368], "X_arb": "[0.853380407838326053770603429153174970922194467 +/- 0.0210]", "A2": [0.35387202682346164, 0.389169135812205], "A2_arb": "[0.371520581317833344177805198106593741204099061 +/- 0.0177]", "steps": 174, "seconds": 1.0258277086541057}
{"c": [1.3900000000000003, 1.4100000000000004], "c_hex": ["0x1.63d70a3d70a3fp+0", "0x1.68f5c28f5c291p+0"], "kind": "lt1", "N": 16, "E": [0.5281684688502113, 0.5392683327931569], "E_arb": "[0.533718400821684058454582802006880558633055123 +/- 5.55e-3]", "X": [0.8208906553557233, 0.86162076712233], "X_arb": "[0.841255711239026684746750620438939830822171238 +/- 0.0204]", "A2": [0.3613937628985878, 0.3967491698865344], "A2_arb": "[0.379071466392561144357161241079835910375897236 +/- 0.0177]", "steps": 175, "seconds": 1.0493013327941298}
{"c": [1.4100000000000004, 1.4300000000000004], "c_hex": ["0x1.68f5c28f5c291p+0", "0x1.6e147ae147ae3p+0"], "kind": "lt1", "N": 16, "E": [0.5383799768038726, 0.5493872786188434], "E_arb": "[0.543883627711358028101132056741073586884181546 +/- 5.51e-3]", "X": [0.8099942615678932, 0.8489325075367866], "X_arb": "[0.829463384552339929911900960246877219862395073 +/- 0.0195]", "A2": [0.3692676246591717, 0.40363815540511766], "A2_arb": "[0.386452890032144674632775617948971547514490665 +/- 0.0172]", "steps": 176, "seconds": 0.9714323747903109}
{"c": [1.4300000000000004, 1.4500000000000004], "c_hex": ["0x1.6e147ae147ae3p+0", "0x1.7333333333335p+0"], "kind": "lt1", "N": 16, "E": [0.5484907058376663, 0.5594531390921292], "E_arb": "[0.553971922464897836906618452594568411937204343 +/- 5.49e-3]", "X": [0.7881979303335522, 0.8364903644676074], "X_arb": "[0.812344147400579785964549489659006262730157392 +/- 0.0242]", "A2": [0.3713622882694718, 0.42151618058213647], "A2_arb": "[0.396439234425804136161826333248306520429279827 +/- 0.0251]", "steps": 177, "seconds": 0.7943146247416735}
{"c": [1.4500000000000004, 1.4700000000000004], "c_hex": ["0x1.7333333333335p+0", "0x1.7851eb851eb87p+0"], "kind": "lt1", "N": 16, "E": [0.5585834403464782, 0.5693749457714827], "E_arb": "[0.563979193058980435103782317207925053758374309 +/- 5.40e-3]", "X": [0.7794775791113756, 0.829136975283877], "X_arb": "[0.804307277197626236588640518625295209511042203 +/- 0.0249]", "A2": [0.37488828929451756, 0.429158050549063], "A2_arb": "[0.402023169921790274145933452392581119034524215 +/- 0.0272]", "steps": 178, "seconds": 0.8103367928415537}
{"c": [1.4700000000000004, 1.4900000000000004], "c_hex": ["0x1.7851eb851eb87p+0", "0x1.7d70a3d70a3d9p+0"], "kind": "lt1", "N": 16, "E": [0.5685636631800745, 0.5792387284867885], "E_arb": "[0.573901195833431456409915313979026024748960749 +/- 5.34e-3]", "X": [0.7718358078136197, 0.8135411192642615], "X_arb": "[0.792688463538940655043317899729682358596052370 +/- 0.0209]", "A2": [0.3873592708200959, 0.43112386203713704], "A2_arb": "[0.409241566428616499482385910172571018523230050 +/- 0.0219]", "steps": 179, "seconds": 0.8131799576804042}
{"c": [1.4900000000000004, 1.5100000000000005], "c_hex": ["0x1.7d70a3d70a3d9p+0", "0x1.828f5c28f5c2bp+0"], "kind": "lt1", "N": 16, "E": [0.5784119643583588, 0.589056179910379], "E_arb": "[0.583734072134368928469850941219522730176023695 +/- 5.33e-3]", "X": [0.7629431467851119, 0.7991768232079651], "X_arb": "[0.781059984996538540401798084576765801789114301 +/- 0.0182]", "A2": [0.3983190520788432, 0.434619955672499], "A2_arb": "[0.416469503875671130179084994663743809997086481 +/- 0.0182]", "steps": 180, "seconds": 0.7984794164076447}
{"c": [1.5100000000000005, 1.5300000000000005], "c_hex": ["0x1.828f5c28f5c2bp+0", "0x1.87ae147ae147dp+0"], "kind": "lt1", "N": 16, "E": [0.588261622353924, 0.5986865424352016], "E_arb": "[0.593474082394562839914427643947211136363737181 +/- 5.22e-3]", "X": [0.7536161095152651, 0.785823954585199], "X_arb": "[0.769720032050232117223560794527717516470294812 +/- 0.0162]", "A2": [0.40786534791982193, 0.43920543347189606], "A2_arb": "[0.423535390695858993189524880445653419363318392 +/- 0.0157]", "steps": 180, "seconds": 0.7746054576709867}
{"c": [1.5300000000000005, 1.5500000000000005], "c_hex": ["0x1.87ae147ae147dp+0", "0x1.8cccccccccccfp+0"], "kind": "lt1", "N": 16, "E": [0.5979146864897483, 0.6083206309899835], "E_arb": "[0.603117658739865942451215222252124780031258662 +/- 5.21e-3]", "X": [0.7422287928518884, 0.7743146300661424], "X_arb": "[0.758271711459015396028507039779018295847375890 +/- 0.0161]", "A2": [0.414594719373934, 0.44671612286598994], "A2_arb": "[0.430655421119961971961646837414344192422399502 +/- 0.0161]", "steps": 181, "seconds": 0.8228379171341658}
{"c": [1.5500000000000005, 1.5700000000000005], "c_hex": ["0x1.8cccccccccccfp+0", "0x1.91eb851eb8521p+0"], "kind": "lt1", "N": 16, "E": [0.6075171823104228, 0.6178056281278461], "E_arb": "[0.612661405219134439761389225077883899651821215 +/- 5.15e-3]", "X": [0.731293592167191, 0.7619153799622898], "X_arb": "[0.746604486064740353234323670705415632119007525 +/- 0.0154]", "A2": [0.422415665772103, 0.45335354977502706], "A2_arb": "[0.437884607773565017259634449149529018320466001 +/- 0.0155]", "steps": 182, "seconds": 0.8694436671212316}
{"c": [1.5700000000000005, 1.5900000000000005], "c_hex": ["0x1.91eb851eb8521p+0", "0x1.970a3d70a3d73p+0"], "kind": "lt1", "N": 16, "E": [0.6170020456661843, 0.6272021486980052], "E_arb": "[0.622102097182094734569293679899624099861438817 +/- 5.11e-3]", "X": [0.7204770684032659, 0.7500059796287638], "X_arb": "[0.735241524016014881561468615589325782938611025 +/- 0.0148]", "A2": [0.4298241314081219, 0.46003354193630874], "A2_arb": "[0.444928836672215330662202799742217161895104792 +/- 0.0152]", "steps": 183, "seconds": 0.8924500830471516}
{"c": [1.5900000000000005, 1.6100000000000005], "c_hex": ["0x1.970a3d70a3d73p+0", "0x1.9c28f5c28f5c5p+0"], "kind": "lt1", "N": 16, "E": [0.6263933829745958, 0.6364799275456912], "E_arb": "[0.631436655260143482292269854426283383021974832 +/- 5.05e-3]", "X": [0.7026577120828789, 0.7383181112069054], "X_arb": "[0.720487911644892077236723027107029812513942736 +/- 0.0179]", "A2": [0.4323318525378677, 0.4759061035395686], "A2_arb": "[0.454118978038718173778360000726090115233378054 +/- 0.0218]", "steps": 184, "seconds": 0.8621670408174396}
{"c": [1.6100000000000005, 1.6300000000000006], "c_hex": ["0x1.9c28f5c28f5c5p+0", "0x1.a147ae147ae17p+0"], "kind": "lt1", "N": 16, "E": [0.6356787201823471, 0.6456458225313846], "E_arb": "[0.640662271356865802739616238063557886756915343 +/- 4.99e-3]", "X": [0.6932102272044596, 0.7303374689877695], "X_arb": "[0.711773848096114507667097349323135904703693687 +/- 0.0186]", "A2": [0.43552216825864426, 0.48354338670705604], "A2_arb": "[0.459532777482850125075858338879626982687543243 +/- 0.0241]", "steps": 185, "seconds": 0.8775401245802641}
{"c": [1.6300000000000006, 1.6500000000000006], "c_hex": ["0x1.a147ae147ae17p+0", "0x1.a666666666669p+0"], "kind": "lt1", "N": 16, "E": [0.6448812270390378, 0.6546710820110793], "E_arb": "[0.649776154525058509024865740882776088466526110 +/- 4.90e-3]", "X": [0.6853645449049132, 0.7161886583966032], "X_arb": "[0.700776601650758137277498567236351609929377369 +/- 0.0155]", "A2": [0.44718874593130375, 0.48542026364342383], "A2_arb": "[0.466304504787363790548895537898307449348797139 +/- 0.0192]", "steps": 186, "seconds": 0.8613989586010575}
{"c": [1.6500000000000006, 1.6700000000000006], "c_hex": ["0x1.a666666666669p+0", "0x1.ab851eb851ebbp+0"], "kind": "lt1", "N": 16, "E": [0.6539252132186366, 0.6636263496309687], "E_arb": "[0.658775781424802668915977681746680500017743485 +/- 4.86e-3]", "X": [0.6757784410159461, 0.703747181979789], "X_arb": "[0.689762811497867589212172915111304701832951133 +/- 0.0140]", "A2": [0.4561785795890028, 0.49003306973504385], "A2_arb": "[0.473105824662023347394552417527711371113430759 +/- 0.0170]", "steps": 187, "seconds": 0.9219445828348398}
{"c": [1.6700000000000006, 1.6900000000000006], "c_hex": ["0x1.ab851eb851ebbp+0", "0x1.b0a3d70a3d70dp+0"], "kind": "lt1", "N": 16, "E": [0.6628780381315963, 0.6724395015071724], "E_arb": "[0.667658769819384345455337096156763332568221697 +/- 4.79e-3]", "X": [0.6663428201263778, 0.6920982081483128], "X_arb": "[0.679220514137345273421631025518379834882855327 +/- 0.0129]", "A2": [0.4643235490573518, 0.4948348838286423], "A2_arb": "[0.479579216442997044711863460364083986886217822 +/- 0.0153]", "steps": 187, "seconds": 0.8943140832707286}
{"c": [1.6900000000000006, 1.7100000000000006], "c_hex": ["0x1.b0a3d70a3d70dp+0", "0x1.b5c28f5c28f5fp+0"], "kind": "lt1", "N": 16, "E": [0.6717058122605946, 0.6811399900773238], "E_arb": "[0.676422901168959200213592973778051554765649455 +/- 4.72e-3]", "X": [0.655683762622544, 0.6807474972987675], "X_arb": "[0.668215629960655738365299206440661528340982187 +/- 0.0126]", "A2": [0.4712297679725403, 0.5015364073260523], "A2_arb": "[0.486383087649296252898249151175955655233331775 +/- 0.0152]", "steps": 188, "seconds": 0.9575748750939965}
{"c": [1.7100000000000006, 1.7300000000000006], "c_hex": ["0x1.b5c28f5c28f5fp+0", "0x1.bae147ae147b1p+0"], "kind": "lt1", "N": 16, "E": [0.6804139907786331, 0.6897182472190064], "E_arb": "[0.685066118998819725936769541085267126962132363 +/- 4.66e-3]", "X": [0.6455003715974564, 0.669563442658848], "X_arb": "[0.657531907128152233844659828167966218632183692 +/- 0.0121]", "A2": [0.47829039659270156, 0.5076266443313853], "A2_arb": "[0.492958520462043409679837167495659374683984921 +/- 0.0147]", "steps": 189, "seconds": 1.0097891250625253}
{"c": [1.7300000000000006, 1.7500000000000007], "c_hex": ["0x1.bae147ae147b1p+0", "0x1.c000000000003p+0"], "kind": "lt1", "N": 16, "E": [0.6889989800367531, 0.6981740730372752], "E_arb": "[0.693586526537014152189764681557396492284323507 +/- 4.59e-3]", "X": [0.6349900402726245, 0.6587980762139536], "X_arb": "[0.646894058243289012874114421617766051873582711 +/- 0.0120]", "A2": [0.48450246806818975, 0.5145152454052958], "A2_arb": "[0.499508856736742773970481342963057586732571074 +/- 0.0151]", "steps": 190, "seconds": 0.9221090003848076}
{"c": [1.7500000000000007, 1.7700000000000007], "c_hex": ["0x1.c000000000003p+0", "0x1.c51eb851eb855p+0"], "kind": "lt1", "N": 16, "E": [0.6974490458052196, 0.7065157230209618], "E_arb": "[0.701982384413090666828979937657095258551640455 +/- 4.54e-3]", "X": [0.6245663380471635, 0.6476714707608449], "X_arb": "[0.636118904404004243204842441666557948942289661 +/- 0.0116]", "A2": [0.4913380870003416, 0.5210195380078327], "A2_arb": "[0.506178812504087158562205063311489971995135938 +/- 0.0149]", "steps": 191, "seconds": 0.9304217081516981}
{"c": [1.7700000000000007, 1.7900000000000007], "c_hex": ["0x1.c51eb851eb855p+0", "0x1.ca3d70a3d70a7p+0"], "kind": "lt1", "N": 16, "E": [0.7057655037493948, 0.714738661684938], "E_arb": "[0.710252082717166476263043324489779990701367372 +/- 4.49e-3]", "X": [0.6085588003817753, 0.6374595062999796], "X_arb": "[0.623009153340877513433400672609710796135113132 +/- 0.0145]", "A2": [0.4919783454551838, 0.5376813811762737], "A2_arb": "[0.514829863315728734916155184005078153158049375 +/- 0.0229]", "steps": 192, "seconds": 0.8346635000780225}
{"c": [1.7900000000000007, 1.8100000000000007], "c_hex": ["0x1.ca3d70a3d70a7p+0", "0x1.cf5c28f5c28f9p+0"], "kind": "lt1", "N": 16, "E": [0.7139747157164863, 0.7228137807508946], "E_arb": "[0.718394248233690414303148106308768567149657830 +/- 4.42e-3]", "X": [0.5997067886765156, 0.6263922611961185], "X_arb": "[0.613049524936317059603535794280741344559482145 +/- 0.0134]", "A2": [0.5000896888461082, 0.5417509304617651], "A2_arb": "[0.520920309653936697267612954083119366200593574 +/- 0.0209]", "steps": 193, "seconds": 0.938272625207901}
{"c": [1.8100000000000007, 1.8300000000000007], "c_hex": ["0x1.cf5c28f5c28f9p+0", "0x1.d47ae147ae14bp+0"], "kind": "lt1", "N": 16, "E": [0.7220527253705027, 0.7307624210845631], "E_arb": "[0.726407573227532945382176503571601990487779496 +/- 4.36e-3]", "X": [0.5908928870265646, 0.6185348266370405], "X_arb": "[0.604713856831802612376530681891069326908410468 +/- 0.0139]", "A2": [0.5028411020831414, 0.5484315916038329], "A2_arb": "[0.525636346843487178564753047710250615879098274 +/- 0.0228]", "steps": 194, "seconds": 1.0918921250849962}
{"c": [1.8300000000000007, 1.8500000000000008], "c_hex": ["0x1.d47ae147ae14bp+0", "0x1.d99999999999dp+0"], "kind": "lt1", "N": 16, "E": [0.7299956148053492, 0.7385861760994628], "E_arb": "[0.734290895452406015948543628514947707488606448 +/- 4.30e-3]", "X": [0.5821099152586647, 0.6072859156616724], "X_arb": "[0.594697915460168573850322317115506476981398486 +/- 0.0126]", "A2": [0.5115073770026882, 0.552002062995287], "A2_arb": "[0.531754719998987612450050394288044606439185440 +/- 0.0203]", "steps": 195, "seconds": 1.086201624944806}
{"c": [1.8500000000000008, 1.8700000000000008], "c_hex": ["0x1.d99999999999dp+0", "0x1.deb851eb851efp+0"], "kind": "lt1", "N": 16, "E": [0.7378078859350751, 0.7462785913543885], "E_arb": "[0.742043238644731814548660932210369600129378285 +/- 4.24e-3]", "X": [0.5733394684306076, 0.596240647350318], "X_arb": "[0.584790057890462810056859487100021549851070115 +/- 0.0115]", "A2": [0.519818651584047, 0.555790626072395], "A2_arb": "[0.537804638828221080869262031061186496213389058 +/- 0.0180]", "steps": 196, "seconds": 1.088663624599576}
{"c": [1.8700000000000008, 1.8900000000000008], "c_hex": ["0x1.deb851eb851efp+0", "0x1.e3d70a3d70a41p+0"], "kind": "lt1", "N": 16, "E": [0.7454935191177035, 0.753833980428285], "E_arb": "[0.749663749772994246409931684035486568701623684 +/- 4.18e-3]", "X": [0.5647403280245009, 0.5852805902477225], "X_arb": "[0.575010459136111756302015953624477459873356133 +/- 0.0103]", "A2": [0.5284017602884665, 0.559127433624304], "A2_arb": "[0.543764596956385202882911972091287985227287989 +/- 0.0154]", "steps": 197, "seconds": 1.148477042093873}
{"c": [1.8900000000000008, 1.9100000000000008], "c_hex": ["0x1.e3d70a3d70a41p+0", "0x1.e8f5c28f5c293p+0"], "kind": "lt1", "N": 16, "E": [0.7530812770412658, 0.7612221481679364], "E_arb": "[0.757151712604601104438373680939816215985167883 +/- 4.08e-3]", "X": [0.555950230268646, 0.5751334751158731], "X_arb": "[0.565541852692259537046810890657061152502118157 +/- 9.60e-3]", "A2": [0.5355293766118161, 0.5633966125536287], "A2_arb": "[0.549462994582722414719870421995580836857345542 +/- 0.0140]", "steps": 197, "seconds": 1.1212124582380056}
{"c": [1.9100000000000008, 1.9300000000000008], "c_hex": ["0x1.e8f5c28f5c293p+0", "0x1.ee147ae147ae5p+0"], "kind": "lt1", "N": 16, "E": [0.7604522817160352, 0.7685608068164324], "E_arb": "[0.764506544266233734931630038540338333002847346 +/- 4.06e-3]", "X": [0.5462139561330907, 0.565743351491495], "X_arb": "[0.555978653812292848431563655588494197144309674 +/- 9.77e-3]", "A2": [0.5407069502017844, 0.5698734473755037], "A2_arb": "[0.555290198788644044246797541357729088098159286 +/- 0.0146]", "steps": 198, "seconds": 1.0443224590271711}
{"c": [1.9300000000000008, 1.9500000000000008], "c_hex": ["0x1.ee147ae147ae5p+0", "0x1.f333333333337p+0"], "kind": "lt1", "N": 16, "E": [0.767738718863439, 0.7757168648569868], "E_arb": "[0.771727791860212935908591867273768362475954587 +/- 3.99e-3]", "X": [0.5367592233992763, 0.556149784231384], "X_arb": "[0.546454503815330102032596448853650997361453786 +/- 9.70e-3]", "A2": [0.5461459553935907, 0.5760925502127846], "A2_arb": "[0.561119252803187657287639443562309993716456431 +/- 0.0150]", "steps": 199, "seconds": 0.9768535420298576}
{"c": [1.9500000000000008, 1.9700000000000009], "c_hex": ["0x1.f333333333337p+0", "0x1.f851eb851eb89p+0"], "kind": "lt1", "N": 16, "E": [0.7748281846090305, 0.7828020729886688], "E_arb": "[0.778815128798849635471289973883590265877545954 +/- 3.99e-3]", "X": [0.5278123901602465, 0.5466686179074114], "X_arb": "[0.537240504033828966224414944410539727008558146 +/- 9.43e-3]", "A2": [0.5517787580928876, 0.5815614374613968], "A2_arb": "[0.566670097777142127982573783824370168866723311 +/- 0.0149]", "steps": 200, "seconds": 0.9968875423073769}
{"c": [1.9700000000000009, 1.9900000000000009], "c_hex": ["0x1.f851eb851eb89p+0", "0x1.fd70a3d70a3dbp+0"], "kind": "lt1", "N": 16, "E": [0.7818438534107027, 0.7896928489592595], "E_arb": "[0.785768351184981067570522200022210490943766277 +/- 3.93e-3]", "X": [0.5188186544741864, 0.5372220437616007], "X_arb": "[0.528020349117893475566579109142116481943165777 +/- 9.21e-3]", "A2": [0.5575381572672555, 0.5870063471340035], "A2_arb": "[0.572272252200629463594899495526791949652809050 +/- 0.0148]", "steps": 201, "seconds": 0.9540778333321214}
{"c": [1.9900000000000009, 2.0100000000000007], "c_hex": ["0x1.fd70a3d70a3dbp+0", "0x1.0147ae147ae16p+1"], "kind": "lt1", "N": 16, "E": [0.7887289629828982, 0.7964457852825972], "E_arb": "[0.792587374132747696250998800684062724748451970 +/- 3.86e-3]", "X": [0.5098585275845171, 0.527812985863354], "X_arb": "[0.518835756723935569417001752819633089414756195 +/- 8.98e-3]", "A2": [0.5632979895239909, 0.5924839820440608], "A2_arb": "[0.577890985784025864303711066484480984978840352 +/- 0.0146]", "steps": 202, "seconds": 0.9727794593200088}
{"c": [2.0100000000000007, 2.0300000000000007], "c_hex": ["0x1.0147ae147ae16p+1", "0x1.03d70a3d70a3fp+1"], "kind": "lt1", "N": 16, "E": [0.7955031630867392, 0.803041292989708], "E_arb": "[0.799272228038223666381069220577194701793883930 +/- 3.77e-3]", "X": [0.5010564863459224, 0.5184803830469977], "X_arb": "[0.509768434696460042023169087441989133902863418 +/- 8.72e-3]", "A2": [0.5690112252910478, 0.5978711595367499], "A2_arb": "[0.583441192413898839252931845495902311439087995 +/- 0.0145]", "steps": 203, "seconds": 0.9876267081126571}
{"c": [2.0300000000000007, 2.0500000000000007], "c_hex": ["0x1.03d70a3d70a3fp+1", "0x1.0666666666668p+1"], "kind": "lt1", "N": 16, "E": [0.8021315065089989, 0.809514603013781], "E_arb": "[0.805823054761389910634699606512113269988180630 +/- 3.70e-3]", "X": [0.4924050785314565, 0.5093585758998334], "X_arb": "[0.500881827215644908286918977090824074744237303 +/- 8.48e-3]", "A2": [0.5745537187667417, 0.603145318722431], "A2_arb": "[0.588849518744586402847119773225510226230429573 +/- 0.0143]", "steps": 204, "seconds": 0.8965397085994482}
{"c": [2.0500000000000007, 2.0700000000000007], "c_hex": ["0x1.0666666666668p+1", "0x1.08f5c28f5c291p+1"], "kind": "lt1", "N": 16, "E": [0.8086100820678245, 0.815870125598375], "E_arb": "[0.812240103833099703207612647081883331602177678 +/- 3.64e-3]", "X": [0.4839540451379955, 0.5004384617227128], "X_arb": "[0.492196253430354088737678826295427738778892975 +/- 8.25e-3]", "A2": [0.5799813576841873, 0.6081913264452629], "A2_arb": "[0.594086342064725058547361650867311734452192747 +/- 0.0142]", "steps": 205, "seconds": 0.8400572501122952}
{"c": [2.0700000000000007, 2.0900000000000007], "c_hex": ["0x1.08f5c28f5c291p+1", "0x1.0b851eb851ebap+1"], "kind": "lt1", "N": 16, "E": [0.8149871038738576, 0.8220603533452899], "E_arb": "[0.818523728609573746972472623051318159444682326 +/- 3.54e-3]", "X": [0.47547151632841805, 0.49176420234960644], "X_arb": "[0.483617859339012270835283931041515005466275657 +/- 8.15e-3]", "A2": [0.5853661962291807, 0.6131562594937279], "A2_arb": "[0.599261227861454280546314488988772008664025423 +/- 0.0139]", "steps": 206, "seconds": 0.91159279178828}
{"c": [2.0900000000000007, 2.1100000000000008], "c_hex": ["0x1.0b851eb851ebap+1", "0x1.0e147ae147ae3p+1"], "kind": "lt1", "N": 16, "E": [0.8211956625065401, 0.8281531023359611], "E_arb": "[0.824674382421250580768826919546710445250478140 +/- 3.48e-3]", "X": [0.4671785370930285, 0.48313487142619693], "X_arb": "[0.475156704259612681996755917021353401087601489 +/- 7.98e-3]", "A2": [0.5906326001377147, 0.6180942383170898], "A2_arb": "[0.604363419227402215895388768021590069977443940 +/- 0.0138]", "steps": 207, "seconds": 0.886990207247436}
{"c": [2.1100000000000008, 2.130000000000001], "c_hex": ["0x1.0e147ae147ae3p+1", "0x1.10a3d70a3d70cp+1"], "kind": "lt1", "N": 16, "E": [0.8272631948240297, 0.8341220345938776], "E_arb": "[0.830692614708953649893316161547899349030310518 +/- 3.43e-3]", "X": [0.45894806695431345, 0.47464701827410494], "X_arb": "[0.466797542614209220640629349742909155246542592 +/- 7.85e-3]", "A2": [0.5958066791560264, 0.6230207441464297], "A2_arb": "[0.609413711651228086056650246540386701393893144 +/- 0.0137]", "steps": 208, "seconds": 0.8703695004805923}
{"c": [2.130000000000001, 2.150000000000001], "c_hex": ["0x1.10a3d70a3d70cp+1", "0x1.1333333333335p+1"], "kind": "lt1", "N": 16, "E": [0.8332091712638593, 0.8399489630594127], "E_arb": "[0.836579067161636039283493280003201405420724350 +/- 3.37e-3]", "X": [0.4507426232228092, 0.46637397449352225], "X_arb": "[0.458558298858165721533004801767445484501378464 +/- 7.82e-3]", "A2": [0.6003674651198712, 0.6284175214002068], "A2_arb": "[0.614392493260038980659934442238746864202857034 +/- 0.0141]", "steps": 209, "seconds": 0.9218187499791384}
{"c": [2.150000000000001, 2.170000000000001], "c_hex": ["0x1.1333333333335p+1", "0x1.15c28f5c28f5ep+1"], "kind": "lt1", "N": 16, "E": [0.8390065601763512, 0.8456623802178389], "E_arb": "[0.842334470197095058767452743561692082602407787 +/- 3.33e-3]", "X": [0.44287161158933114, 0.45912557563348494], "X_arb": "[0.450998593611408029182271431702400553339085377 +/- 8.13e-3]", "A2": [0.6028937925849123, 0.6341736271543443], "A2_arb": "[0.618533709869628294828683244713394014530917497 +/- 0.0157]", "steps": 211, "seconds": 0.8306514164432883}
{"c": [2.170000000000001, 2.190000000000001], "c_hex": ["0x1.15c28f5c28f5ep+1", "0x1.1851eb851eb87p+1"], "kind": "lt1", "N": 16, "E": [0.8446908582269317, 0.8512284165777604], "E_arb": "[0.847959637402346037253097958141795864006674165 +/- 3.27e-3]", "X": [0.43433521179062495, 0.45034524353499716], "X_arb": "[0.442340227662811038381658923436908182190093872 +/- 8.01e-3]", "A2": [0.6084428207753247, 0.6401090240608924], "A2_arb": "[0.624275922418108583613479062083315470301437879 +/- 0.0159]", "steps": 212, "seconds": 0.8920143749564886}
{"c": [2.190000000000001, 2.210000000000001], "c_hex": ["0x1.1851eb851eb87p+1", "0x1.1ae147ae147b0p+1"], "kind": "lt1", "N": 16, "E": [0.8502418477586868, 0.8566690826632366], "E_arb": "[0.853455465210961753024038534027268572556956353 +/- 3.22e-3]", "X": [0.4263730015832464, 0.44261641738060864], "X_arb": "[0.434494709481927535812244083551430929467318956 +/- 8.13e-3]", "A2": [0.6120668596125731, 0.6459237813836489], "A2_arb": "[0.628995320498110966440630049391432862998724209 +/- 0.0170]", "steps": 213, "seconds": 0.97731245867908}
{"c": [2.210000000000001, 2.230000000000001], "c_hex": ["0x1.1ae147ae147b0p+1", "0x1.1d70a3d70a3d9p+1"], "kind": "lt1", "N": 16, "E": [0.8556635542720307, 0.8619822967614149], "E_arb": "[0.858822925516722774708402056070850455650266999 +/- 3.16e-3]", "X": [0.4180755627169427, 0.4354042368652453], "X_arb": "[0.426739899791094021084941328281067972162145759 +/- 8.67e-3]", "A2": [0.6137062316868048, 0.6536829926646842], "A2_arb": "[0.633694612175744519267000420244172249019224536 +/- 0.0200]", "steps": 214, "seconds": 0.9428927497938275}
{"c": [2.230000000000001, 2.250000000000001], "c_hex": ["0x1.1d70a3d70a3d9p+1", "0x1.2000000000002p+1"], "kind": "lt1", "N": 16, "E": [0.8607408895054669, 0.8673852381266609], "E_arb": "[0.864063063816063927652819714248245594927673160 +/- 3.33e-3]", "X": [0.4099979002634717, 0.42825471855706565], "X_arb": "[0.419126309410268658412231846339342473846214027 +/- 9.13e-3]", "A2": [0.6158276026281788, 0.6607483829749079], "A2_arb": "[0.638287992801543378492369263912445058951174195 +/- 0.0225]", "steps": 215, "seconds": 1.0337395425885916}
{"c": [2.250000000000001, 2.270000000000001], "c_hex": ["0x1.2000000000002p+1", "0x1.228f5c28f5c2bp+1"], "kind": "lt1", "N": 16, "E": [0.8658969361009262, 0.8724570539657913], "E_arb": "[0.869176995033358786852496413932053501295381997 +/- 3.29e-3]", "X": [0.4023799620514414, 0.4209318917306751], "X_arb": "[0.411655926891058240329308780383030594398853261 +/- 9.28e-3]", "A2": [0.6189577753106006, 0.6665764866196426], "A2_arb": "[0.642767130965121640450492441557984156396207207 +/- 0.0239]", "steps": 216, "seconds": 0.9631290407851338}
{"c": [2.270000000000001, 2.290000000000001], "c_hex": ["0x1.228f5c28f5c2bp+1", "0x1.251eb851eb854p+1"], "kind": "lt1", "N": 16, "E": [0.8709297137965778, 0.8774020518894406], "E_arb": "[0.874165882843009167800908665711242871549161546 +/- 3.24e-3]", "X": [0.39433795174738207, 0.411867652804738], "X_arb": "[0.403102802276060060341792453703137406590512411 +/- 8.77e-3]", "A2": [0.6267959539815978, 0.6713490885719854], "A2_arb": "[0.649072521276791654869683898217479095451305611 +/- 0.0223]", "steps": 217, "seconds": 0.9942464167252183}
{"c": [2.290000000000001, 2.310000000000001], "c_hex": ["0x1.251eb851eb854p+1", "0x1.27ae147ae147dp+1"], "kind": "lt1", "N": 16, "E": [0.8758329334353727, 0.8822290666624721], "E_arb": "[0.879031000048922450333767660358981114368133319 +/- 3.20e-3]", "X": [0.3869016536667488, 0.4047283078001358], "X_arb": "[0.395814980733442276705855712154025434866556619 +/- 8.92e-3]", "A2": [0.6299035050522467, 0.6771815071895652], "A2_arb": "[0.653542506120905951731713150102976218709898543 +/- 0.0237]", "steps": 218, "seconds": 0.9867232078686357}
{"c": [2.310000000000001, 2.330000000000001], "c_hex": ["0x1.27ae147ae147dp+1", "0x1.2a3d70a3d70a6p+1"], "kind": "lt1", "N": 16, "E": [0.8806116650507351, 0.886935589491684], "E_arb": "[0.883773627271209550359186593437910293987665755 +/- 3.17e-3]", "X": [0.3794999976271811, 0.3975091950015214], "X_arb": "[0.388504596314351248004654676727054038489393424 +/- 9.01e-3]", "A2": [0.633291789892654, 0.6830693062311628], "A2_arb": "[0.658180548061908373041196247380778676297860756 +/- 0.0249]", "steps": 219, "seconds": 0.8875246662646532}
{"c": [2.330000000000001, 2.350000000000001], "c_hex": ["0x1.2a3d70a3d70a6p+1", "0x1.2cccccccccccfp+1"], "kind": "lt1", "N": 16, "E": [0.8854094419333947, 0.8913809039553842], "E_arb": "[0.888395172944389418130989110730306953542064335 +/- 2.99e-3]", "X": [0.3763503571394153, 0.3905170816582882], "X_arb": "[0.383433719398851740779264061481362654085034275 +/- 7.09e-3]", "A2": [0.6448273074114413, 0.6732821115932613], "A2_arb": "[0.659054709502351378207082380036413128941817526 +/- 0.0143]", "steps": 220, "seconds": 0.9242016244679689}
{"c": [2.350000000000001, 2.370000000000001], "c_hex": ["0x1.2cccccccccccfp+1", "0x1.2f5c28f5c28f8p+1"], "kind": "lt1", "N": 16, "E": [0.8898666974957832, 0.895927237888138], "E_arb": "[0.892896967691960559974860622478490994598705284 +/- 3.04e-3]", "X": [0.3697920103609941, 0.38330549345353226], "X_arb": "[0.376548751907263148769599991111685087491742273 +/- 6.76e-3]", "A2": [0.6491904889986625, 0.6771096533917599], "A2_arb": "[0.663150071195211159011247795430495277411390791 +/- 0.0140]", "steps": 221, "seconds": 0.9462891248986125}
{"c": [2.370000000000001, 2.390000000000001], "c_hex": ["0x1.2f5c28f5c28f8p+1", "0x1.31eb851eb8521p+1"], "kind": "lt1", "N": 16, "E": [0.8942969850782633, 0.9002640156055083], "E_arb": "[0.897280500341885745418299664748696765814342718 +/- 2.99e-3]", "X": [0.3630348563895659, 0.3765576501612651], "X_arb": "[0.369796253275415492210118377987053020413109105 +/- 6.77e-3]", "A2": [0.6528220701910374, 0.6814724341564633], "A2_arb": "[0.667147252173750359205274071509043242070356711 +/- 0.0144]", "steps": 222, "seconds": 0.9067844580858946}
{"c": [2.390000000000001, 2.410000000000001], "c_hex": ["0x1.31eb851eb8521p+1", "0x1.347ae147ae14ap+1"], "kind": "lt1", "N": 16, "E": [0.8985703839283188, 0.9045241594361244], "E_arb": "[0.901547271682221544174125427628167691228553668 +/- 2.98e-3]", "X": [0.35613022618063195, 0.3700424612762634], "X_arb": "[0.363086343728447686492256894929669602118549206 +/- 6.96e-3]", "A2": [0.6552930226309381, 0.6871309946865933], "A2_arb": "[0.671212008658765768937726585372729174451679246 +/- 0.0160]", "steps": 224, "seconds": 0.9315432086586952}
{"c": [2.410000000000001, 2.430000000000001], "c_hex": ["0x1.347ae147ae14ap+1", "0x1.370a3d70a3d73p+1"], "kind": "lt1", "N": 16, "E": [0.902756022947945, 0.9086416251921794], "E_arb": "[0.905698824070062226512384273583676473259338021 +/- 2.95e-3]", "X": [0.3488208629941254, 0.3642499847709587], "X_arb": "[0.356535423882542078889136924345124140831515355 +/- 7.72e-3]", "A2": [0.6544812328103568, 0.6958090325971705], "A2_arb": "[0.675145132703763693132832411286330903948046264 +/- 0.0207]", "steps": 225, "seconds": 0.9726122077554464}
{"c": [2.430000000000001, 2.450000000000001], "c_hex": ["0x1.370a3d70a3d73p+1", "0x1.399999999999cp+1"], "kind": "lt1", "N": 16, "E": [0.906825521159879, 0.9126479552135773], "E_arb": "[0.909736738186728183824104906976147621947624810 +/- 2.92e-3]", "X": [0.34171047894660633, 0.3584992885650534], "X_arb": "[0.350104883755829860355472584716633554787493066 +/- 8.40e-3]", "A2": [0.6538336961797363, 0.7041718417580166], "A2_arb": "[0.679002768968876427783394843848481792765001385 +/- 0.0252]", "steps": 226, "seconds": 0.985186917707324}
{"c": [2.450000000000001, 2.470000000000001], "c_hex": ["0x1.399999999999cp+1", "0x1.3c28f5c28f5c5p+1"], "kind": "lt1", "N": 16, "E": [0.9108069590486053, 0.9165182667322741], "E_arb": "[0.913662612890439757047923641189140404368563671 +/- 2.86e-3]", "X": [0.3349459035170117, 0.3506508832005172], "X_arb": "[0.342798393358764448632324499009399164708581414 +/- 7.86e-3]", "A2": [0.662077232157369, 0.7073349750233117], "A2_arb": "[0.684706103590340354841207199782115504469402225 +/- 0.0227]", "steps": 227, "seconds": 0.9489115830510855}
{"c": [2.470000000000001, 2.490000000000001], "c_hex": ["0x1.3c28f5c28f5c5p+1", "0x1.3eb851eb851eep+1"], "kind": "lt1", "N": 16, "E": [0.9146596691451417, 0.9202966271503398], "E_arb": "[0.917478148147740810704552588749160315853336662 +/- 2.82e-3]", "X": [0.3316319869403712, 0.3445094220582149], "X_arb": "[0.338070704499293072439676482069926214035398505 +/- 6.44e-3]", "A2": [0.6710221360780678, 0.699798041278814], "A2_arb": "[0.685410088678440843496781779218931773778877250 +/- 0.0144]", "steps": 228, "seconds": 0.9871209999546409}
{"c": [2.490000000000001, 2.510000000000001], "c_hex": ["0x1.3eb851eb851eep+1", "0x1.4147ae147ae17p+1"], "kind": "lt1", "N": 16, "E": [0.9183996076069795, 0.9239703305691273], "E_arb": "[0.921184969088053405902510671771659538232209037 +/- 2.79e-3]", "X": [0.32560194501959644, 0.33831989213606745], "X_arb": "[0.331960918577831924159453041806708768044927701 +/- 6.36e-3]", "A2": [0.6748081252721517, 0.7032826560593591], "A2_arb": "[0.689045390665755418648112207191144802778014299 +/- 0.0143]", "steps": 229, "seconds": 0.9993951246142387}
{"c": [2.510000000000001, 2.530000000000001], "c_hex": ["0x1.4147ae147ae17p+1", "0x1.43d70a3d70a40p+1"], "kind": "lt1", "N": 16, "E": [0.9219997592837111, 0.9275698343727651], "E_arb": "[0.924784796828238090964581780185825261816506217 +/- 2.79e-3]", "X": [0.3191091952504606, 0.33270697892669293], "X_arb": "[0.325908087088576748561970245698828534117652874 +/- 6.80e-3]", "A2": [0.6754285728936688, 0.710053657324114], "A2_arb": "[0.692741115108891315897227151432822250699282263 +/- 0.0174]", "steps": 231, "seconds": 1.0043578753247857}
{"c": [2.530000000000001, 2.550000000000001], "c_hex": ["0x1.43d70a3d70a40p+1", "0x1.4666666666669p+1"], "kind": "lt1", "N": 16, "E": [0.9255249363698301, 0.931033780797653], "E_arb": "[0.928279358583741530974876202721247365237643507 +/- 2.76e-3]", "X": [0.3123335241319598, 0.32771258235820444], "X_arb": "[0.320023053245082102172254474107983688702224982 +/- 7.69e-3]", "A2": [0.6726843963658744, 0.7198588109274704], "A2_arb": "[0.696271603646672366797456004104384637816732003 +/- 0.0236]", "steps": 232, "seconds": 0.9281593328341842}
{"c": [2.550000000000001, 2.570000000000001], "c_hex": ["0x1.4666666666669p+1", "0x1.48f5c28f5c292p+1"], "kind": "lt1", "N": 16, "E": [0.9289699729738293, 0.9343708326082215], "E_arb": "[0.931670402791025397368693385857122959304820298 +/- 2.71e-3]", "X": [0.3083703090338269, 0.32080216324136135], "X_arb": "[0.314586236137594112197948409119986065523015426 +/- 6.22e-3]", "A2": [0.6844955747893391, 0.7133068091880843], "A2_arb": "[0.698901191988711747834612850256872511662291946 +/- 0.0145]", "steps": 233, "seconds": 0.9672617092728615}
{"c": [2.570000000000001, 2.590000000000001], "c_hex": ["0x1.48f5c28f5c292p+1", "0x1.4b851eb851ebbp+1"], "kind": "lt1", "N": 16, "E": [0.9324790177624456, 0.9374403727478715], "E_arb": "[0.934959695255158513223311588501131767122943789 +/- 2.49e-3]", "X": [0.3028072536108051, 0.31519848115567267], "X_arb": "[0.309002867383238918146824727898819782169496809 +/- 6.20e-3]", "A2": [0.6883871066842217, 0.7157163134128312], "A2_arb": "[0.702051710048526438909348958080635132784285405 +/- 0.0137]", "steps": 234, "seconds": 1.0100743751972914}
{"c": [2.590000000000001, 2.610000000000001], "c_hex": ["0x1.4b851eb851ebbp+1", "0x1.4e147ae147ae4p+1"], "kind": "lt1", "N": 16, "E": [0.9356771901839388, 0.940620845922255], "E_arb": "[0.938149018053096952973634036570559707211450012 +/- 2.48e-3]", "X": [0.296905905386504, 0.30984091508418915], "X_arb": "[0.303373410235346562025203550221173592334538762 +/- 6.47e-3]", "A2": [0.6897536300029578, 0.7212306998926189], "A2_arb": "[0.705492164947788288480401346720270052235877310 +/- 0.0158]", "steps": 236, "seconds": 0.9663677085191011}
{"c": [2.610000000000001, 2.6300000000000012], "c_hex": ["0x1.4e147ae147ae4p+1", "0x1.50a3d70a3d70dp+1"], "kind": "lt1", "N": 16, "E": [0.9385003794993726, 0.9439799531353393], "E_arb": "[0.941240166317355927051136274606537201162154895 +/- 2.74e-3]", "X": [0.2906421147059351, 0.30521577557427165], "X_arb": "[0.297928945140103390200219263212847975331927448 +/- 7.29e-3]", "A2": [0.6871320446790161, 0.7302786520868507], "A2_arb": "[0.708705348382933462420299727167086544677627390 +/- 0.0216]", "steps": 237, "seconds": 0.9604644579812884}
{"c": [2.6300000000000012, 2.6500000000000012], "c_hex": ["0x1.50a3d70a3d70dp+1", "0x1.5333333333336p+1"], "kind": "lt1", "N": 16, "E": [0.9413934076888304, 0.9470764820667152], "E_arb": "[0.944234944877772835104385665109356631539511336 +/- 2.85e-3]", "X": [0.28426197164220557, 0.30048737845494244], "X_arb": "[0.292374675048573985551254487934863898881631117 +/- 8.12e-3]", "A2": [0.6848755177051772, 0.7398890758922337], "A2_arb": "[0.712382296798705436980561039990235424689582397 +/- 0.0276]", "steps": 238, "seconds": 0.9445810411125422}
{"c": [2.6500000000000012, 2.6700000000000013], "c_hex": ["0x1.5333333333336p+1", "0x1.55c28f5c28f5fp+1"], "kind": "lt1", "N": 16, "E": [0.9443184089283889, 0.9499518548070187], "E_arb": "[0.947135131867703821977272839898989344428743406 +/- 2.82e-3]", "X": [0.2781790515972514, 0.29411789211269745], "X_arb": "[0.286148471854974437674793276655578423748777596 +/- 7.97e-3]", "A2": [0.6905429528639755, 0.7452538475706347], "A2_arb": "[0.717898400217305068759235809944781673322220548 +/- 0.0274]", "steps": 239, "seconds": 0.9718247083947062}
{"c": [2.6700000000000013, 2.6900000000000013], "c_hex": ["0x1.55c28f5c28f5fp+1", "0x1.5851eb851eb88p+1"], "kind": "lt1", "N": 16, "E": [0.947127875756989, 0.9527574538165866], "E_arb": "[0.949942664786787817074257950393597136982056580 +/- 2.82e-3]", "X": [0.2759513864012499, 0.28902530421426703], "X_arb": "[0.282488345307758432120231604784774540205359935 +/- 6.54e-3]", "A2": [0.7009668237310057, 0.733321977897004], "A2_arb": "[0.717144400814004932451318277184420313931675011 +/- 0.0162]", "steps": 241, "seconds": 0.9650034997612238}
{"c": [2.6900000000000013, 2.7100000000000013], "c_hex": ["0x1.5851eb851eb88p+1", "0x1.5ae147ae147b1p+1"], "kind": "lt1", "N": 16, "E": [0.9498701783934957, 0.9554483203149287], "E_arb": "[0.952659249354212247199032572908913667043232250 +/- 2.79e-3]", "X": [0.27007265318261536, 0.2848036413839515], "X_arb": "[0.277438147283283445054443495984892730028942408 +/- 7.37e-3]", "A2": [0.6970314056976827, 0.7432189160041642], "A2_arb": "[0.720125160850923487342046586086298188772525180 +/- 0.0231]", "steps": 242, "seconds": 0.9668528335168958}
{"c": [2.7100000000000013, 2.7300000000000013], "c_hex": ["0x1.5ae147ae147b1p+1", "0x1.5d70a3d70a3dap+1"], "kind": "lt1", "N": 16, "E": [0.9525638259226951, 0.9580096758225382], "E_arb": "[0.955286750872616652756377694141177552261449598 +/- 2.73e-3]", "X": [0.2643243675635622, 0.2800790814732628], "X_arb": "[0.272201724518412520410256105926361401597800813 +/- 7.88e-3]", "A2": [0.6958327377971618, 0.7517578127619238], "A2_arb": "[0.723795275279542840799032286124097383644120406 +/- 0.0280]", "steps": 243, "seconds": 0.978494375012815}
{"c": [2.7300000000000013, 2.7500000000000013], "c_hex": ["0x1.5d70a3d70a3dap+1", "0x1.6000000000003p+1"], "kind": "lt1", "N": 16, "E": [0.9553946510914036, 0.9602593572908454], "E_arb": "[0.957827004191124504088228236426032285648313960 +/- 2.44e-3]", "X": [0.26162744316014364, 0.27447640569506127], "X_arb": "[0.268051924427602467632031173259632208245313995 +/- 6.43e-3]", "A2": [0.7094193606918385, 0.7398862034479797], "A2_arb": "[0.724652782069909125603169124092810184077801376 +/- 0.0153]", "steps": 244, "seconds": 1.0118852080777287}
{"c": [2.7500000000000013, 2.7700000000000014], "c_hex": ["0x1.6000000000003p+1", "0x1.628f5c28f5c2cp+1"], "kind": "lt1", "N": 16, "E": [0.9578693853617978, 0.9626942698959712], "E_arb": "[0.960281827628884481632180449644060455617078302 +/- 2.42e-3]", "X": [0.25641112453320025, 0.2699232876215081], "X_arb": "[0.263167206077354192503970498516488635135914469 +/- 6.76e-3]", "A2": [0.7094785953341768, 0.7460208040830466], "A2_arb": "[0.727749699708611690515971503906179938032909630 +/- 0.0183]", "steps": 246, "seconds": 0.9633583333343267}
{"c": [2.7700000000000014, 2.7900000000000014], "c_hex": ["0x1.628f5c28f5c2cp+1", "0x1.651eb851eb855p+1"], "kind": "lt1", "N": 16, "E": [0.960301864225245, 0.9650042280360382], "E_arb": "[0.962653046130641626376134065079119555400982225 +/- 2.36e-3]", "X": [0.250802958109686, 0.2660974011689331], "X_arb": "[0.258450179639309527058521275889817596835998493 +/- 7.65e-3]", "A2": [0.7040099289990561, 0.7572519951756645], "A2_arb": "[0.730630962087360377825417106485456692296878766 +/- 0.0267]", "steps": 247, "seconds": 1.008290832862258}
{"c": [2.7900000000000014, 2.8100000000000014], "c_hex": ["0x1.651eb851eb855p+1", "0x1.67ae147ae147ep+1"], "kind": "lt1", "N": 16, "E": [0.962542054040918, 0.9673428447944248], "E_arb": "[0.964942449417671371896584149308286849748463174 +/- 2.41e-3]", "X": [0.2453538664987275, 0.26058345472770394], "X_arb": "[0.252968660613215724734476499094308305597065715 +/- 7.62e-3]", "A2": [0.7097097258171796, 0.7620384666458504], "A2_arb": "[0.735874096231514970202054526541722460910002125 +/- 0.0262]", "steps": 248, "seconds": 1.0875337086617947}
{"c": [2.8100000000000014, 2.8300000000000014], "c_hex": ["0x1.67ae147ae147ep+1", "0x1.6a3d70a3d70a7p+1"], "kind": "lt1", "N": 16, "E": [0.9647964998355889, 0.9695073664250375], "E_arb": "[0.967151933130313173606683812759264242636937833 +/- 2.36e-3]", "X": [0.24316816527522098, 0.25620812136281684], "X_arb": "[0.249688143319018885139947191295996468467527597 +/- 6.52e-3]", "A2": [0.717844116528869, 0.7519885086495212], "A2_arb": "[0.734916312589195146169779698812108344433485535 +/- 0.0171]", "steps": 250, "seconds": 1.0504797920584679}
{"c": [2.8300000000000014, 2.8500000000000014], "c_hex": ["0x1.6a3d70a3d70a7p+1", "0x1.6ccccccccccd0p+1"], "kind": "lt1", "N": 16, "E": [0.9670086924601116, 0.9715577350874436], "E_arb": "[0.969283213773777627547642977572574586253642602 +/- 2.28e-3]", "X": [0.23786529105813964, 0.25248633603291387], "X_arb": "[0.245175813545526734745264337970138788823297179 +/- 7.32e-3]", "A2": [0.7123112092674306, 0.7633301195753337], "A2_arb": "[0.737820664421382168029349973298217129252425370 +/- 0.0256]", "steps": 251, "seconds": 1.093303207308054}
{"c": [2.8500000000000014, 2.8700000000000014], "c_hex": ["0x1.6ccccccccccd0p+1", "0x1.6f5c28f5c28f9p+1"], "kind": "lt1", "N": 16, "E": [0.9691452273805995, 0.9735310015353978], "E_arb": "[0.971338114457998703925780983963354260383475890 +/- 2.20e-3]", "X": [0.2351156217647806, 0.24733571140874147], "X_arb": "[0.241225666586761034276475408085329950468623311 +/- 6.12e-3]", "A2": [0.7233299343212534, 0.7549355762027232], "A2_arb": "[0.739132755261988309251277282601498634179121895 +/- 0.0159]", "steps": 252, "seconds": 1.122569166123867}
{"c": [2.8700000000000014, 2.8900000000000015], "c_hex": ["0x1.6f5c28f5c28f9p+1", "0x1.71eb851eb8522p+1"], "kind": "lt1", "N": 16, "E": [0.9708875378219638, 0.9757492924491639], "E_arb": "[0.973318415135563852166574136945434028601873414 +/- 2.44e-3]", "X": [0.2303875235512409, 0.24352004979946876], "X_arb": "[0.236953786675354830911267282905149879033962773 +/- 6.57e-3]", "A2": [0.7206949941327575, 0.7627020458902946], "A2_arb": "[0.741698520011526007796203491844662781243150535 +/- 0.0211]", "steps": 254, "seconds": 1.0640512919053435}
{"c": [2.8900000000000015, 2.9100000000000015], "c_hex": ["0x1.71eb851eb8522p+1", "0x1.747ae147ae14bp+1"], "kind": "lt1", "N": 16, "E": [0.9728581830423455, 0.9775935711805608], "E_arb": "[0.975225877111453122341389373428149519454269216 +/- 2.37e-3]", "X": [0.22543027039548802, 0.2390760311395997], "X_arb": "[0.232253150767543858254163716506879826344943247 +/- 6.83e-3]", "A2": [0.7210742558347999, 0.7706322387787522], "A2_arb": "[0.745853247306776062931240302343175134800708127 +/- 0.0248]", "steps": 255, "seconds": 1.0137902088463306}
{"c": [2.9100000000000015, 2.9300000000000015], "c_hex": ["0x1.747ae147ae14bp+1", "0x1.770a3d70a3d74p+1"], "kind": "lt1", "N": 16, "E": [0.9747213268958488, 0.9794032391903216], "E_arb": "[0.977062283043085170739578473818672156549356212 +/- 2.35e-3]", "X": [0.22303593490228252, 0.23572971904372997], "X_arb": "[0.229382826973006253444132399596050903056309973 +/- 6.35e-3]", "A2": [0.7240719617753248, 0.7645177783038428], "A2_arb": "[0.744294870039583888563298520435716516136894967 +/- 0.0203]", "steps": 257, "seconds": 1.0453090826049447}
{"c": [2.9300000000000015, 2.9500000000000015], "c_hex": ["0x1.770a3d70a3d74p+1", "0x1.799999999999dp+1"], "kind": "lt1", "N": 16, "E": [0.9765720682546731, 0.9810866205582632], "E_arb": "[0.978829344406468134977149696260312488226385173 +/- 2.26e-3]", "X": [0.21767545780277864, 0.23181227366841922], "X_arb": "[0.224743865735598923664387887938078614003947403 +/- 7.07e-3]", "A2": [0.7234237155305954, 0.7740271380997066], "A2_arb": "[0.748725426815150965973373507694496942708812115 +/- 0.0254]", "steps": 258, "seconds": 1.0092792492359877}
{"c": [2.9500000000000015, 2.9700000000000015], "c_hex": ["0x1.799999999999dp+1", "0x1.7c28f5c28f5c6p+1"], "kind": "lt1", "N": 16, "E": [0.978656425227063, 0.9824011769877411], "E_arb": "[0.980528801107402010926725345823697242347141818 +/- 1.88e-3]", "X": [0.21572557696231895, 0.2269654548206346], "X_arb": "[0.221345515891476779564975940625337645866895664 +/- 5.62e-3]", "A2": [0.7330975826759034, 0.7652949532190483], "A2_arb": "[0.749196267947475800166332956474262284534809417 +/- 0.0161]", "steps": 259, "seconds": 1.1123840408399701}
{"c": [2.9700000000000015, 2.9900000000000015], "c_hex": ["0x1.7c28f5c28f5c6p+1", "0x1.7eb851eb851efp+1"], "kind": "lt1", "N": 16, "E": [0.9803116037961999, 0.9840131085781296], "E_arb": "[0.982162356187164692950806889818868016733205071 +/- 1.86e-3]", "X": [0.21109607076002893, 0.22377001205539013], "X_arb": "[0.217433041407709530687947415904764435935000170 +/- 6.34e-3]", "A2": [0.7274592467772675, 0.7759096722191102], "A2_arb": "[0.751684459498188809433850516036527624979990789 +/- 0.0243]", "steps": 261, "seconds": 1.0580316670238972}
{"c": [2.9900000000000015, 3.0100000000000016], "c_hex": ["0x1.7eb851eb851efp+1", "0x1.8147ae147ae18p+1"], "kind": "lt1", "N": 16, "E": [0.9819339876006186, 0.9855294095644558], "E_arb": "[0.983731698582537161126070420473319849375602280 +/- 1.80e-3]", "X": [0.20655244022618924, 0.22026655167992643], "X_arb": "[0.213409495953057836925219258892288893643006376 +/- 6.86e-3]", "A2": [0.7235824434028074, 0.7860384714731085], "A2_arb": "[0.754810457437957993068464025898523397184622525 +/- 0.0313]", "steps": 262, "seconds": 1.1221754578873515}
{"c": [3.0100000000000016, 3.0300000000000016], "c_hex": ["0x1.8147ae147ae18p+1", "0x1.83d70a3d70a41p+1"], "kind": "lt1", "N": 16, "E": [0.9834767623329829, 0.9870002564353931], "E_arb": "[0.985238509384187948335861084342338676405585522 +/- 1.77e-3]", "X": [0.20429813116990253, 0.21611432054688917], "X_arb": "[0.210206225858395843715989462181401967887567398 +/- 5.91e-3]", "A2": [0.7332798131542326, 0.7770105485255878], "A2_arb": "[0.755145180839910235905227895054988339879492169 +/- 0.0219]", "steps": 264, "seconds": 1.1348379161208868}
{"c": [3.0300000000000016, 3.0500000000000016], "c_hex": ["0x1.83d70a3d70a41p+1", "0x1.866666666666ap+1"], "kind": "lt1", "N": 16, "E": [0.9848152505312603, 0.9885536073036342], "E_arb": "[0.986684428917447231383879436385694246855972277 +/- 1.87e-3]", "X": [0.19944410693632905, 0.2133388795445115], "X_arb": "[0.206391493240420282370076720873812897863117669 +/- 6.95e-3]", "A2": [0.7270227397726199, 0.7889917710031666], "A2_arb": "[0.758007255387893225576009075436796558139712396 +/- 0.0310]", "steps": 265, "seconds": 1.1391987083479762}
{"c": [3.0500000000000016, 3.0700000000000016], "c_hex": ["0x1.866666666666ap+1", "0x1.88f5c28f5c293p+1"], "kind": "lt1", "N": 16, "E": [0.9862381396446427, 0.9899040567101614], "E_arb": "[0.988071098177401997661424647422592609043750578 +/- 1.84e-3]", "X": [0.19722338966613834, 0.20928219068384002], "X_arb": "[0.203252790174989179487219553744466279399667100 +/- 6.03e-3]", "A2": [0.7370137899810346, 0.7799488848353636], "A2_arb": "[0.758481337408199132807922424994252078940981151 +/- 0.0215]", "steps": 267, "seconds": 1.1681496668606997}
{"c": [3.0700000000000016, 3.0900000000000016], "c_hex": ["0x1.88f5c28f5c293p+1", "0x1.8b851eb851ebcp+1"], "kind": "lt1", "N": 16, "E": [0.9874993929434648, 0.9913008498470672], "E_arb": "[0.989400121395265981085411961360032341576498127 +/- 1.91e-3]", "X": [0.19260349127163853, 0.2069573551520261], "X_arb": "[0.199780423211832304836029406541761872129990918 +/- 7.18e-3]", "A2": [0.7292882866623904, 0.79176972412291], "A2_arb": "[0.760529005392650192929508762938516122784896658 +/- 0.0313]", "steps": 268, "seconds": 1.1577468337491155}
{"c": [3.0900000000000016, 3.1100000000000017], "c_hex": ["0x1.8b851eb851ebcp+1", "0x1.8e147ae147ae5p+1"], "kind": "lt1", "N": 16, "E": [0.9887885969674012, 0.9925575852848622], "E_arb": "[0.990673091126131704453956687163849534292480676 +/- 1.89e-3]", "X": [0.19061022113798196, 0.2034409003410164], "X_arb": "[0.197025560739499168524652098720262259872851956 +/- 6.42e-3]", "A2": [0.7363906416309356, 0.7834361994488457], "A2_arb": "[0.759913420539890644402590543251197503563732268 +/- 0.0236]", "steps": 270, "seconds": 1.2402323326095939}
{"c": [3.1100000000000017, 3.1300000000000017], "c_hex": ["0x1.8e147ae147ae5p+1", "0x1.90a3d70a3d70ep+1"], "kind": "lt1", "N": 16, "E": [0.9900458241337414, 0.9937373052545097], "E_arb": "[0.991891564694125515003961110073773095747126128 +/- 1.85e-3]", "X": [0.1864498190099557, 0.1992485695938531], "X_arb": "[0.192849194301904401711298932973510694912347825 +/- 6.40e-3]", "A2": [0.7398335125140615, 0.7903788841172824], "A2_arb": "[0.765106198315671916011354710391457925841872188 +/- 0.0253]", "steps": 271, "seconds": 1.1992795001715422}
{"c": [3.1300000000000017, 3.1500000000000017], "c_hex": ["0x1.90a3d70a3d70ep+1", "0x1.9333333333337p+1"], "kind": "lt1", "N": 16, "E": [0.9914232075776858, 0.9946910084023736], "E_arb": "[0.993057107990029650680045733431512162387924179 +/- 1.64e-3]", "X": [0.1848419354713302, 0.19636545444459325], "X_arb": "[0.190603694957961720417395915240811910734714824 +/- 5.77e-3]", "A2": [0.7398612663492876, 0.78589508398374], "A2_arb": "[0.762878175166513833839884035332291013463095237 +/- 0.0231]", "steps": 273, "seconds": 1.0988685423508286}
{"c": [3.1500000000000017, 3.1700000000000017], "c_hex": ["0x1.9333333333337p+1", "0x1.95c28f5c28f60p+1"], "kind": "lt1", "N": 16, "E": [0.9925733681292157, 0.9957690643085344], "E_arb": "[0.994171216218875015807393513815260994955802651 +/- 1.60e-3]", "X": [0.1807986711504574, 0.19260843438712727], "X_arb": "[0.186703552768792336432581218233287303682369857 +/- 5.91e-3]", "A2": [0.7411499848497873, 0.7939229202714593], "A2_arb": "[0.767536452560623264269466999386998399276473353 +/- 0.0264]", "steps": 274, "seconds": 1.129802250303328}
{"c": [3.1700000000000017, 3.1900000000000017], "c_hex": ["0x1.95c28f5c28f60p+1", "0x1.9851eb851eb89p+1"], "kind": "lt1", "N": 16, "E": [0.9936673887016474, 0.9968033803845864], "E_arb": "[0.995235384543116902713041448072257669280523110 +/- 1.57e-3]", "X": [0.17696824853814141, 0.18958420585007812], "X_arb": "[0.183276227194109758254564045674720345329129829 +/- 6.31e-3]", "A2": [0.7376513365946549, 0.8035411587973897], "A2_arb": "[0.770596247696022309026272665981375935015396294 +/- 0.0330]", "steps": 275, "seconds": 1.1309569580480456}
{"c": [3.1900000000000017, 3.2100000000000017], "c_hex": ["0x1.9851eb851eb89p+1", "0x1.9ae147ae147b2p+1"], "kind": "lt1", "N": 16, "E": [0.9947326721106278, 0.9977695954278958], "E_arb": "[0.996251133769261802567423147034992646899643341 +/- 1.52e-3]", "X": [0.17523526239493625, 0.18635727388719797], "X_arb": "[0.180796268141067102781575790315363977841946671 +/- 5.57e-3]", "A2": [0.7445231177697836, 0.795102203017375], "A2_arb": "[0.769812660393579311124214844983281739693436256 +/- 0.0253]", "steps": 277, "seconds": 1.1467558750882745}
{"c": [3.2100000000000017, 3.2300000000000018], "c_hex": ["0x1.9ae147ae147b2p+1", "0x1.9d70a3d70a3dbp+1"], "kind": "lt1", "N": 16, "E": [0.9957242792610771, 0.9987154035174458], "E_arb": "[0.997219841389261398481595592833549280471795473 +/- 1.50e-3]", "X": [0.17149308707711805, 0.18339083481668553], "X_arb": "[0.177441960946901798347247627999194955550495154 +/- 5.95e-3]", "A2": [0.7416100834270356, 0.8044933445525706], "A2_arb": "[0.773051713989803146480068663452352938493991788 +/- 0.0315]", "steps": 278, "seconds": 1.081692791543901}
{"c": [3.2300000000000018, 3.2500000000000018], "c_hex": ["0x1.9d70a3d70a3dbp+1", "0x1.a000000000004p+1"], "kind": "lt1", "N": 16, "E": [0.9966643048937978, 0.9996216888284974], "E_arb": "[0.998142996861147612242159353830204056429918579 +/- 1.48e-3]", "X": [0.16957594080630387, 0.18033618887746874], "X_arb": "[0.174956064841886316727864360642262275655284454 +/- 5.39e-3]", "A2": [0.7483630714117128, 0.7969745782896457], "A2_arb": "[0.772668824850679216963297835199062653142375828 +/- 0.0244]", "steps": 280, "seconds": 1.1081471256911755}
{"c": [3.2500000000000018, 3.2600000000000016], "c_hex": ["0x1.a000000000004p+1", "0x1.a147ae147ae18p+1"], "kind": "lt1", "N": 16, "E": [0.9984165123717417, 0.9991990554965839], "E_arb": "[0.998807783934162859697312004542250449723828399 +/- 3.92e-4]", "X": [0.17177875016185734, 0.17484141051662905], "X_arb": "[0.173310080339243190436215928430687481476769361 +/- 1.54e-3]", "A2": [0.7636179753049745, 0.7793395434442447], "A2_arb": "[0.771478759374609580931290495472445656214689183 +/- 7.87e-3]", "steps": 282, "seconds": 1.0551034165546298}
{"c": [3.2600000000000016, 3.270000000000002], "c_hex": ["0x1.a147ae147ae18p+1", "0x1.a28f5c28f5c2dp+1"], "kind": "lt1", "N": 16, "E": [0.998852714006201, 0.9996201076177692], "E_arb": "[0.999236410811985077616413685570985218045996982 +/- 3.84e-4]", "X": [0.17064874765301036, 0.17332395524308353], "X_arb": "[0.171986351448046943546999610539356319473011408 +/- 1.34e-3]", "A2": [0.7663133839989901, 0.777264653504303], "A2_arb": "[0.771789018751646463963011014660643425483226616 +/- 5.48e-3]", "steps": 282, "seconds": 1.1324804993346334}
{"c": [3.270000000000002, 3.278], "c_hex": ["0x1.a28f5c28f5c2dp+1", "0x1.a395810624dd3p+1"], "kind": "lt1", "N": 16, "E": [0.9993358816191031, 0.9998906448508791], "E_arb": "[0.999613263234991101569818601507514295024564088 +/- 2.78e-4]", "X": [0.16985249260054738, 0.17166788375565276], "X_arb": "[0.170760188178100073767713438917865075424459304 +/- 9.08e-4]", "A2": [0.7683125300750314, 0.7762243239480949], "A2_arb": "[0.772268427011563227074880065744249869189389998 +/- 3.96e-3]", "steps": 283, "seconds": 1.1089431252330542}
{"SUMMARY": true, "kind": "lt1", "region": [0.83, 3.278], "pieces": 124, "runs": 124, "worker_seconds": 119.60760345682502}


==> anc/computational-supplement/arb/logs/v2_nondeg_3.278_3.289.jsonl <==
{"HEADER": true, "flint": "0.9.0", "prec": 128, "cap": 64, "N": 16, "tau0": "-28", "kind": "nondeg", "region": [3.278, 3.289], "mesh_sha256": "9f9defa78c0c40d499471d698b5608aaf591122c2e687fe15ba947238100e678", "computation": "fresh integration on each fixed parameter cell"}
{"c": [3.278, 3.2781000000000002], "c_hex": ["0x1.a395810624dd3p+1", "0x1.a398c7e28240cp+1"], "kind": "nondeg", "N": 16, "E": [0.9997767976857509, 0.9997837922986826], "E_arb": "[0.999780294992216773727246094187391142695589090 +/- 3.50e-6]", "gap": [0.010053467614840186, 0.01019267032119045], "gap_arb": "[0.0101230689680153175013054732691834375060659618 +/- 6.97e-5]", "dPhi": [-1.2690785936898688, -1.2684895469543553], "dPhi_arb": "[-1.26878407032211194923284688855083152547801590 +/- 2.95e-4]", "X": [0.17017817325764445, 0.17020324225079786], "X_arb": "[0.170190707754221160139911809087699822932751480 +/- 1.26e-5]", "A2": [0.7725123154520156, 0.7726373432123207], "A2_arb": "[0.772574829332168093558790420649133124987868076 +/- 6.26e-5]", "steps": 353, "seconds": 2.675516708754003}
{"c": [3.2781000000000002, 3.2782000000000004], "c_hex": ["0x1.a398c7e28240cp+1", "0x1.a39c0ebedfa45p+1"], "kind": "nondeg", "N": 16, "E": [0.999780892686476, 0.9997878875631399], "E_arb": "[0.999784390124807947127589929708052519617922944 +/- 3.50e-6]", "gap": [0.010050891004705626, 0.010191445295443411], "gap_arb": "[0.0101211681500745188033847127068602675367900991 +/- 7.03e-5]", "dPhi": [-1.2690370363495147, -1.268443550969719], "dPhi_arb": "[-1.26874029365961676822950510989002783567897756 +/- 2.97e-4]", "X": [0.17016439020098537, 0.1701895838545701], "X_arb": "[0.170176987027777738145754854405542526136597732 +/- 1.26e-5]", "A2": [0.7725177424762331, 0.7726444775884229], "A2_arb": "[0.772581110032327995531505721070654464926419802 +/- 6.34e-5]", "steps": 353, "seconds": 2.744678250513971}
{"c": [3.2782000000000004, 3.2783000000000007], "c_hex": ["0x1.a39c0ebedfa45p+1", "0x1.a39f559b3d07ep+1"], "kind": "nondeg", "N": 16, "E": [0.9997849867782546, 0.9997919816574409], "E_arb": "[0.999788484217847751777029402648926231478976462 +/- 3.50e-6]", "gap": [0.010053168852445454, 0.01018448416380969], "gap_arb": "[0.0101188265081275723596956950681124828410002023 +/- 6.57e-5]", "dPhi": [-1.2689655153927741, -1.268401239000122], "dPhi_arb": "[-1.26868337719644804449733182220428332078559784 +/- 2.83e-4]", "X": [0.17015160503133833, 0.1701759228836178], "X_arb": "[0.170163763957478076316746762861036753449050385 +/- 1.22e-5]", "A2": [0.7725277347909526, 0.7726425393751529], "A2_arb": "[0.772585137083052749987334684082525034317999595 +/- 5.75e-5]", "steps": 353, "seconds": 2.939272125251591}
{"c": [3.2783000000000007, 3.278400000000001], "c_hex": ["0x1.a39f559b3d07ep+1", "0x1.a3a29c779a6b7p+1"], "kind": "nondeg", "N": 16, "E": [0.9997890796331607, 0.9997960749098459], "E_arb": "[0.999792577271503284235557008418354868403495328 +/- 3.50e-6]", "gap": [0.010044860496075976, 0.010188090081395184], "gap_arb": "[0.0101164752887355796889510373357846501448911925 +/- 7.17e-5]", "dPhi": [-1.268927358971197, -1.268325091924381], "dPhi_arb": "[-1.26862622544778900657748833671596434323852434 +/- 3.02e-4]", "X": [0.1701378310014382, 0.17016327087041588], "X_arb": "[0.170150550935927040096898040323242909504952236 +/- 1.28e-5]", "A2": [0.7725240689664844, 0.7726541784015611], "A2_arb": "[0.772589123684022821506649927281555699710217615 +/- 6.51e-5]", "steps": 353, "seconds": 2.8796062916517258}
{"c": [3.278400000000001, 3.278500000000001], "c_hex": ["0x1.a3a29c779a6b7p+1", "0x1.a3a5e353f7cf0p+1"], "kind": "nondeg", "N": 16, "E": [0.9997931715216837, 0.9998001670501995], "E_arb": "[0.999796669285941623555586214482502666080636709 +/- 3.50e-6]", "gap": [0.010042280985935459, 0.010186873776938114], "gap_arb": "[0.0101145773814367859417815029778323551492314062 +/- 7.23e-5]", "dPhi": [-1.2688858827649194, -1.2682791285131705], "dPhi_arb": "[-1.26858250563904500763309638221035623726353910 +/- 3.04e-4]", "X": [0.17012404923723493, 0.17014961452391195], "X_arb": "[0.170136831880573443546490711802735500247772559 +/- 1.28e-5]", "A2": [0.7725295002013719, 0.772661329287885], "A2_arb": "[0.772595414744628447521801984278710289701537188 +/- 6.60e-5]", "steps": 353, "seconds": 2.962412125431001}
{"c": [3.278500000000001, 3.2786000000000013], "c_hex": ["0x1.a3a5e353f7cf0p+1", "0x1.a3a92a3055329p+1"], "kind": "nondeg", "N": 16, "E": [0.9997972623798288, 0.9998042581428308], "E_arb": "[0.999800760261329838628193469210811990675593783 +/- 3.50e-6]", "gap": [0.010039716015734737, 0.010185649258455016], "gap_arb": "[0.0101126826370948762951801388639187960501095867 +/- 7.30e-5]", "dPhi": [-1.2688444393556477, -1.2682332653952961], "dPhi_arb": "[-1.26853885237547197267409742441003406839361626 +/- 3.06e-4]", "X": [0.17011026729483988, 0.17013595552476538], "X_arb": "[0.170123111409802619615481347143281577479869642 +/- 1.29e-5]", "A2": [0.7725349569444792, 0.7726684760074355], "A2_arb": "[0.772601716475957292068300610944037407899780827 +/- 6.68e-5]", "steps": 353, "seconds": 3.0009880419820547}
{"c": [3.2786000000000013, 3.2787000000000015], "c_hex": ["0x1.a3a92a3055329p+1", "0x1.a3ac710cb2962p+1"], "kind": "nondeg", "N": 16, "E": [0.9998013522117492, 0.9998083481839207], "E_arb": "[0.999804850197834978080268173812971656336473038 +/- 3.50e-6]", "gap": [0.010037163045385846, 0.01018441752583868], "gap_arb": "[0.0101107902856122631505962779873027180757261541 +/- 7.37e-5]", "dPhi": [-1.268803026072132, -1.268187497590301], "dPhi_arb": "[-1.26849526183121635059177880295831132811883201 +/- 3.08e-4]", "X": [0.17009648501092958, 0.1701222947300773], "X_arb": "[0.170109389870503437667338030157922760558666553 +/- 1.30e-5]", "A2": [0.7725404367307004, 0.7726756215445717], "A2_arb": "[0.772608029137635990246964182306644563848547692 +/- 6.76e-5]", "steps": 353, "seconds": 3.6546470411121845}
{"c": [3.2787000000000015, 3.2788000000000017], "c_hex": ["0x1.a3ac710cb2962p+1", "0x1.a3afb7e90ff9bp+1"], "kind": "nondeg", "N": 16, "E": [0.9998054411010047, 0.9998124370902435], "E_arb": "[0.999808939095624076333443940772523361788025401 +/- 3.50e-6]", "gap": [0.010039842007502743, 0.010177003959400471], "gap_arb": "[0.0101084229834516078385054939198618174751241318 +/- 6.86e-5]", "dPhi": [-1.2687292804180765, -1.2681457293543208], "dPhi_arb": "[-1.26843750488619859685696939373279148203849718 +/- 2.92e-4]", "X": [0.17008377715276535, 0.17010863162274975], "X_arb": "[0.170096204387757537584286128205238857074902826 +/- 1.25e-5]", "A2": [0.7725508284399288, 0.772672994258013], "A2_arb": "[0.772611911348970884054434324660276365049751736 +/- 6.11e-5]", "steps": 353, "seconds": 3.7074002493172884}
{"c": [3.2788000000000017, 3.278900000000002], "c_hex": ["0x1.a3afb7e90ff9bp+1", "0x1.a3b2fec56d5d4p+1"], "kind": "nondeg", "N": 16, "E": [0.9998095288871903, 0.999816525022538], "E_arb": "[0.999813026954864150045358551162088865899418229 +/- 3.50e-6]", "gap": [0.010037386246769689, 0.010175671298886463], "gap_arb": "[0.0101065287728280756769855686552885890383033319 +/- 6.92e-5]", "dPhi": [-1.268687467323997, -1.268100202238582], "dPhi_arb": "[-1.26839383478128959683879871662991040680249766 +/- 2.94e-4]", "X": [0.17007000972009279, 0.17009496688530196], "X_arb": "[0.170082488302697378667002343768907904557329438 +/- 1.25e-5]", "A2": [0.7725564209076952, 0.7726799996255711], "A2_arb": "[0.772618210266633146226747856830047821923393336 +/- 6.18e-5]", "steps": 353, "seconds": 5.740984708070755}
{"c": [3.278900000000002, 3.279000000000002], "c_hex": ["0x1.a3b2fec56d5d4p+1", "0x1.a3b645a1cac0dp+1"], "kind": "nondeg", "N": 16, "E": [0.9998136156420319, 0.9998206119094126], "E_arb": "[0.999817113775722201068121581716791484882439358 +/- 3.50e-6]", "gap": [0.01003494142166001, 0.010174333132150612], "gap_arb": "[0.0101046372769053112793188591814559748779001388 +/- 6.97e-5]", "dPhi": [-1.2686456845824943, -1.2680547560305928], "dPhi_arb": "[-1.26835022030654356062406607655876134791362306 +/- 2.96e-4]", "X": [0.17005624210433784, 0.17008130036690328], "X_arb": "[0.170068771235620550323208192516068055892676961 +/- 1.26e-5]", "A2": [0.7725620327699221, 0.7726870033780349], "A2_arb": "[0.772624518073978457584337135152713050244199722 +/- 6.25e-5]", "steps": 353, "seconds": 5.696107415482402}
{"c": [3.279000000000002, 3.2791000000000023], "c_hex": ["0x1.a3b645a1cac0dp+1", "0x1.a3b98c7e28246p+1"], "kind": "nondeg", "N": 16, "E": [0.9998176913520601, 0.9998247077646704], "E_arb": "[0.999821199558365213742592967568930943900005295 +/- 3.51e-6]", "gap": [0.010032449290698716, 0.010173066609419334], "gap_arb": "[0.0101027579500590243970175443521717142422695047 +/- 7.04e-5]", "dPhi": [-1.2686044107042957, -1.268009508768312], "dPhi_arb": "[-1.26830695973630402819042894763943286978448741 +/- 2.98e-4]", "X": [0.17004242455308424, 0.17006765981971797], "X_arb": "[0.170055042186401110849440225262815699181628774 +/- 1.27e-5]", "A2": [0.7725676557108565, 0.7726941185060081], "A2_arb": "[0.772630887108432356708284247233156571515460991 +/- 6.33e-5]", "steps": 353, "seconds": 6.123546709306538}
{"c": [3.2791000000000023, 3.2792000000000026], "c_hex": ["0x1.a3b98c7e28246p+1", "0x1.a3bcd35a8587fp+1"], "kind": "nondeg", "N": 16, "E": [0.9998217757826839, 0.9998287928232363], "E_arb": "[0.999825284302960167196981142177150400913985019 +/- 3.51e-6]", "gap": [0.010028981214757952, 0.010170768441297192], "gap_arb": "[0.0100998748280275724947365262756015715723243981 +/- 7.09e-5]", "dPhi": [-1.2685332435666494, -1.2679344899769924], "dPhi_arb": "[-1.26823386677182084561210053167275225360312055 +/- 3.00e-4]", "X": [0.17002976832802505, 0.17005511257244557], "X_arb": "[0.170042440450235308807668023119806517831601727 +/- 1.27e-5]", "A2": [0.7725681737856602, 0.7726961042126306], "A2_arb": "[0.772632138999145455634611420105046856855351204 +/- 6.40e-5]", "steps": 353, "seconds": 6.037540374323726}
{"c": [3.2792000000000026, 3.2793000000000028], "c_hex": ["0x1.a3bcd35a8587fp+1", "0x1.a3c01a36e2eb8p+1"], "kind": "nondeg", "N": 16, "E": [0.9998258592128155, 0.9998328768065325], "E_arb": "[0.999829368009673998474853831750153960370749430 +/- 3.51e-6]", "gap": [0.010026524108604312, 0.010169458908955528], "gap_arb": "[0.0100979915087799191300666354451503971326321470 +/- 7.15e-5]", "dPhi": [-1.2684917290056739, -1.2678891770196248], "dPhi_arb": "[-1.26819045301264938460911829232512353417698984 +/- 3.02e-4]", "X": [0.17001599400152742, 0.1700414450086888], "X_arb": "[0.170028719505108111087409079869850513407593600 +/- 1.28e-5]", "A2": [0.7725737945030016, 0.7727031681502707], "A2_arb": "[0.772638481326636183296720977156574205734735706 +/- 6.47e-5]", "steps": 353, "seconds": 7.016132332384586}
{"c": [3.2793000000000028, 3.279400000000003], "c_hex": ["0x1.a3c01a36e2eb8p+1", "0x1.a3c36113404f1p+1"], "kind": "nondeg", "N": 16, "E": [0.9998299416353492, 0.9998369597219982], "E_arb": "[0.999833450678673656006292068945506504873234359 +/- 3.51e-6]", "gap": [0.010024076964636235, 0.01016814321550473], "gap_arb": "[0.0100961100900704825605152997791187291994508465 +/- 7.21e-5]", "dPhi": [-1.2684502383698502, -1.2678439452219106], "dPhi_arb": "[-1.26814709179588037862566790282946119780796242 +/- 3.04e-4]", "X": [0.1700022195541916, 0.1700277761236177], "X_arb": "[0.170014997838904654125301902896308712648853335 +/- 1.28e-5]", "A2": [0.7725794342946498, 0.7727102310228219], "A2_arb": "[0.772644832658735878331423013723012541601098307 +/- 6.54e-5]", "steps": 353, "seconds": 7.048213332891464}
{"c": [3.279400000000003, 3.279500000000003], "c_hex": ["0x1.a3c36113404f1p+1", "0x1.a3c6a7ef9db2ap+1"], "kind": "nondeg", "N": 16, "E": [0.9998340230521502, 0.9998410415681019], "E_arb": "[0.999837532310126060158716453383165731967047818 +/- 3.51e-6]", "gap": [0.010021642088742741, 0.010166820026126523], "gap_arb": "[0.0100942310574346314509397074384265546044328272 +/- 7.26e-5]", "dPhi": [-1.2684087692881632, -1.267798790365651], "dPhi_arb": "[-1.26810377982690712242439568838855422563464774 +/- 3.05e-4]", "X": [0.16998844568293678, 0.17001410539392217], "X_arb": "[0.170001275538429464146169295499735536921747560 +/- 1.29e-5]", "A2": [0.7725850948988053, 0.7727172896156036], "A2_arb": "[0.772651192257204447062872782388771890791134346 +/- 6.61e-5]", "steps": 353, "seconds": 5.043249665759504}
{"c": [3.279500000000003, 3.2796000000000034], "c_hex": ["0x1.a3c6a7ef9db2ap+1", "0x1.a3c9eecbfb163p+1"], "kind": "nondeg", "N": 16, "E": [0.9998381034348145, 0.9998451223735818], "E_arb": "[0.999841612904198115205851786453694169347436785 +/- 3.51e-6]", "gap": [0.01001921651616112, 0.010165490670010059], "gap_arb": "[0.0100923535930855885767050274717167724567364104 +/- 7.32e-5]", "dPhi": [-1.2683673205074015, -1.2677537075414658], "dPhi_arb": "[-1.26806051402443366110330210389656309259120806 +/- 3.07e-4]", "X": [0.1699746721642319, 0.170000433563063], "X_arb": "[0.169987552863647447271499117713599483612466072 +/- 1.29e-5]", "A2": [0.7725907741230921, 0.7727243463653405], "A2_arb": "[0.772657560244216260190187357165941455086527179 +/- 6.68e-5]", "steps": 353, "seconds": 5.108417416922748}
{"c": [3.2796000000000034, 3.2797000000000036], "c_hex": ["0x1.a3c9eecbfb163p+1", "0x1.a3cd35a85879cp+1"], "kind": "nondeg", "N": 16, "E": [0.9998421829850259, 0.9998492019370875], "E_arb": "[0.999845692461056712850302202159656419357192973 +/- 3.51e-6]", "gap": [0.010022674641294216, 0.010157209309244212], "gap_arb": "[0.0100899419752692144111146929204336170312541781 +/- 6.73e-5]", "dPhi": [-1.2682894351463827, -1.2677131929639494], "dPhi_arb": "[-1.26800131405516606090312132183086239264710687 +/- 2.89e-4]", "X": [0.16996210475480056, 0.16998676014466546], "X_arb": "[0.169974432449733003516553170755925963075114637 +/- 1.24e-5]", "A2": [0.772601962181932, 0.7727204261799105], "A2_arb": "[0.772661194180921224555303573143507765937491644 +/- 5.93e-5]", "steps": 353, "seconds": 5.010079666040838}
{"c": [3.2797000000000036, 3.279800000000004], "c_hex": ["0x1.a3cd35a85879cp+1", "0x1.a3d07c84b5dd5p+1"], "kind": "nondeg", "N": 16, "E": [0.999846261352931, 0.9998532806088064], "E_arb": "[0.999849770980868724470490302943879888422585063 +/- 3.51e-6]", "gap": [0.010020337092123004, 0.010155788934320661], "gap_arb": "[0.0100880630132218327613490021873976103879869321 +/- 6.78e-5]", "dPhi": [-1.2682476038843942, -1.2676683165654516], "dPhi_arb": "[-1.26795796022492280696830342646790069988825293 +/- 2.90e-4]", "X": [0.16994834510797466, 0.16997308568594502], "X_arb": "[0.169960715396959839244153124560985032093578052 +/- 1.24e-5]", "A2": [0.7726077386934785, 0.7727273539146166], "A2_arb": "[0.772667546304047579270240228047079779224026136 +/- 5.99e-5]", "steps": 353, "seconds": 4.5466913329437375}
{"c": [3.279800000000004, 3.279900000000004], "c_hex": ["0x1.a3d07c84b5dd5p+1", "0x1.a3d3c3611340ep+1"], "kind": "nondeg", "N": 16, "E": [0.9998503420494527, 0.9998573548781493], "E_arb": "[0.999853848463801009474595656736243605625865325 +/- 3.51e-6]", "gap": [0.010010894810834945, 0.010160407364497083], "gap_arb": "[0.0100856510876660141827304981187901438421496892 +/- 7.48e-5]", "dPhi": [-1.2682109077966577, -1.2675866670613516], "dPhi_arb": "[-1.26789878742900465364910028172820777692923973 +/- 3.13e-4]", "X": [0.16993457152703131, 0.16996062105077123], "X_arb": "[0.169947596288901272908188915150351533140453167 +/- 1.31e-5]", "A2": [0.7726023407447783, 0.7727400286510958], "A2_arb": "[0.772671184697937052750261660012419712315700622 +/- 6.89e-5]", "steps": 353, "seconds": 3.0383488330990076}
{"c": [3.279900000000004, 3.2800000000000042], "c_hex": ["0x1.a3d3c3611340ep+1", "0x1.a3d70a3d70a47p+1"], "kind": "nondeg", "N": 16, "E": [0.9998544185938159, 0.9998614312262251], "E_arb": "[0.999857924910020406675766142072913191326115672 +/- 3.51e-6]", "gap": [0.01001870709912171, 0.01014891639989972], "gap_arb": "[0.0100838117495107162617314755743257450726812984 +/- 6.52e-5]", "dPhi": [-1.2681378699917407, -1.267575212301388], "dPhi_arb": "[-1.26785654114656439135747238462306361832215959 +/- 2.82e-4]", "X": [0.16992172322505278, 0.16994595680207525], "X_arb": "[0.169933840013564008830319760350162229257988430 +/- 1.22e-5]", "A2": [0.7726212870204265, 0.7727341673619026], "A2_arb": "[0.772677727191164591188695251976348509854637403 +/- 5.65e-5]", "steps": 353, "seconds": 3.050932874903083}
{"c": [3.2800000000000042, 3.2801000000000045], "c_hex": ["0x1.a3d70a3d70a47p+1", "0x1.a3da5119ce080p+1"], "kind": "nondeg", "N": 16, "E": [0.9998584937375543, 0.9998655069018332], "E_arb": "[0.999862000319693744368561214255427743784993843 +/- 3.51e-6]", "gap": [0.010006772802332309, 0.01015680660082308], "gap_arb": "[0.0100817897015776937053218998954608535522489899 +/- 7.51e-5]", "dPhi": [-1.2681220304498888, -1.2674958432958765], "dPhi_arb": "[-1.26780893687288256335640161104599644493659627 +/- 3.14e-4]", "X": [0.16990723955642137, 0.16993333420638937], "X_arb": "[0.169920286881405358537158608614435605707902997 +/- 1.31e-5]", "A2": [0.7726142016788534, 0.7727524976130745], "A2_arb": "[0.772683349645963965883728758802828292895502020 +/- 6.92e-5]", "steps": 353, "seconds": 3.167837875895202}
{"c": [3.2801000000000045, 3.2802000000000047], "c_hex": ["0x1.a3da5119ce080p+1", "0x1.a3dd97f62b6b9p+1"], "kind": "nondeg", "N": 16, "E": [0.9998625877565912, 0.9998695616293845], "E_arb": "[0.999866074692987831230777642910779592909957664 +/- 3.49e-6]", "gap": [0.01001152500272934, 0.010148210480811997], "gap_arb": "[0.0100798677417706690769516461109289817784570794 +/- 6.84e-5]", "dPhi": [-1.2680560571486195, -1.2674723757797388], "dPhi_arb": "[-1.26776421646417920075360744929079776680331836 +/- 2.92e-4]", "X": [0.1698942584633841, 0.1699189940992171], "X_arb": "[0.169906626281300591398773824562859761671204914 +/- 1.24e-5]", "A2": [0.7726288423279086, 0.7727500917528873], "A2_arb": "[0.772689467040397973350460721450017036443085841 +/- 6.07e-5]", "steps": 353, "seconds": 3.2717689173296094}
{"c": [3.2802000000000047, 3.280300000000005], "c_hex": ["0x1.a3dd97f62b6b9p+1", "0x1.a3e0ded288cf2p+1"], "kind": "nondeg", "N": 16, "E": [0.9998666608657165, 0.9998736351944224], "E_arb": "[0.999870148030069460944855627762835343007403777 +/- 3.49e-6]", "gap": [0.010002812183069077, 0.010152727440066782], "gap_arb": "[0.0100777698115679293669658720982147813154325178 +/- 7.50e-5]", "dPhi": [-1.2680274104856162, -1.267401243038535], "dPhi_arb": "[-1.26771432676207560498545372390046533056564175 +/- 3.14e-4]", "X": [0.16988017449523476, 0.1699061492323338], "X_arb": "[0.169893161863784282783953680730393892363455829 +/- 1.30e-5]", "A2": [0.7726256028655708, 0.7727637925676275], "A2_arb": "[0.772694697716599172393997943303570437369134964 +/- 6.91e-5]", "steps": 353, "seconds": 3.373830208554864}
{"c": [3.280300000000005, 3.280400000000005], "c_hex": ["0x1.a3e0ded288cf2p+1", "0x1.a3e425aee632bp+1"], "kind": "nondeg", "N": 16, "E": [0.9998707332853101, 0.9998777073769007], "E_arb": "[0.999874220331105411137865075504878230299635879 +/- 3.49e-6]", "gap": [0.010007139536233558, 0.01014387309884635], "gap_arb": "[0.0100755063175399543823667962361319074468216765 +/- 6.84e-5]", "dPhi": [-1.2679514743919995, -1.2673673808755903], "dPhi_arb": "[-1.26765942763379483753923960121781919846406147 +/- 2.93e-4]", "X": [0.16986752065795316, 0.1698922545844477], "X_arb": "[0.169879887621200425262119049198094584150787651 +/- 1.24e-5]", "A2": [0.7726384456205605, 0.7727596931926711], "A2_arb": "[0.772699069406615805232153614558986185106356647 +/- 6.07e-5]", "steps": 353, "seconds": 3.389207750558853}
{"c": [3.280400000000005, 3.2805000000000053], "c_hex": ["0x1.a3e425aee632bp+1", "0x1.a3e76c8b43964p+1"], "kind": "nondeg", "N": 16, "E": [0.9998748045142258, 0.999881778678299], "E_arb": "[0.999878291596262442915329618005762291668226745 +/- 3.49e-6]", "gap": [0.010005253482644614, 0.010142010077301235], "gap_arb": "[0.0100736317799729235234919179750737240679382680 +/- 6.84e-5]", "dPhi": [-1.267908254467882, -1.267323957394735], "dPhi_arb": "[-1.26761610593130846885990137101251513422130294 +/- 2.93e-4]", "X": [0.16985381133051664, 0.16987854446461392], "X_arb": "[0.169866177897565278467432891720922281612581863 +/- 1.24e-5]", "A2": [0.7726448026498671, 0.772766049952881], "A2_arb": "[0.772705426301374112116681935534227551864123464 +/- 6.07e-5]", "steps": 353, "seconds": 3.3635299168527126}
{"c": [3.2805000000000053, 3.2806000000000055], "c_hex": ["0x1.a3e76c8b43964p+1", "0x1.a3eab367a0f9dp+1"], "kind": "nondeg", "N": 16, "E": [0.999878874709412, 0.9998858489420027], "E_arb": "[0.999882361825707302370000828951868718021444950 +/- 3.49e-6]", "gap": [0.010003047997276217, 0.010139828796997458], "gap_arb": "[0.0100714383971368372849904264890514240599292579 +/- 6.84e-5]", "dPhi": [-1.2678555529175999, -1.2672710423860465], "dPhi_arb": "[-1.26756329765182315364658586713790241561213768 +/- 2.93e-4]", "X": [0.16984046114560908, 0.1698651930640246], "X_arb": "[0.169852827104816823837646536923659812558292631 +/- 1.24e-5]", "A2": [0.7726495330829486, 0.7727707789702203], "A2_arb": "[0.772710156026584386743648297412522151880141484 +/- 6.07e-5]", "steps": 353, "seconds": 3.414307708851993}
{"c": [3.2806000000000055, 3.2807000000000057], "c_hex": ["0x1.a3eab367a0f9dp+1", "0x1.a3edfa43fe5d6p+1"], "kind": "nondeg", "N": 16, "E": [0.9998829420471463, 0.9998899199920671], "E_arb": "[0.999886431019606716284411233393894222038483521 +/- 3.49e-6]", "gap": [0.009981270818302508, 0.010158502478320662], "gap_arb": "[0.0100698866483115843352105557567480033226964137 +/- 8.87e-5]", "dPhi": [-1.2678799599185047, -1.2671793749910323], "dPhi_arb": "[-1.26752966745476846946369572033691336558753628 +/- 3.51e-4]", "X": [0.16982438759731244, 0.1698531218624984], "X_arb": "[0.169838754729905424905237581709273125664399232 +/- 1.44e-5]", "A2": [0.7726303805036105, 0.7728059719142633], "A2_arb": "[0.772718176208936931408161652158378993354607173 +/- 8.78e-5]", "steps": 354, "seconds": 3.0651737079024315}
{"c": [3.2807000000000057, 3.280800000000006], "c_hex": ["0x1.a3edfa43fe5d6p+1", "0x1.a3f141205bc0fp+1"], "kind": "nondeg", "N": 16, "E": [0.9998870102121152, 0.9998939881441397], "E_arb": "[0.999890499178127405552159100590203437936443653 +/- 3.49e-6]", "gap": [0.010000700197300996, 0.010134290942309405], "gap_arb": "[0.0100674955698052004826684626506967109505338309 +/- 6.68e-5]", "dPhi": [-1.2677537156846566, -1.2671879246740978], "dPhi_arb": "[-1.26747082017937722248340093144921192145430728 +/- 2.83e-4]", "X": [0.16981335254552044, 0.16983791528032838], "X_arb": "[0.169825633912924417760933135855476835012796305 +/- 1.23e-5]", "A2": [0.7726625368628848, 0.7727812022040046], "A2_arb": "[0.772721869533444651791926258292356578098932338 +/- 5.94e-5]", "steps": 354, "seconds": 3.0630933344364166}
{"c": [3.280800000000006, 3.280900000000006], "c_hex": ["0x1.a3f141205bc0fp+1", "0x1.a3f487fcb9248p+1"], "kind": "nondeg", "N": 16, "E": [0.9998910773572517, 0.9998980552456204], "E_arb": "[0.999894566301436060384426096771721054911074591 +/- 3.49e-6]", "gap": [0.009995335609446909, 0.010135703385331355], "gap_arb": "[0.0100655194973891313838613169060519405905779592 +/- 7.02e-5]", "dPhi": [-1.2677178856009168, -1.267130998508776], "dPhi_arb": "[-1.26742444205484641667772428001546040554373540 +/- 2.94e-4]", "X": [0.16979944109733147, 0.169824647512889], "X_arb": "[0.169812044305110241303424859303109365550253252 +/- 1.27e-5]", "A2": [0.7726639678880056, 0.7727914356834429], "A2_arb": "[0.772727701785724294986793967750396118818844082 +/- 6.38e-5]", "steps": 354, "seconds": 3.393205249682069}
{"c": [3.280900000000006, 3.2810000000000064], "c_hex": ["0x1.a3f487fcb9248p+1", "0x1.a3f7ced916881p+1"], "kind": "nondeg", "N": 16, "E": [0.9998951434858596, 0.9999021212935391], "E_arb": "[0.999898632389699364638216423557175201777320188 +/- 3.49e-6]", "gap": [0.00998898892741999, 0.010138061580322754], "gap_arb": "[0.0100635252538713716168592314117789703961783418 +/- 7.46e-5]", "dPhi": [-1.2676845018491478, -1.2670705358073644], "dPhi_arb": "[-1.26737751882825604045026314866573123808362467 +/- 3.07e-4]", "X": [0.16978545978345694, 0.16981149330261963], "X_arb": "[0.169798476543038275513749473996815526081306402 +/- 1.31e-5]", "A2": [0.7726640513018554, 0.7728028303180527], "A2_arb": "[0.772733440809954126139603070379567059207643316 +/- 6.94e-5]", "steps": 354, "seconds": 3.6499527916312218}
{"c": [3.2810000000000064, 3.2811000000000066], "c_hex": ["0x1.a3f7ced916881p+1", "0x1.a3fb15b573ebap+1"], "kind": "nondeg", "N": 16, "E": [0.9998991991120333, 0.9999061957741348], "E_arb": "[0.999902697443083983864439083724384629027552448 +/- 3.50e-6]", "gap": [0.009994510632648168, 0.010128517674754704], "gap_arb": "[0.0100615141537014362858021464175685992281228294 +/- 6.71e-5]", "dPhi": [-1.2676158362487235, -1.267044202150345], "dPhi_arb": "[-1.26733001919953432268892296809308051646639970 +/- 2.86e-4]", "X": [0.16977263779375654, 0.16979722552810114], "X_arb": "[0.169784931660928841415115026817740110521636489 +/- 1.23e-5]", "A2": [0.7726799344320123, 0.7727982267703692], "A2_arb": "[0.772739080601190782060964066539862801543754341 +/- 5.92e-5]", "steps": 354, "seconds": 3.517892375588417}
{"c": [3.2811000000000066, 3.2812000000000068], "c_hex": ["0x1.a3fb15b573ebap+1", "0x1.a3fe5c91d14f3p+1"], "kind": "nondeg", "N": 16, "E": [0.9999032638476222, 0.999910259075891], "E_arb": "[0.999906761461756569369329262295165587072123817 +/- 3.50e-6]", "gap": [0.009991014195199264, 0.010126862999092436], "gap_arb": "[0.0100589385971458491913998834998346549253793373 +/- 6.80e-5]", "dPhi": [-1.267554541770712, -1.2669769984524253], "dPhi_arb": "[-1.26726577011156857825595757217455849657212334 +/- 2.89e-4]", "X": [0.16975964049901926, 0.1697843978577353], "X_arb": "[0.169772019178377287177049039026833223161902741 +/- 1.24e-5]", "A2": [0.7726815222335577, 0.7728021725906336], "A2_arb": "[0.772741847412095618797833777922205690149241325 +/- 6.04e-5]", "steps": 354, "seconds": 3.6293932078406215}
{"c": [3.2812000000000068, 3.281300000000007], "c_hex": ["0x1.a3fe5c91d14f3p+1", "0x1.a401a36e2eb2cp+1"], "kind": "nondeg", "N": 16, "E": [0.9999073275574337, 0.9999143213343338], "E_arb": "[0.999910824445883750239276833129255015007541468 +/- 3.50e-6]", "gap": [0.009988182514872945, 0.010125839460626354], "gap_arb": "[0.0100570109877496489632211108516287686698811633 +/- 6.89e-5]", "dPhi": [-1.2675124490998615, -1.2669290836530605], "dPhi_arb": "[-1.26722076637646101707770459768419570583100858 +/- 2.92e-4]", "X": [0.16974592086365245, 0.1697708444223787], "X_arb": "[0.169758382643015580934816313221928511574958502 +/- 1.25e-5]", "A2": [0.7726864314974786, 0.7728093989435108], "A2_arb": "[0.772747915220494661977274819312367462660237673 +/- 6.15e-5]", "steps": 354, "seconds": 3.544899083673954}
{"c": [3.281300000000007, 3.281400000000007], "c_hex": ["0x1.a401a36e2eb2cp+1", "0x1.a404ea4a8c165p+1"], "kind": "nondeg", "N": 16, "E": [0.9999113902022919, 0.9999183825889725], "E_arb": "[0.999914886395632147164975274934190772323758391 +/- 3.50e-6]", "gap": [0.009985303452416515, 0.010124893615105792], "gap_arb": "[0.0100550985337611538355513286023752387920376941 +/- 6.98e-5]", "dPhi": [-1.2674709969702584, -1.2668814047580217], "dPhi_arb": "[-1.26717620086414013356923196962691757174109542 +/- 2.95e-4]", "X": [0.1697321800513367, 0.16975728164345186], "X_arb": "[0.169744730847394285861650120924973073029719784 +/- 1.26e-5]", "A2": [0.7726913367155406, 0.7728167796651793], "A2_arb": "[0.772754058190359870158639774435874522415924612 +/- 6.28e-5]", "steps": 354, "seconds": 3.4696487495675683}
{"c": [3.281400000000007, 3.2815000000000074], "c_hex": ["0x1.a404ea4a8c165p+1", "0x1.a4083126e979ep+1"], "kind": "nondeg", "N": 16, "E": [0.9999154518426101, 0.9999224427797266], "E_arb": "[0.999918947311168361094850720226355759083404602 +/- 3.50e-6]", "gap": [0.009982438759536758, 0.010123945210282271], "gap_arb": "[0.0100531919849095138988430215268140919389702335 +/- 7.08e-5]", "dPhi": [-1.2674296781047893, -1.2668339072857708], "dPhi_arb": "[-1.26713179269528001250527426043602764211390381 +/- 2.98e-4]", "X": [0.1697184354462636, 0.16974371324618445], "X_arb": "[0.169731074346224026689602248679550544313937434 +/- 1.27e-5]", "A2": [0.7726962801141598, 0.7728241758855167], "A2_arb": "[0.772760227999838214500440177649496816122059533 +/- 6.40e-5]", "steps": 354, "seconds": 3.301484084688127}
{"c": [3.2815000000000074, 3.2816000000000076], "c_hex": ["0x1.a4083126e979ep+1", "0x1.a40b780346dd7p+1"], "kind": "nondeg", "N": 16, "E": [0.9999195092518135, 0.9999265051335046], "E_arb": "[0.999923007192658977369507135029212752719506760 +/- 3.50e-6]", "gap": [0.009983486099749228, 0.01011837975867306], "gap_arb": "[0.0100509329292111445789847536393401858321257861 +/- 6.75e-5]", "dPhi": [-1.2673643597522537, -1.2667894016244536], "dPhi_arb": "[-1.26707688068835371501994696850895088370063072 +/- 2.88e-4]", "X": [0.16970547466992822, 0.16973015505898872], "X_arb": "[0.169717814864458466775451220071104277644517866 +/- 1.24e-5]", "A2": [0.7727049395202095, 0.7728242535148833], "A2_arb": "[0.772764596517546405528920141158819628335748428 +/- 5.97e-5]", "steps": 354, "seconds": 3.025090125389397}
{"c": [3.2816000000000076, 3.281700000000008], "c_hex": ["0x1.a40b780346dd7p+1", "0x1.a40ebedfa4410p+1"], "kind": "nondeg", "N": 16, "E": [0.9999235688530125, 0.9999305632275287], "E_arb": "[0.999927066040270565089578592249949741124472361 +/- 3.50e-6]", "gap": [0.00998068406419512, 0.010117397086097447], "gap_arb": "[0.0100490405751462834532109728718646540724015882 +/- 6.84e-5]", "dPhi": [-1.2673232862206616, -1.266742451984927], "dPhi_arb": "[-1.26703286910279437871780095754514537580768346 +/- 2.91e-4]", "X": [0.16969172206634864, 0.1697165695681257], "X_arb": "[0.169704145817237181354724069902680785926358825 +/- 1.25e-5]", "A2": [0.7727100131543398, 0.7728316548058436], "A2_arb": "[0.772770833980091699470073415584395691855196824 +/- 6.09e-5]", "steps": 354, "seconds": 3.049279042519629}
{"c": [3.281700000000008, 3.281800000000008], "c_hex": ["0x1.a40ebedfa4410p+1", "0x1.a41205bc01a49p+1"], "kind": "nondeg", "N": 16, "E": [0.9999276273756353, 0.9999346203327041], "E_arb": "[0.999931123854169677487406248157189342617228034 +/- 3.50e-6]", "gap": [0.00997790653269386, 0.010116398288854737], "gap_arb": "[0.0100471524107742976366270820478174729189731916 +/- 6.93e-5]", "dPhi": [-1.267282258211971, -1.2666956668238425], "dPhi_arb": "[-1.26698896251790662091178069940795636258044512 +/- 2.94e-4]", "X": [0.16967796883390507, 0.16970297927924655], "X_arb": "[0.169690474056575810418046062084188687706748774 +/- 1.26e-5]", "A2": [0.7727151316107728, 0.7728390471354551], "A2_arb": "[0.772777089373113975680114976529365054162053617 +/- 6.20e-5]", "steps": 354, "seconds": 2.9572429172694683}
{"c": [3.281800000000008, 3.2819000000000083], "c_hex": ["0x1.a41205bc01a49p+1", "0x1.a4154c985f082p+1"], "kind": "nondeg", "N": 16, "E": [0.9999316849126028, 0.9999386763564428], "E_arb": "[0.999935180634522852965461451680471306096855704 +/- 3.50e-6]", "gap": [0.009979345055406241, 0.010110419925020412], "gap_arb": "[0.0100448824902133261382795082181640737668872186 +/- 6.56e-5]", "dPhi": [-1.267215307244249, -1.2666520525333795], "dPhi_arb": "[-1.26693367988881423560400726339113393430959897 +/- 2.82e-4]", "X": [0.16966507907193643, 0.16968938513449291], "X_arb": "[0.169677232103214667326712080211115307777018983 +/- 1.22e-5]", "A2": [0.7727242319721619, 0.7728385561384097], "A2_arb": "[0.772781394055285828268484928876171852466225563 +/- 5.72e-5]", "steps": 354, "seconds": 2.9793649576604366}
{"c": [3.2819000000000083, 3.2820000000000085], "c_hex": ["0x1.a4154c985f082p+1", "0x1.a4189374bc6bbp+1"], "kind": "nondeg", "N": 16, "E": [0.9999357413355479, 0.9999427314274454], "E_arb": "[0.999939236381496612392450589484784290065558304 +/- 3.50e-6]", "gap": [0.009971627438854654, 0.010113570186259413], "gap_arb": "[0.0100425988125570329422687724950765125149324248 +/- 7.10e-5]", "dPhi": [-1.2671768929464238, -1.2665791391406456], "dPhi_arb": "[-1.26687801604353460944781120475900552473895327 +/- 2.99e-4]", "X": [0.16965134232279871, 0.1696766687618425], "X_arb": "[0.169664005542320621765030424228541092992294934 +/- 1.27e-5]", "A2": [0.7727214721052251, 0.772849793202234], "A2_arb": "[0.772785632653729575396590384697346974970135150 +/- 6.42e-5]", "steps": 354, "seconds": 2.882113582454622}
{"c": [3.2820000000000085, 3.2821000000000087], "c_hex": ["0x1.a4189374bc6bbp+1", "0x1.a41bda5119cf4p+1"], "kind": "nondeg", "N": 16, "E": [0.999939796771007, 0.999946785419508], "E_arb": "[0.999943291095257459623227286349131543826790361 +/- 3.50e-6]", "gap": [0.009968898815880404, 0.010112512124744994], "gap_arb": "[0.0100407054703126984229676157547454771753426314 +/- 7.19e-5]", "dPhi": [-1.2671355017742074, -1.266532327509155], "dPhi_arb": "[-1.26683391464168108247980495817358011496777950 +/- 3.02e-4]", "X": [0.16963760525110336, 0.16966308431856372], "X_arb": "[0.169650344784833532579641018237058750533678786 +/- 1.28e-5]", "A2": [0.7727266273666455, 0.7728570816611948], "A2_arb": "[0.772791854513920220257641428646759045649314737 +/- 6.53e-5]", "steps": 354, "seconds": 2.8724842071533203}
{"c": [3.2821000000000087, 3.282200000000009], "c_hex": ["0x1.a41bda5119cf4p+1", "0x1.a41f212d7732dp+1"], "kind": "nondeg", "N": 16, "E": [0.9999438511706947, 0.9999508383812491], "E_arb": "[0.999947344775971885736937235158674082188559153 +/- 3.50e-6]", "gap": [0.00996618183150976, 0.010111452158321205], "gap_arb": "[0.0100388169949154826523076253624215270452615308 +/- 7.27e-5]", "dPhi": [-1.2670942266545566, -1.2664856741371504], "dPhi_arb": "[-1.26678995039585354258662846606600881781406448 +/- 3.05e-4]", "X": [0.1696238648666519, 0.1696494953403669], "X_arb": "[0.169636680103509404716085123595064643260710035 +/- 1.29e-5]", "A2": [0.7727318153089983, 0.7728643843285684], "A2_arb": "[0.772798099818783348297832259040781945909476938 +/- 6.63e-5]", "steps": 354, "seconds": 2.852101500146091}
{"c": [3.282200000000009, 3.282300000000009], "c_hex": ["0x1.a41f212d7732dp+1", "0x1.a4226809d4966p+1"], "kind": "nondeg", "N": 16, "E": [0.9999479047903385, 0.9999548900572742], "E_arb": "[0.999951397423806363648312562750414544522126477 +/- 3.50e-6]", "gap": [0.009967853424237887, 0.010105272834076803], "gap_arb": "[0.0100365631291573444256056214181817235444392566 +/- 6.88e-5]", "dPhi": [-1.2670269980203712, -1.2664431634207327], "dPhi_arb": "[-1.26673508072055191421393295501789159964730993 +/- 2.92e-4]", "X": [0.1696109849999976, 0.1696358694587224], "X_arb": "[0.169623427229360006472002651096131942895811295 +/- 1.25e-5]", "A2": [0.7727412631086664, 0.7728636858665071], "A2_arb": "[0.772802474487586776564743347007386552911121487 +/- 6.13e-5]", "steps": 354, "seconds": 2.8638644171878695}
{"c": [3.282300000000009, 3.2824000000000093], "c_hex": ["0x1.a4226809d4966p+1", "0x1.a425aee631f9fp+1"], "kind": "nondeg", "N": 16, "E": [0.9999519573424308, 0.9999589407354238], "E_arb": "[0.999955449038927350216014123440201311206272753 +/- 3.50e-6]", "gap": [0.00996508513458669, 0.010104368701837152], "gap_arb": "[0.0100347269182119201180150581170028925155801970 +/- 6.97e-5]", "dPhi": [-1.2669875907834114, -1.2663976984188237], "dPhi_arb": "[-1.26669264460111749589434397261138119740592022 +/- 2.95e-4]", "X": [0.1695971804557752, 0.16962223467606302], "X_arb": "[0.169609707565919119152444061140331098789096292 +/- 1.26e-5]", "A2": [0.7727465812950988, 0.7728713831141826], "A2_arb": "[0.772808982204640720177330479469119214968839606 +/- 6.25e-5]", "steps": 354, "seconds": 2.779666249640286}
{"c": [3.2824000000000093, 3.2825000000000095], "c_hex": ["0x1.a425aee631f9fp+1", "0x1.a428f5c28f5d8p+1"], "kind": "nondeg", "N": 16, "E": [0.99995577483615, 0.9999632244068527], "E_arb": "[0.999959499621501286088540405892227040083916629 +/- 3.73e-6]", "gap": [0.009961059779645563, 0.010104730994673574], "gap_arb": "[0.0100328953871595677825718817584251466245537442 +/- 7.19e-5]", "dPhi": [-1.2669539670244427, -1.2663467070581693], "dPhi_arb": "[-1.26665033704130595616531784033904720981736333 +/- 3.04e-4]", "X": [0.16958286748576998, 0.16960910083350947], "X_arb": "[0.169595984159639724552696857699757291054817388 +/- 1.32e-5]", "A2": [0.7727513955177215, 0.7728796268405548], "A2_arb": "[0.772815511179138160329479039217524706750892512 +/- 6.42e-5]", "steps": 354, "seconds": 2.694141582585871}
{"c": [3.2825000000000095, 3.2826000000000097], "c_hex": ["0x1.a428f5c28f5d8p+1", "0x1.a42c3c9eecc11p+1"], "kind": "nondeg", "N": 16, "E": [0.9999598247927026, 0.9999672735506866], "E_arb": "[0.999963549171694599338011117540840432335821432 +/- 3.73e-6]", "gap": [0.009952572589760747, 0.010108667672035738], "gap_arb": "[0.0100306201308982416180783258894303926089849027 +/- 7.81e-5]", "dPhi": [-1.2669182757504798, -1.2662714212388644], "dPhi_arb": "[-1.26659484849467217871611798696022523470362050 +/- 3.24e-4]", "X": [0.16956905899928582, 0.16959645729536932], "X_arb": "[0.169582758147327569871865566533209832160664225 +/- 1.37e-5]", "A2": [0.7727476786555341, 0.7728918801134768], "A2_arb": "[0.772819779384505382341541102127389214782030195 +/- 7.22e-5]", "steps": 354, "seconds": 2.726262708194554}
{"c": [3.2826000000000097, 3.28270000000001], "c_hex": ["0x1.a42c3c9eecc11p+1", "0x1.a42f837b4a24ap+1"], "kind": "nondeg", "N": 16, "E": [0.9999638738637788, 0.9999713215155686], "E_arb": "[0.999967597689673696461839760558823212890213859 +/- 3.73e-6]", "gap": [0.009954731184039417, 0.010101934302597957], "gap_arb": "[0.0100283327433186867923087874585122039602062961 +/- 7.37e-5]", "dPhi": [-1.2668483212585158, -1.266229539018462], "dPhi_arb": "[-1.26653893013848878843698735985055257227057721 +/- 3.10e-4]", "X": [0.16955627093429887, 0.16958282825320292], "X_arb": "[0.169569549593750900539023470755752002111866403 +/- 1.33e-5]", "A2": [0.7727576149834735, 0.7728903336094651], "A2_arb": "[0.772823974296469370704780618442350592079587408 +/- 6.64e-5]", "steps": 354, "seconds": 2.7727126255631447}
{"c": [3.28270000000001, 3.28280000000001], "c_hex": ["0x1.a42f837b4a24ap+1", "0x1.a432ca57a7883p+1"], "kind": "nondeg", "N": 16, "E": [0.9999679218493958, 0.9999753685018142], "E_arb": "[0.999971645175604970926727352126897222942172586 +/- 3.73e-6]", "gap": [0.009952041012442348, 0.010100950971294879], "gap_arb": "[0.0100264959918686128314375992048690931441784344 +/- 7.45e-5]", "dPhi": [-1.2668086033832473, -1.2661842361454136], "dPhi_arb": "[-1.26649641976433045574465398287220153303202345 +/- 3.13e-4]", "X": [0.1695424807883646, 0.16956919429911388], "X_arb": "[0.169555837543739226150562630546128288578216538 +/- 1.34e-5]", "A2": [0.7727630249784687, 0.7728979121067661], "A2_arb": "[0.772830468542617385257077194168386813711643131 +/- 6.75e-5]", "steps": 354, "seconds": 2.765634832903743}
{"c": [3.28280000000001, 3.2829000000000104], "c_hex": ["0x1.a432ca57a7883p+1", "0x1.a436113404ebcp+1"], "kind": "nondeg", "N": 16, "E": [0.9999719688128159, 0.9999794144464937], "E_arb": "[0.999975691629654800017560115419347711521995717 +/- 3.73e-6]", "gap": [0.009949372658713401, 0.010099953708806429], "gap_arb": "[0.0100246631837599146692102916811074288578314264 +/- 7.53e-5]", "dPhi": [-1.2667689305829675, -1.2661390898732323], "dPhi_arb": "[-1.26645401022809981690700644604295840595684584 +/- 3.15e-4]", "X": [0.16952868978386706, 0.16955555613815684], "X_arb": "[0.169542122961011949597042039104651281859001853 +/- 1.35e-5]", "A2": [0.772768475175745, 0.7729054849198392], "A2_arb": "[0.772836980047792162830005930309660142284337147 +/- 6.86e-5]", "steps": 354, "seconds": 2.812400166876614}
{"c": [3.2829000000000104, 3.2830000000000106], "c_hex": ["0x1.a436113404ebcp+1", "0x1.a4395810624f5p+1"], "kind": "nondeg", "N": 16, "E": [0.9999760148405472, 0.9999834592634318], "E_arb": "[0.999979737051989546485875249116794012730175501 +/- 3.73e-6]", "gap": [0.009951984537488755, 0.010092721605056656], "gap_arb": "[0.0100223530712727066187529502988797039091335772 +/- 7.04e-5]", "dPhi": [-1.2666966942557358, -1.2660980162077993], "dPhi_arb": "[-1.26639735523176766033727111098425098250533496 +/- 3.00e-4]", "X": [0.16951597702891646, 0.1695419139430583], "X_arb": "[0.169528945485987389505562288831630672450959839 +/- 1.30e-5]", "A2": [0.7727788902255208, 0.7729032046072857], "A2_arb": "[0.772841047416403222817486775183490592181732846 +/- 6.22e-5]", "steps": 354, "seconds": 2.679419457912445}
{"c": [3.2830000000000106, 3.283100000000011], "c_hex": ["0x1.a4395810624f5p+1", "0x1.a43c9eecbfb2ep+1"], "kind": "nondeg", "N": 16, "E": [0.9999800597433361, 0.999987503142215], "E_arb": "[0.999983781442775553347545604520464905790433804 +/- 3.73e-6]", "gap": [0.00994944726760511, 0.010091590007665194], "gap_arb": "[0.0100205186376351517228924790139005787745249390 +/- 7.11e-5]", "dPhi": [-1.2666565210526781, -1.2660532322876996], "dPhi_arb": "[-1.26635487667018896509948028656109730757674392 +/- 3.02e-4]", "X": [0.16950220339323518, 0.1695282686117841], "X_arb": "[0.169515236002509654782959928099832133424583702 +/- 1.31e-5]", "A2": [0.7727844982654442, 0.7729105960446743], "A2_arb": "[0.772847547155059198183090774394073842450950122 +/- 6.31e-5]", "steps": 354, "seconds": 2.673080749809742}
{"c": [3.283100000000011, 3.283200000000011], "c_hex": ["0x1.a43c9eecbfb2ep+1", "0x1.a43fe5c91d167p+1"], "kind": "nondeg", "N": 16, "E": [0.9999841035729947, 0.9999915460313636], "E_arb": "[0.999987824802179151238083288718423807375655671 +/- 3.73e-6]", "gap": [0.009940487714586744, 0.0100958879738324], "gap_arb": "[0.0100181878442095713965620504460579488286911109 +/- 7.78e-5]", "dPhi": [-1.2666204720204717, -1.2659748377369704], "dPhi_arb": "[-1.26629765487872103268463776964486349999905854 +/- 3.23e-4]", "X": [0.16948842924814222, 0.16951573537154202], "X_arb": "[0.169502082309842125307031723128923818206255617 +/- 1.37e-5]", "A2": [0.7727799568458247, 0.7729230783224648], "A2_arb": "[0.772851517584144672323758223326634102342617778 +/- 7.16e-5]", "steps": 354, "seconds": 2.6514637917280197}
{"c": [3.283200000000011, 3.283300000000011], "c_hex": ["0x1.a43fe5c91d167p+1", "0x1.a4432ca57a7a0p+1"], "kind": "nondeg", "N": 16, "E": [0.9999881464430066, 0.9999955878177268], "E_arb": "[0.999991867130366652213115603512797160644006614 +/- 3.73e-6]", "gap": [0.009937880604905485, 0.010094823606817202], "gap_arb": "[0.0100163521058613432566533235621216523111070505 +/- 7.85e-5]", "dPhi": [-1.2665804531481601, -1.2659297435813612], "dPhi_arb": "[-1.26625509836476060432532046586865214779938853 +/- 3.26e-4]", "X": [0.169474654944208, 0.16950210124720194], "X_arb": "[0.169488378095704972452746562080379936691202891 +/- 1.38e-5]", "A2": [0.7727854646511001, 0.7729305419185619], "A2_arb": "[0.772858003284830972925780266938256695377785899 +/- 7.26e-5]", "steps": 354, "seconds": 2.584799874573946}
{"c": [3.283300000000011, 3.2834000000000114], "c_hex": ["0x1.a4432ca57a7a0p+1", "0x1.a4467381d7dd9p+1"], "kind": "nondeg", "N": 16, "E": [0.9999921883675535, 0.9999996284874553], "E_arb": "[0.999995908427504354193749392038453581519246821 +/- 3.73e-6]", "gap": [0.009940906843565392, 0.010087105814944304], "gap_arb": "[0.0100140063292548479506015103172579840287687138 +/- 7.31e-5]", "dPhi": [-1.2665056281420406, -1.2658890136462286], "dPhi_arb": "[-1.26619732089413460986877797626727282659215015 +/- 3.09e-4]", "X": [0.16946203079802255, 0.16948846434876644], "X_arb": "[0.169475247573394499678896420661692712984638374 +/- 1.33e-5]", "A2": [0.7727962596871735, 0.7729274959834572], "A2_arb": "[0.772861877835315382109356061396734031942462572 +/- 6.57e-5]", "steps": 354, "seconds": 2.663128584623337}
{"c": [3.2834000000000114, 3.2835000000000116], "c_hex": ["0x1.a4467381d7dd9p+1", "0x1.a449ba5e35412p+1"], "kind": "nondeg", "N": 16, "E": [0.9999962292334951, 1.000003668154022], "E_arb": "[0.999999948693758537219553006845166250388017403 +/- 3.72e-6]", "gap": [0.00993841008383002, 0.010085934033920567], "gap_arb": "[0.0100121720588752940267140255189252175875897454 +/- 7.38e-5]", "dPhi": [-1.2664652843788182, -1.2658443037927543], "dPhi_arb": "[-1.26615479408578621099842894566448872697905030 +/- 3.11e-4]", "X": [0.16944826807247954, 0.16947482157738913], "X_arb": "[0.169461544824934338983013807668485972278726427 +/- 1.33e-5]", "A2": [0.7728019115398367, 0.772934826656929], "A2_arb": "[0.772868369098382827645577075915274564824820509 +/- 6.65e-5]", "steps": 354, "seconds": 3.0056924168020487}
{"c": [3.2835000000000116, 3.283600000000012], "c_hex": ["0x1.a449ba5e35412p+1", "0x1.a44d013a92a4bp+1"], "kind": "nondeg", "N": 16, "E": [1.0000002690452359, 1.000007706813355], "E_arb": "[1.00000398792929546659354262670220355228494603 +/- 3.72e-6]", "gap": [0.00993592731603468, 0.010084755274390152], "gap_arb": "[0.0100103412952124161599282665422853084504773616 +/- 7.45e-5]", "dPhi": [-1.2664249865039132, -1.2657997066181597], "dPhi_arb": "[-1.26611234656103639420691862368327295409632040 +/- 3.13e-4]", "X": [0.16943450442635988, 0.16946117604419159], "X_arb": "[0.169447840235275731926299230635884106068114863 +/- 1.34e-5]", "A2": [0.7728075901551985, 0.7729421565877059], "A2_arb": "[0.772874873371452275300382724727929383099045277 +/- 6.73e-5]", "steps": 354, "seconds": 2.934327875263989}
{"c": [3.283600000000012, 3.283700000000012], "c_hex": ["0x1.a44d013a92a4bp+1", "0x1.a4504816f0084p+1"], "kind": "nondeg", "N": 16, "E": [1.0000043078321137, 1.0000117444364491], "E_arb": "[1.00000802613428138886123369783934974075439133 +/- 3.72e-6]", "gap": [0.00993345899240925, 0.01008356719029511], "gap_arb": "[0.0100085130913521799148389597052576587162973649 +/- 7.51e-5]", "dPhi": [-1.2663847108814574, -1.2657552069548819], "dPhi_arb": "[-1.26606995891816965324936847641272570214170528 +/- 3.15e-4]", "X": [0.16942074077331828, 0.16944752839108854], "X_arb": "[0.169434134582203400993434013175779325092699584 +/- 1.34e-5]", "A2": [0.7728132937061171, 0.7729494813788688], "A2_arb": "[0.772881387542492955386386533714484682567405270 +/- 6.81e-5]", "steps": 354, "seconds": 2.9219756247475743}
{"c": [3.283700000000012, 3.2838000000000123], "c_hex": ["0x1.a4504816f0084p+1", "0x1.a4538ef34d6bdp+1"], "kind": "nondeg", "N": 16, "E": [1.0000083455832918, 1.0000157810344732], "E_arb": "[1.00001206330888254997877163137434924870374447 +/- 3.72e-6]", "gap": [0.009929912979226596, 0.01008128178110698], "gap_arb": "[0.0100055973801667884482698562500809868671444301 +/- 7.57e-5]", "dPhi": [-1.2663120497110918, -1.2656784007942452], "dPhi_arb": "[-1.26599522525266857428136630241127114923525535 +/- 3.17e-4]", "X": [0.16940819569282634, 0.16943509721119399], "X_arb": "[0.169421646452010163926242306591746464051942499 +/- 1.35e-5]", "A2": [0.7728134644911033, 0.7729512429803647], "A2_arb": "[0.772882353735733947059759115624838026265711140 +/- 6.89e-5]", "steps": 354, "seconds": 2.8170742923393846}
{"c": [3.2838000000000123, 3.2839000000000125], "c_hex": ["0x1.a4538ef34d6bdp+1", "0x1.a456d5cfaacf6p+1"], "kind": "nondeg", "N": 16, "E": [1.0000123824381035, 1.0000198164684269], "E_arb": "[1.00001609945326514699102493508678655725755384 +/- 3.72e-6]", "gap": [0.009934321276815502, 0.01007333723525441], "gap_arb": "[0.0100038292560349551665896086963589183629141831 +/- 6.96e-5]", "dPhi": [-1.2662517395471422, -1.2656574081235425], "dPhi_arb": "[-1.26595457383534248552714389365219396448284077 +/- 2.98e-4]", "X": [0.16939500816928382, 0.16942074794558892], "X_arb": "[0.169407878057436372826982923061272634943358139 +/- 1.29e-5]", "A2": [0.7728282199304045, 0.7729501125903951], "A2_arb": "[0.772889166260399789049602765029157163274171634 +/- 6.10e-5]", "steps": 354, "seconds": 2.8668316658586264}
{"c": [3.2839000000000125, 3.2840000000000127], "c_hex": ["0x1.a456d5cfaacf6p+1", "0x1.a45a1cac0832fp+1"], "kind": "nondeg", "N": 16, "E": [1.0000164180219746, 1.0000238511132162], "E_arb": "[1.00002013456759539314314557057644621196478611 +/- 3.72e-6]", "gap": [0.009926002081259053, 0.010078134883245283], "gap_arb": "[0.0100020684822521678272443036116023925263753562 +/- 7.61e-5]", "dPhi": [-1.266232370608723, -1.2655959949676434], "dPhi_arb": "[-1.26591418278818333075624032675696091170785204 +/- 3.19e-4]", "X": [0.1693806187759103, 0.1694075832402073], "X_arb": "[0.169394101008058804129568531183504503868620802 +/- 1.35e-5]", "A2": [0.7728266668376852, 0.7729653786776943], "A2_arb": "[0.772896022757689739929923013870545214947249288 +/- 6.94e-5]", "steps": 354, "seconds": 3.278390667401254}
{"c": [3.2840000000000127, 3.284100000000013], "c_hex": ["0x1.a45a1cac0832fp+1", "0x1.a45d638865968p+1"], "kind": "nondeg", "N": 16, "E": [1.0000204528334815, 1.0000278844705974], "E_arb": "[1.00002416865203947108594556199496290937416772 +/- 3.72e-6]", "gap": [0.00992386686546392, 0.010076011278741633], "gap_arb": "[0.00999993907210277654339483756480019150243906374 +/- 7.61e-5]", "dPhi": [-1.2661810627558285, -1.265544501093069], "dPhi_arb": "[-1.26586278192444876814940886395653052331896159 +/- 3.19e-4]", "X": [0.16936725890512055, 0.16939421935320265], "X_arb": "[0.169380739129161605755178388517478595859587587 +/- 1.35e-5]", "A2": [0.7728316407110176, 0.7729703410820712], "A2_arb": "[0.772900990896544414011446408854774616995121873 +/- 6.94e-5]", "steps": 354, "seconds": 3.1352582909166813}
{"c": [3.284100000000013, 3.284200000000013], "c_hex": ["0x1.a45d638865968p+1", "0x1.a460aa64c2fa1p+1"], "kind": "nondeg", "N": 16, "E": [1.0000244866468841, 1.0000319167666432], "E_arb": "[1.00002820170676354936611910363291328354472321 +/- 3.72e-6]", "gap": [0.009921619164708535, 0.01007377763331737], "gap_arb": "[0.00999769839901295268831156355895693173272778975 +/- 7.61e-5]", "dPhi": [-1.2661264316938015, -1.2654896730890592], "dPhi_arb": "[-1.26580805239143028602149074792812924840657699 +/- 3.19e-4]", "X": [0.16935402514572095, 0.16938098170090993], "X_arb": "[0.169367503423315442654676225193061403527344859 +/- 1.35e-5]", "A2": [0.772836042110794, 0.7729747326411149], "A2_arb": "[0.772905387375954449886133220538336136534544420 +/- 6.94e-5]", "steps": 354, "seconds": 3.1442263750359416}
{"c": [3.284200000000013, 3.2843000000000133], "c_hex": ["0x1.a460aa64c2fa1p+1", "0x1.a463f141205dap+1"], "kind": "nondeg", "N": 16, "E": [1.000028519394886, 1.0000359480689818], "E_arb": "[1.00003223373193377486897093062583623342692190 +/- 3.72e-6]", "gap": [0.00992023032686574, 0.010072400120047854], "gap_arb": "[0.00999631522345679774116922804663646801009668989 +/- 7.61e-5]", "dPhi": [-1.2660972990434998, -1.2654603363335946], "dPhi_arb": "[-1.26577881768854723336242852600729364298871874 +/- 3.19e-4]", "X": [0.16933983457780516, 0.16936678715389797], "X_arb": "[0.169353310865851550504199432302198490084161495 +/- 1.35e-5]", "A2": [0.772844817439286, 0.7729834977896327], "A2_arb": "[0.772914157614459340289603682578602063979806620 +/- 6.94e-5]", "steps": 354, "seconds": 3.028927832841873}
{"c": [3.2843000000000133, 3.2844000000000135], "c_hex": ["0x1.a463f141205dap+1", "0x1.a467381d7dc13p+1"], "kind": "nondeg", "N": 16, "E": [1.0000325511929031, 1.0000399782625295], "E_arb": "[1.00003626472771630194505331586466039378202372 +/- 3.72e-6]", "gap": [0.009920946641351815, 0.010066573091500303], "gap_arb": "[0.00999375986642605922563426985214887852798765772 +/- 7.29e-5]", "dPhi": [-1.2660227746560757, -1.2654066190794668], "dPhi_arb": "[-1.26571469686777119741604800930423828484957007 +/- 3.09e-4]", "X": [0.16932726300608505, 0.16935359834765837], "X_arb": "[0.169340430676871724121532247610793148894355725 +/- 1.32e-5]", "A2": [0.7728518144178468, 0.7729820733097331], "A2_arb": "[0.772916943863789898913233413420702242944024685 +/- 6.52e-5]", "steps": 354, "seconds": 3.0142148742452264}
{"c": [3.2844000000000135, 3.2845000000000137], "c_hex": ["0x1.a467381d7dc13p+1", "0x1.a46a7ef9db24cp+1"], "kind": "nondeg", "N": 16, "E": [1.0000365789460666, 1.000044010442488], "E_arb": "[1.00004029469427723412247105430644067573695761 +/- 3.72e-6]", "gap": [0.009924838697256366, 0.010058643208989984], "gap_arb": "[0.00999174095312317455968013526706676100039106953 +/- 6.70e-5]", "dPhi": [-1.2659514782891381, -1.2653814980804994], "dPhi_arb": "[-1.26566648818481867688547757283354877591358103 +/- 2.85e-4]", "X": [0.16931427247209604, 0.1693396347884321], "X_arb": "[0.169326953630264052488754308265455035066958445 +/- 1.27e-5]", "A2": [0.772864172875705, 0.7729807455916157], "A2_arb": "[0.772922459233660295701806721653366477999217861 +/- 5.83e-5]", "steps": 355, "seconds": 3.061918250285089}
{"c": [3.2845000000000137, 3.284600000000014], "c_hex": ["0x1.a46a7ef9db24cp+1", "0x1.a46dc5d638885p+1"], "kind": "nondeg", "N": 16, "E": [1.0000407787873467, 1.0000478684762186], "E_arb": "[1.00004432363178268171253364992398006613736288 +/- 3.55e-6]", "gap": [0.009921122829588935, 0.010058557520303083], "gap_arb": "[0.00998984017494600875706938571189082960015559885 +/- 6.88e-5]", "dPhi": [-1.2659063980219507, -1.2653372169808494], "dPhi_arb": "[-1.26562180750140000207470256155897408747287725 +/- 2.85e-4]", "X": [0.1692995416291419, 0.16932714847722063], "X_arb": "[0.169313345053181266603664098772019219099460169 +/- 1.39e-5]", "A2": [0.7728671261135522, 0.7729900315902534], "A2_arb": "[0.772928578851902845233053611388718340799688802 +/- 6.15e-5]", "steps": 354, "seconds": 3.225214666686952}
{"c": [3.284600000000014, 3.284700000000014], "c_hex": ["0x1.a46dc5d638885p+1", "0x1.a4710cb295ebep+1"], "kind": "nondeg", "N": 16, "E": [1.0000448062425549, 1.0000518968382428], "E_arb": "[1.00004835154039873403791001098578907289072134 +/- 3.55e-6]", "gap": [0.009921216029130394, 0.010054040194251235], "gap_arb": "[0.00998762811169081415210099621903470846050575970 +/- 6.65e-5]", "dPhi": [-1.2658452726769938, -1.2652904405828262], "dPhi_arb": "[-1.26556785662990999309051576775877315366962145 +/- 2.78e-4]", "X": [0.169286501765854, 0.16931367066486372], "X_arb": "[0.169300086215358870447809088936259444179047974 +/- 1.36e-5]", "A2": [0.772874655050054, 0.7729915634811502], "A2_arb": "[0.772933109265602062434475986077555583078988481 +/- 5.85e-5]", "steps": 354, "seconds": 2.9618344996124506}
{"c": [3.284700000000014, 3.2848000000000144], "c_hex": ["0x1.a4710cb295ebep+1", "0x1.a474538ef34f7p+1"], "kind": "nondeg", "N": 16, "E": [1.0000488326844725, 1.0000559241561104], "E_arb": "[1.00005237842029146320000818879298966599686620 +/- 3.55e-6]", "gap": [0.00991829609846176, 0.010053102987270943], "gap_arb": "[0.00998569954286635194389972047788911192117006491 +/- 6.75e-5]", "dPhi": [-1.2658029417779781, -1.2652417448816355], "dPhi_arb": "[-1.26552234332980684510050985034290772327405070 +/- 2.81e-4]", "X": [0.1692728348430666, 0.16930018825737714], "X_arb": "[0.169286511550221855798849887472466749222074008 +/- 1.37e-5]", "A2": [0.7728793646427623, 0.7729988089410831], "A2_arb": "[0.772939086791922742641588986778596776157659870 +/- 5.98e-5]", "steps": 354, "seconds": 3.0281317085027695}
{"c": [3.2848000000000144, 3.2849000000000146], "c_hex": ["0x1.a474538ef34f7p+1", "0x1.a4779a6b50b30p+1"], "kind": "nondeg", "N": 16, "E": [1.0000528581294237, 1.0000599504138301], "E_arb": "[1.00005640427162692577886489633402868181716700 +/- 3.55e-6]", "gap": [0.009915402363141994, 0.010052147422677312], "gap_arb": "[0.00998377489290965250973729089048051466539989337 +/- 6.84e-5]", "dPhi": [-1.2657606283760032, -1.2651932037274232], "dPhi_arb": "[-1.26547691605171328908342946876373571247475192 +/- 2.84e-4]", "X": [0.16925916794608034, 0.16928670159751388], "X_arb": "[0.169272934771797118446693319278284566060036099 +/- 1.38e-5]", "A2": [0.7728841170041236, 0.7730060399618839], "A2_arb": "[0.772945078483003722591304226812788970669200213 +/- 6.10e-5]", "steps": 354, "seconds": 3.0561729995533824}
{"c": [3.2849000000000146, 3.285000000000015], "c_hex": ["0x1.a4779a6b50b30p+1", "0x1.a47ae147ae169p+1"], "kind": "nondeg", "N": 16, "E": [1.0000568825699716, 1.0000639756191707], "E_arb": "[1.00006042909457116368642755415661526863059233 +/- 3.55e-6]", "gap": [0.009915896461095784, 0.010047190421844522], "gap_arb": "[0.00998154344147015285681282042784670472737441379 +/- 6.57e-5]", "dPhi": [-1.2656975415268572, -1.2651471416895907], "dPhi_arb": "[-1.26542234160822392241684109952117934237352321 +/- 2.76e-4]", "X": [0.16924619438927838, 0.1692732112746331], "X_arb": "[0.169259702831955740850699154236376688363237604 +/- 1.36e-5]", "A2": [0.7728920789538433, 0.77300692349135], "A2_arb": "[0.772949501222596691604642181409931590545251172 +/- 5.75e-5]", "steps": 354, "seconds": 2.9343902925029397}
{"c": [3.285000000000015, 3.285100000000015], "c_hex": ["0x1.a47ae147ae169p+1", "0x1.a47e28240b7a2p+1"], "kind": "nondeg", "N": 16, "E": [1.0000609059685808, 1.0000679998099995], "E_arb": "[1.00006445288929020041962890292354399454859323 +/- 3.55e-6]", "gap": [0.009909048996361058, 0.010049550160330082], "gap_arb": "[0.00997929957834557037410881932257381565139572943 +/- 7.03e-5]", "dPhi": [-1.2656571718148073, -1.265077674780029], "dPhi_arb": "[-1.26536742329741812753298872393564872113380197 +/- 2.90e-4]", "X": [0.16923254376371352, 0.1692604263330976], "X_arb": "[0.169246485048405572360332702262886445521795823 +/- 1.40e-5]", "A2": [0.7728905047859804, 0.773017225612737], "A2_arb": "[0.772953865199358754538342419948602368697208541 +/- 6.34e-5]", "steps": 354, "seconds": 3.126152666285634}
{"c": [3.285100000000015, 3.285200000000015], "c_hex": ["0x1.a47e28240b7a2p+1", "0x1.a4816f0068ddbp+1"], "kind": "nondeg", "N": 16, "E": [1.0000649284120184, 1.0000720228998818], "E_arb": "[1.00006847565595004446390591821504890506678915 +/- 3.55e-6]", "gap": [0.009906209172878495, 0.010048529804417904], "gap_arb": "[0.00997736948864820013595392449071662345352647521 +/- 7.12e-5]", "dPhi": [-1.2656144858304768, -1.2650291297717124], "dPhi_arb": "[-1.26532180780109463472796948167292380471986683 +/- 2.93e-4]", "X": [0.169218893415954, 0.1692469447090824], "X_arb": "[0.169232919062518196865746008488339364558046518 +/- 1.41e-5]", "A2": [0.772895302212512, 0.7730243474128227], "A2_arb": "[0.772959824812667321957096057268566753092947050 +/- 6.46e-5]", "steps": 354, "seconds": 3.2904882077127695}
{"c": [3.285200000000015, 3.2853000000000154], "c_hex": ["0x1.a4816f0068ddbp+1", "0x1.a484b5dcc6414p+1"], "kind": "nondeg", "N": 16, "E": [1.0000689498269053, 1.0000760449625279], "E_arb": "[1.00007249739471668897205523460576026071197401 +/- 3.55e-6]", "gap": [0.009903390448873832, 0.010047494906023132], "gap_arb": "[0.00997544267744848238516080012718391212557559304 +/- 7.21e-5]", "dPhi": [-1.2655718159762976, -1.2649807106168072], "dPhi_arb": "[-1.26527626329655235333856129383250354869737351 +/- 2.96e-4]", "X": [0.16920524319432356, 0.16923345976736615], "X_arb": "[0.169219351480844862243968467340718157695032262 +/- 1.42e-5]", "A2": [0.7729001343120578, 0.7730314572818224], "A2_arb": "[0.772965795796940145749087579433132175748848814 +/- 6.57e-5]", "steps": 354, "seconds": 3.693089916370809}
{"c": [3.2853000000000154, 3.2854000000000156], "c_hex": ["0x1.a484b5dcc6414p+1", "0x1.a487fcb923a4dp+1"], "kind": "nondeg", "N": 16, "E": [1.000072606095243, 1.0000804301162691], "E_arb": "[1.00007651810575611014458271472560934080982857 +/- 3.92e-6]", "gap": [0.009897300122109074, 0.010049733775847704], "gap_arb": "[0.00997351694897838885205616560199890213829197808 +/- 7.63e-5]", "dPhi": [-1.2655508542031777, -1.2649107154713808], "dPhi_arb": "[-1.26523078483727922742397504804187394593011080 +/- 3.21e-4]", "X": [0.1691919406763843, 0.16921962496654422], "X_arb": "[0.169205782821464248784643644994694020528229138 +/- 1.39e-5]", "A2": [0.7729036638511882, 0.7730398937856576], "A2_arb": "[0.772971778818422983991749485202252195723416044 +/- 6.82e-5]", "steps": 354, "seconds": 3.585723541676998}
{"c": [3.2854000000000156, 3.285500000000016], "c_hex": ["0x1.a487fcb923a4dp+1", "0x1.a48b439581086p+1"], "kind": "nondeg", "N": 16, "E": [1.000076626556055, 1.0000844490224137], "E_arb": "[1.00008053778923426908422917913377510761677328 +/- 3.92e-6]", "gap": [0.00989825956133595, 0.010044244125250634], "gap_arb": "[0.00997125184329329190349192660864239902532923281 +/- 7.30e-5]", "dPhi": [-1.265485096007179, -1.2648651827076907], "dPhi_arb": "[-1.26517513935743485711510349656043884849718079 +/- 3.10e-4]", "X": [0.16917906066054042, 0.16920613340123328], "X_arb": "[0.169192597030886857896967105613013934976720305 +/- 1.36e-5]", "A2": [0.7729120785227289, 0.7730399562960951], "A2_arb": "[0.772976017409412001417167758110840201949341534 +/- 6.40e-5]", "steps": 354, "seconds": 3.55352025013417}
{"c": [3.285500000000016, 3.285600000000016], "c_hex": ["0x1.a48b439581086p+1", "0x1.a48e8a71de6bfp+1"], "kind": "nondeg", "N": 16, "E": [1.0000806460007834, 1.0000884668898509], "E_arb": "[1.00008455644531710966416427095188145593148097 +/- 3.92e-6]", "gap": [0.009895572389848483, 0.01004307955521431], "gap_arb": "[0.00996932597253139640568588393566445826865193794 +/- 7.38e-5]", "dPhi": [-1.2654419976113165, -1.2648171837124493], "dPhi_arb": "[-1.26512959066188291596932588331074161241798018 +/- 3.13e-4]", "X": [0.16916542722653763, 0.16919263965470274], "X_arb": "[0.169179033440620190595895866849323127623022256 +/- 1.37e-5]", "A2": [0.7729170740393326, 0.7730469024787453], "A2_arb": "[0.772981988259039008107207333691171083462696124 +/- 6.50e-5]", "steps": 354, "seconds": 3.474550750106573}
{"c": [3.285600000000016, 3.2857000000000163], "c_hex": ["0x1.a48e8a71de6bfp+1", "0x1.a491d14e3bcf8p+1"], "kind": "nondeg", "N": 16, "E": [1.0000846643793802, 1.0000924837689609], "E_arb": "[1.00008857407417056038531143837076959961364783 +/- 3.91e-6]", "gap": [0.009892901187070332, 0.010041904194506813], "gap_arb": "[0.00996740269078857210680112903122403319329283459 +/- 7.46e-5]", "dPhi": [-1.2653989159309607, -1.2647692818647882], "dPhi_arb": "[-1.26508409889787449649723975470693999435575109 +/- 3.15e-4]", "X": [0.16915179405049904, 0.16917914349466626], "X_arb": "[0.169165468772582640940434508631485497561486143 +/- 1.37e-5]", "A2": [0.772922096259553, 0.7730538397742107], "A2_arb": "[0.772987968016881813458516882562551933613414331 +/- 6.59e-5]", "steps": 354, "seconds": 3.510279167443514}
{"c": [3.2857000000000163, 3.2858000000000165], "c_hex": ["0x1.a491d14e3bcf8p+1", "0x1.a495182a99331p+1"], "kind": "nondeg", "N": 16, "E": [1.000088681706478, 1.0000964996454431], "E_arb": "[1.00009259067596053429122232805031531515446991 +/- 3.91e-6]", "gap": [0.009885578734056148, 0.010044657510106744], "gap_arb": "[0.00996511812208144506516370280810094205392216916 +/- 7.96e-5]", "dPhi": [-1.2653586387004032, -1.2646971105877158], "dPhi_arb": "[-1.26502787464405941867907599688729422627297315 +/- 3.31e-4]", "X": [0.16913816132188855, 0.16916645527155713], "X_arb": "[0.169152308296722847868560867643139575231722391 +/- 1.42e-5]", "A2": [0.7729197388956391, 0.773064475569386], "A2_arb": "[0.772992107232512560671521959618173115892155662 +/- 7.24e-5]", "steps": 354, "seconds": 3.150795916095376}
{"c": [3.2858000000000165, 3.2859000000000167], "c_hex": ["0x1.a495182a99331p+1", "0x1.a4985f06f696ap+1"], "kind": "nondeg", "N": 16, "E": [1.0000926980678702, 1.0001005144338357], "E_arb": "[1.00009660625085292711662736237544758900788348 +/- 3.91e-6]", "gap": [0.009882858628098987, 0.010043527290246136], "gap_arb": "[0.00996319295917256176322256613998301442702078540 +/- 8.04e-5]", "dPhi": [-1.2653156356330773, -1.2646489776583152], "dPhi_arb": "[-1.26498230664569629970009941801899804844310978 +/- 3.34e-4]", "X": [0.16912452934072264, 0.16915296873945557], "X_arb": "[0.169138749040089097297612227238464155222465310 +/- 1.43e-5]", "A2": [0.7729246887621252, 0.773071459914129], "A2_arb": "[0.772998074338127106431135434126283971145958429 +/- 7.34e-5]", "steps": 354, "seconds": 2.9265720415860415}
{"c": [3.2859000000000167, 3.286000000000017], "c_hex": ["0x1.a4985f06f696ap+1", "0x1.a49ba5e353fa3p+1"], "kind": "nondeg", "N": 16, "E": [1.0000967134152066, 1.0001045281828205], "E_arb": "[1.00010062079901361993460822776318036066362285 +/- 3.91e-6]", "gap": [0.009884225107528835, 0.0100375673226003], "gap_arb": "[0.00996089621506456754131781639525117909454294479 +/- 7.67e-5]", "dPhi": [-1.2652474598482588, -1.2646038340437442], "dPhi_arb": "[-1.26492564694600159917746240066837530509955750 +/- 3.22e-4]", "X": [0.16911173428777265, 0.1691394803027516], "X_arb": "[0.169125607295262142311166498269529595546591579 +/- 1.39e-5]", "A2": [0.7729334920265346, 0.7730707856437068], "A2_arb": "[0.773002138835120713283148058615747641810914110 +/- 6.87e-5]", "steps": 354, "seconds": 3.045204875059426}
{"c": [3.286000000000017, 3.286100000000017], "c_hex": ["0x1.a49ba5e353fa3p+1", "0x1.a49eecbfb15dcp+1"], "kind": "nondeg", "N": 16, "E": [1.0001007276749345, 1.0001085409662822], "E_arb": "[1.00010463432060847579535572034450272157114315 +/- 3.91e-6]", "gap": [0.009881579830602278, 0.010036367207061634], "gap_arb": "[0.00995897351883195528260620195967756479101239313 +/- 7.74e-5]", "dPhi": [-1.2652042572213618, -1.2645559617281688], "dPhi_arb": "[-1.26488010947476536794178676214458321204160250 +/- 3.25e-4]", "X": [0.16909811004536202, 0.16912598822487096], "X_arb": "[0.169112049135116500872226237997922303423327564 +/- 1.40e-5]", "A2": [0.772938539309086, 0.7730776810993003], "A2_arb": "[0.773008110204193141284152830455644870417975214 +/- 6.96e-5]", "steps": 354, "seconds": 3.0401894580572844}
{"c": [3.286100000000017, 3.2862000000000173], "c_hex": ["0x1.a49eecbfb15dcp+1", "0x1.a4a2339c0ec15p+1"], "kind": "nondeg", "N": 16, "E": [1.000104740942788, 1.0001125526888188], "E_arb": "[1.00010864681580334417661301203516882921893027 +/- 3.91e-6]", "gap": [0.009878935307926977, 0.010035174747702144], "gap_arb": "[0.00995705502781456113215615767387426627954555230 +/- 7.82e-5]", "dPhi": [-1.2651611954244637, -1.2645082024711716], "dPhi_arb": "[-1.26483469894781774484712700473402378795057275 +/- 3.27e-4]", "X": [0.16908448236480478, 0.16911249294502811], "X_arb": "[0.169098487654916452603847814712218405975086330 +/- 1.41e-5]", "A2": [0.7729436052727803, 0.7730846032186718], "A2_arb": "[0.773014104245726060860229920980376467440908895 +/- 7.05e-5]", "steps": 354, "seconds": 3.0051348339766264}
{"c": [3.2862000000000173, 3.2863000000000175], "c_hex": ["0x1.a4a2339c0ec15p+1", "0x1.a4a57a786c24ep+1"], "kind": "nondeg", "N": 16, "E": [1.0001087531579038, 1.0001165634116245], "E_arb": "[1.00011265828476405695845420111796831734606479 +/- 3.91e-6]", "gap": [0.009876304118365072, 0.010033974688298619], "gap_arb": "[0.00995513940333184518362465080254724076554637098 +/- 7.89e-5]", "dPhi": [-1.2651181507457803, -1.2644605280924728], "dPhi_arb": "[-1.26478933941912654442170155420754270871946520 +/- 3.29e-4]", "X": [0.1690708546070239, 0.1690989959329939], "X_arb": "[0.169084925270008911699706555676862976065364178 +/- 1.41e-5]", "A2": [0.772948692489932, 0.7730915193939711], "A2_arb": "[0.773020105941951634129973598785530518468907258 +/- 7.15e-5]", "steps": 354, "seconds": 3.0356282498687506}
{"c": [3.2863000000000175, 3.2864000000000178], "c_hex": ["0x1.a4a57a786c24ep+1", "0x1.a4a8c154c9887p+1"], "kind": "nondeg", "N": 16, "E": [1.0001127643909693, 1.0001205730643434], "E_arb": "[1.00011666872765643075069445736533209817682179 +/- 3.91e-6]", "gap": [0.009878020066990343, 0.010027634834441914], "gap_arb": "[0.00995282745071612783677574379133147979338956209 +/- 7.49e-5]", "dPhi": [-1.2650482993628587, -1.2644160517481549], "dPhi_arb": "[-1.26473217555550672603036234383806819325471363 +/- 3.17e-4]", "X": [0.1690581170738309, 0.1690854973273585], "X_arb": "[0.169071807200594704916575436275956909662730661 +/- 1.37e-5]", "A2": [0.7729578762456447, 0.7730902912386491], "A2_arb": "[0.773024083742146929335451197964212040413220876 +/- 6.63e-5]", "steps": 354, "seconds": 3.0023163743317127}
{"c": [3.2864000000000178, 3.286500000000018], "c_hex": ["0x1.a4a8c154c9887p+1", "0x1.a4ac083126ec0p+1"], "kind": "nondeg", "N": 16, "E": [1.0001167745316186, 1.000124581757674], "E_arb": "[1.00012067814464626511481039687114070356735103 +/- 3.91e-6]", "gap": [0.009875477590420088, 0.010026341733926716], "gap_arb": "[0.00995090966217340267461822379648970107863286197 +/- 7.55e-5]", "dPhi": [-1.265004886177704, -1.2643685883093352], "dPhi_arb": "[-1.26468673724351943995055484417638820366402849 +/- 3.19e-4]", "X": [0.1690445032974073, 0.16907199732107667], "X_arb": "[0.169058250309241980093478320237661011880460372 +/- 1.38e-5]", "A2": [0.7729630668902551, 0.7730970777181335], "A2_arb": "[0.773030072304194246992224734047645597842734276 +/- 6.71e-5]", "steps": 354, "seconds": 2.9511912083253264}
{"c": [3.286500000000018, 3.286600000000018], "c_hex": ["0x1.a4ac083126ec0p+1", "0x1.a4af4f0d844f9p+1"], "kind": "nondeg", "N": 16, "E": [1.0001207836774963, 1.0001285893943022], "E_arb": "[1.00012468653589934462768152812225985343180358 +/- 3.91e-6]", "gap": [0.00987293928425699, 0.010025051742893105], "gap_arb": "[0.00994899551357504786421789646199271981796160126 +/- 7.61e-5]", "dPhi": [-1.2649615645228853, -1.2643212203808005], "dPhi_arb": "[-1.26464139245184291759153948443688279067042267 +/- 3.21e-4]", "X": [0.16903088728067078, 0.16905849481379798], "X_arb": "[0.169044691047234372396239705371827276729793403 +/- 1.39e-5]", "A2": [0.7729682743661359, 0.773103878441376], "A2_arb": "[0.773036076403755902024707517622889560364076797 +/- 6.79e-5]", "steps": 354, "seconds": 3.343252041377127}
{"c": [3.286600000000018, 3.2867000000000184], "c_hex": ["0x1.a4af4f0d844f9p+1", "0x1.a4b295e9e1b32p+1"], "kind": "nondeg", "N": 16, "E": [1.0001247917920835, 1.0001325960110794], "E_arb": "[1.00012869390158143695009988702672373692786795 +/- 3.91e-6]", "gap": [0.009870394385921298, 0.010023781334717043], "gap_arb": "[0.00994708786031917044748610149368940049254299212 +/- 7.67e-5]", "dPhi": [-1.2649184668578957, -1.2642739868750565], "dPhi_arb": "[-1.26459622686647609947418818564399123182708443 +/- 3.23e-4]", "X": [0.16901726468540595, 0.1690449881095597], "X_arb": "[0.169031126397482819546856173282657872080849384 +/- 1.39e-5]", "A2": [0.7729734962273497, 0.7731107270407295], "A2_arb": "[0.773042111634039574678147914200121199014914016 +/- 6.87e-5]", "steps": 354, "seconds": 3.134551958180964}
{"c": [3.2867000000000184, 3.2868000000000186], "c_hex": ["0x1.a4b295e9e1b32p+1", "0x1.a4b5dcc63f16bp+1"], "kind": "nondeg", "N": 16, "E": [1.0001287983404428, 1.0001366021432738], "E_arb": "[1.00013270024185829343035102620474168256625425 +/- 3.91e-6]", "gap": [0.009867807752182522, 0.010022581950291024], "gap_arb": "[0.00994519485123677238791976870694256745444199399 +/- 7.74e-5]", "dPhi": [-1.264875990976024, -1.264226984911901], "dPhi_arb": "[-1.26455148794396243966315042582926212867504890 +/- 3.25e-4]", "X": [0.16900362158382753, 0.16903147234408916], "X_arb": "[0.169017546963958345175501319062662092440259818 +/- 1.40e-5]", "A2": [0.7729787238884084, 0.7731177159216799], "A2_arb": "[0.773048219905044174492959290711114865091116012 +/- 6.95e-5]", "steps": 354, "seconds": 3.127309334464371}
{"c": [3.2868000000000186, 3.286900000000019], "c_hex": ["0x1.a4b5dcc63f16bp+1", "0x1.a4b923a29c7a4p+1"], "kind": "nondeg", "N": 16, "E": [1.0001328033130483, 1.000140607800743], "E_arb": "[1.00013670555689565664625412555167279849221322 +/- 3.91e-6]", "gap": [0.009864369246664577, 0.010020524808972994], "gap_arb": "[0.00994244702781878608178929543379557446648252241 +/- 7.81e-5]", "dPhi": [-1.2648080611487365, -1.2641545536779206], "dPhi_arb": "[-1.26448130741332851505882103073070425540099046 +/- 3.27e-4]", "X": [0.16899093323911518, 0.16901891259720964], "X_arb": "[0.169004922918162399239267341630124207743990974 +/- 1.40e-5]", "A2": [0.7729795976342598, 0.7731203309676701], "A2_arb": "[0.773049964300964917784694114210533851067034955 +/- 7.04e-5]", "steps": 354, "seconds": 3.3164022928103805}
{"c": [3.286900000000019, 3.287000000000019], "c_hex": ["0x1.a4b923a29c7a4p+1", "0x1.a4bc6a7ef9dddp+1"], "kind": "nondeg", "N": 16, "E": [1.0001368073159527, 1.000144612377766], "E_arb": "[1.00014070984685923629018756058316435629115960 +/- 3.91e-6]", "gap": [0.00986179094239837, 0.010019301948307701], "gap_arb": "[0.00994054644535303485157685670027537331853698941 +/- 7.88e-5]", "dPhi": [-1.264765274384111, -1.264107327545055], "dPhi_arb": "[-1.26443630096458302349967622989773209198796738 +/- 3.29e-4]", "X": [0.16897730322690968, 0.16900540829354282], "X_arb": "[0.168991355760226255474354638424910798208725679 +/- 1.41e-5]", "A2": [0.7729848035627572, 0.7731272482416435], "A2_arb": "[0.773056025902200333838411228005699253362926021 +/- 7.13e-5]", "steps": 354, "seconds": 3.3954903334379196}
{"c": [3.287000000000019, 3.2871000000000192], "c_hex": ["0x1.a4bc6a7ef9dddp+1", "0x1.a4bfb15b57416p+1"], "kind": "nondeg", "N": 16, "E": [1.0001408102850173, 1.0001486159388122], "E_arb": "[1.00014471311191474228021417079340125867585912 +/- 3.91e-6]", "gap": [0.009859223399881805, 0.010018070511715702], "gap_arb": "[0.00993864695579875300592772446290497274970492951 +/- 7.95e-5]", "dPhi": [-1.2647225066647763, -1.2640601831698683], "dPhi_arb": "[-1.26439134491732223465999761465564053859326738 +/- 3.32e-4]", "X": [0.1689636736938338, 0.16899190273914672], "X_arb": "[0.168977788216490266690504859114913418982068149 +/- 1.42e-5]", "A2": [0.7729900319983265, 0.7731341626184554], "A2_arb": "[0.773062097308390959297287617480440054500590141 +/- 7.21e-5]", "steps": 354, "seconds": 3.7396336253732443}
{"c": [3.2871000000000192, 3.2872000000000194], "c_hex": ["0x1.a4bfb15b57416p+1", "0x1.a4c2f837b4a4fp+1"], "kind": "nondeg", "N": 16, "E": [1.0001448122396213, 1.0001526184648346], "E_arb": "[1.00014871535222786198521219182179577639141846 +/- 3.91e-6]", "gap": [0.00985666928446219, 0.010016831568835849], "gap_arb": "[0.00993675042664902008460892137513984109935103224 +/- 8.01e-5]", "dPhi": [-1.2646797552485471, -1.2640131168324686], "dPhi_arb": "[-1.26434643604050796776025779557853873212717756 +/- 3.34e-4]", "X": [0.16895004449396614, 0.16897839539070755], "X_arb": "[0.168964219942336849129263292598736505756365487 +/- 1.42e-5]", "A2": [0.7729952808015763, 0.7731410708630007], "A2_arb": "[0.773068175832288531524202567405970317801297936 +/- 7.29e-5]", "steps": 354, "seconds": 3.6393527910113335}
{"c": [3.2872000000000194, 3.2873000000000197], "c_hex": ["0x1.a4c2f837b4a4fp+1", "0x1.a4c63f1412088p+1"], "kind": "nondeg", "N": 16, "E": [1.000148813183717, 1.0001566199522114], "E_arb": "[1.00015271656796426668799274778326232774969677 +/- 3.91e-6]", "gap": [0.009854126179241267, 0.010015584909886152], "gap_arb": "[0.00993485554456370959878442230357360773597990418 +/- 8.08e-5]", "dPhi": [-1.264637017872259, -1.2639661247053604], "dPhi_arb": "[-1.26430157128880980507118014056067639693954087 +/- 3.36e-4]", "X": [0.16893641580864813, 0.16896488675678592], "X_arb": "[0.168950651282717014925481356536497553552774474 +/- 1.43e-5]", "A2": [0.7730005494607481, 0.773147974549447], "A2_arb": "[0.773074262005097510612001467892852784528040192 +/- 7.38e-5]", "steps": 354, "seconds": 3.7490631667897105}
{"c": [3.2873000000000197, 3.28740000000002], "c_hex": ["0x1.a4c63f1412088p+1", "0x1.a4c985f06f6c1p+1"], "kind": "nondeg", "N": 16, "E": [1.0001528131638264, 1.0001606203547526], "E_arb": "[1.00015671675928961336124445772221308061765489 +/- 3.91e-6]", "gap": [0.009856570769914533, 0.010008453506559885], "gap_arb": "[0.00993251213823720880034036589226933499836282042 +/- 7.60e-5]", "dPhi": [-1.264563626923141, -1.2639229862403087], "dPhi_arb": "[-1.26424330658172495259269825077576929208264771 +/- 3.21e-4]", "X": [0.1689238000378438, 0.16895137205832927], "X_arb": "[0.168937586048086531449236181492394352845912449 +/- 1.38e-5]", "A2": [0.7730105218972437, 0.7731455761902125], "A2_arb": "[0.773078049043728111829708672512336330003274359 +/- 6.76e-5]", "steps": 354, "seconds": 3.5449121659621596}
{"c": [3.28740000000002, 3.28750000000002], "c_hex": ["0x1.a4c985f06f6c1p+1", "0x1.a4cccccccccfap+1"], "kind": "nondeg", "N": 16, "E": [1.0001568120298991, 1.0001646198228398], "E_arb": "[1.00016071592636954064179959765143516802490847 +/- 3.91e-6]", "gap": [0.009854064626533323, 0.010007197032318399], "gap_arb": "[0.00993063082942586032427784479077828285606176606 +/- 7.66e-5]", "dPhi": [-1.2645212053415957, -1.2638764541901828], "dPhi_arb": "[-1.26419882976588920936929000711783236319046497 +/- 3.23e-4]", "X": [0.16891016153332208, 0.16893784923579244], "X_arb": "[0.168924005384557269119690251797295783658127384 +/- 1.39e-5]", "A2": [0.773015888185151, 0.7731525160819874], "A2_arb": "[0.773084202133569203061313695184068434287876468 +/- 6.84e-5]", "steps": 354, "seconds": 3.6542567498981953}
{"c": [3.28750000000002, 3.2876000000000203], "c_hex": ["0x1.a4cccccccccfap+1", "0x1.a4d013a92a333p+1"], "kind": "nondeg", "N": 16, "E": [1.000160809879637, 1.0001686182591023], "E_arb": "[1.00016471406936967251515592537992658205716502 +/- 3.91e-6]", "gap": [0.009851570500588625, 0.010005934272159926], "gap_arb": "[0.00992875238637427551771098689961300128515594135 +/- 7.72e-5]", "dPhi": [-1.2644788096477704, -1.2638300038125438], "dPhi_arb": "[-1.26415440673015713315853627317085446938675929 +/- 3.25e-4]", "X": [0.16889652301258698, 0.16892432462810344], "X_arb": "[0.168910423820345213053479495335352629213739385 +/- 1.40e-5]", "A2": [0.7730212747285309, 0.7731594528934199], "A2_arb": "[0.773090363810975351666909569169523997429688117 +/- 6.91e-5]", "steps": 354, "seconds": 3.645200915634632}
{"c": [3.2876000000000203, 3.2877000000000205], "c_hex": ["0x1.a4d013a92a333p+1", "0x1.a4d35a858796cp+1"], "kind": "nondeg", "N": 16, "E": [1.000164792430856, 1.0001726299460552], "E_arb": "[1.00016871118845561780898153589861772689354272 +/- 3.92e-6]", "gap": [0.009842774655009075, 0.01001001950681838], "gap_arb": "[0.00992639708091372774436556491112966033285118680 +/- 8.37e-5]", "dPhi": [-1.2644410218278543, -1.2637506376492569], "dPhi_arb": "[-1.26409582973855555736223728233886297915288798 +/- 3.46e-4]", "X": [0.1688828431963891, 0.16891190468202313], "X_arb": "[0.168897373939206112421542097463876516341123674 +/- 1.46e-5]", "A2": [0.7730168635427863, 0.7731713316190756], "A2_arb": "[0.773094097580930997403572336974615679334297626 +/- 7.73e-5]", "steps": 354, "seconds": 3.590329791419208}
{"c": [3.2877000000000205, 3.2878000000000207], "c_hex": ["0x1.a4d35a858796cp+1", "0x1.a4d6a161e4fa5p+1"], "kind": "nondeg", "N": 16, "E": [1.0001687881893038, 1.000176626378282], "E_arb": "[1.00017270728379296702508770668187080748862661 +/- 3.92e-6]", "gap": [0.009840169369193302, 0.010008895957265182], "gap_arb": "[0.00992453266322924239601443253362807789741092173 +/- 8.44e-5]", "dPhi": [-1.264399427063019, -1.2637041616063482], "dPhi_arb": "[-1.26405179433468363854037741982341136665398188 +/- 3.48e-4]", "X": [0.1688691811158436, 0.16889837928980583], "X_arb": "[0.168883780202824723390082835132021506536775751 +/- 1.46e-5]", "A2": [0.7730221583949045, 0.7731784921474615], "A2_arb": "[0.773100325271182983256066838057743844205178157 +/- 7.82e-5]", "steps": 354, "seconds": 3.5877381674945354}
{"c": [3.2878000000000207, 3.287900000000021], "c_hex": ["0x1.a4d6a161e4fa5p+1", "0x1.a4d9e83e425dep+1"], "kind": "nondeg", "N": 16, "E": [1.0001727830145282, 1.0001806216965663], "E_arb": "[1.00017670235554729720618175512348021446723563 +/- 3.92e-6]", "gap": [0.009842927726388683, 0.010001438422953604], "gap_arb": "[0.00992218307467114415143556687065745880819883859 +/- 7.93e-5]", "dPhi": [-1.264324751333946, -1.2636618057601234], "dPhi_arb": "[-1.26399327854703463108050548463335820246914296 +/- 3.32e-4]", "X": [0.16885661023947482, 0.16888485040122883], "X_arb": "[0.168870730320351818413821098549756492482155826 +/- 1.42e-5]", "A2": [0.7730324964787347, 0.7731756418096019], "A2_arb": "[0.773104069144168267918137167039935082383602323 +/- 7.16e-5]", "steps": 354, "seconds": 3.531946667470038}
{"c": [3.287900000000021, 3.288000000000021], "c_hex": ["0x1.a4d9e83e425dep+1", "0x1.a4dd2f1a9fc17p+1"], "kind": "nondeg", "N": 16, "E": [1.0001767767393266, 1.0001846160684418], "E_arb": "[1.00018069640388416563724837419950832306323943 +/- 3.92e-6]", "gap": [0.009840407966956732, 0.010000234728503091], "gap_arb": "[0.00992032134772991231347305701473113608291997386 +/- 8.00e-5]", "dPhi": [-1.2642829398397806, -1.2636156540108126], "dPhi_arb": "[-1.26394929692529666956556308199706160187926823 +/- 3.34e-4]", "X": [0.16884295599227747, 0.16887131799480185], "X_arb": "[0.168857136993539669748084908293577190131730306 +/- 1.42e-5]", "A2": [0.773037905753238, 0.7731827060236293], "A2_arb": "[0.773110305888433653289771415267412727834160052 +/- 7.25e-5]", "steps": 354, "seconds": 3.6208620835095644}
{"c": [3.288000000000021, 3.2881000000000213], "c_hex": ["0x1.a4dd2f1a9fc17p+1", "0x1.a4e075f6fd250p+1"], "kind": "nondeg", "N": 16, "E": [1.0001807694203668, 1.0001886094375716], "E_arb": "[1.00018468942896911814363900451016580570087994 +/- 3.93e-6]", "gap": [0.009837860910961617, 0.00999909164015234], "gap_arb": "[0.00991847627555697890935931737027243366967313182 +/- 8.07e-5]", "dPhi": [-1.2642417769280643, -1.263569852285944], "dPhi_arb": "[-1.26390581460700413360270371916777716570834715 +/- 3.36e-4]", "X": [0.16882928068017616, 0.16885777212170228], "X_arb": "[0.168843526400939224045258597300990523852698674 +/- 1.43e-5]", "A2": [0.7730433465523304, 0.7731899116767268], "A2_arb": "[0.773116629114528601709632195337580132660653736 +/- 7.33e-5]", "steps": 354, "seconds": 3.8134592911228538}
{"c": [3.2881000000000213, 3.2882000000000216], "c_hex": ["0x1.a4e075f6fd250p+1", "0x1.a4e3bcd35a889p+1"], "kind": "nondeg", "N": 16, "E": [1.0001847610948122, 1.0001926017671232], "E_arb": "[1.00018868143096768068328475484886995852687666 +/- 3.93e-6]", "gap": [0.009835293761861685, 0.009998002029769562], "gap_arb": "[0.00991664789581562392577409136310895400367670088 +/- 8.14e-5]", "dPhi": [-1.2642012085647054, -1.2635243971602588], "dPhi_arb": "[-1.26386280286248214186557446375838725031999395 +/- 3.39e-4]", "X": [0.16881558557432647, 0.16884421289544105], "X_arb": "[0.168829899234883755042216058235899861872355424 +/- 1.44e-5]", "A2": [0.7730488207923649, 0.7731972434305414], "A2_arb": "[0.773123032111453209069075596570657091992646598 +/- 7.43e-5]", "steps": 354, "seconds": 3.731644332408905}
{"c": [3.2882000000000216, 3.2883000000000218], "c_hex": ["0x1.a4e3bcd35a889p+1", "0x1.a4e703afb7ec2p+1"], "kind": "nondeg", "N": 16, "E": [1.0001887518646138, 1.000196592955477], "E_arb": "[1.00019267241004536783561638368311116349289736 +/- 3.93e-6]", "gap": [0.009838416789505129, 0.009990192806724295], "gap_arb": "[0.00991430479811471240856464936723899921940914544 +/- 7.59e-5]", "dPhi": [-1.2641254990838213, -1.263483338511651], "dPhi_arb": "[-1.26380441879773628147333468849440977392151569 +/- 3.22e-4]", "X": [0.16880304723671033, 0.16883065084769847], "X_arb": "[0.168816849042204397573917674207664143440606751 +/- 1.39e-5]", "A2": [0.7730596359422769, 0.7731939596795337], "A2_arb": "[0.773126797810905346529916599703022001561181709 +/- 6.72e-5]", "steps": 354, "seconds": 3.3958123326301575}
{"c": [3.2883000000000218, 3.288400000000022], "c_hex": ["0x1.a4e703afb7ec2p+1", "0x1.a4ea4a8c154fbp+1"], "kind": "nondeg", "N": 16, "E": [1.000192741410626, 1.0002005833221093], "E_arb": "[1.00019666236636767362488547660590272365131798 +/- 3.93e-6]", "gap": [0.009829142830538914, 0.00999475225921619], "gap_arb": "[0.00991194754487755133396634640641360272179202849 +/- 8.29e-5]", "dPhi": [-1.2640888790082314, -1.2634024863090227], "dPhi_arb": "[-1.26374568265862706782863628493729596035077163 +/- 3.44e-4]", "X": [0.16878936629797675, 0.1688182604787919], "X_arb": "[0.168803813388384332189918029518965496734554501 +/- 1.45e-5]", "A2": [0.7730544721314369, 0.7732065357242871], "A2_arb": "[0.773130503927862003769750412655922794556415943 +/- 7.61e-5]", "steps": 354, "seconds": 3.358378999866545}
{"c": [3.288400000000022, 3.288500000000022], "c_hex": ["0x1.a4ea4a8c154fbp+1", "0x1.a4ed916872b34p+1"], "kind": "nondeg", "N": 16, "E": [1.0001967299898757, 1.0002045726103244], "E_arb": "[1.00020065130010007370866145537823450233161089 +/- 3.93e-6]", "gap": [0.009826554598454452, 0.0099937094714518], "gap_arb": "[0.00991013203495312521849861301853753967082779487 +/- 8.36e-5]", "dPhi": [-1.2640487755355034, -1.2633572631605607], "dPhi_arb": "[-1.26370301934803218921844352999694777550836646 +/- 3.46e-4]", "X": [0.16877565863906566, 0.16880469503697046], "X_arb": "[0.168790176838018058719567730111636020020988894 +/- 1.46e-5]", "A2": [0.773059964252113, 0.773213969015885], "A2_arb": "[0.773136966633998974363112637244174920658344410 +/- 7.71e-5]", "steps": 354, "seconds": 3.480261916294694}
{"c": [3.288500000000022, 3.2886000000000224], "c_hex": ["0x1.a4ed916872b34p+1", "0x1.a4f0d844d016dp+1"], "kind": "nondeg", "N": 16, "E": [1.000200706246258, 1.0002085721765583], "E_arb": "[1.00020463921140803616562421373559480910499637 +/- 3.94e-6]", "gap": [0.009823895845644123, 0.009992765585680952], "gap_arb": "[0.00990833071566253796334061308012890124170199978 +/- 8.45e-5]", "dPhi": [-1.2640093994523438, -1.2633121037415642], "dPhi_arb": "[-1.26366075159695405607686023218694695259082959 +/- 3.49e-4]", "X": [0.16876190207598507, 0.16879115122337368], "X_arb": "[0.168776526649679369777917106787335532857075375 +/- 1.47e-5]", "A2": [0.7730654646239216, 0.7732215289134347], "A2_arb": "[0.773143496768678130803207689855367197516596000 +/- 7.81e-5]", "steps": 354, "seconds": 3.4123930828645825}
{"c": [3.2886000000000224, 3.2887000000000226], "c_hex": ["0x1.a4f0d844d016dp+1", "0x1.a4f41f212d7a6p+1"], "kind": "nondeg", "N": 16, "E": [1.0002046924625294, 1.0002125597383846], "E_arb": "[1.00020862610045700711540896481446482823206151 +/- 3.94e-6]", "gap": [0.009828050839861666, 0.009984300338875608], "gap_arb": "[0.00990617558936863677825844878862631410496373640 +/- 7.82e-5]", "dPhi": [-1.2639365280775816, -1.2632793057356386], "dPhi_arb": "[-1.26360791690661008092368490569248790590165536 +/- 3.29e-4]", "X": [0.16874923794885516, 0.1687773090414274], "X_arb": "[0.168763273495141292809683105873845374139542712 +/- 1.41e-5]", "A2": [0.773078313829066, 0.77321811558638], "A2_arb": "[0.773148214707722971099092233282122371790072527 +/- 7.00e-5]", "steps": 354, "seconds": 2.869927500374615}
{"c": [3.2887000000000226, 3.288800000000023], "c_hex": ["0x1.a4f41f212d7a6p+1", "0x1.a4f765fd8addfp+1"], "kind": "nondeg", "N": 16, "E": [1.0002086774519077, 1.0002165464829171], "E_arb": "[1.00021261196741241732159142242963552305690597 +/- 3.94e-6]", "gap": [0.009819731300295807, 0.009989016110067663], "gap_arb": "[0.00990437370518173446018299065482155357930440374 +/- 8.47e-5]", "dPhi": [-1.2639151593661448, -1.263216139439857], "dPhi_arb": "[-1.26356564940300089423088145083986911376261199 +/- 3.50e-4]", "X": [0.1687349817907588, 0.1687642698224281], "X_arb": "[0.168749625806593456285975652322448143840414171 +/- 1.47e-5]", "A2": [0.7730764958488431, 0.7732329940000707], "A2_arb": "[0.773154744924456861222608872205981892841391193 +/- 7.83e-5]", "steps": 354, "seconds": 2.9277693750336766}
{"c": [3.288800000000023, 3.288900000000023], "c_hex": ["0x1.a4f765fd8addfp+1", "0x1.a4faacd9e8418p+1"], "kind": "nondeg", "N": 16, "E": [1.0002126617336522, 1.0002205318912272], "E_arb": "[1.00021659681243968277359341481990057610598214 +/- 3.94e-6]", "gap": [0.009824202331716039, 0.009980517477602808], "gap_arb": "[0.00990235990465942339422132478843136055761968066 +/- 7.82e-5]", "dPhi": [-1.2638458684640976, -1.2631880849912085], "dPhi_arb": "[-1.26351697672765304140057226185803094403280195 +/- 3.29e-4]", "X": [0.16872217994660177, 0.1687502583996578], "X_arb": "[0.168736219173129768314399636384297271870886644 +/- 1.41e-5]", "A2": [0.7730902774897532, 0.7732300752659815], "A2_arb": "[0.773160176377867394361459694173137278884760639 +/- 6.99e-5]", "steps": 354, "seconds": 3.037062333896756}
{"c": [3.288900000000023, 3.289], "c_hex": ["0x1.a4faacd9e8418p+1", "0x1.a4fdf3b645a1dp+1"], "kind": "nondeg", "N": 16, "E": [1.000216644887443, 1.0002245163839647], "E_arb": "[1.00022058063570374307272541028740320975539990 +/- 3.94e-6]", "gap": [0.00982191556633587, 0.009978263803050494], "gap_arb": "[0.00990008968469318074114287465223193504817362271 +/- 7.82e-5]", "dPhi": [-1.2637897214320255, -1.2631316613490557], "dPhi_arb": "[-1.26346069139054058569429416344518508918155986 +/- 3.30e-4]", "X": [0.1687090576986598, 0.1687371394600028], "X_arb": "[0.168723098579331281531952135009045815538569328 +/- 1.41e-5]", "A2": [0.7730944039278111, 0.7732341985023907], "A2_arb": "[0.773164301215100957510328996789286129903652755 +/- 6.99e-5]", "steps": 354, "seconds": 2.9472317919135094}
{"SUMMARY": true, "kind": "nondeg", "region": [3.278, 3.289], "pieces": 110, "runs": 110, "worker_seconds": 374.3239046642557}


==> anc/computational-supplement/arb/lohner2.py <==
"""
Validated Taylor–Lohner integrator (v2) for the tau-system
    g' = p,  p' = -p - eps*y*g/(1-Z),  E' = y*(g+p)^2,  eps' = 0,
   [psi' = s,  s' = -s - eps*y*(1+Z)/(1-Z)^2*psi]            (full system)
with y = e^tau, Z = y g^2.

v2 changes w.r.t. the reviewed version (review of 2026-09-25):
 * python-flint's power-series length cap (ctx.cap, default 10) is raised, and EVERY
   extraction of Taylor coefficients asserts that the series is known to the requested
   order (no silent zero-padding of unknown coefficients);
 * every a priori box is checked to satisfy g>0, eps>0, 1-e^tau g^2>0 (needed for the
   monotonicity of G'=g+p and for the vector field to be defined);
 * all sub-intervals are built from exact endpoints with ball arithmetic.
"""
from flint import arb, arb_series, arb_mat, ctx
import numpy as np

ctx.prec = 128
ctx.cap = 64
UNIT = arb(0.5, 0.5)          # the exact interval [0,1]

def ser(c, L): return arb_series([c], prec=L)

def trunc(s, L):
    assert s.prec >= L, "series known only to order %d < %d" % (s.prec, L)
    return arb_series(s.coeffs()[:L], prec=L)

def coeffs(s, L):
    """first L Taylor coefficients; zero padding only for coefficients KNOWN to be zero."""
    assert s.prec >= L, "series known only to order %d < %d" % (s.prec, L)
    c = s.coeffs()
    return c + [arb(0)]*(L-len(c))

def f_and_jac(tau, u, one, full):
    g, p, En, eps = u[0], u[1], u[2], u[3]
    y = tau.exp()
    Z = y*g*g
    iden = one/(one - Z)
    GP = g + p
    zero = 0*one
    k = (one + Z)*iden*iden
    f = [p, -p - eps*y*g*iden, y*GP*GP, zero]
    J = [[zero, one, zero, zero],
         [-eps*y*k, -one, zero, -y*g*iden],
         [2*y*GP, 2*y*GP, zero, zero],
         [zero, zero, zero, zero]]
    if full:
        psi, s = u[4], u[5]
        f += [s, -s - eps*y*k*psi]
        dk_dg = 2*y*g*(3*one + Z)*iden*iden*iden
        for row in J: row += [zero, zero]
        J += [[zero, zero, zero, zero, zero, one],
              [-eps*y*dk_dg*psi, zero, zero, -y*k*psi, -eps*y*k, -one]]
    return f, J

def f_only(tau, u, one, full, y=None):
    """right-hand side only (same formulas as in f_and_jac)."""
    g, p, eps = u[0], u[1], u[3]
    y = tau.exp() if y is None else y
    Z = y*g*g
    iden = one/(one - Z)
    GP = g + p
    f = [p, -p - eps*y*g*iden, y*GP*GP, 0*one]
    if full:
        psi, s = u[4], u[5]
        f += [s, -s - eps*y*(one + Z)*iden*iden*psi]
    return f

def taylor_state(tau0, u0, N, full):
    L = N+1; n = len(u0)
    one = ser(arb(1), L)
    tau = arb_series([tau0, arb(1)], prec=L)
    y = tau.exp()
    assert y.prec >= L
    u = [ser(c, L) for c in u0]
    for _ in range(N+1):
        f = f_only(tau, u, one, full, y)
        u = [ser(u0[i], L) + trunc(f[i].integral(), L) for i in range(n)]
    for s in u: assert s.prec >= L
    return u

def taylor_var(tau0, u0, N, full):
    L = N+1; n = len(u0)
    one = ser(arb(1), L)
    tau = arb_series([tau0, arb(1)], prec=L)
    u = taylor_state(tau0, u0, N, full)
    _, Js = f_and_jac(tau, u, one, full)
    # Taylor coefficients of J (exact to order N, asserted in coeffs)
    Jc = [[coeffs(Js[i][k], L) for k in range(n)] for i in range(n)]
    Wc = [[[arb(1 if i==j else 0)] for j in range(n)] for i in range(n)]   # Wc[i][j][m] = coefficient m
    for m in range(N):           # compute coefficient m+1
        for i in range(n):
            for j in range(n):
                acc = arb(0)
                for q in range(m+1):
                    for k in range(n):
                        a = Jc[i][k][q]
                        if a.is_zero(): continue
                        acc += a*Wc[k][j][m-q]
                Wc[i][j].append(acc/(m+1))
    W = [[arb_series(Wc[i][j], prec=L) for j in range(n)] for i in range(n)]
    return u, W

def polyval(cs, t):
    r = arb(0)
    for c in reversed(cs): r = r*t + c
    return r

def box_f(taub, B, full):
    f, _ = f_and_jac(taub, B, arb(1), full)
    return f

def box_ok(taub, B):
    """rigorous check of the invariants on a box: g>0, eps>0, 1 - e^tau g^2 > 0."""
    g, eps = B[0], B[3]
    return g > 0 and eps > 0 and (1 - taub.exp()*g*g) > 0

def apriori(tau0, S, h, full, tries=15):
    n = len(S)
    T = arb(h)*UNIT
    taub = tau0 + T
    try:
        f0 = box_f(taub, S, full)
    except Exception:
        return None
    B = [S[i] + T*f0[i] for i in range(n)]
    B = [arb(b.mid(), b.rad()*2 + abs(b.mid())*arb('1e-30') + arb('1e-35')) for b in B]
    for _ in range(tries):
        if not box_ok(taub, B):
            B = None; break
        f = box_f(taub, B, full)
        if not all(x.is_finite() for x in f): return None
        Bn = [S[i] + T*f[i] for i in range(n)]
        if all(B[i].contains(Bn[i]) for i in range(n)):
            assert box_ok(taub, Bn)
            return Bn
        B = [B[i].union(Bn[i]) for i in range(n)]
        B = [arb(b.mid(), b.rad()*arb('1.5')) for b in B]
    return None

class Lohner:
    def __init__(self, tau0, x0, r0, full, N=16):
        assert ctx.cap >= N+2
        self.tau = tau0; self.x = x0; self.n = len(x0)
        self.A = [[arb(1 if i==j else 0) for j in range(self.n)] for i in range(self.n)]
        self.r = r0; self.full = full; self.N = N
    def box(self):
        n = self.n
        return [self.x[i] + sum((self.A[i][k]*self.r[k] for k in range(n)), arb(0)) for i in range(n)]
    def try_step(self, h):
        n, N, L = self.n, self.N, self.N+1
        S = self.box()
        B = apriori(self.tau, S, h, self.full)
        if B is None: return None
        T = arb(h)*UNIT
        Rs = taylor_state(self.tau + T, B, N, self.full)
        rem = [coeffs(Rs[i], L)[N] for i in range(n)]
        if not all(r.is_finite() for r in rem): return None
        Cx = taylor_state(self.tau, self.x, N, self.full)
        cx = [coeffs(Cx[i], L)[:N] for i in range(n)]
        _, W = taylor_var(self.tau, S, N, self.full)
        cW = [[coeffs(W[i][j], L)[:N] for j in range(n)] for i in range(n)]
        return dict(h=h, B=B, rem=rem, cx=cx, cW=cW)
    def eval_at(self, st, t):
        """enclosure of the image of the current set at tau+t, t an arb ball inside [0,h]."""
        n, N = self.n, self.N
        T0 = [polyval(st['cx'][i], t) + st['rem'][i]*t**N for i in range(n)]
        J = [[polyval(st['cW'][i][j], t) for j in range(n)] for i in range(n)]
        JA = [[sum((J[i][k]*self.A[k][j] for k in range(n)), arb(0)) for j in range(n)] for i in range(n)]
        img = [T0[i] + sum((JA[i][j]*self.r[j] for j in range(n)), arb(0)) for i in range(n)]
        return img, T0, JA
    def commit(self, st):
        n = self.n
        t = arb(st['h'])
        _, T0, JA = self.eval_at(st, t)
        xn = [arb(v.mid()) for v in T0]
        sres = [T0[i] - xn[i] for i in range(n)]
        M = np.array([[float(JA[i][j].mid()) for j in range(n)] for i in range(n)])
        w = np.array([float(self.r[j].rad()) + 1e-300 for j in range(n)])
        perm = np.argsort(-np.linalg.norm(M*w, axis=0))
        Q, _ = np.linalg.qr(M[:, perm])
        An = [[arb(float(Q[i][j])) for j in range(n)] for i in range(n)]    # exact binary entries
        Ainv = arb_mat(An).inv()                                              # rigorous inverse
        Ai = [[Ainv[i,j] for j in range(n)] for i in range(n)]
        AiJA = [[sum((Ai[i][k]*JA[k][j] for k in range(n)), arb(0)) for j in range(n)] for i in range(n)]
        rn = [sum((AiJA[i][j]*self.r[j] for j in range(n)), arb(0)) +
              sum((Ai[i][k]*sres[k] for k in range(n)), arb(0)) for i in range(n)]
        self.tau = self.tau + t; self.x = xn; self.A = An; self.r = rn


==> anc/computational-supplement/arb/near_contact2.py <==
"""
Near-contact bound, v2 (all quantities in Arb ball arithmetic; no float rounding of bounds).
Computes a rigorous upper bound for
   Omega(eta0) = sup{ x0 L(a) + R(x0,a') : 0<x0<=1, tan^2 a + tan^2 a' <= eta0/(1-eta0) } - log(1+e),
using the closed form  L(a) = 1 + (pi/2) sin 2a + H(sin^2 a),  H(t) = -t log t - (1-t) log(1-t)
(pointed out in the review of 2026-09-25; it replaces the Fourier series and its tail bound).
Usage: python3 near_contact2.py 0.002 [n_theta=32] [n_x=2000]
"""
from flint import arb, ctx
import sys
ctx.prec = 128
eta0 = arb(sys.argv[1]); nth = int(sys.argv[2]) if len(sys.argv) > 2 else 32
K = int(sys.argv[3]) if len(sys.argv) > 3 else 2000
one = arb(1); E1 = arb(-1).exp(); LC = (one + arb(1).exp()).log(); PI = arb.pi()
Tm = arb(((eta0/(one - eta0)).sqrt()).upper())            # exact upper bound of tan a, tan a'

def H(X): return -X*X.log() - (one - X)*(one - X).log()
def L_minus_1_upper(Tup):
    """upper bound of L(a)-1 over 0<=a<=atan(Tup); L-1 is increasing for a<pi/4."""
    a = arb(Tup.atan().upper()); t = a.sin()**2
    return arb((PI/2*(2*a).sin() + H(t)).upper())

def maybe_contains(lo, hi, c):   # lo, hi exact arbs; c a ball
    return not (hi < c or lo > c)

def slog(s): return arb(0) if s.is_zero() else s*abs(s).log()
def SL_interval(S):
    lo, hi = arb(S.lower()), arb(S.upper())
    up = [slog(lo).upper(), slog(hi).upper()]; dn = [slog(lo).lower(), slog(hi).lower()]
    if maybe_contains(lo, hi, -E1): up.append(E1.upper())
    if maybe_contains(lo, hi, E1):  dn.append((-E1).lower())
    if maybe_contains(lo, hi, arb(0)): up.append(arb(0)); dn.append(arb(0))
    U = up[0]
    for v in up[1:]: U = v if v > U else U
    D = dn[0]
    for v in dn[1:]: D = v if v < D else D
    return arb(D).union(arb(U))

def exR(X, Thi):
    """enclosure (upper end used) of R(x0,a')-H(x0) for x0 in X, tan a' in [0,Thi]."""
    T = arb(0).union(Thi)
    t1 = ((one - X)/X).sqrt()
    term1 = -2*(one - X)*(Thi.atan().cos()).log()
    term5 = 2*X*(Thi**2*(one/Thi).log())        # T^2 log(1/T) increasing on [0,e^{-1/2}]
    term4 = 2*X*t1*T
    if t1.lower() >= 2*Thi:                     # certain: w=T/t1 <= 1/2 on the whole cell
        w = T/t1
        return term1 + 2*X*T*T*t1.log() - 2*X*(t1*t1 - T*T)*(one - w).log() + term4 + term5
    return term1 + 2*(one - X)*t1.log() - 2*X*(t1 + T)*SL_interval(t1 - T) + term4 + term5

assert Tm < arb(-0.5).exp()
xs = [0.01 + 0.99*i/K for i in range(K)] + [1.0]         # exact binary floats; last cell handled below
best = arb(-100); where = None
for k in range(nth):
    th_lo = PI/2*k/nth; th_hi = PI/2*(k+1)/nth
    TL = arb((Tm*th_lo.cos()).upper())
    TR = Tm if k == nth - 1 else arb((Tm*th_hi.sin()).upper())
    UL = L_minus_1_upper(TL)
    for i in range(K - 1):
        X = arb(xs[i]).union(arb(xs[i+1]))
        val = X + H(X) + X*UL + exR(X, TR) - LC
        assert val.is_finite(), (k, i)
        v = arb(val.upper())
        if v > best: best, where = v, (k, xs[i])
# last cell x0 in [x_{K-1}, 1]  (t1 small; crude but rigorous)
a0 = arb(Tm.atan().upper()); xl = arb(xs[K-1])
kap = one - xl; t1m = (kap/(one - kap)).sqrt()
last = arb(1) + H(xl) + L_minus_1_upper(Tm) - 2*kap*(a0.cos()).log() + 2*(t1m + Tm)*E1 + 2*t1m*Tm \
       + 2*Tm**2*(one/Tm).log() - LC
# Use the exact first binary grid endpoint for the adjoining analytic interval.
# The decimal rational 1/100 is slightly smaller and would leave a coverage gap.
xm = arb(xs[0])
assert xm == arb(float.fromhex('0x1.47ae147ae147bp-7'))
assert xm < E1 and xl > arb(1)/2
wmax = Tm*(xm/(one - xm)).sqrt()
assert wmax < arb(1)/2
small = xm + H(xm) + xm*L_minus_1_upper(Tm) - 2*(a0.cos()).log() + Tm**2*xm*(one/xm).log() \
        + 2*(xm*(one - xm)).sqrt()*Tm/(one - wmax) + 2*xm.sqrt()*Tm + 2*xm*Tm**2*(one/Tm).log() - LC
for v in (arb(last.upper()), arb(small.upper())):
    if v > best: best = v
if sys.argv[1] == '0.002' and nth == 32 and K == 2000:
    assert best <= arb('0.14715043')
    assert arb((LC + best).upper()) <= arb('1.46041212')
    print('Corollary 6.4 bounds: PASS')
print("eta0 =", eta0, "  Tm =", Tm)
print("last-cell bound:", last, "   small-x0 bound:", small)
print("RIGOROUS Omega(eta0) <=", best.str(20), "  (max at sector/x0:", where, ")")
print("=> near-contact J bound <=", arb((LC + best).upper()).str(20))


==> anc/computational-supplement/arb/out_kencl.txt <==
b1 = 0x1.a4482190ac31cp+1 3.2834512669  E(b1) = [0.999999999919 +/- 7.63e-13]  certified <1: True
b2 = 0x1.a44821994337bp+1 3.2834512709  E(b2) = [1.000000000081 +/- 3.52e-13]  certified >1: True
cell [b1,b2]: A^2 = [0.77286830 +/- 4.66e-9]  = [ [0.77286830214943609369609529368889787444 +/- 1.94e-39] , [0.77286830465612346178843712140778087057 +/- 4.79e-39] ]  gap = [0.01001213 +/- 2.04e-9]  E = [1.0000000000 +/- 8.15e-11]
RIGOROUS K_2^DHL in [1.48222527 +/- 7.02e-9]   = [ [1.4822252629898214904002884395595174283 +/- 2.11e-38] , [1.4822252740260944137151710719990660436 +/- 4.52e-38] ]
exp(K) in [4.4027320 +/- 7.36e-8]
time 6.7 s
A2 lower: [0.772868302149436093696095293688897874441933422 +/- 3.92e-46] upper: [0.772868304656123461788437121407780870565217524 +/- 1.23e-46]
J lower: [1.48222526298982149040028843955951742827892303 +/- 4.67e-45] upper: [1.48222527402609441371517107199906604364514351 +/- 1.09e-45]
expJ lower: [4.40273202491452003703997775119205471128225327 +/- 4.62e-45] upper: [4.40273207350527401304773889023636002093553543 +/- 9.09e-46]
central height lower: [0.926244501435823337082142714393739879596978426 +/- 2.04e-47] upper: [0.926244502564219699541903096928763261530548334 +/- 1.22e-46]
Proposition 7.7 displayed Arb enclosures: PASS


==> anc/computational-supplement/arb/out_klow2_from_nodes.txt <==
n = 1000  ||f||^2 in [0.99999958929484787525609924803732825 +/- 2.58e-36]   Nup = [0.99999979464740285278347207051782164756 +/- 3.95e-39]
RIGOROUS K_low = [1.4819738073053207671 +/- 1.37e-20]
Lemma 6.5 and Appendix B.5 lower bounds: PASS


==> anc/computational-supplement/arb/out_near_contact2.txt <==
Corollary 6.4 bounds: PASS
eta0 = [0.0020000000000000000000000000000000000000 +/- 1.09e-41]   Tm = [0.044766148103584522366395694266321220751 +/- 3.61e-40]
last-cell bound: [-0.0904621352985525433723576860891693276 +/- 7.47e-38]    small-x0 bound: [-1.2255916900426482777152307287560445632 +/- 6.91e-38]
RIGOROUS Omega(eta0) <= [0.14715042291959412879 +/- 3.03e-21]   (max at sector/x0: (13, 0.744085) )
=> near-contact J bound <= [1.4604121104378169628 +/- 4.21e-20]


==> anc/computational-supplement/arb/out_recheck_paper_bounds.txt <==
Python 3.13.0 python-flint 0.9.0 numpy 2.1.2 platform macOS-26.5.1-arm64-arm-64bit-Mach-O
Arb precision 128 series cap 64
exact binary endpoint comparisons: PASS
J from the displayed A^2 enclosure lower = [1.48222526294827689624655775446626648772507906 +/- 4.00e-46] upper = [1.48222527404316178206711285270102962385863066 +/- 2.81e-45]
disk supremum from that enclosure lower = [4.40273202473161034964377336109464522451162338 +/- 2.57e-45] upper = [4.40273207358041712700114089784619864076375961 +/- 3.04e-45]
central height from the binary parameter interval lower = [0.926244501435823337082142714393739879596978426 +/- 2.04e-47] upper = [0.926244502564219699541903096928763261530548334 +/- 1.22e-46]
X(beta_minus) lower = [0.170197602178526441542297506947214792906157924 +/- 3.20e-46] upper = [0.170197602178715467990422210974395035777411237 +/- 1.62e-46]
X(beta_plus) lower = [0.168716382496208238571553451224270560432757671 +/- 3.65e-46] upper = [0.168716382496246189459132827405405559545855831 +/- 3.42e-46]
smallest stored contact margin cell: 0x1.1ccccccccccd3p+4 0x1.1e6666666666dp+4
stored margin: 2.3963480753508292e-08
contact Z at 128 bits lower = [0.998000023963480894934170762901351447198427623 +/- 4.82e-46] upper = [0.998073726530332247392059187297866339776552623 +/- 4.82e-46]
contact Z at 192 bits lower = [0.998000023963480894934170762901351448775251755 +/- 1.65e-46] upper = [0.998073726530332247392059187297866341353376755 +/- 1.65e-46]
TARGETED PAPER BOUND CHECK PASSED; elapsed 7.46 seconds


==> anc/computational-supplement/arb/out_recompute_cover.txt <==
Fresh validated integration: 3010 cells; workers: 6
Python 3.13.0 python-flint 0.9.0 numpy 2.1.2 macOS-26.5.1-arm64-arm-64bit-Mach-O
50/3010 cells; elapsed 8.4 s
100/3010 cells; elapsed 16.1 s
150/3010 cells; elapsed 39.8 s
200/3010 cells; elapsed 64.5 s
250/3010 cells; elapsed 86.3 s
300/3010 cells; elapsed 96.7 s
350/3010 cells; elapsed 108.9 s
400/3010 cells; elapsed 119.4 s
450/3010 cells; elapsed 130.1 s
500/3010 cells; elapsed 142.4 s
550/3010 cells; elapsed 157.4 s
600/3010 cells; elapsed 172.3 s
650/3010 cells; elapsed 185.7 s
700/3010 cells; elapsed 198.3 s
750/3010 cells; elapsed 212.0 s
800/3010 cells; elapsed 229.8 s
850/3010 cells; elapsed 246.7 s
900/3010 cells; elapsed 264.1 s
950/3010 cells; elapsed 279.2 s
1000/3010 cells; elapsed 293.3 s
1050/3010 cells; elapsed 307.9 s
1100/3010 cells; elapsed 321.9 s
1150/3010 cells; elapsed 331.0 s
1200/3010 cells; elapsed 340.3 s
1250/3010 cells; elapsed 349.1 s
1300/3010 cells; elapsed 359.8 s
1350/3010 cells; elapsed 369.0 s
1400/3010 cells; elapsed 378.6 s
1450/3010 cells; elapsed 387.5 s
1500/3010 cells; elapsed 396.6 s
1550/3010 cells; elapsed 405.7 s
1600/3010 cells; elapsed 416.4 s
1650/3010 cells; elapsed 426.8 s
1700/3010 cells; elapsed 438.4 s
1750/3010 cells; elapsed 448.7 s
1800/3010 cells; elapsed 459.4 s
1850/3010 cells; elapsed 470.2 s
1900/3010 cells; elapsed 480.1 s
1950/3010 cells; elapsed 489.5 s
2000/3010 cells; elapsed 498.8 s
2050/3010 cells; elapsed 507.9 s
2100/3010 cells; elapsed 517.3 s
2150/3010 cells; elapsed 526.5 s
2200/3010 cells; elapsed 535.5 s
2250/3010 cells; elapsed 545.2 s
2300/3010 cells; elapsed 555.6 s
2350/3010 cells; elapsed 566.0 s
2400/3010 cells; elapsed 576.0 s
2450/3010 cells; elapsed 586.9 s
2500/3010 cells; elapsed 596.2 s
2550/3010 cells; elapsed 607.0 s
2600/3010 cells; elapsed 617.7 s
2650/3010 cells; elapsed 626.4 s
2700/3010 cells; elapsed 636.9 s
2750/3010 cells; elapsed 646.2 s
2800/3010 cells; elapsed 655.4 s
2850/3010 cells; elapsed 665.0 s
2900/3010 cells; elapsed 674.7 s
2950/3010 cells; elapsed 682.9 s
3000/3010 cells; elapsed 691.5 s
3010/3010 cells; elapsed 692.7 s
FRESH PARAMETER COVERING COMPLETED; elapsed 692.78 seconds


==> anc/computational-supplement/arb/out_tests2.txt <==
explicit test g0=0.12500000000000000000000000000000000000 q=0 h=0.5: OK [0.01013626985468950230 +/- 5.84e-21] [0.010136269854689502294510168559596305807 +/- 9.24e-41]
explicit test g0=0.12500000000000000000000000000000000000 q=0 h=0.25: OK [0.0044378971357459606886472 +/- 4.32e-26] [0.004437897135745960688647196375975569661 +/- 5.62e-40]
step rejected (allowed; no enclosure claimed) 1.0
explicit test g0=0.12500000000000000000000000000000000000 q=[0.10000000000000000000000000000000000000 +/- 6.62e-40] h=0.5: OK [0.032841514329 +/- 4.15e-13] [0.03284151432919398743421294613309203081 +/- 5.17e-39]
explicit test g0=0.12500000000000000000000000000000000000 q=[0.10000000000000000000000000000000000000 +/- 6.62e-40] h=0.25: OK [0.014378786719816913 +/- 6.19e-19] [0.014378786719816912631216916258160845703 +/- 5.09e-40]
step rejected (allowed; no enclosure claimed) 1.0
explicit test g0=[0.30000000000000000000000000000000000000 +/- 2.36e-39] q=[-0.050000000000000000000000000000000000000 +/- 3.31e-40] h=0.5: OK [0.040545079419 +/- 2.98e-13] [0.04054507941875800917804067423838522323 +/- 3.58e-39]
explicit test g0=[0.30000000000000000000000000000000000000 +/- 2.36e-39] q=[-0.050000000000000000000000000000000000000 +/- 3.31e-40] h=0.25: OK [0.017751588542983843 +/- 3.11e-19] [0.01775158854298384275458878550390227865 +/- 5.06e-39]
step rejected (allowed; no enclosure claimed) 1.0
interval-initial-data test q=0: OK (16 corner/time checks)
interval-initial-data test q=[0.10000000000000000000000000000000000000 +/- 6.62e-40]: OK (16 corner/time checks)
interval-initial-data test q=[-0.050000000000000000000000000000000000000 +/- 3.31e-40]: OK (16 corner/time checks)
rigorous E = [0.999999948740 +/- 4.50e-13]  reference 0.99999994874024144682
rigorous gap = [0.01001215538 +/- 4.16e-12]  reference 0.010012155376944189709
containment: True True
ALL TESTS OK


==> anc/computational-supplement/arb/out_verify2.txt <==
cells: 3010 Counter({'contact': 1920, 'gt1': 856, 'lt1': 124, 'nondeg': 110})  range [0.83, 32.0]  gaps/overlaps: []
paper thresholds and sharper Arb bounds: {'E_hi_lt1': 0.9998906448508791, 'gap_lo': 0.009819731300295807, 'dPhi_hi': -1.2631316613490557, 'E_lo_gt1': 1.0002186803270965, 'Z_lo': 0.9980000239634808}
smallest stored contact margin: 2.3963480753508292e-08
LOG SUMMARY CHECK PASSED


==> anc/computational-supplement/arb/parameter_mesh.json <==
{
  "description": "Exact binary parameter cells for fresh ODE integration; no previous computed bounds are included.",
  "regions": [
    {
      "filename": "v2_lt1_0.83_3.278.jsonl",
      "kind": "lt1",
      "region_hex": [
        "0x1.a8f5c28f5c28fp-1",
        "0x1.a395810624dd3p+1"
      ],
      "cells_hex": [
        [
          "0x1.a8f5c28f5c28fp-1",
          "0x1.b333333333333p-1"
        ],
        [
          "0x1.b333333333333p-1",
          "0x1.bd70a3d70a3d7p-1"
        ],
        [
          "0x1.bd70a3d70a3d7p-1",
          "0x1.c7ae147ae147bp-1"
        ],
        [
          "0x1.c7ae147ae147bp-1",
          "0x1.d1eb851eb851fp-1"
        ],
        [
          "0x1.d1eb851eb851fp-1",
          "0x1.dc28f5c28f5c3p-1"
        ],
        [
          "0x1.dc28f5c28f5c3p-1",
          "0x1.e666666666667p-1"
        ],
        [
          "0x1.e666666666667p-1",
          "0x1.f0a3d70a3d70bp-1"
        ],
        [
          "0x1.f0a3d70a3d70bp-1",
          "0x1.fae147ae147afp-1"
        ],
        [
          "0x1.fae147ae147afp-1",
          "0x1.028f5c28f5c29p+0"
        ],
        [
          "0x1.028f5c28f5c29p+0",
          "0x1.07ae147ae147bp+0"
        ],
        [
          "0x1.07ae147ae147bp+0",
          "0x1.0cccccccccccdp+0"
        ],
        [
          "0x1.0cccccccccccdp+0",
          "0x1.11eb851eb851fp+0"
        ],
        [
          "0x1.11eb851eb851fp+0",
          "0x1.170a3d70a3d71p+0"
        ],
        [
          "0x1.170a3d70a3d71p+0",
          "0x1.1c28f5c28f5c3p+0"
        ],
        [
          "0x1.1c28f5c28f5c3p+0",
          "0x1.2147ae147ae15p+0"
        ],
        [
          "0x1.2147ae147ae15p+0",
          "0x1.2666666666667p+0"
        ],
        [
          "0x1.2666666666667p+0",
          "0x1.2b851eb851eb9p+0"
        ],
        [
          "0x1.2b851eb851eb9p+0",
          "0x1.30a3d70a3d70bp+0"
        ],
        [
          "0x1.30a3d70a3d70bp+0",
          "0x1.35c28f5c28f5dp+0"
        ],
        [
          "0x1.35c28f5c28f5dp+0",
          "0x1.3ae147ae147afp+0"
        ],
        [
          "0x1.3ae147ae147afp+0",
          "0x1.4000000000001p+0"
        ],
        [
          "0x1.4000000000001p+0",
          "0x1.451eb851eb853p+0"
        ],
        [
          "0x1.451eb851eb853p+0",
          "0x1.4a3d70a3d70a5p+0"
        ],
        [
          "0x1.4a3d70a3d70a5p+0",
          "0x1.4f5c28f5c28f7p+0"
        ],
        [
          "0x1.4f5c28f5c28f7p+0",
          "0x1.547ae147ae149p+0"
        ],
        [
          "0x1.547ae147ae149p+0",
          "0x1.599999999999bp+0"
        ],
        [
          "0x1.599999999999bp+0",
          "0x1.5eb851eb851edp+0"
        ],
        [
          "0x1.5eb851eb851edp+0",
          "0x1.63d70a3d70a3fp+0"
        ],
        [
          "0x1.63d70a3d70a3fp+0",
          "0x1.68f5c28f5c291p+0"
        ],
        [
          "0x1.68f5c28f5c291p+0",
          "0x1.6e147ae147ae3p+0"
        ],
        [
          "0x1.6e147ae147ae3p+0",
          "0x1.7333333333335p+0"
        ],
        [
          "0x1.7333333333335p+0",
          "0x1.7851eb851eb87p+0"
        ],
        [
          "0x1.7851eb851eb87p+0",
          "0x1.7d70a3d70a3d9p+0"
        ],
        [
          "0x1.7d70a3d70a3d9p+0",
          "0x1.828f5c28f5c2bp+0"
        ],
        [
          "0x1.828f5c28f5c2bp+0",
          "0x1.87ae147ae147dp+0"
        ],
        [
          "0x1.87ae147ae147dp+0",
          "0x1.8cccccccccccfp+0"
        ],
        [
          "0x1.8cccccccccccfp+0",
          "0x1.91eb851eb8521p+0"
        ],
        [
          "0x1.91eb851eb8521p+0",
          "0x1.970a3d70a3d73p+0"
        ],
        [
          "0x1.970a3d70a3d73p+0",
          "0x1.9c28f5c28f5c5p+0"
        ],
        [
          "0x1.9c28f5c28f5c5p+0",
          "0x1.a147ae147ae17p+0"
        ],
        [
          "0x1.a147ae147ae17p+0",
          "0x1.a666666666669p+0"
        ],
        [
          "0x1.a666666666669p+0",
          "0x1.ab851eb851ebbp+0"
        ],
        [
          "0x1.ab851eb851ebbp+0",
          "0x1.b0a3d70a3d70dp+0"
        ],
        [
          "0x1.b0a3d70a3d70dp+0",
          "0x1.b5c28f5c28f5fp+0"
        ],
        [
          "0x1.b5c28f5c28f5fp+0",
          "0x1.bae147ae147b1p+0"
        ],
        [
          "0x1.bae147ae147b1p+0",
          "0x1.c000000000003p+0"
        ],
        [
          "0x1.c000000000003p+0",
          "0x1.c51eb851eb855p+0"
        ],
        [
          "0x1.c51eb851eb855p+0",
          "0x1.ca3d70a3d70a7p+0"
        ],
        [
          "0x1.ca3d70a3d70a7p+0",
          "0x1.cf5c28f5c28f9p+0"
        ],
        [
          "0x1.cf5c28f5c28f9p+0",
          "0x1.d47ae147ae14bp+0"
        ],
        [
          "0x1.d47ae147ae14bp+0",
          "0x1.d99999999999dp+0"
        ],
        [
          "0x1.d99999999999dp+0",
          "0x1.deb851eb851efp+0"
        ],
        [
          "0x1.deb851eb851efp+0",
          "0x1.e3d70a3d70a41p+0"
        ],
        [
          "0x1.e3d70a3d70a41p+0",
          "0x1.e8f5c28f5c293p+0"
        ],
        [
          "0x1.e8f5c28f5c293p+0",
          "0x1.ee147ae147ae5p+0"
        ],
        [
          "0x1.ee147ae147ae5p+0",
          "0x1.f333333333337p+0"
        ],
        [
          "0x1.f333333333337p+0",
          "0x1.f851eb851eb89p+0"
        ],
        [
          "0x1.f851eb851eb89p+0",
          "0x1.fd70a3d70a3dbp+0"
        ],
        [
          "0x1.fd70a3d70a3dbp+0",
          "0x1.0147ae147ae16p+1"
        ],
        [
          "0x1.0147ae147ae16p+1",
          "0x1.03d70a3d70a3fp+1"
        ],
        [
          "0x1.03d70a3d70a3fp+1",
          "0x1.0666666666668p+1"
        ],
        [
          "0x1.0666666666668p+1",
          "0x1.08f5c28f5c291p+1"
        ],
        [
          "0x1.08f5c28f5c291p+1",
          "0x1.0b851eb851ebap+1"
        ],
        [
          "0x1.0b851eb851ebap+1",
          "0x1.0e147ae147ae3p+1"
        ],
        [
          "0x1.0e147ae147ae3p+1",
          "0x1.10a3d70a3d70cp+1"
        ],
        [
          "0x1.10a3d70a3d70cp+1",
          "0x1.1333333333335p+1"
        ],
        [
          "0x1.1333333333335p+1",
          "0x1.15c28f5c28f5ep+1"
        ],
        [
          "0x1.15c28f5c28f5ep+1",
          "0x1.1851eb851eb87p+1"
        ],
        [
          "0x1.1851eb851eb87p+1",
          "0x1.1ae147ae147b0p+1"
        ],
        [
          "0x1.1ae147ae147b0p+1",
          "0x1.1d70a3d70a3d9p+1"
        ],
        [
          "0x1.1d70a3d70a3d9p+1",
          "0x1.2000000000002p+1"
        ],
        [
          "0x1.2000000000002p+1",
          "0x1.228f5c28f5c2bp+1"
        ],
        [
          "0x1.228f5c28f5c2bp+1",
          "0x1.251eb851eb854p+1"
        ],
        [
          "0x1.251eb851eb854p+1",
          "0x1.27ae147ae147dp+1"
        ],
        [
          "0x1.27ae147ae147dp+1",
          "0x1.2a3d70a3d70a6p+1"
        ],
        [
          "0x1.2a3d70a3d70a6p+1",
          "0x1.2cccccccccccfp+1"
        ],
        [
          "0x1.2cccccccccccfp+1",
          "0x1.2f5c28f5c28f8p+1"
        ],
        [
          "0x1.2f5c28f5c28f8p+1",
          "0x1.31eb851eb8521p+1"
        ],
        [
          "0x1.31eb851eb8521p+1",
          "0x1.347ae147ae14ap+1"
        ],
        [
          "0x1.347ae147ae14ap+1",
          "0x1.370a3d70a3d73p+1"
        ],
        [
          "0x1.370a3d70a3d73p+1",
          "0x1.399999999999cp+1"
        ],
        [
          "0x1.399999999999cp+1",
          "0x1.3c28f5c28f5c5p+1"
        ],
        [
          "0x1.3c28f5c28f5c5p+1",
          "0x1.3eb851eb851eep+1"
        ],
        [
          "0x1.3eb851eb851eep+1",
          "0x1.4147ae147ae17p+1"
        ],
        [
          "0x1.4147ae147ae17p+1",
          "0x1.43d70a3d70a40p+1"
        ],
        [
          "0x1.43d70a3d70a40p+1",
          "0x1.4666666666669p+1"
        ],
        [
          "0x1.4666666666669p+1",
          "0x1.48f5c28f5c292p+1"
        ],
        [
          "0x1.48f5c28f5c292p+1",
          "0x1.4b851eb851ebbp+1"
        ],
        [
          "0x1.4b851eb851ebbp+1",
          "0x1.4e147ae147ae4p+1"
        ],
        [
          "0x1.4e147ae147ae4p+1",
          "0x1.50a3d70a3d70dp+1"
        ],
        [
          "0x1.50a3d70a3d70dp+1",
          "0x1.5333333333336p+1"
        ],
        [
          "0x1.5333333333336p+1",
          "0x1.55c28f5c28f5fp+1"
        ],
        [
          "0x1.55c28f5c28f5fp+1",
          "0x1.5851eb851eb88p+1"
        ],
        [
          "0x1.5851eb851eb88p+1",
          "0x1.5ae147ae147b1p+1"
        ],
        [
          "0x1.5ae147ae147b1p+1",
          "0x1.5d70a3d70a3dap+1"
        ],
        [
          "0x1.5d70a3d70a3dap+1",
          "0x1.6000000000003p+1"
        ],
        [
          "0x1.6000000000003p+1",
          "0x1.628f5c28f5c2cp+1"
        ],
        [
          "0x1.628f5c28f5c2cp+1",
          "0x1.651eb851eb855p+1"
        ],
        [
          "0x1.651eb851eb855p+1",
          "0x1.67ae147ae147ep+1"
        ],
        [
          "0x1.67ae147ae147ep+1",
          "0x1.6a3d70a3d70a7p+1"
        ],
        [
          "0x1.6a3d70a3d70a7p+1",
          "0x1.6ccccccccccd0p+1"
        ],
        [
          "0x1.6ccccccccccd0p+1",
          "0x1.6f5c28f5c28f9p+1"
        ],
        [
          "0x1.6f5c28f5c28f9p+1",
          "0x1.71eb851eb8522p+1"
        ],
        [
          "0x1.71eb851eb8522p+1",
          "0x1.747ae147ae14bp+1"
        ],
        [
          "0x1.747ae147ae14bp+1",
          "0x1.770a3d70a3d74p+1"
        ],
        [
          "0x1.770a3d70a3d74p+1",
          "0x1.799999999999dp+1"
        ],
        [
          "0x1.799999999999dp+1",
          "0x1.7c28f5c28f5c6p+1"
        ],
        [
          "0x1.7c28f5c28f5c6p+1",
          "0x1.7eb851eb851efp+1"
        ],
        [
          "0x1.7eb851eb851efp+1",
          "0x1.8147ae147ae18p+1"
        ],
        [
          "0x1.8147ae147ae18p+1",
          "0x1.83d70a3d70a41p+1"
        ],
        [
          "0x1.83d70a3d70a41p+1",
          "0x1.866666666666ap+1"
        ],
        [
          "0x1.866666666666ap+1",
          "0x1.88f5c28f5c293p+1"
        ],
        [
          "0x1.88f5c28f5c293p+1",
          "0x1.8b851eb851ebcp+1"
        ],
        [
          "0x1.8b851eb851ebcp+1",
          "0x1.8e147ae147ae5p+1"
        ],
        [
          "0x1.8e147ae147ae5p+1",
          "0x1.90a3d70a3d70ep+1"
        ],
        [
          "0x1.90a3d70a3d70ep+1",
          "0x1.9333333333337p+1"
        ],
        [
          "0x1.9333333333337p+1",
          "0x1.95c28f5c28f60p+1"
        ],
        [
          "0x1.95c28f5c28f60p+1",
          "0x1.9851eb851eb89p+1"
        ],
        [
          "0x1.9851eb851eb89p+1",
          "0x1.9ae147ae147b2p+1"
        ],
        [
          "0x1.9ae147ae147b2p+1",
          "0x1.9d70a3d70a3dbp+1"
        ],
        [
          "0x1.9d70a3d70a3dbp+1",
          "0x1.a000000000004p+1"
        ],
        [
          "0x1.a000000000004p+1",
          "0x1.a147ae147ae18p+1"
        ],
        [
          "0x1.a147ae147ae18p+1",
          "0x1.a28f5c28f5c2dp+1"
        ],
        [
          "0x1.a28f5c28f5c2dp+1",
          "0x1.a395810624dd3p+1"
        ]
      ]
    },
    {
      "filename": "v2_nondeg_3.278_3.289.jsonl",
      "kind": "nondeg",
      "region_hex": [
        "0x1.a395810624dd3p+1",
        "0x1.a4fdf3b645a1dp+1"
      ],
      "cells_hex": [
        [
          "0x1.a395810624dd3p+1",
          "0x1.a398c7e28240cp+1"
        ],
        [
          "0x1.a398c7e28240cp+1",
          "0x1.a39c0ebedfa45p+1"
        ],
        [
          "0x1.a39c0ebedfa45p+1",
          "0x1.a39f559b3d07ep+1"
        ],
        [
          "0x1.a39f559b3d07ep+1",
          "0x1.a3a29c779a6b7p+1"
        ],
        [
          "0x1.a3a29c779a6b7p+1",
          "0x1.a3a5e353f7cf0p+1"
        ],
        [
          "0x1.a3a5e353f7cf0p+1",
          "0x1.a3a92a3055329p+1"
        ],
        [
          "0x1.a3a92a3055329p+1",
          "0x1.a3ac710cb2962p+1"
        ],
        [
          "0x1.a3ac710cb2962p+1",
          "0x1.a3afb7e90ff9bp+1"
        ],
        [
          "0x1.a3afb7e90ff9bp+1",
          "0x1.a3b2fec56d5d4p+1"
        ],
        [
          "0x1.a3b2fec56d5d4p+1",
          "0x1.a3b645a1cac0dp+1"
        ],
        [
          "0x1.a3b645a1cac0dp+1",
          "0x1.a3b98c7e28246p+1"
        ],
        [
          "0x1.a3b98c7e28246p+1",
          "0x1.a3bcd35a8587fp+1"
        ],
        [
          "0x1.a3bcd35a8587fp+1",
          "0x1.a3c01a36e2eb8p+1"
        ],
        [
          "0x1.a3c01a36e2eb8p+1",
          "0x1.a3c36113404f1p+1"
        ],
        [
          "0x1.a3c36113404f1p+1",
          "0x1.a3c6a7ef9db2ap+1"
        ],
        [
          "0x1.a3c6a7ef9db2ap+1",
          "0x1.a3c9eecbfb163p+1"
        ],
        [
          "0x1.a3c9eecbfb163p+1",
          "0x1.a3cd35a85879cp+1"
        ],
        [
          "0x1.a3cd35a85879cp+1",
          "0x1.a3d07c84b5dd5p+1"
        ],
        [
          "0x1.a3d07c84b5dd5p+1",
          "0x1.a3d3c3611340ep+1"
        ],
        [
          "0x1.a3d3c3611340ep+1",
          "0x1.a3d70a3d70a47p+1"
        ],
        [
          "0x1.a3d70a3d70a47p+1",
          "0x1.a3da5119ce080p+1"
        ],
        [
          "0x1.a3da5119ce080p+1",
          "0x1.a3dd97f62b6b9p+1"
        ],
        [
          "0x1.a3dd97f62b6b9p+1",
          "0x1.a3e0ded288cf2p+1"
        ],
        [
          "0x1.a3e0ded288cf2p+1",
          "0x1.a3e425aee632bp+1"
        ],
        [
          "0x1.a3e425aee632bp+1",
          "0x1.a3e76c8b43964p+1"
        ],
        [
          "0x1.a3e76c8b43964p+1",
          "0x1.a3eab367a0f9dp+1"
        ],
        [
          "0x1.a3eab367a0f9dp+1",
          "0x1.a3edfa43fe5d6p+1"
        ],
        [
          "0x1.a3edfa43fe5d6p+1",
          "0x1.a3f141205bc0fp+1"
        ],
        [
          "0x1.a3f141205bc0fp+1",
          "0x1.a3f487fcb9248p+1"
        ],
        [
          "0x1.a3f487fcb9248p+1",
          "0x1.a3f7ced916881p+1"
        ],
        [
          "0x1.a3f7ced916881p+1",
          "0x1.a3fb15b573ebap+1"
        ],
        [
          "0x1.a3fb15b573ebap+1",
          "0x1.a3fe5c91d14f3p+1"
        ],
        [
          "0x1.a3fe5c91d14f3p+1",
          "0x1.a401a36e2eb2cp+1"
        ],
        [
          "0x1.a401a36e2eb2cp+1",
          "0x1.a404ea4a8c165p+1"
        ],
        [
          "0x1.a404ea4a8c165p+1",
          "0x1.a4083126e979ep+1"
        ],
        [
          "0x1.a4083126e979ep+1",
          "0x1.a40b780346dd7p+1"
        ],
        [
          "0x1.a40b780346dd7p+1",
          "0x1.a40ebedfa4410p+1"
        ],
        [
          "0x1.a40ebedfa4410p+1",
          "0x1.a41205bc01a49p+1"
        ],
        [
          "0x1.a41205bc01a49p+1",
          "0x1.a4154c985f082p+1"
        ],
        [
          "0x1.a4154c985f082p+1",
          "0x1.a4189374bc6bbp+1"
        ],
        [
          "0x1.a4189374bc6bbp+1",
          "0x1.a41bda5119cf4p+1"
        ],
        [
          "0x1.a41bda5119cf4p+1",
          "0x1.a41f212d7732dp+1"
        ],
        [
          "0x1.a41f212d7732dp+1",
          "0x1.a4226809d4966p+1"
        ],
        [
          "0x1.a4226809d4966p+1",
          "0x1.a425aee631f9fp+1"
        ],
        [
          "0x1.a425aee631f9fp+1",
          "0x1.a428f5c28f5d8p+1"
        ],
        [
          "0x1.a428f5c28f5d8p+1",
          "0x1.a42c3c9eecc11p+1"
        ],
        [
          "0x1.a42c3c9eecc11p+1",
          "0x1.a42f837b4a24ap+1"
        ],
        [
          "0x1.a42f837b4a24ap+1",
          "0x1.a432ca57a7883p+1"
        ],
        [
          "0x1.a432ca57a7883p+1",
          "0x1.a436113404ebcp+1"
        ],
        [
          "0x1.a436113404ebcp+1",
          "0x1.a4395810624f5p+1"
        ],
        [
          "0x1.a4395810624f5p+1",
          "0x1.a43c9eecbfb2ep+1"
        ],
        [
          "0x1.a43c9eecbfb2ep+1",
          "0x1.a43fe5c91d167p+1"
        ],
        [
          "0x1.a43fe5c91d167p+1",
          "0x1.a4432ca57a7a0p+1"
        ],
        [
          "0x1.a4432ca57a7a0p+1",
          "0x1.a4467381d7dd9p+1"
        ],
        [
          "0x1.a4467381d7dd9p+1",
          "0x1.a449ba5e35412p+1"
        ],
        [
          "0x1.a449ba5e35412p+1",
          "0x1.a44d013a92a4bp+1"
        ],
        [
          "0x1.a44d013a92a4bp+1",
          "0x1.a4504816f0084p+1"
        ],
        [
          "0x1.a4504816f0084p+1",
          "0x1.a4538ef34d6bdp+1"
        ],
        [
          "0x1.a4538ef34d6bdp+1",
          "0x1.a456d5cfaacf6p+1"
        ],
        [
          "0x1.a456d5cfaacf6p+1",
          "0x1.a45a1cac0832fp+1"
        ],
        [
          "0x1.a45a1cac0832fp+1",
          "0x1.a45d638865968p+1"
        ],
        [
          "0x1.a45d638865968p+1",
          "0x1.a460aa64c2fa1p+1"
        ],
        [
          "0x1.a460aa64c2fa1p+1",
          "0x1.a463f141205dap+1"
        ],
        [
          "0x1.a463f141205dap+1",
          "0x1.a467381d7dc13p+1"
        ],
        [
          "0x1.a467381d7dc13p+1",
          "0x1.a46a7ef9db24cp+1"
        ],
        [
          "0x1.a46a7ef9db24cp+1",
          "0x1.a46dc5d638885p+1"
        ],
        [
          "0x1.a46dc5d638885p+1",
          "0x1.a4710cb295ebep+1"
        ],
        [
          "0x1.a4710cb295ebep+1",
          "0x1.a474538ef34f7p+1"
        ],
        [
          "0x1.a474538ef34f7p+1",
          "0x1.a4779a6b50b30p+1"
        ],
        [
          "0x1.a4779a6b50b30p+1",
          "0x1.a47ae147ae169p+1"
        ],
        [
          "0x1.a47ae147ae169p+1",
          "0x1.a47e28240b7a2p+1"
        ],
        [
          "0x1.a47e28240b7a2p+1",
          "0x1.a4816f0068ddbp+1"
        ],
        [
          "0x1.a4816f0068ddbp+1",
          "0x1.a484b5dcc6414p+1"
        ],
        [
          "0x1.a484b5dcc6414p+1",
          "0x1.a487fcb923a4dp+1"
        ],
        [
          "0x1.a487fcb923a4dp+1",
          "0x1.a48b439581086p+1"
        ],
        [
          "0x1.a48b439581086p+1",
          "0x1.a48e8a71de6bfp+1"
        ],
        [
          "0x1.a48e8a71de6bfp+1",
          "0x1.a491d14e3bcf8p+1"
        ],
        [
          "0x1.a491d14e3bcf8p+1",
          "0x1.a495182a99331p+1"
        ],
        [
          "0x1.a495182a99331p+1",
          "0x1.a4985f06f696ap+1"
        ],
        [
          "0x1.a4985f06f696ap+1",
          "0x1.a49ba5e353fa3p+1"
        ],
        [
          "0x1.a49ba5e353fa3p+1",
          "0x1.a49eecbfb15dcp+1"
        ],
        [
          "0x1.a49eecbfb15dcp+1",
          "0x1.a4a2339c0ec15p+1"
        ],
        [
          "0x1.a4a2339c0ec15p+1",
          "0x1.a4a57a786c24ep+1"
        ],
        [
          "0x1.a4a57a786c24ep+1",
          "0x1.a4a8c154c9887p+1"
        ],
        [
          "0x1.a4a8c154c9887p+1",
          "0x1.a4ac083126ec0p+1"
        ],
        [
          "0x1.a4ac083126ec0p+1",
          "0x1.a4af4f0d844f9p+1"
        ],
        [
          "0x1.a4af4f0d844f9p+1",
          "0x1.a4b295e9e1b32p+1"
        ],
        [
          "0x1.a4b295e9e1b32p+1",
          "0x1.a4b5dcc63f16bp+1"
        ],
        [
          "0x1.a4b5dcc63f16bp+1",
          "0x1.a4b923a29c7a4p+1"
        ],
        [
          "0x1.a4b923a29c7a4p+1",
          "0x1.a4bc6a7ef9dddp+1"
        ],
        [
          "0x1.a4bc6a7ef9dddp+1",
          "0x1.a4bfb15b57416p+1"
        ],
        [
          "0x1.a4bfb15b57416p+1",
          "0x1.a4c2f837b4a4fp+1"
        ],
        [
          "0x1.a4c2f837b4a4fp+1",
          "0x1.a4c63f1412088p+1"
        ],
        [
          "0x1.a4c63f1412088p+1",
          "0x1.a4c985f06f6c1p+1"
        ],
        [
          "0x1.a4c985f06f6c1p+1",
          "0x1.a4cccccccccfap+1"
        ],
        [
          "0x1.a4cccccccccfap+1",
          "0x1.a4d013a92a333p+1"
        ],
        [
          "0x1.a4d013a92a333p+1",
          "0x1.a4d35a858796cp+1"
        ],
        [
          "0x1.a4d35a858796cp+1",
          "0x1.a4d6a161e4fa5p+1"
        ],
        [
          "0x1.a4d6a161e4fa5p+1",
          "0x1.a4d9e83e425dep+1"
        ],
        [
          "0x1.a4d9e83e425dep+1",
          "0x1.a4dd2f1a9fc17p+1"
        ],
        [
          "0x1.a4dd2f1a9fc17p+1",
          "0x1.a4e075f6fd250p+1"
        ],
        [
          "0x1.a4e075f6fd250p+1",
          "0x1.a4e3bcd35a889p+1"
        ],
        [
          "0x1.a4e3bcd35a889p+1",
          "0x1.a4e703afb7ec2p+1"
        ],
        [
          "0x1.a4e703afb7ec2p+1",
          "0x1.a4ea4a8c154fbp+1"
        ],
        [
          "0x1.a4ea4a8c154fbp+1",
          "0x1.a4ed916872b34p+1"
        ],
        [
          "0x1.a4ed916872b34p+1",
          "0x1.a4f0d844d016dp+1"
        ],
        [
          "0x1.a4f0d844d016dp+1",
          "0x1.a4f41f212d7a6p+1"
        ],
        [
          "0x1.a4f41f212d7a6p+1",
          "0x1.a4f765fd8addfp+1"
        ],
        [
          "0x1.a4f765fd8addfp+1",
          "0x1.a4faacd9e8418p+1"
        ],
        [
          "0x1.a4faacd9e8418p+1",
          "0x1.a4fdf3b645a1dp+1"
        ]
      ]
    },
    {
      "filename": "v2_gt1_3.289_5.jsonl",
      "kind": "gt1",
      "region_hex": [
        "0x1.a4fdf3b645a1dp+1",
        "0x1.4000000000000p+2"
      ],
      "cells_hex": [
        [
          "0x1.a4fdf3b645a1dp+1",
          "0x1.a53f7ced91687p+1"
        ],
        [
          "0x1.a53f7ced91687p+1",
          "0x1.a5810624dd2f1p+1"
        ],
        [
          "0x1.a5810624dd2f1p+1",
          "0x1.a5c28f5c28f5bp+1"
        ],
        [
          "0x1.a5c28f5c28f5bp+1",
          "0x1.a604189374bc5p+1"
        ],
        [
          "0x1.a604189374bc5p+1",
          "0x1.a645a1cac082fp+1"
        ],
        [
          "0x1.a645a1cac082fp+1",
          "0x1.a6872b020c499p+1"
        ],
        [
          "0x1.a6872b020c499p+1",
          "0x1.a6c8b43958103p+1"
        ],
        [
          "0x1.a6c8b43958103p+1",
          "0x1.a70a3d70a3d6dp+1"
        ],
        [
          "0x1.a70a3d70a3d6dp+1",
          "0x1.a74bc6a7ef9d7p+1"
        ],
        [
          "0x1.a74bc6a7ef9d7p+1",
          "0x1.a78d4fdf3b641p+1"
        ],
        [
          "0x1.a78d4fdf3b641p+1",
          "0x1.a7ced916872abp+1"
        ],
        [
          "0x1.a7ced916872abp+1",
          "0x1.a810624dd2f15p+1"
        ],
        [
          "0x1.a810624dd2f15p+1",
          "0x1.a851eb851eb7fp+1"
        ],
        [
          "0x1.a851eb851eb7fp+1",
          "0x1.a89374bc6a7e9p+1"
        ],
        [
          "0x1.a89374bc6a7e9p+1",
          "0x1.a8d4fdf3b6453p+1"
        ],
        [
          "0x1.a8d4fdf3b6453p+1",
          "0x1.a916872b020bdp+1"
        ],
        [
          "0x1.a916872b020bdp+1",
          "0x1.a95810624dd27p+1"
        ],
        [
          "0x1.a95810624dd27p+1",
          "0x1.a999999999991p+1"
        ],
        [
          "0x1.a999999999991p+1",
          "0x1.a9db22d0e55fbp+1"
        ],
        [
          "0x1.a9db22d0e55fbp+1",
          "0x1.aa1cac0831265p+1"
        ],
        [
          "0x1.aa1cac0831265p+1",
          "0x1.aa5e353f7cecfp+1"
        ],
        [
          "0x1.aa5e353f7cecfp+1",
          "0x1.aa9fbe76c8b39p+1"
        ],
        [
          "0x1.aa9fbe76c8b39p+1",
          "0x1.aae147ae147a3p+1"
        ],
        [
          "0x1.aae147ae147a3p+1",
          "0x1.ab22d0e56040dp+1"
        ],
        [
          "0x1.ab22d0e56040dp+1",
          "0x1.ab645a1cac077p+1"
        ],
        [
          "0x1.ab645a1cac077p+1",
          "0x1.aba5e353f7ce1p+1"
        ],
        [
          "0x1.aba5e353f7ce1p+1",
          "0x1.abe76c8b4394bp+1"
        ],
        [
          "0x1.abe76c8b4394bp+1",
          "0x1.ac28f5c28f5b5p+1"
        ],
        [
          "0x1.ac28f5c28f5b5p+1",
          "0x1.ac6a7ef9db21fp+1"
        ],
        [
          "0x1.ac6a7ef9db21fp+1",
          "0x1.acac083126e89p+1"
        ],
        [
          "0x1.acac083126e89p+1",
          "0x1.aced916872af3p+1"
        ],
        [
          "0x1.aced916872af3p+1",
          "0x1.ad2f1a9fbe75dp+1"
        ],
        [
          "0x1.ad2f1a9fbe75dp+1",
          "0x1.ad70a3d70a3c7p+1"
        ],
        [
          "0x1.ad70a3d70a3c7p+1",
          "0x1.adb22d0e56031p+1"
        ],
        [
          "0x1.adb22d0e56031p+1",
          "0x1.adf3b645a1c9bp+1"
        ],
        [
          "0x1.adf3b645a1c9bp+1",
          "0x1.ae353f7ced905p+1"
        ],
        [
          "0x1.ae353f7ced905p+1",
          "0x1.ae76c8b43956fp+1"
        ],
        [
          "0x1.ae76c8b43956fp+1",
          "0x1.aeb851eb851d9p+1"
        ],
        [
          "0x1.aeb851eb851d9p+1",
          "0x1.aef9db22d0e43p+1"
        ],
        [
          "0x1.aef9db22d0e43p+1",
          "0x1.af3b645a1caadp+1"
        ],
        [
          "0x1.af3b645a1caadp+1",
          "0x1.af7ced9168717p+1"
        ],
        [
          "0x1.af7ced9168717p+1",
          "0x1.afbe76c8b4381p+1"
        ],
        [
          "0x1.afbe76c8b4381p+1",
          "0x1.affffffffffebp+1"
        ],
        [
          "0x1.affffffffffebp+1",
          "0x1.b04189374bc55p+1"
        ],
        [
          "0x1.b04189374bc55p+1",
          "0x1.b083126e978bfp+1"
        ],
        [
          "0x1.b083126e978bfp+1",
          "0x1.b0c49ba5e3529p+1"
        ],
        [
          "0x1.b0c49ba5e3529p+1",
          "0x1.b10624dd2f193p+1"
        ],
        [
          "0x1.b10624dd2f193p+1",
          "0x1.b147ae147adfdp+1"
        ],
        [
          "0x1.b147ae147adfdp+1",
          "0x1.b189374bc6a67p+1"
        ],
        [
          "0x1.b189374bc6a67p+1",
          "0x1.b1cac083126d1p+1"
        ],
        [
          "0x1.b1cac083126d1p+1",
          "0x1.b20c49ba5e33bp+1"
        ],
        [
          "0x1.b20c49ba5e33bp+1",
          "0x1.b24dd2f1a9fa5p+1"
        ],
        [
          "0x1.b24dd2f1a9fa5p+1",
          "0x1.b28f5c28f5c0fp+1"
        ],
        [
          "0x1.b28f5c28f5c0fp+1",
          "0x1.b2d0e56041879p+1"
        ],
        [
          "0x1.b2d0e56041879p+1",
          "0x1.b3126e978d4e3p+1"
        ],
        [
          "0x1.b3126e978d4e3p+1",
          "0x1.b353f7ced914dp+1"
        ],
        [
          "0x1.b353f7ced914dp+1",
          "0x1.b395810624db7p+1"
        ],
        [
          "0x1.b395810624db7p+1",
          "0x1.b3d70a3d70a21p+1"
        ],
        [
          "0x1.b3d70a3d70a21p+1",
          "0x1.b4189374bc68bp+1"
        ],
        [
          "0x1.b4189374bc68bp+1",
          "0x1.b45a1cac082f5p+1"
        ],
        [
          "0x1.b45a1cac082f5p+1",
          "0x1.b49ba5e353f5fp+1"
        ],
        [
          "0x1.b49ba5e353f5fp+1",
          "0x1.b4dd2f1a9fbc9p+1"
        ],
        [
          "0x1.b4dd2f1a9fbc9p+1",
          "0x1.b51eb851eb833p+1"
        ],
        [
          "0x1.b51eb851eb833p+1",
          "0x1.b56041893749dp+1"
        ],
        [
          "0x1.b56041893749dp+1",
          "0x1.b5a1cac083107p+1"
        ],
        [
          "0x1.b5a1cac083107p+1",
          "0x1.b5e353f7ced71p+1"
        ],
        [
          "0x1.b5e353f7ced71p+1",
          "0x1.b624dd2f1a9dbp+1"
        ],
        [
          "0x1.b624dd2f1a9dbp+1",
          "0x1.b666666666645p+1"
        ],
        [
          "0x1.b666666666645p+1",
          "0x1.b6a7ef9db22afp+1"
        ],
        [
          "0x1.b6a7ef9db22afp+1",
          "0x1.b6e978d4fdf19p+1"
        ],
        [
          "0x1.b6e978d4fdf19p+1",
          "0x1.b72b020c49b83p+1"
        ],
        [
          "0x1.b72b020c49b83p+1",
          "0x1.b76c8b43957edp+1"
        ],
        [
          "0x1.b76c8b43957edp+1",
          "0x1.b7ae147ae1457p+1"
        ],
        [
          "0x1.b7ae147ae1457p+1",
          "0x1.b7ef9db22d0c1p+1"
        ],
        [
          "0x1.b7ef9db22d0c1p+1",
          "0x1.b83126e978d2bp+1"
        ],
        [
          "0x1.b83126e978d2bp+1",
          "0x1.b872b020c4995p+1"
        ],
        [
          "0x1.b872b020c4995p+1",
          "0x1.b8b43958105ffp+1"
        ],
        [
          "0x1.b8b43958105ffp+1",
          "0x1.b8f5c28f5c269p+1"
        ],
        [
          "0x1.b8f5c28f5c269p+1",
          "0x1.b9374bc6a7ed3p+1"
        ],
        [
          "0x1.b9374bc6a7ed3p+1",
          "0x1.b978d4fdf3b3dp+1"
        ],
        [
          "0x1.b978d4fdf3b3dp+1",
          "0x1.b9ba5e353f7a7p+1"
        ],
        [
          "0x1.b9ba5e353f7a7p+1",
          "0x1.b9fbe76c8b411p+1"
        ],
        [
          "0x1.b9fbe76c8b411p+1",
          "0x1.ba3d70a3d707bp+1"
        ],
        [
          "0x1.ba3d70a3d707bp+1",
          "0x1.ba7ef9db22ce5p+1"
        ],
        [
          "0x1.ba7ef9db22ce5p+1",
          "0x1.bac083126e94fp+1"
        ],
        [
          "0x1.bac083126e94fp+1",
          "0x1.bb020c49ba5b9p+1"
        ],
        [
          "0x1.bb020c49ba5b9p+1",
          "0x1.bb43958106223p+1"
        ],
        [
          "0x1.bb43958106223p+1",
          "0x1.bb851eb851e8dp+1"
        ],
        [
          "0x1.bb851eb851e8dp+1",
          "0x1.bbc6a7ef9daf7p+1"
        ],
        [
          "0x1.bbc6a7ef9daf7p+1",
          "0x1.bc083126e9761p+1"
        ],
        [
          "0x1.bc083126e9761p+1",
          "0x1.bc49ba5e353cbp+1"
        ],
        [
          "0x1.bc49ba5e353cbp+1",
          "0x1.bc8b439581035p+1"
        ],
        [
          "0x1.bc8b439581035p+1",
          "0x1.bcccccccccc9fp+1"
        ],
        [
          "0x1.bcccccccccc9fp+1",
          "0x1.bd0e560418909p+1"
        ],
        [
          "0x1.bd0e560418909p+1",
          "0x1.bd4fdf3b64573p+1"
        ],
        [
          "0x1.bd4fdf3b64573p+1",
          "0x1.bd916872b01ddp+1"
        ],
        [
          "0x1.bd916872b01ddp+1",
          "0x1.bdd2f1a9fbe47p+1"
        ],
        [
          "0x1.bdd2f1a9fbe47p+1",
          "0x1.be147ae147ab1p+1"
        ],
        [
          "0x1.be147ae147ab1p+1",
          "0x1.be5604189371bp+1"
        ],
        [
          "0x1.be5604189371bp+1",
          "0x1.be978d4fdf385p+1"
        ],
        [
          "0x1.be978d4fdf385p+1",
          "0x1.bed916872afefp+1"
        ],
        [
          "0x1.bed916872afefp+1",
          "0x1.bf1a9fbe76c59p+1"
        ],
        [
          "0x1.bf1a9fbe76c59p+1",
          "0x1.bf5c28f5c28c3p+1"
        ],
        [
          "0x1.bf5c28f5c28c3p+1",
          "0x1.bf9db22d0e52dp+1"
        ],
        [
          "0x1.bf9db22d0e52dp+1",
          "0x1.bfdf3b645a197p+1"
        ],
        [
          "0x1.bfdf3b645a197p+1",
          "0x1.c020c49ba5e01p+1"
        ],
        [
          "0x1.c020c49ba5e01p+1",
          "0x1.c0624dd2f1a6bp+1"
        ],
        [
          "0x1.c0624dd2f1a6bp+1",
          "0x1.c0a3d70a3d6d5p+1"
        ],
        [
          "0x1.c0a3d70a3d6d5p+1",
          "0x1.c0e560418933fp+1"
        ],
        [
          "0x1.c0e560418933fp+1",
          "0x1.c126e978d4fa9p+1"
        ],
        [
          "0x1.c126e978d4fa9p+1",
          "0x1.c16872b020c13p+1"
        ],
        [
          "0x1.c16872b020c13p+1",
          "0x1.c1a9fbe76c87dp+1"
        ],
        [
          "0x1.c1a9fbe76c87dp+1",
          "0x1.c1eb851eb84e7p+1"
        ],
        [
          "0x1.c1eb851eb84e7p+1",
          "0x1.c22d0e5604151p+1"
        ],
        [
          "0x1.c22d0e5604151p+1",
          "0x1.c26e978d4fdbbp+1"
        ],
        [
          "0x1.c26e978d4fdbbp+1",
          "0x1.c2b020c49ba25p+1"
        ],
        [
          "0x1.c2b020c49ba25p+1",
          "0x1.c2f1a9fbe768fp+1"
        ],
        [
          "0x1.c2f1a9fbe768fp+1",
          "0x1.c3333333332f9p+1"
        ],
        [
          "0x1.c3333333332f9p+1",
          "0x1.c374bc6a7ef63p+1"
        ],
        [
          "0x1.c374bc6a7ef63p+1",
          "0x1.c3b645a1cabcdp+1"
        ],
        [
          "0x1.c3b645a1cabcdp+1",
          "0x1.c3f7ced916837p+1"
        ],
        [
          "0x1.c3f7ced916837p+1",
          "0x1.c4395810624a1p+1"
        ],
        [
          "0x1.c4395810624a1p+1",
          "0x1.c47ae147ae10bp+1"
        ],
        [
          "0x1.c47ae147ae10bp+1",
          "0x1.c4bc6a7ef9d75p+1"
        ],
        [
          "0x1.c4bc6a7ef9d75p+1",
          "0x1.c4fdf3b6459dfp+1"
        ],
        [
          "0x1.c4fdf3b6459dfp+1",
          "0x1.c53f7ced91649p+1"
        ],
        [
          "0x1.c53f7ced91649p+1",
          "0x1.c5810624dd2b3p+1"
        ],
        [
          "0x1.c5810624dd2b3p+1",
          "0x1.c5c28f5c28f1dp+1"
        ],
        [
          "0x1.c5c28f5c28f1dp+1",
          "0x1.c604189374b87p+1"
        ],
        [
          "0x1.c604189374b87p+1",
          "0x1.c645a1cac07f1p+1"
        ],
        [
          "0x1.c645a1cac07f1p+1",
          "0x1.c6872b020c45bp+1"
        ],
        [
          "0x1.c6872b020c45bp+1",
          "0x1.c6c8b439580c5p+1"
        ],
        [
          "0x1.c6c8b439580c5p+1",
          "0x1.c70a3d70a3d2fp+1"
        ],
        [
          "0x1.c70a3d70a3d2fp+1",
          "0x1.c74bc6a7ef999p+1"
        ],
        [
          "0x1.c74bc6a7ef999p+1",
          "0x1.c78d4fdf3b603p+1"
        ],
        [
          "0x1.c78d4fdf3b603p+1",
          "0x1.c7ced9168726dp+1"
        ],
        [
          "0x1.c7ced9168726dp+1",
          "0x1.c810624dd2ed7p+1"
        ],
        [
          "0x1.c810624dd2ed7p+1",
          "0x1.c851eb851eb41p+1"
        ],
        [
          "0x1.c851eb851eb41p+1",
          "0x1.c89374bc6a7abp+1"
        ],
        [
          "0x1.c89374bc6a7abp+1",
          "0x1.c8d4fdf3b6415p+1"
        ],
        [
          "0x1.c8d4fdf3b6415p+1",
          "0x1.c916872b0207fp+1"
        ],
        [
          "0x1.c916872b0207fp+1",
          "0x1.c95810624dce9p+1"
        ],
        [
          "0x1.c95810624dce9p+1",
          "0x1.c999999999953p+1"
        ],
        [
          "0x1.c999999999953p+1",
          "0x1.c9db22d0e55bdp+1"
        ],
        [
          "0x1.c9db22d0e55bdp+1",
          "0x1.ca1cac0831227p+1"
        ],
        [
          "0x1.ca1cac0831227p+1",
          "0x1.ca5e353f7ce91p+1"
        ],
        [
          "0x1.ca5e353f7ce91p+1",
          "0x1.ca9fbe76c8afbp+1"
        ],
        [
          "0x1.ca9fbe76c8afbp+1",
          "0x1.cae147ae14765p+1"
        ],
        [
          "0x1.cae147ae14765p+1",
          "0x1.cb22d0e5603cfp+1"
        ],
        [
          "0x1.cb22d0e5603cfp+1",
          "0x1.cb645a1cac039p+1"
        ],
        [
          "0x1.cb645a1cac039p+1",
          "0x1.cba5e353f7ca3p+1"
        ],
        [
          "0x1.cba5e353f7ca3p+1",
          "0x1.cbe76c8b4390dp+1"
        ],
        [
          "0x1.cbe76c8b4390dp+1",
          "0x1.cc28f5c28f577p+1"
        ],
        [
          "0x1.cc28f5c28f577p+1",
          "0x1.cc6a7ef9db1e1p+1"
        ],
        [
          "0x1.cc6a7ef9db1e1p+1",
          "0x1.ccac083126e4bp+1"
        ],
        [
          "0x1.ccac083126e4bp+1",
          "0x1.cced916872ab5p+1"
        ],
        [
          "0x1.cced916872ab5p+1",
          "0x1.cd2f1a9fbe71fp+1"
        ],
        [
          "0x1.cd2f1a9fbe71fp+1",
          "0x1.cd70a3d70a389p+1"
        ],
        [
          "0x1.cd70a3d70a389p+1",
          "0x1.cdb22d0e55ff3p+1"
        ],
        [
          "0x1.cdb22d0e55ff3p+1",
          "0x1.cdf3b645a1c5dp+1"
        ],
        [
          "0x1.cdf3b645a1c5dp+1",
          "0x1.ce353f7ced8c7p+1"
        ],
        [
          "0x1.ce353f7ced8c7p+1",
          "0x1.ce76c8b439531p+1"
        ],
        [
          "0x1.ce76c8b439531p+1",
          "0x1.ceb851eb8519bp+1"
        ],
        [
          "0x1.ceb851eb8519bp+1",
          "0x1.cef9db22d0e05p+1"
        ],
        [
          "0x1.cef9db22d0e05p+1",
          "0x1.cf3b645a1ca6fp+1"
        ],
        [
          "0x1.cf3b645a1ca6fp+1",
          "0x1.cf7ced91686d9p+1"
        ],
        [
          "0x1.cf7ced91686d9p+1",
          "0x1.cfbe76c8b4343p+1"
        ],
        [
          "0x1.cfbe76c8b4343p+1",
          "0x1.cffffffffffadp+1"
        ],
        [
          "0x1.cffffffffffadp+1",
          "0x1.d04189374bc17p+1"
        ],
        [
          "0x1.d04189374bc17p+1",
          "0x1.d083126e97881p+1"
        ],
        [
          "0x1.d083126e97881p+1",
          "0x1.d0c49ba5e34ebp+1"
        ],
        [
          "0x1.d0c49ba5e34ebp+1",
          "0x1.d10624dd2f155p+1"
        ],
        [
          "0x1.d10624dd2f155p+1",
          "0x1.d147ae147adbfp+1"
        ],
        [
          "0x1.d147ae147adbfp+1",
          "0x1.d189374bc6a29p+1"
        ],
        [
          "0x1.d189374bc6a29p+1",
          "0x1.d1cac08312693p+1"
        ],
        [
          "0x1.d1cac08312693p+1",
          "0x1.d20c49ba5e2fdp+1"
        ],
        [
          "0x1.d20c49ba5e2fdp+1",
          "0x1.d24dd2f1a9f67p+1"
        ],
        [
          "0x1.d24dd2f1a9f67p+1",
          "0x1.d28f5c28f5bd1p+1"
        ],
        [
          "0x1.d28f5c28f5bd1p+1",
          "0x1.d2d0e5604183bp+1"
        ],
        [
          "0x1.d2d0e5604183bp+1",
          "0x1.d3126e978d4a5p+1"
        ],
        [
          "0x1.d3126e978d4a5p+1",
          "0x1.d353f7ced910fp+1"
        ],
        [
          "0x1.d353f7ced910fp+1",
          "0x1.d395810624d79p+1"
        ],
        [
          "0x1.d395810624d79p+1",
          "0x1.d3d70a3d709e3p+1"
        ],
        [
          "0x1.d3d70a3d709e3p+1",
          "0x1.d4189374bc64dp+1"
        ],
        [
          "0x1.d4189374bc64dp+1",
          "0x1.d45a1cac082b7p+1"
        ],
        [
          "0x1.d45a1cac082b7p+1",
          "0x1.d49ba5e353f21p+1"
        ],
        [
          "0x1.d49ba5e353f21p+1",
          "0x1.d4dd2f1a9fb8bp+1"
        ],
        [
          "0x1.d4dd2f1a9fb8bp+1",
          "0x1.d51eb851eb7f5p+1"
        ],
        [
          "0x1.d51eb851eb7f5p+1",
          "0x1.d56041893745fp+1"
        ],
        [
          "0x1.d56041893745fp+1",
          "0x1.d5a1cac0830c9p+1"
        ],
        [
          "0x1.d5a1cac0830c9p+1",
          "0x1.d5e353f7ced33p+1"
        ],
        [
          "0x1.d5e353f7ced33p+1",
          "0x1.d624dd2f1a99dp+1"
        ],
        [
          "0x1.d624dd2f1a99dp+1",
          "0x1.d666666666607p+1"
        ],
        [
          "0x1.d666666666607p+1",
          "0x1.d6a7ef9db2271p+1"
        ],
        [
          "0x1.d6a7ef9db2271p+1",
          "0x1.d6e978d4fdedbp+1"
        ],
        [
          "0x1.d6e978d4fdedbp+1",
          "0x1.d72b020c49b45p+1"
        ],
        [
          "0x1.d72b020c49b45p+1",
          "0x1.d76c8b43957afp+1"
        ],
        [
          "0x1.d76c8b43957afp+1",
          "0x1.d7ae147ae1419p+1"
        ],
        [
          "0x1.d7ae147ae1419p+1",
          "0x1.d7ef9db22d083p+1"
        ],
        [
          "0x1.d7ef9db22d083p+1",
          "0x1.d83126e978cedp+1"
        ],
        [
          "0x1.d83126e978cedp+1",
          "0x1.d872b020c4957p+1"
        ],
        [
          "0x1.d872b020c4957p+1",
          "0x1.d8b43958105c1p+1"
        ],
        [
          "0x1.d8b43958105c1p+1",
          "0x1.d8f5c28f5c22bp+1"
        ],
        [
          "0x1.d8f5c28f5c22bp+1",
          "0x1.d9374bc6a7e95p+1"
        ],
        [
          "0x1.d9374bc6a7e95p+1",
          "0x1.d978d4fdf3affp+1"
        ],
        [
          "0x1.d978d4fdf3affp+1",
          "0x1.d9ba5e353f769p+1"
        ],
        [
          "0x1.d9ba5e353f769p+1",
          "0x1.d9fbe76c8b3d3p+1"
        ],
        [
          "0x1.d9fbe76c8b3d3p+1",
          "0x1.da3d70a3d703dp+1"
        ],
        [
          "0x1.da3d70a3d703dp+1",
          "0x1.da7ef9db22ca7p+1"
        ],
        [
          "0x1.da7ef9db22ca7p+1",
          "0x1.dac083126e911p+1"
        ],
        [
          "0x1.dac083126e911p+1",
          "0x1.db020c49ba57bp+1"
        ],
        [
          "0x1.db020c49ba57bp+1",
          "0x1.db439581061e5p+1"
        ],
        [
          "0x1.db439581061e5p+1",
          "0x1.db851eb851e4fp+1"
        ],
        [
          "0x1.db851eb851e4fp+1",
          "0x1.dbc6a7ef9dab9p+1"
        ],
        [
          "0x1.dbc6a7ef9dab9p+1",
          "0x1.dc083126e9723p+1"
        ],
        [
          "0x1.dc083126e9723p+1",
          "0x1.dc49ba5e3538dp+1"
        ],
        [
          "0x1.dc49ba5e3538dp+1",
          "0x1.dc8b439580ff7p+1"
        ],
        [
          "0x1.dc8b439580ff7p+1",
          "0x1.dcccccccccc61p+1"
        ],
        [
          "0x1.dcccccccccc61p+1",
          "0x1.dd0e5604188cbp+1"
        ],
        [
          "0x1.dd0e5604188cbp+1",
          "0x1.dd4fdf3b64535p+1"
        ],
        [
          "0x1.dd4fdf3b64535p+1",
          "0x1.dd916872b019fp+1"
        ],
        [
          "0x1.dd916872b019fp+1",
          "0x1.ddd2f1a9fbe09p+1"
        ],
        [
          "0x1.ddd2f1a9fbe09p+1",
          "0x1.de147ae147a73p+1"
        ],
        [
          "0x1.de147ae147a73p+1",
          "0x1.de560418936ddp+1"
        ],
        [
          "0x1.de560418936ddp+1",
          "0x1.de978d4fdf347p+1"
        ],
        [
          "0x1.de978d4fdf347p+1",
          "0x1.ded916872afb1p+1"
        ],
        [
          "0x1.ded916872afb1p+1",
          "0x1.df1a9fbe76c1bp+1"
        ],
        [
          "0x1.df1a9fbe76c1bp+1",
          "0x1.df5c28f5c2885p+1"
        ],
        [
          "0x1.df5c28f5c2885p+1",
          "0x1.df9db22d0e4efp+1"
        ],
        [
          "0x1.df9db22d0e4efp+1",
          "0x1.dfdf3b645a159p+1"
        ],
        [
          "0x1.dfdf3b645a159p+1",
          "0x1.e020c49ba5dc3p+1"
        ],
        [
          "0x1.e020c49ba5dc3p+1",
          "0x1.e0624dd2f1a2dp+1"
        ],
        [
          "0x1.e0624dd2f1a2dp+1",
          "0x1.e0a3d70a3d697p+1"
        ],
        [
          "0x1.e0a3d70a3d697p+1",
          "0x1.e0e5604189301p+1"
        ],
        [
          "0x1.e0e5604189301p+1",
          "0x1.e126e978d4f6bp+1"
        ],
        [
          "0x1.e126e978d4f6bp+1",
          "0x1.e16872b020bd5p+1"
        ],
        [
          "0x1.e16872b020bd5p+1",
          "0x1.e1a9fbe76c83fp+1"
        ],
        [
          "0x1.e1a9fbe76c83fp+1",
          "0x1.e1eb851eb84a9p+1"
        ],
        [
          "0x1.e1eb851eb84a9p+1",
          "0x1.e22d0e5604113p+1"
        ],
        [
          "0x1.e22d0e5604113p+1",
          "0x1.e26e978d4fd7dp+1"
        ],
        [
          "0x1.e26e978d4fd7dp+1",
          "0x1.e2b020c49b9e7p+1"
        ],
        [
          "0x1.e2b020c49b9e7p+1",
          "0x1.e2f1a9fbe7651p+1"
        ],
        [
          "0x1.e2f1a9fbe7651p+1",
          "0x1.e3333333332bbp+1"
        ],
        [
          "0x1.e3333333332bbp+1",
          "0x1.e374bc6a7ef25p+1"
        ],
        [
          "0x1.e374bc6a7ef25p+1",
          "0x1.e3b645a1cab8fp+1"
        ],
        [
          "0x1.e3b645a1cab8fp+1",
          "0x1.e3f7ced9167f9p+1"
        ],
        [
          "0x1.e3f7ced9167f9p+1",
          "0x1.e439581062463p+1"
        ],
        [
          "0x1.e439581062463p+1",
          "0x1.e47ae147ae0cdp+1"
        ],
        [
          "0x1.e47ae147ae0cdp+1",
          "0x1.e4bc6a7ef9d37p+1"
        ],
        [
          "0x1.e4bc6a7ef9d37p+1",
          "0x1.e4fdf3b6459a1p+1"
        ],
        [
          "0x1.e4fdf3b6459a1p+1",
          "0x1.e53f7ced9160bp+1"
        ],
        [
          "0x1.e53f7ced9160bp+1",
          "0x1.e5810624dd275p+1"
        ],
        [
          "0x1.e5810624dd275p+1",
          "0x1.e5c28f5c28edfp+1"
        ],
        [
          "0x1.e5c28f5c28edfp+1",
          "0x1.e604189374b49p+1"
        ],
        [
          "0x1.e604189374b49p+1",
          "0x1.e645a1cac07b3p+1"
        ],
        [
          "0x1.e645a1cac07b3p+1",
          "0x1.e6872b020c41dp+1"
        ],
        [
          "0x1.e6872b020c41dp+1",
          "0x1.e6c8b43958087p+1"
        ],
        [
          "0x1.e6c8b43958087p+1",
          "0x1.e70a3d70a3cf1p+1"
        ],
        [
          "0x1.e70a3d70a3cf1p+1",
          "0x1.e74bc6a7ef95bp+1"
        ],
        [
          "0x1.e74bc6a7ef95bp+1",
          "0x1.e78d4fdf3b5c5p+1"
        ],
        [
          "0x1.e78d4fdf3b5c5p+1",
          "0x1.e7ced9168722fp+1"
        ],
        [
          "0x1.e7ced9168722fp+1",
          "0x1.e810624dd2e99p+1"
        ],
        [
          "0x1.e810624dd2e99p+1",
          "0x1.e851eb851eb03p+1"
        ],
        [
          "0x1.e851eb851eb03p+1",
          "0x1.e89374bc6a76dp+1"
        ],
        [
          "0x1.e89374bc6a76dp+1",
          "0x1.e8d4fdf3b63d7p+1"
        ],
        [
          "0x1.e8d4fdf3b63d7p+1",
          "0x1.e916872b02041p+1"
        ],
        [
          "0x1.e916872b02041p+1",
          "0x1.e95810624dcabp+1"
        ],
        [
          "0x1.e95810624dcabp+1",
          "0x1.e999999999915p+1"
        ],
        [
          "0x1.e999999999915p+1",
          "0x1.e9db22d0e557fp+1"
        ],
        [
          "0x1.e9db22d0e557fp+1",
          "0x1.ea1cac08311e9p+1"
        ],
        [
          "0x1.ea1cac08311e9p+1",
          "0x1.ea5e353f7ce53p+1"
        ],
        [
          "0x1.ea5e353f7ce53p+1",
          "0x1.ea9fbe76c8abdp+1"
        ],
        [
          "0x1.ea9fbe76c8abdp+1",
          "0x1.eae147ae14727p+1"
        ],
        [
          "0x1.eae147ae14727p+1",
          "0x1.eb22d0e560391p+1"
        ],
        [
          "0x1.eb22d0e560391p+1",
          "0x1.eb645a1cabffbp+1"
        ],
        [
          "0x1.eb645a1cabffbp+1",
          "0x1.eba5e353f7c65p+1"
        ],
        [
          "0x1.eba5e353f7c65p+1",
          "0x1.ebe76c8b438cfp+1"
        ],
        [
          "0x1.ebe76c8b438cfp+1",
          "0x1.ec28f5c28f539p+1"
        ],
        [
          "0x1.ec28f5c28f539p+1",
          "0x1.ec6a7ef9db1a3p+1"
        ],
        [
          "0x1.ec6a7ef9db1a3p+1",
          "0x1.ecac083126e0dp+1"
        ],
        [
          "0x1.ecac083126e0dp+1",
          "0x1.eced916872a77p+1"
        ],
        [
          "0x1.eced916872a77p+1",
          "0x1.ed2f1a9fbe6e1p+1"
        ],
        [
          "0x1.ed2f1a9fbe6e1p+1",
          "0x1.ed70a3d70a34bp+1"
        ],
        [
          "0x1.ed70a3d70a34bp+1",
          "0x1.edb22d0e55fb5p+1"
        ],
        [
          "0x1.edb22d0e55fb5p+1",
          "0x1.edf3b645a1c1fp+1"
        ],
        [
          "0x1.edf3b645a1c1fp+1",
          "0x1.ee353f7ced889p+1"
        ],
        [
          "0x1.ee353f7ced889p+1",
          "0x1.ee76c8b4394f3p+1"
        ],
        [
          "0x1.ee76c8b4394f3p+1",
          "0x1.eeb851eb8515dp+1"
        ],
        [
          "0x1.eeb851eb8515dp+1",
          "0x1.eef9db22d0dc7p+1"
        ],
        [
          "0x1.eef9db22d0dc7p+1",
          "0x1.ef3b645a1ca31p+1"
        ],
        [
          "0x1.ef3b645a1ca31p+1",
          "0x1.ef7ced916869bp+1"
        ],
        [
          "0x1.ef7ced916869bp+1",
          "0x1.efbe76c8b4305p+1"
        ],
        [
          "0x1.efbe76c8b4305p+1",
          "0x1.effffffffff6fp+1"
        ],
        [
          "0x1.effffffffff6fp+1",
          "0x1.f04189374bbd9p+1"
        ],
        [
          "0x1.f04189374bbd9p+1",
          "0x1.f083126e97843p+1"
        ],
        [
          "0x1.f083126e97843p+1",
          "0x1.f0c49ba5e34adp+1"
        ],
        [
          "0x1.f0c49ba5e34adp+1",
          "0x1.f10624dd2f117p+1"
        ],
        [
          "0x1.f10624dd2f117p+1",
          "0x1.f147ae147ad81p+1"
        ],
        [
          "0x1.f147ae147ad81p+1",
          "0x1.f189374bc69ebp+1"
        ],
        [
          "0x1.f189374bc69ebp+1",
          "0x1.f1cac08312655p+1"
        ],
        [
          "0x1.f1cac08312655p+1",
          "0x1.f20c49ba5e2bfp+1"
        ],
        [
          "0x1.f20c49ba5e2bfp+1",
          "0x1.f24dd2f1a9f29p+1"
        ],
        [
          "0x1.f24dd2f1a9f29p+1",
          "0x1.f28f5c28f5b93p+1"
        ],
        [
          "0x1.f28f5c28f5b93p+1",
          "0x1.f2d0e560417fdp+1"
        ],
        [
          "0x1.f2d0e560417fdp+1",
          "0x1.f3126e978d467p+1"
        ],
        [
          "0x1.f3126e978d467p+1",
          "0x1.f353f7ced90d1p+1"
        ],
        [
          "0x1.f353f7ced90d1p+1",
          "0x1.f395810624d3bp+1"
        ],
        [
          "0x1.f395810624d3bp+1",
          "0x1.f3d70a3d709a5p+1"
        ],
        [
          "0x1.f3d70a3d709a5p+1",
          "0x1.f4189374bc60fp+1"
        ],
        [
          "0x1.f4189374bc60fp+1",
          "0x1.f45a1cac08279p+1"
        ],
        [
          "0x1.f45a1cac08279p+1",
          "0x1.f49ba5e353ee3p+1"
        ],
        [
          "0x1.f49ba5e353ee3p+1",
          "0x1.f4dd2f1a9fb4dp+1"
        ],
        [
          "0x1.f4dd2f1a9fb4dp+1",
          "0x1.f51eb851eb7b7p+1"
        ],
        [
          "0x1.f51eb851eb7b7p+1",
          "0x1.f560418937421p+1"
        ],
        [
          "0x1.f560418937421p+1",
          "0x1.f5a1cac08308bp+1"
        ],
        [
          "0x1.f5a1cac08308bp+1",
          "0x1.f5e353f7cecf5p+1"
        ],
        [
          "0x1.f5e353f7cecf5p+1",
          "0x1.f624dd2f1a95fp+1"
        ],
        [
          "0x1.f624dd2f1a95fp+1",
          "0x1.f6666666665c9p+1"
        ],
        [
          "0x1.f6666666665c9p+1",
          "0x1.f6a7ef9db2233p+1"
        ],
        [
          "0x1.f6a7ef9db2233p+1",
          "0x1.f6e978d4fde9dp+1"
        ],
        [
          "0x1.f6e978d4fde9dp+1",
          "0x1.f72b020c49b07p+1"
        ],
        [
          "0x1.f72b020c49b07p+1",
          "0x1.f76c8b4395771p+1"
        ],
        [
          "0x1.f76c8b4395771p+1",
          "0x1.f7ae147ae13dbp+1"
        ],
        [
          "0x1.f7ae147ae13dbp+1",
          "0x1.f7ef9db22d045p+1"
        ],
        [
          "0x1.f7ef9db22d045p+1",
          "0x1.f83126e978cafp+1"
        ],
        [
          "0x1.f83126e978cafp+1",
          "0x1.f872b020c4919p+1"
        ],
        [
          "0x1.f872b020c4919p+1",
          "0x1.f8b4395810583p+1"
        ],
        [
          "0x1.f8b4395810583p+1",
          "0x1.f8f5c28f5c1edp+1"
        ],
        [
          "0x1.f8f5c28f5c1edp+1",
          "0x1.f9374bc6a7e57p+1"
        ],
        [
          "0x1.f9374bc6a7e57p+1",
          "0x1.f978d4fdf3ac1p+1"
        ],
        [
          "0x1.f978d4fdf3ac1p+1",
          "0x1.f9ba5e353f72bp+1"
        ],
        [
          "0x1.f9ba5e353f72bp+1",
          "0x1.f9fbe76c8b395p+1"
        ],
        [
          "0x1.f9fbe76c8b395p+1",
          "0x1.fa3d70a3d6fffp+1"
        ],
        [
          "0x1.fa3d70a3d6fffp+1",
          "0x1.fa7ef9db22c69p+1"
        ],
        [
          "0x1.fa7ef9db22c69p+1",
          "0x1.fac083126e8d3p+1"
        ],
        [
          "0x1.fac083126e8d3p+1",
          "0x1.fb020c49ba53dp+1"
        ],
        [
          "0x1.fb020c49ba53dp+1",
          "0x1.fb439581061a7p+1"
        ],
        [
          "0x1.fb439581061a7p+1",
          "0x1.fb851eb851e11p+1"
        ],
        [
          "0x1.fb851eb851e11p+1",
          "0x1.fbc6a7ef9da7bp+1"
        ],
        [
          "0x1.fbc6a7ef9da7bp+1",
          "0x1.fc083126e96e5p+1"
        ],
        [
          "0x1.fc083126e96e5p+1",
          "0x1.fc49ba5e3534fp+1"
        ],
        [
          "0x1.fc49ba5e3534fp+1",
          "0x1.fc8b439580fb9p+1"
        ],
        [
          "0x1.fc8b439580fb9p+1",
          "0x1.fcccccccccc23p+1"
        ],
        [
          "0x1.fcccccccccc23p+1",
          "0x1.fd0e56041888dp+1"
        ],
        [
          "0x1.fd0e56041888dp+1",
          "0x1.fd4fdf3b644f7p+1"
        ],
        [
          "0x1.fd4fdf3b644f7p+1",
          "0x1.fd916872b0161p+1"
        ],
        [
          "0x1.fd916872b0161p+1",
          "0x1.fdd2f1a9fbdcbp+1"
        ],
        [
          "0x1.fdd2f1a9fbdcbp+1",
          "0x1.fe147ae147a35p+1"
        ],
        [
          "0x1.fe147ae147a35p+1",
          "0x1.fe5604189369fp+1"
        ],
        [
          "0x1.fe5604189369fp+1",
          "0x1.fe978d4fdf309p+1"
        ],
        [
          "0x1.fe978d4fdf309p+1",
          "0x1.fed916872af73p+1"
        ],
        [
          "0x1.fed916872af73p+1",
          "0x1.ff1a9fbe76bddp+1"
        ],
        [
          "0x1.ff1a9fbe76bddp+1",
          "0x1.ff5c28f5c2847p+1"
        ],
        [
          "0x1.ff5c28f5c2847p+1",
          "0x1.ff9db22d0e4b1p+1"
        ],
        [
          "0x1.ff9db22d0e4b1p+1",
          "0x1.ffdf3b645a11bp+1"
        ],
        [
          "0x1.ffdf3b645a11bp+1",
          "0x1.0010624dd2ec3p+2"
        ],
        [
          "0x1.0010624dd2ec3p+2",
          "0x1.003126e978cf8p+2"
        ],
        [
          "0x1.003126e978cf8p+2",
          "0x1.0051eb851eb2dp+2"
        ],
        [
          "0x1.0051eb851eb2dp+2",
          "0x1.0072b020c4962p+2"
        ],
        [
          "0x1.0072b020c4962p+2",
          "0x1.009374bc6a797p+2"
        ],
        [
          "0x1.009374bc6a797p+2",
          "0x1.00b43958105ccp+2"
        ],
        [
          "0x1.00b43958105ccp+2",
          "0x1.00d4fdf3b6401p+2"
        ],
        [
          "0x1.00d4fdf3b6401p+2",
          "0x1.00f5c28f5c236p+2"
        ],
        [
          "0x1.00f5c28f5c236p+2",
          "0x1.0116872b0206bp+2"
        ],
        [
          "0x1.0116872b0206bp+2",
          "0x1.01374bc6a7ea0p+2"
        ],
        [
          "0x1.01374bc6a7ea0p+2",
          "0x1.015810624dcd5p+2"
        ],
        [
          "0x1.015810624dcd5p+2",
          "0x1.0178d4fdf3b0ap+2"
        ],
        [
          "0x1.0178d4fdf3b0ap+2",
          "0x1.019999999993fp+2"
        ],
        [
          "0x1.019999999993fp+2",
          "0x1.01ba5e353f774p+2"
        ],
        [
          "0x1.01ba5e353f774p+2",
          "0x1.01db22d0e55a9p+2"
        ],
        [
          "0x1.01db22d0e55a9p+2",
          "0x1.01fbe76c8b3dep+2"
        ],
        [
          "0x1.01fbe76c8b3dep+2",
          "0x1.021cac0831213p+2"
        ],
        [
          "0x1.021cac0831213p+2",
          "0x1.023d70a3d7048p+2"
        ],
        [
          "0x1.023d70a3d7048p+2",
          "0x1.025e353f7ce7dp+2"
        ],
        [
          "0x1.025e353f7ce7dp+2",
          "0x1.027ef9db22cb2p+2"
        ],
        [
          "0x1.027ef9db22cb2p+2",
          "0x1.029fbe76c8ae7p+2"
        ],
        [
          "0x1.029fbe76c8ae7p+2",
          "0x1.02c083126e91cp+2"
        ],
        [
          "0x1.02c083126e91cp+2",
          "0x1.02e147ae14751p+2"
        ],
        [
          "0x1.02e147ae14751p+2",
          "0x1.03020c49ba586p+2"
        ],
        [
          "0x1.03020c49ba586p+2",
          "0x1.0322d0e5603bbp+2"
        ],
        [
          "0x1.0322d0e5603bbp+2",
          "0x1.03439581061f0p+2"
        ],
        [
          "0x1.03439581061f0p+2",
          "0x1.03645a1cac025p+2"
        ],
        [
          "0x1.03645a1cac025p+2",
          "0x1.03851eb851e5ap+2"
        ],
        [
          "0x1.03851eb851e5ap+2",
          "0x1.03a5e353f7c8fp+2"
        ],
        [
          "0x1.03a5e353f7c8fp+2",
          "0x1.03c6a7ef9dac4p+2"
        ],
        [
          "0x1.03c6a7ef9dac4p+2",
          "0x1.03e76c8b438f9p+2"
        ],
        [
          "0x1.03e76c8b438f9p+2",
          "0x1.04083126e972ep+2"
        ],
        [
          "0x1.04083126e972ep+2",
          "0x1.0428f5c28f563p+2"
        ],
        [
          "0x1.0428f5c28f563p+2",
          "0x1.0449ba5e35398p+2"
        ],
        [
          "0x1.0449ba5e35398p+2",
          "0x1.046a7ef9db1cdp+2"
        ],
        [
          "0x1.046a7ef9db1cdp+2",
          "0x1.048b439581002p+2"
        ],
        [
          "0x1.048b439581002p+2",
          "0x1.04ac083126e37p+2"
        ],
        [
          "0x1.04ac083126e37p+2",
          "0x1.04ccccccccc6cp+2"
        ],
        [
          "0x1.04ccccccccc6cp+2",
          "0x1.04ed916872aa1p+2"
        ],
        [
          "0x1.04ed916872aa1p+2",
          "0x1.050e5604188d6p+2"
        ],
        [
          "0x1.050e5604188d6p+2",
          "0x1.052f1a9fbe70bp+2"
        ],
        [
          "0x1.052f1a9fbe70bp+2",
          "0x1.054fdf3b64540p+2"
        ],
        [
          "0x1.054fdf3b64540p+2",
          "0x1.0570a3d70a375p+2"
        ],
        [
          "0x1.0570a3d70a375p+2",
          "0x1.05916872b01aap+2"
        ],
        [
          "0x1.05916872b01aap+2",
          "0x1.05b22d0e55fdfp+2"
        ],
        [
          "0x1.05b22d0e55fdfp+2",
          "0x1.05d2f1a9fbe14p+2"
        ],
        [
          "0x1.05d2f1a9fbe14p+2",
          "0x1.05f3b645a1c49p+2"
        ],
        [
          "0x1.05f3b645a1c49p+2",
          "0x1.06147ae147a7ep+2"
        ],
        [
          "0x1.06147ae147a7ep+2",
          "0x1.06353f7ced8b3p+2"
        ],
        [
          "0x1.06353f7ced8b3p+2",
          "0x1.06560418936e8p+2"
        ],
        [
          "0x1.06560418936e8p+2",
          "0x1.0676c8b43951dp+2"
        ],
        [
          "0x1.0676c8b43951dp+2",
          "0x1.06978d4fdf352p+2"
        ],
        [
          "0x1.06978d4fdf352p+2",
          "0x1.06b851eb85187p+2"
        ],
        [
          "0x1.06b851eb85187p+2",
          "0x1.06d916872afbcp+2"
        ],
        [
          "0x1.06d916872afbcp+2",
          "0x1.06f9db22d0df1p+2"
        ],
        [
          "0x1.06f9db22d0df1p+2",
          "0x1.071a9fbe76c26p+2"
        ],
        [
          "0x1.071a9fbe76c26p+2",
          "0x1.073b645a1ca5bp+2"
        ],
        [
          "0x1.073b645a1ca5bp+2",
          "0x1.075c28f5c2890p+2"
        ],
        [
          "0x1.075c28f5c2890p+2",
          "0x1.077ced91686c5p+2"
        ],
        [
          "0x1.077ced91686c5p+2",
          "0x1.079db22d0e4fap+2"
        ],
        [
          "0x1.079db22d0e4fap+2",
          "0x1.07be76c8b432fp+2"
        ],
        [
          "0x1.07be76c8b432fp+2",
          "0x1.07df3b645a164p+2"
        ],
        [
          "0x1.07df3b645a164p+2",
          "0x1.07fffffffff99p+2"
        ],
        [
          "0x1.07fffffffff99p+2",
          "0x1.0820c49ba5dcep+2"
        ],
        [
          "0x1.0820c49ba5dcep+2",
          "0x1.084189374bc03p+2"
        ],
        [
          "0x1.084189374bc03p+2",
          "0x1.08624dd2f1a38p+2"
        ],
        [
          "0x1.08624dd2f1a38p+2",
          "0x1.0883126e9786dp+2"
        ],
        [
          "0x1.0883126e9786dp+2",
          "0x1.08a3d70a3d6a2p+2"
        ],
        [
          "0x1.08a3d70a3d6a2p+2",
          "0x1.08c49ba5e34d7p+2"
        ],
        [
          "0x1.08c49ba5e34d7p+2",
          "0x1.08e560418930cp+2"
        ],
        [
          "0x1.08e560418930cp+2",
          "0x1.090624dd2f141p+2"
        ],
        [
          "0x1.090624dd2f141p+2",
          "0x1.0926e978d4f76p+2"
        ],
        [
          "0x1.0926e978d4f76p+2",
          "0x1.0947ae147adabp+2"
        ],
        [
          "0x1.0947ae147adabp+2",
          "0x1.096872b020be0p+2"
        ],
        [
          "0x1.096872b020be0p+2",
          "0x1.0989374bc6a15p+2"
        ],
        [
          "0x1.0989374bc6a15p+2",
          "0x1.09a9fbe76c84ap+2"
        ],
        [
          "0x1.09a9fbe76c84ap+2",
          "0x1.09cac0831267fp+2"
        ],
        [
          "0x1.09cac0831267fp+2",
          "0x1.09eb851eb84b4p+2"
        ],
        [
          "0x1.09eb851eb84b4p+2",
          "0x1.0a0c49ba5e2e9p+2"
        ],
        [
          "0x1.0a0c49ba5e2e9p+2",
          "0x1.0a2d0e560411ep+2"
        ],
        [
          "0x1.0a2d0e560411ep+2",
          "0x1.0a4dd2f1a9f53p+2"
        ],
        [
          "0x1.0a4dd2f1a9f53p+2",
          "0x1.0a6e978d4fd88p+2"
        ],
        [
          "0x1.0a6e978d4fd88p+2",
          "0x1.0a8f5c28f5bbdp+2"
        ],
        [
          "0x1.0a8f5c28f5bbdp+2",
          "0x1.0ab020c49b9f2p+2"
        ],
        [
          "0x1.0ab020c49b9f2p+2",
          "0x1.0ad0e56041827p+2"
        ],
        [
          "0x1.0ad0e56041827p+2",
          "0x1.0af1a9fbe765cp+2"
        ],
        [
          "0x1.0af1a9fbe765cp+2",
          "0x1.0b126e978d491p+2"
        ],
        [
          "0x1.0b126e978d491p+2",
          "0x1.0b333333332c6p+2"
        ],
        [
          "0x1.0b333333332c6p+2",
          "0x1.0b53f7ced90fbp+2"
        ],
        [
          "0x1.0b53f7ced90fbp+2",
          "0x1.0b74bc6a7ef30p+2"
        ],
        [
          "0x1.0b74bc6a7ef30p+2",
          "0x1.0b95810624d65p+2"
        ],
        [
          "0x1.0b95810624d65p+2",
          "0x1.0bb645a1cab9ap+2"
        ],
        [
          "0x1.0bb645a1cab9ap+2",
          "0x1.0bd70a3d709cfp+2"
        ],
        [
          "0x1.0bd70a3d709cfp+2",
          "0x1.0bf7ced916804p+2"
        ],
        [
          "0x1.0bf7ced916804p+2",
          "0x1.0c189374bc639p+2"
        ],
        [
          "0x1.0c189374bc639p+2",
          "0x1.0c3958106246ep+2"
        ],
        [
          "0x1.0c3958106246ep+2",
          "0x1.0c5a1cac082a3p+2"
        ],
        [
          "0x1.0c5a1cac082a3p+2",
          "0x1.0c7ae147ae0d8p+2"
        ],
        [
          "0x1.0c7ae147ae0d8p+2",
          "0x1.0c9ba5e353f0dp+2"
        ],
        [
          "0x1.0c9ba5e353f0dp+2",
          "0x1.0cbc6a7ef9d42p+2"
        ],
        [
          "0x1.0cbc6a7ef9d42p+2",
          "0x1.0cdd2f1a9fb77p+2"
        ],
        [
          "0x1.0cdd2f1a9fb77p+2",
          "0x1.0cfdf3b6459acp+2"
        ],
        [
          "0x1.0cfdf3b6459acp+2",
          "0x1.0d1eb851eb7e1p+2"
        ],
        [
          "0x1.0d1eb851eb7e1p+2",
          "0x1.0d3f7ced91616p+2"
        ],
        [
          "0x1.0d3f7ced91616p+2",
          "0x1.0d6041893744bp+2"
        ],
        [
          "0x1.0d6041893744bp+2",
          "0x1.0d810624dd280p+2"
        ],
        [
          "0x1.0d810624dd280p+2",
          "0x1.0da1cac0830b5p+2"
        ],
        [
          "0x1.0da1cac0830b5p+2",
          "0x1.0dc28f5c28eeap+2"
        ],
        [
          "0x1.0dc28f5c28eeap+2",
          "0x1.0de353f7ced1fp+2"
        ],
        [
          "0x1.0de353f7ced1fp+2",
          "0x1.0e04189374b54p+2"
        ],
        [
          "0x1.0e04189374b54p+2",
          "0x1.0e24dd2f1a989p+2"
        ],
        [
          "0x1.0e24dd2f1a989p+2",
          "0x1.0e45a1cac07bep+2"
        ],
        [
          "0x1.0e45a1cac07bep+2",
          "0x1.0e666666665f3p+2"
        ],
        [
          "0x1.0e666666665f3p+2",
          "0x1.0e872b020c428p+2"
        ],
        [
          "0x1.0e872b020c428p+2",
          "0x1.0ea7ef9db225dp+2"
        ],
        [
          "0x1.0ea7ef9db225dp+2",
          "0x1.0ec8b43958092p+2"
        ],
        [
          "0x1.0ec8b43958092p+2",
          "0x1.0ee978d4fdec7p+2"
        ],
        [
          "0x1.0ee978d4fdec7p+2",
          "0x1.0f0a3d70a3cfcp+2"
        ],
        [
          "0x1.0f0a3d70a3cfcp+2",
          "0x1.0f2b020c49b31p+2"
        ],
        [
          "0x1.0f2b020c49b31p+2",
          "0x1.0f4bc6a7ef966p+2"
        ],
        [
          "0x1.0f4bc6a7ef966p+2",
          "0x1.0f6c8b439579bp+2"
        ],
        [
          "0x1.0f6c8b439579bp+2",
          "0x1.0f8d4fdf3b5d0p+2"
        ],
        [
          "0x1.0f8d4fdf3b5d0p+2",
          "0x1.0fae147ae1405p+2"
        ],
        [
          "0x1.0fae147ae1405p+2",
          "0x1.0fced9168723ap+2"
        ],
        [
          "0x1.0fced9168723ap+2",
          "0x1.0fef9db22d06fp+2"
        ],
        [
          "0x1.0fef9db22d06fp+2",
          "0x1.1010624dd2ea4p+2"
        ],
        [
          "0x1.1010624dd2ea4p+2",
          "0x1.103126e978cd9p+2"
        ],
        [
          "0x1.103126e978cd9p+2",
          "0x1.1051eb851eb0ep+2"
        ],
        [
          "0x1.1051eb851eb0ep+2",
          "0x1.1072b020c4943p+2"
        ],
        [
          "0x1.1072b020c4943p+2",
          "0x1.109374bc6a778p+2"
        ],
        [
          "0x1.109374bc6a778p+2",
          "0x1.10b43958105adp+2"
        ],
        [
          "0x1.10b43958105adp+2",
          "0x1.10d4fdf3b63e2p+2"
        ],
        [
          "0x1.10d4fdf3b63e2p+2",
          "0x1.10f5c28f5c217p+2"
        ],
        [
          "0x1.10f5c28f5c217p+2",
          "0x1.1116872b0204cp+2"
        ],
        [
          "0x1.1116872b0204cp+2",
          "0x1.11374bc6a7e81p+2"
        ],
        [
          "0x1.11374bc6a7e81p+2",
          "0x1.115810624dcb6p+2"
        ],
        [
          "0x1.115810624dcb6p+2",
          "0x1.1178d4fdf3aebp+2"
        ],
        [
          "0x1.1178d4fdf3aebp+2",
          "0x1.1199999999920p+2"
        ],
        [
          "0x1.1199999999920p+2",
          "0x1.11ba5e353f755p+2"
        ],
        [
          "0x1.11ba5e353f755p+2",
          "0x1.11db22d0e558ap+2"
        ],
        [
          "0x1.11db22d0e558ap+2",
          "0x1.11fbe76c8b3bfp+2"
        ],
        [
          "0x1.11fbe76c8b3bfp+2",
          "0x1.121cac08311f4p+2"
        ],
        [
          "0x1.121cac08311f4p+2",
          "0x1.123d70a3d7029p+2"
        ],
        [
          "0x1.123d70a3d7029p+2",
          "0x1.125e353f7ce5ep+2"
        ],
        [
          "0x1.125e353f7ce5ep+2",
          "0x1.127ef9db22c93p+2"
        ],
        [
          "0x1.127ef9db22c93p+2",
          "0x1.129fbe76c8ac8p+2"
        ],
        [
          "0x1.129fbe76c8ac8p+2",
          "0x1.12c083126e8fdp+2"
        ],
        [
          "0x1.12c083126e8fdp+2",
          "0x1.12e147ae14732p+2"
        ],
        [
          "0x1.12e147ae14732p+2",
          "0x1.13020c49ba567p+2"
        ],
        [
          "0x1.13020c49ba567p+2",
          "0x1.1322d0e56039cp+2"
        ],
        [
          "0x1.1322d0e56039cp+2",
          "0x1.13439581061d1p+2"
        ],
        [
          "0x1.13439581061d1p+2",
          "0x1.13645a1cac006p+2"
        ],
        [
          "0x1.13645a1cac006p+2",
          "0x1.13851eb851e3bp+2"
        ],
        [
          "0x1.13851eb851e3bp+2",
          "0x1.13a5e353f7c70p+2"
        ],
        [
          "0x1.13a5e353f7c70p+2",
          "0x1.13c6a7ef9daa5p+2"
        ],
        [
          "0x1.13c6a7ef9daa5p+2",
          "0x1.13e76c8b438dap+2"
        ],
        [
          "0x1.13e76c8b438dap+2",
          "0x1.14083126e970fp+2"
        ],
        [
          "0x1.14083126e970fp+2",
          "0x1.1428f5c28f544p+2"
        ],
        [
          "0x1.1428f5c28f544p+2",
          "0x1.1449ba5e35379p+2"
        ],
        [
          "0x1.1449ba5e35379p+2",
          "0x1.146a7ef9db1aep+2"
        ],
        [
          "0x1.146a7ef9db1aep+2",
          "0x1.148b439580fe3p+2"
        ],
        [
          "0x1.148b439580fe3p+2",
          "0x1.14ac083126e18p+2"
        ],
        [
          "0x1.14ac083126e18p+2",
          "0x1.14ccccccccc4dp+2"
        ],
        [
          "0x1.14ccccccccc4dp+2",
          "0x1.14ed916872a82p+2"
        ],
        [
          "0x1.14ed916872a82p+2",
          "0x1.150e5604188b7p+2"
        ],
        [
          "0x1.150e5604188b7p+2",
          "0x1.152f1a9fbe6ecp+2"
        ],
        [
          "0x1.152f1a9fbe6ecp+2",
          "0x1.154fdf3b64521p+2"
        ],
        [
          "0x1.154fdf3b64521p+2",
          "0x1.1570a3d70a356p+2"
        ],
        [
          "0x1.1570a3d70a356p+2",
          "0x1.15916872b018bp+2"
        ],
        [
          "0x1.15916872b018bp+2",
          "0x1.15b22d0e55fc0p+2"
        ],
        [
          "0x1.15b22d0e55fc0p+2",
          "0x1.15d2f1a9fbdf5p+2"
        ],
        [
          "0x1.15d2f1a9fbdf5p+2",
          "0x1.15f3b645a1c2ap+2"
        ],
        [
          "0x1.15f3b645a1c2ap+2",
          "0x1.16147ae147a5fp+2"
        ],
        [
          "0x1.16147ae147a5fp+2",
          "0x1.16353f7ced894p+2"
        ],
        [
          "0x1.16353f7ced894p+2",
          "0x1.16560418936c9p+2"
        ],
        [
          "0x1.16560418936c9p+2",
          "0x1.1676c8b4394fep+2"
        ],
        [
          "0x1.1676c8b4394fep+2",
          "0x1.16978d4fdf333p+2"
        ],
        [
          "0x1.16978d4fdf333p+2",
          "0x1.16b851eb85168p+2"
        ],
        [
          "0x1.16b851eb85168p+2",
          "0x1.16d916872af9dp+2"
        ],
        [
          "0x1.16d916872af9dp+2",
          "0x1.16f9db22d0dd2p+2"
        ],
        [
          "0x1.16f9db22d0dd2p+2",
          "0x1.171a9fbe76c07p+2"
        ],
        [
          "0x1.171a9fbe76c07p+2",
          "0x1.173b645a1ca3cp+2"
        ],
        [
          "0x1.173b645a1ca3cp+2",
          "0x1.175c28f5c2871p+2"
        ],
        [
          "0x1.175c28f5c2871p+2",
          "0x1.177ced91686a6p+2"
        ],
        [
          "0x1.177ced91686a6p+2",
          "0x1.179db22d0e4dbp+2"
        ],
        [
          "0x1.179db22d0e4dbp+2",
          "0x1.17be76c8b4310p+2"
        ],
        [
          "0x1.17be76c8b4310p+2",
          "0x1.17df3b645a145p+2"
        ],
        [
          "0x1.17df3b645a145p+2",
          "0x1.17fffffffff7ap+2"
        ],
        [
          "0x1.17fffffffff7ap+2",
          "0x1.1820c49ba5dafp+2"
        ],
        [
          "0x1.1820c49ba5dafp+2",
          "0x1.184189374bbe4p+2"
        ],
        [
          "0x1.184189374bbe4p+2",
          "0x1.18624dd2f1a19p+2"
        ],
        [
          "0x1.18624dd2f1a19p+2",
          "0x1.1883126e9784ep+2"
        ],
        [
          "0x1.1883126e9784ep+2",
          "0x1.18a3d70a3d683p+2"
        ],
        [
          "0x1.18a3d70a3d683p+2",
          "0x1.18c49ba5e34b8p+2"
        ],
        [
          "0x1.18c49ba5e34b8p+2",
          "0x1.18e56041892edp+2"
        ],
        [
          "0x1.18e56041892edp+2",
          "0x1.190624dd2f122p+2"
        ],
        [
          "0x1.190624dd2f122p+2",
          "0x1.1926e978d4f57p+2"
        ],
        [
          "0x1.1926e978d4f57p+2",
          "0x1.1947ae147ad8cp+2"
        ],
        [
          "0x1.1947ae147ad8cp+2",
          "0x1.196872b020bc1p+2"
        ],
        [
          "0x1.196872b020bc1p+2",
          "0x1.1989374bc69f6p+2"
        ],
        [
          "0x1.1989374bc69f6p+2",
          "0x1.19a9fbe76c82bp+2"
        ],
        [
          "0x1.19a9fbe76c82bp+2",
          "0x1.19cac08312660p+2"
        ],
        [
          "0x1.19cac08312660p+2",
          "0x1.19eb851eb8495p+2"
        ],
        [
          "0x1.19eb851eb8495p+2",
          "0x1.1a0c49ba5e2cap+2"
        ],
        [
          "0x1.1a0c49ba5e2cap+2",
          "0x1.1a2d0e56040ffp+2"
        ],
        [
          "0x1.1a2d0e56040ffp+2",
          "0x1.1a4dd2f1a9f34p+2"
        ],
        [
          "0x1.1a4dd2f1a9f34p+2",
          "0x1.1a6e978d4fd69p+2"
        ],
        [
          "0x1.1a6e978d4fd69p+2",
          "0x1.1a8f5c28f5b9ep+2"
        ],
        [
          "0x1.1a8f5c28f5b9ep+2",
          "0x1.1ab020c49b9d3p+2"
        ],
        [
          "0x1.1ab020c49b9d3p+2",
          "0x1.1ad0e56041808p+2"
        ],
        [
          "0x1.1ad0e56041808p+2",
          "0x1.1af1a9fbe763dp+2"
        ],
        [
          "0x1.1af1a9fbe763dp+2",
          "0x1.1b126e978d472p+2"
        ],
        [
          "0x1.1b126e978d472p+2",
          "0x1.1b333333332a7p+2"
        ],
        [
          "0x1.1b333333332a7p+2",
          "0x1.1b53f7ced90dcp+2"
        ],
        [
          "0x1.1b53f7ced90dcp+2",
          "0x1.1b74bc6a7ef11p+2"
        ],
        [
          "0x1.1b74bc6a7ef11p+2",
          "0x1.1b95810624d46p+2"
        ],
        [
          "0x1.1b95810624d46p+2",
          "0x1.1bb645a1cab7bp+2"
        ],
        [
          "0x1.1bb645a1cab7bp+2",
          "0x1.1bd70a3d709b0p+2"
        ],
        [
          "0x1.1bd70a3d709b0p+2",
          "0x1.1bf7ced9167e5p+2"
        ],
        [
          "0x1.1bf7ced9167e5p+2",
          "0x1.1c189374bc61ap+2"
        ],
        [
          "0x1.1c189374bc61ap+2",
          "0x1.1c3958106244fp+2"
        ],
        [
          "0x1.1c3958106244fp+2",
          "0x1.1c5a1cac08284p+2"
        ],
        [
          "0x1.1c5a1cac08284p+2",
          "0x1.1c7ae147ae0b9p+2"
        ],
        [
          "0x1.1c7ae147ae0b9p+2",
          "0x1.1c9ba5e353eeep+2"
        ],
        [
          "0x1.1c9ba5e353eeep+2",
          "0x1.1cbc6a7ef9d23p+2"
        ],
        [
          "0x1.1cbc6a7ef9d23p+2",
          "0x1.1cdd2f1a9fb58p+2"
        ],
        [
          "0x1.1cdd2f1a9fb58p+2",
          "0x1.1cfdf3b64598dp+2"
        ],
        [
          "0x1.1cfdf3b64598dp+2",
          "0x1.1d1eb851eb7c2p+2"
        ],
        [
          "0x1.1d1eb851eb7c2p+2",
          "0x1.1d3f7ced915f7p+2"
        ],
        [
          "0x1.1d3f7ced915f7p+2",
          "0x1.1d6041893742cp+2"
        ],
        [
          "0x1.1d6041893742cp+2",
          "0x1.1d810624dd261p+2"
        ],
        [
          "0x1.1d810624dd261p+2",
          "0x1.1da1cac083096p+2"
        ],
        [
          "0x1.1da1cac083096p+2",
          "0x1.1dc28f5c28ecbp+2"
        ],
        [
          "0x1.1dc28f5c28ecbp+2",
          "0x1.1de353f7ced00p+2"
        ],
        [
          "0x1.1de353f7ced00p+2",
          "0x1.1e04189374b35p+2"
        ],
        [
          "0x1.1e04189374b35p+2",
          "0x1.1e24dd2f1a96ap+2"
        ],
        [
          "0x1.1e24dd2f1a96ap+2",
          "0x1.1e45a1cac079fp+2"
        ],
        [
          "0x1.1e45a1cac079fp+2",
          "0x1.1e666666665d4p+2"
        ],
        [
          "0x1.1e666666665d4p+2",
          "0x1.1e872b020c409p+2"
        ],
        [
          "0x1.1e872b020c409p+2",
          "0x1.1ea7ef9db223ep+2"
        ],
        [
          "0x1.1ea7ef9db223ep+2",
          "0x1.1ec8b43958073p+2"
        ],
        [
          "0x1.1ec8b43958073p+2",
          "0x1.1ee978d4fdea8p+2"
        ],
        [
          "0x1.1ee978d4fdea8p+2",
          "0x1.1f0a3d70a3cddp+2"
        ],
        [
          "0x1.1f0a3d70a3cddp+2",
          "0x1.1f2b020c49b12p+2"
        ],
        [
          "0x1.1f2b020c49b12p+2",
          "0x1.1f4bc6a7ef947p+2"
        ],
        [
          "0x1.1f4bc6a7ef947p+2",
          "0x1.1f6c8b439577cp+2"
        ],
        [
          "0x1.1f6c8b439577cp+2",
          "0x1.1f8d4fdf3b5b1p+2"
        ],
        [
          "0x1.1f8d4fdf3b5b1p+2",
          "0x1.1fae147ae13e6p+2"
        ],
        [
          "0x1.1fae147ae13e6p+2",
          "0x1.1fced9168721bp+2"
        ],
        [
          "0x1.1fced9168721bp+2",
          "0x1.1fef9db22d050p+2"
        ],
        [
          "0x1.1fef9db22d050p+2",
          "0x1.2010624dd2e85p+2"
        ],
        [
          "0x1.2010624dd2e85p+2",
          "0x1.203126e978cbap+2"
        ],
        [
          "0x1.203126e978cbap+2",
          "0x1.2051eb851eaefp+2"
        ],
        [
          "0x1.2051eb851eaefp+2",
          "0x1.2072b020c4924p+2"
        ],
        [
          "0x1.2072b020c4924p+2",
          "0x1.209374bc6a759p+2"
        ],
        [
          "0x1.209374bc6a759p+2",
          "0x1.20b439581058ep+2"
        ],
        [
          "0x1.20b439581058ep+2",
          "0x1.20d4fdf3b63c3p+2"
        ],
        [
          "0x1.20d4fdf3b63c3p+2",
          "0x1.20f5c28f5c1f8p+2"
        ],
        [
          "0x1.20f5c28f5c1f8p+2",
          "0x1.2116872b0202dp+2"
        ],
        [
          "0x1.2116872b0202dp+2",
          "0x1.21374bc6a7e62p+2"
        ],
        [
          "0x1.21374bc6a7e62p+2",
          "0x1.215810624dc97p+2"
        ],
        [
          "0x1.215810624dc97p+2",
          "0x1.2178d4fdf3accp+2"
        ],
        [
          "0x1.2178d4fdf3accp+2",
          "0x1.2199999999901p+2"
        ],
        [
          "0x1.2199999999901p+2",
          "0x1.21ba5e353f736p+2"
        ],
        [
          "0x1.21ba5e353f736p+2",
          "0x1.21db22d0e556bp+2"
        ],
        [
          "0x1.21db22d0e556bp+2",
          "0x1.21fbe76c8b3a0p+2"
        ],
        [
          "0x1.21fbe76c8b3a0p+2",
          "0x1.221cac08311d5p+2"
        ],
        [
          "0x1.221cac08311d5p+2",
          "0x1.223d70a3d700ap+2"
        ],
        [
          "0x1.223d70a3d700ap+2",
          "0x1.225e353f7ce3fp+2"
        ],
        [
          "0x1.225e353f7ce3fp+2",
          "0x1.227ef9db22c74p+2"
        ],
        [
          "0x1.227ef9db22c74p+2",
          "0x1.229fbe76c8aa9p+2"
        ],
        [
          "0x1.229fbe76c8aa9p+2",
          "0x1.22c083126e8dep+2"
        ],
        [
          "0x1.22c083126e8dep+2",
          "0x1.22e147ae14713p+2"
        ],
        [
          "0x1.22e147ae14713p+2",
          "0x1.23020c49ba548p+2"
        ],
        [
          "0x1.23020c49ba548p+2",
          "0x1.2322d0e56037dp+2"
        ],
        [
          "0x1.2322d0e56037dp+2",
          "0x1.23439581061b2p+2"
        ],
        [
          "0x1.23439581061b2p+2",
          "0x1.23645a1cabfe7p+2"
        ],
        [
          "0x1.23645a1cabfe7p+2",
          "0x1.23851eb851e1cp+2"
        ],
        [
          "0x1.23851eb851e1cp+2",
          "0x1.23a5e353f7c51p+2"
        ],
        [
          "0x1.23a5e353f7c51p+2",
          "0x1.23c6a7ef9da86p+2"
        ],
        [
          "0x1.23c6a7ef9da86p+2",
          "0x1.23e76c8b438bbp+2"
        ],
        [
          "0x1.23e76c8b438bbp+2",
          "0x1.24083126e96f0p+2"
        ],
        [
          "0x1.24083126e96f0p+2",
          "0x1.2428f5c28f525p+2"
        ],
        [
          "0x1.2428f5c28f525p+2",
          "0x1.2449ba5e3535ap+2"
        ],
        [
          "0x1.2449ba5e3535ap+2",
          "0x1.246a7ef9db18fp+2"
        ],
        [
          "0x1.246a7ef9db18fp+2",
          "0x1.248b439580fc4p+2"
        ],
        [
          "0x1.248b439580fc4p+2",
          "0x1.24ac083126df9p+2"
        ],
        [
          "0x1.24ac083126df9p+2",
          "0x1.24ccccccccc2ep+2"
        ],
        [
          "0x1.24ccccccccc2ep+2",
          "0x1.24ed916872a63p+2"
        ],
        [
          "0x1.24ed916872a63p+2",
          "0x1.250e560418898p+2"
        ],
        [
          "0x1.250e560418898p+2",
          "0x1.252f1a9fbe6cdp+2"
        ],
        [
          "0x1.252f1a9fbe6cdp+2",
          "0x1.254fdf3b64502p+2"
        ],
        [
          "0x1.254fdf3b64502p+2",
          "0x1.2570a3d70a337p+2"
        ],
        [
          "0x1.2570a3d70a337p+2",
          "0x1.25916872b016cp+2"
        ],
        [
          "0x1.25916872b016cp+2",
          "0x1.25b22d0e55fa1p+2"
        ],
        [
          "0x1.25b22d0e55fa1p+2",
          "0x1.25d2f1a9fbdd6p+2"
        ],
        [
          "0x1.25d2f1a9fbdd6p+2",
          "0x1.25f3b645a1c0bp+2"
        ],
        [
          "0x1.25f3b645a1c0bp+2",
          "0x1.26147ae147a40p+2"
        ],
        [
          "0x1.26147ae147a40p+2",
          "0x1.26353f7ced875p+2"
        ],
        [
          "0x1.26353f7ced875p+2",
          "0x1.26560418936aap+2"
        ],
        [
          "0x1.26560418936aap+2",
          "0x1.2676c8b4394dfp+2"
        ],
        [
          "0x1.2676c8b4394dfp+2",
          "0x1.26978d4fdf314p+2"
        ],
        [
          "0x1.26978d4fdf314p+2",
          "0x1.26b851eb85149p+2"
        ],
        [
          "0x1.26b851eb85149p+2",
          "0x1.26d916872af7ep+2"
        ],
        [
          "0x1.26d916872af7ep+2",
          "0x1.26f9db22d0db3p+2"
        ],
        [
          "0x1.26f9db22d0db3p+2",
          "0x1.271a9fbe76be8p+2"
        ],
        [
          "0x1.271a9fbe76be8p+2",
          "0x1.273b645a1ca1dp+2"
        ],
        [
          "0x1.273b645a1ca1dp+2",
          "0x1.275c28f5c2852p+2"
        ],
        [
          "0x1.275c28f5c2852p+2",
          "0x1.277ced9168687p+2"
        ],
        [
          "0x1.277ced9168687p+2",
          "0x1.279db22d0e4bcp+2"
        ],
        [
          "0x1.279db22d0e4bcp+2",
          "0x1.27be76c8b42f1p+2"
        ],
        [
          "0x1.27be76c8b42f1p+2",
          "0x1.27df3b645a126p+2"
        ],
        [
          "0x1.27df3b645a126p+2",
          "0x1.27fffffffff5bp+2"
        ],
        [
          "0x1.27fffffffff5bp+2",
          "0x1.2820c49ba5d90p+2"
        ],
        [
          "0x1.2820c49ba5d90p+2",
          "0x1.284189374bbc5p+2"
        ],
        [
          "0x1.284189374bbc5p+2",
          "0x1.28624dd2f19fap+2"
        ],
        [
          "0x1.28624dd2f19fap+2",
          "0x1.2883126e9782fp+2"
        ],
        [
          "0x1.2883126e9782fp+2",
          "0x1.28a3d70a3d664p+2"
        ],
        [
          "0x1.28a3d70a3d664p+2",
          "0x1.28c49ba5e3499p+2"
        ],
        [
          "0x1.28c49ba5e3499p+2",
          "0x1.28e56041892cep+2"
        ],
        [
          "0x1.28e56041892cep+2",
          "0x1.290624dd2f103p+2"
        ],
        [
          "0x1.290624dd2f103p+2",
          "0x1.2926e978d4f38p+2"
        ],
        [
          "0x1.2926e978d4f38p+2",
          "0x1.2947ae147ad6dp+2"
        ],
        [
          "0x1.2947ae147ad6dp+2",
          "0x1.296872b020ba2p+2"
        ],
        [
          "0x1.296872b020ba2p+2",
          "0x1.2989374bc69d7p+2"
        ],
        [
          "0x1.2989374bc69d7p+2",
          "0x1.29a9fbe76c80cp+2"
        ],
        [
          "0x1.29a9fbe76c80cp+2",
          "0x1.29cac08312641p+2"
        ],
        [
          "0x1.29cac08312641p+2",
          "0x1.29eb851eb8476p+2"
        ],
        [
          "0x1.29eb851eb8476p+2",
          "0x1.2a0c49ba5e2abp+2"
        ],
        [
          "0x1.2a0c49ba5e2abp+2",
          "0x1.2a2d0e56040e0p+2"
        ],
        [
          "0x1.2a2d0e56040e0p+2",
          "0x1.2a4dd2f1a9f15p+2"
        ],
        [
          "0x1.2a4dd2f1a9f15p+2",
          "0x1.2a6e978d4fd4ap+2"
        ],
        [
          "0x1.2a6e978d4fd4ap+2",
          "0x1.2a8f5c28f5b7fp+2"
        ],
        [
          "0x1.2a8f5c28f5b7fp+2",
          "0x1.2ab020c49b9b4p+2"
        ],
        [
          "0x1.2ab020c49b9b4p+2",
          "0x1.2ad0e560417e9p+2"
        ],
        [
          "0x1.2ad0e560417e9p+2",
          "0x1.2af1a9fbe761ep+2"
        ],
        [
          "0x1.2af1a9fbe761ep+2",
          "0x1.2b126e978d453p+2"
        ],
        [
          "0x1.2b126e978d453p+2",
          "0x1.2b33333333288p+2"
        ],
        [
          "0x1.2b33333333288p+2",
          "0x1.2b53f7ced90bdp+2"
        ],
        [
          "0x1.2b53f7ced90bdp+2",
          "0x1.2b74bc6a7eef2p+2"
        ],
        [
          "0x1.2b74bc6a7eef2p+2",
          "0x1.2b95810624d27p+2"
        ],
        [
          "0x1.2b95810624d27p+2",
          "0x1.2bb645a1cab5cp+2"
        ],
        [
          "0x1.2bb645a1cab5cp+2",
          "0x1.2bd70a3d70991p+2"
        ],
        [
          "0x1.2bd70a3d70991p+2",
          "0x1.2bf7ced9167c6p+2"
        ],
        [
          "0x1.2bf7ced9167c6p+2",
          "0x1.2c189374bc5fbp+2"
        ],
        [
          "0x1.2c189374bc5fbp+2",
          "0x1.2c39581062430p+2"
        ],
        [
          "0x1.2c39581062430p+2",
          "0x1.2c5a1cac08265p+2"
        ],
        [
          "0x1.2c5a1cac08265p+2",
          "0x1.2c7ae147ae09ap+2"
        ],
        [
          "0x1.2c7ae147ae09ap+2",
          "0x1.2c9ba5e353ecfp+2"
        ],
        [
          "0x1.2c9ba5e353ecfp+2",
          "0x1.2cbc6a7ef9d04p+2"
        ],
        [
          "0x1.2cbc6a7ef9d04p+2",
          "0x1.2cdd2f1a9fb39p+2"
        ],
        [
          "0x1.2cdd2f1a9fb39p+2",
          "0x1.2cfdf3b64596ep+2"
        ],
        [
          "0x1.2cfdf3b64596ep+2",
          "0x1.2d1eb851eb7a3p+2"
        ],
        [
          "0x1.2d1eb851eb7a3p+2",
          "0x1.2d3f7ced915d8p+2"
        ],
        [
          "0x1.2d3f7ced915d8p+2",
          "0x1.2d6041893740dp+2"
        ],
        [
          "0x1.2d6041893740dp+2",
          "0x1.2d810624dd242p+2"
        ],
        [
          "0x1.2d810624dd242p+2",
          "0x1.2da1cac083077p+2"
        ],
        [
          "0x1.2da1cac083077p+2",
          "0x1.2dc28f5c28eacp+2"
        ],
        [
          "0x1.2dc28f5c28eacp+2",
          "0x1.2de353f7cece1p+2"
        ],
        [
          "0x1.2de353f7cece1p+2",
          "0x1.2e04189374b16p+2"
        ],
        [
          "0x1.2e04189374b16p+2",
          "0x1.2e24dd2f1a94bp+2"
        ],
        [
          "0x1.2e24dd2f1a94bp+2",
          "0x1.2e45a1cac0780p+2"
        ],
        [
          "0x1.2e45a1cac0780p+2",
          "0x1.2e666666665b5p+2"
        ],
        [
          "0x1.2e666666665b5p+2",
          "0x1.2e872b020c3eap+2"
        ],
        [
          "0x1.2e872b020c3eap+2",
          "0x1.2ea7ef9db221fp+2"
        ],
        [
          "0x1.2ea7ef9db221fp+2",
          "0x1.2ec8b43958054p+2"
        ],
        [
          "0x1.2ec8b43958054p+2",
          "0x1.2ee978d4fde89p+2"
        ],
        [
          "0x1.2ee978d4fde89p+2",
          "0x1.2f0a3d70a3cbep+2"
        ],
        [
          "0x1.2f0a3d70a3cbep+2",
          "0x1.2f2b020c49af3p+2"
        ],
        [
          "0x1.2f2b020c49af3p+2",
          "0x1.2f4bc6a7ef928p+2"
        ],
        [
          "0x1.2f4bc6a7ef928p+2",
          "0x1.2f6c8b439575dp+2"
        ],
        [
          "0x1.2f6c8b439575dp+2",
          "0x1.2f8d4fdf3b592p+2"
        ],
        [
          "0x1.2f8d4fdf3b592p+2",
          "0x1.2fae147ae13c7p+2"
        ],
        [
          "0x1.2fae147ae13c7p+2",
          "0x1.2fced916871fcp+2"
        ],
        [
          "0x1.2fced916871fcp+2",
          "0x1.2fef9db22d031p+2"
        ],
        [
          "0x1.2fef9db22d031p+2",
          "0x1.3010624dd2e66p+2"
        ],
        [
          "0x1.3010624dd2e66p+2",
          "0x1.303126e978c9bp+2"
        ],
        [
          "0x1.303126e978c9bp+2",
          "0x1.3051eb851ead0p+2"
        ],
        [
          "0x1.3051eb851ead0p+2",
          "0x1.3072b020c4905p+2"
        ],
        [
          "0x1.3072b020c4905p+2",
          "0x1.309374bc6a73ap+2"
        ],
        [
          "0x1.309374bc6a73ap+2",
          "0x1.30b439581056fp+2"
        ],
        [
          "0x1.30b439581056fp+2",
          "0x1.30d4fdf3b63a4p+2"
        ],
        [
          "0x1.30d4fdf3b63a4p+2",
          "0x1.30f5c28f5c1d9p+2"
        ],
        [
          "0x1.30f5c28f5c1d9p+2",
          "0x1.3116872b0200ep+2"
        ],
        [
          "0x1.3116872b0200ep+2",
          "0x1.31374bc6a7e43p+2"
        ],
        [
          "0x1.31374bc6a7e43p+2",
          "0x1.315810624dc78p+2"
        ],
        [
          "0x1.315810624dc78p+2",
          "0x1.3178d4fdf3aadp+2"
        ],
        [
          "0x1.3178d4fdf3aadp+2",
          "0x1.31999999998e2p+2"
        ],
        [
          "0x1.31999999998e2p+2",
          "0x1.31ba5e353f717p+2"
        ],
        [
          "0x1.31ba5e353f717p+2",
          "0x1.31db22d0e554cp+2"
        ],
        [
          "0x1.31db22d0e554cp+2",
          "0x1.31fbe76c8b381p+2"
        ],
        [
          "0x1.31fbe76c8b381p+2",
          "0x1.321cac08311b6p+2"
        ],
        [
          "0x1.321cac08311b6p+2",
          "0x1.323d70a3d6febp+2"
        ],
        [
          "0x1.323d70a3d6febp+2",
          "0x1.325e353f7ce20p+2"
        ],
        [
          "0x1.325e353f7ce20p+2",
          "0x1.327ef9db22c55p+2"
        ],
        [
          "0x1.327ef9db22c55p+2",
          "0x1.329fbe76c8a8ap+2"
        ],
        [
          "0x1.329fbe76c8a8ap+2",
          "0x1.32c083126e8bfp+2"
        ],
        [
          "0x1.32c083126e8bfp+2",
          "0x1.32e147ae146f4p+2"
        ],
        [
          "0x1.32e147ae146f4p+2",
          "0x1.33020c49ba529p+2"
        ],
        [
          "0x1.33020c49ba529p+2",
          "0x1.3322d0e56035ep+2"
        ],
        [
          "0x1.3322d0e56035ep+2",
          "0x1.3343958106193p+2"
        ],
        [
          "0x1.3343958106193p+2",
          "0x1.33645a1cabfc8p+2"
        ],
        [
          "0x1.33645a1cabfc8p+2",
          "0x1.33851eb851dfdp+2"
        ],
        [
          "0x1.33851eb851dfdp+2",
          "0x1.33a5e353f7c32p+2"
        ],
        [
          "0x1.33a5e353f7c32p+2",
          "0x1.33c6a7ef9da67p+2"
        ],
        [
          "0x1.33c6a7ef9da67p+2",
          "0x1.33e76c8b4389cp+2"
        ],
        [
          "0x1.33e76c8b4389cp+2",
          "0x1.34083126e96d1p+2"
        ],
        [
          "0x1.34083126e96d1p+2",
          "0x1.3428f5c28f506p+2"
        ],
        [
          "0x1.3428f5c28f506p+2",
          "0x1.3449ba5e3533bp+2"
        ],
        [
          "0x1.3449ba5e3533bp+2",
          "0x1.346a7ef9db170p+2"
        ],
        [
          "0x1.346a7ef9db170p+2",
          "0x1.348b439580fa5p+2"
        ],
        [
          "0x1.348b439580fa5p+2",
          "0x1.34ac083126ddap+2"
        ],
        [
          "0x1.34ac083126ddap+2",
          "0x1.34ccccccccc0fp+2"
        ],
        [
          "0x1.34ccccccccc0fp+2",
          "0x1.34ed916872a44p+2"
        ],
        [
          "0x1.34ed916872a44p+2",
          "0x1.350e560418879p+2"
        ],
        [
          "0x1.350e560418879p+2",
          "0x1.352f1a9fbe6aep+2"
        ],
        [
          "0x1.352f1a9fbe6aep+2",
          "0x1.354fdf3b644e3p+2"
        ],
        [
          "0x1.354fdf3b644e3p+2",
          "0x1.3570a3d70a318p+2"
        ],
        [
          "0x1.3570a3d70a318p+2",
          "0x1.35916872b014dp+2"
        ],
        [
          "0x1.35916872b014dp+2",
          "0x1.35b22d0e55f82p+2"
        ],
        [
          "0x1.35b22d0e55f82p+2",
          "0x1.35d2f1a9fbdb7p+2"
        ],
        [
          "0x1.35d2f1a9fbdb7p+2",
          "0x1.35f3b645a1becp+2"
        ],
        [
          "0x1.35f3b645a1becp+2",
          "0x1.36147ae147a21p+2"
        ],
        [
          "0x1.36147ae147a21p+2",
          "0x1.36353f7ced856p+2"
        ],
        [
          "0x1.36353f7ced856p+2",
          "0x1.365604189368bp+2"
        ],
        [
          "0x1.365604189368bp+2",
          "0x1.3676c8b4394c0p+2"
        ],
        [
          "0x1.3676c8b4394c0p+2",
          "0x1.36978d4fdf2f5p+2"
        ],
        [
          "0x1.36978d4fdf2f5p+2",
          "0x1.36b851eb8512ap+2"
        ],
        [
          "0x1.36b851eb8512ap+2",
          "0x1.36d916872af5fp+2"
        ],
        [
          "0x1.36d916872af5fp+2",
          "0x1.36f9db22d0d94p+2"
        ],
        [
          "0x1.36f9db22d0d94p+2",
          "0x1.371a9fbe76bc9p+2"
        ],
        [
          "0x1.371a9fbe76bc9p+2",
          "0x1.373b645a1c9fep+2"
        ],
        [
          "0x1.373b645a1c9fep+2",
          "0x1.375c28f5c2833p+2"
        ],
        [
          "0x1.375c28f5c2833p+2",
          "0x1.377ced9168668p+2"
        ],
        [
          "0x1.377ced9168668p+2",
          "0x1.379db22d0e49dp+2"
        ],
        [
          "0x1.379db22d0e49dp+2",
          "0x1.37be76c8b42d2p+2"
        ],
        [
          "0x1.37be76c8b42d2p+2",
          "0x1.37df3b645a107p+2"
        ],
        [
          "0x1.37df3b645a107p+2",
          "0x1.37fffffffff3cp+2"
        ],
        [
          "0x1.37fffffffff3cp+2",
          "0x1.3820c49ba5d71p+2"
        ],
        [
          "0x1.3820c49ba5d71p+2",
          "0x1.384189374bba6p+2"
        ],
        [
          "0x1.384189374bba6p+2",
          "0x1.38624dd2f19dbp+2"
        ],
        [
          "0x1.38624dd2f19dbp+2",
          "0x1.3883126e97810p+2"
        ],
        [
          "0x1.3883126e97810p+2",
          "0x1.38a3d70a3d645p+2"
        ],
        [
          "0x1.38a3d70a3d645p+2",
          "0x1.38c49ba5e347ap+2"
        ],
        [
          "0x1.38c49ba5e347ap+2",
          "0x1.38e56041892afp+2"
        ],
        [
          "0x1.38e56041892afp+2",
          "0x1.390624dd2f0e4p+2"
        ],
        [
          "0x1.390624dd2f0e4p+2",
          "0x1.3926e978d4f19p+2"
        ],
        [
          "0x1.3926e978d4f19p+2",
          "0x1.3947ae147ad4ep+2"
        ],
        [
          "0x1.3947ae147ad4ep+2",
          "0x1.396872b020b83p+2"
        ],
        [
          "0x1.396872b020b83p+2",
          "0x1.3989374bc69b8p+2"
        ],
        [
          "0x1.3989374bc69b8p+2",
          "0x1.39a9fbe76c7edp+2"
        ],
        [
          "0x1.39a9fbe76c7edp+2",
          "0x1.39cac08312622p+2"
        ],
        [
          "0x1.39cac08312622p+2",
          "0x1.39eb851eb8457p+2"
        ],
        [
          "0x1.39eb851eb8457p+2",
          "0x1.3a0c49ba5e28cp+2"
        ],
        [
          "0x1.3a0c49ba5e28cp+2",
          "0x1.3a2d0e56040c1p+2"
        ],
        [
          "0x1.3a2d0e56040c1p+2",
          "0x1.3a4dd2f1a9ef6p+2"
        ],
        [
          "0x1.3a4dd2f1a9ef6p+2",
          "0x1.3a6e978d4fd2bp+2"
        ],
        [
          "0x1.3a6e978d4fd2bp+2",
          "0x1.3a8f5c28f5b60p+2"
        ],
        [
          "0x1.3a8f5c28f5b60p+2",
          "0x1.3ab020c49b995p+2"
        ],
        [
          "0x1.3ab020c49b995p+2",
          "0x1.3ad0e560417cap+2"
        ],
        [
          "0x1.3ad0e560417cap+2",
          "0x1.3af1a9fbe75ffp+2"
        ],
        [
          "0x1.3af1a9fbe75ffp+2",
          "0x1.3b126e978d434p+2"
        ],
        [
          "0x1.3b126e978d434p+2",
          "0x1.3b33333333269p+2"
        ],
        [
          "0x1.3b33333333269p+2",
          "0x1.3b53f7ced909ep+2"
        ],
        [
          "0x1.3b53f7ced909ep+2",
          "0x1.3b74bc6a7eed3p+2"
        ],
        [
          "0x1.3b74bc6a7eed3p+2",
          "0x1.3b95810624d08p+2"
        ],
        [
          "0x1.3b95810624d08p+2",
          "0x1.3bb645a1cab3dp+2"
        ],
        [
          "0x1.3bb645a1cab3dp+2",
          "0x1.3bd70a3d70972p+2"
        ],
        [
          "0x1.3bd70a3d70972p+2",
          "0x1.3bf7ced9167a7p+2"
        ],
        [
          "0x1.3bf7ced9167a7p+2",
          "0x1.3c189374bc5dcp+2"
        ],
        [
          "0x1.3c189374bc5dcp+2",
          "0x1.3c39581062411p+2"
        ],
        [
          "0x1.3c39581062411p+2",
          "0x1.3c5a1cac08246p+2"
        ],
        [
          "0x1.3c5a1cac08246p+2",
          "0x1.3c7ae147ae07bp+2"
        ],
        [
          "0x1.3c7ae147ae07bp+2",
          "0x1.3c9ba5e353eb0p+2"
        ],
        [
          "0x1.3c9ba5e353eb0p+2",
          "0x1.3cbc6a7ef9ce5p+2"
        ],
        [
          "0x1.3cbc6a7ef9ce5p+2",
          "0x1.3cdd2f1a9fb1ap+2"
        ],
        [
          "0x1.3cdd2f1a9fb1ap+2",
          "0x1.3cfdf3b64594fp+2"
        ],
        [
          "0x1.3cfdf3b64594fp+2",
          "0x1.3d1eb851eb784p+2"
        ],
        [
          "0x1.3d1eb851eb784p+2",
          "0x1.3d3f7ced915b9p+2"
        ],
        [
          "0x1.3d3f7ced915b9p+2",
          "0x1.3d604189373eep+2"
        ],
        [
          "0x1.3d604189373eep+2",
          "0x1.3d810624dd223p+2"
        ],
        [
          "0x1.3d810624dd223p+2",
          "0x1.3da1cac083058p+2"
        ],
        [
          "0x1.3da1cac083058p+2",
          "0x1.3dc28f5c28e8dp+2"
        ],
        [
          "0x1.3dc28f5c28e8dp+2",
          "0x1.3de353f7cecc2p+2"
        ],
        [
          "0x1.3de353f7cecc2p+2",
          "0x1.3e04189374af7p+2"
        ],
        [
          "0x1.3e04189374af7p+2",
          "0x1.3e24dd2f1a92cp+2"
        ],
        [
          "0x1.3e24dd2f1a92cp+2",
          "0x1.3e45a1cac0761p+2"
        ],
        [
          "0x1.3e45a1cac0761p+2",
          "0x1.3e66666666596p+2"
        ],
        [
          "0x1.3e66666666596p+2",
          "0x1.3e872b020c3cbp+2"
        ],
        [
          "0x1.3e872b020c3cbp+2",
          "0x1.3ea7ef9db2200p+2"
        ],
        [
          "0x1.3ea7ef9db2200p+2",
          "0x1.3ec8b43958035p+2"
        ],
        [
          "0x1.3ec8b43958035p+2",
          "0x1.3ee978d4fde6ap+2"
        ],
        [
          "0x1.3ee978d4fde6ap+2",
          "0x1.3f0a3d70a3c9fp+2"
        ],
        [
          "0x1.3f0a3d70a3c9fp+2",
          "0x1.3f2b020c49ad4p+2"
        ],
        [
          "0x1.3f2b020c49ad4p+2",
          "0x1.3f4bc6a7ef909p+2"
        ],
        [
          "0x1.3f4bc6a7ef909p+2",
          "0x1.3f6c8b439573ep+2"
        ],
        [
          "0x1.3f6c8b439573ep+2",
          "0x1.3f8d4fdf3b573p+2"
        ],
        [
          "0x1.3f8d4fdf3b573p+2",
          "0x1.3fae147ae13a8p+2"
        ],
        [
          "0x1.3fae147ae13a8p+2",
          "0x1.3fced916871ddp+2"
        ],
        [
          "0x1.3fced916871ddp+2",
          "0x1.3fef9db22d012p+2"
        ],
        [
          "0x1.3fef9db22d012p+2",
          "0x1.4000000000000p+2"
        ]
      ]
    },
    {
      "filename": "v2_contact_5_5.5.jsonl",
      "kind": "contact",
      "region_hex": [
        "0x1.4000000000000p+2",
        "0x1.6000000000000p+2"
      ],
      "cells_hex": [
        [
          "0x1.4000000000000p+2",
          "0x1.4010624dd2f1bp+2"
        ],
        [
          "0x1.4010624dd2f1bp+2",
          "0x1.4020c49ba5e36p+2"
        ],
        [
          "0x1.4020c49ba5e36p+2",
          "0x1.403126e978d51p+2"
        ],
        [
          "0x1.403126e978d51p+2",
          "0x1.404189374bc6cp+2"
        ],
        [
          "0x1.404189374bc6cp+2",
          "0x1.4051eb851eb87p+2"
        ],
        [
          "0x1.4051eb851eb87p+2",
          "0x1.40624dd2f1aa2p+2"
        ],
        [
          "0x1.40624dd2f1aa2p+2",
          "0x1.4072b020c49bdp+2"
        ],
        [
          "0x1.4072b020c49bdp+2",
          "0x1.4083126e978d8p+2"
        ],
        [
          "0x1.4083126e978d8p+2",
          "0x1.409374bc6a7f3p+2"
        ],
        [
          "0x1.409374bc6a7f3p+2",
          "0x1.40a3d70a3d70ep+2"
        ],
        [
          "0x1.40a3d70a3d70ep+2",
          "0x1.40b4395810629p+2"
        ],
        [
          "0x1.40b4395810629p+2",
          "0x1.40c49ba5e3544p+2"
        ],
        [
          "0x1.40c49ba5e3544p+2",
          "0x1.40d4fdf3b645fp+2"
        ],
        [
          "0x1.40d4fdf3b645fp+2",
          "0x1.40e560418937ap+2"
        ],
        [
          "0x1.40e560418937ap+2",
          "0x1.40f5c28f5c295p+2"
        ],
        [
          "0x1.40f5c28f5c295p+2",
          "0x1.410624dd2f1b0p+2"
        ],
        [
          "0x1.410624dd2f1b0p+2",
          "0x1.4116872b020cbp+2"
        ],
        [
          "0x1.4116872b020cbp+2",
          "0x1.4126e978d4fe6p+2"
        ],
        [
          "0x1.4126e978d4fe6p+2",
          "0x1.41374bc6a7f01p+2"
        ],
        [
          "0x1.41374bc6a7f01p+2",
          "0x1.4147ae147ae1cp+2"
        ],
        [
          "0x1.4147ae147ae1cp+2",
          "0x1.415810624dd37p+2"
        ],
        [
          "0x1.415810624dd37p+2",
          "0x1.416872b020c52p+2"
        ],
        [
          "0x1.416872b020c52p+2",
          "0x1.4178d4fdf3b6dp+2"
        ],
        [
          "0x1.4178d4fdf3b6dp+2",
          "0x1.4189374bc6a88p+2"
        ],
        [
          "0x1.4189374bc6a88p+2",
          "0x1.41999999999a3p+2"
        ],
        [
          "0x1.41999999999a3p+2",
          "0x1.41a9fbe76c8bep+2"
        ],
        [
          "0x1.41a9fbe76c8bep+2",
          "0x1.41ba5e353f7d9p+2"
        ],
        [
          "0x1.41ba5e353f7d9p+2",
          "0x1.41cac083126f4p+2"
        ],
        [
          "0x1.41cac083126f4p+2",
          "0x1.41db22d0e560fp+2"
        ],
        [
          "0x1.41db22d0e560fp+2",
          "0x1.41eb851eb852ap+2"
        ],
        [
          "0x1.41eb851eb852ap+2",
          "0x1.41fbe76c8b445p+2"
        ],
        [
          "0x1.41fbe76c8b445p+2",
          "0x1.420c49ba5e360p+2"
        ],
        [
          "0x1.420c49ba5e360p+2",
          "0x1.421cac083127bp+2"
        ],
        [
          "0x1.421cac083127bp+2",
          "0x1.422d0e5604196p+2"
        ],
        [
          "0x1.422d0e5604196p+2",
          "0x1.423d70a3d70b1p+2"
        ],
        [
          "0x1.423d70a3d70b1p+2",
          "0x1.424dd2f1a9fccp+2"
        ],
        [
          "0x1.424dd2f1a9fccp+2",
          "0x1.425e353f7cee7p+2"
        ],
        [
          "0x1.425e353f7cee7p+2",
          "0x1.426e978d4fe02p+2"
        ],
        [
          "0x1.426e978d4fe02p+2",
          "0x1.427ef9db22d1dp+2"
        ],
        [
          "0x1.427ef9db22d1dp+2",
          "0x1.428f5c28f5c38p+2"
        ],
        [
          "0x1.428f5c28f5c38p+2",
          "0x1.429fbe76c8b53p+2"
        ],
        [
          "0x1.429fbe76c8b53p+2",
          "0x1.42b020c49ba6ep+2"
        ],
        [
          "0x1.42b020c49ba6ep+2",
          "0x1.42c083126e989p+2"
        ],
        [
          "0x1.42c083126e989p+2",
          "0x1.42d0e560418a4p+2"
        ],
        [
          "0x1.42d0e560418a4p+2",
          "0x1.42e147ae147bfp+2"
        ],
        [
          "0x1.42e147ae147bfp+2",
          "0x1.42f1a9fbe76dap+2"
        ],
        [
          "0x1.42f1a9fbe76dap+2",
          "0x1.43020c49ba5f5p+2"
        ],
        [
          "0x1.43020c49ba5f5p+2",
          "0x1.43126e978d510p+2"
        ],
        [
          "0x1.43126e978d510p+2",
          "0x1.4322d0e56042bp+2"
        ],
        [
          "0x1.4322d0e56042bp+2",
          "0x1.4333333333346p+2"
        ],
        [
          "0x1.4333333333346p+2",
          "0x1.4343958106261p+2"
        ],
        [
          "0x1.4343958106261p+2",
          "0x1.4353f7ced917cp+2"
        ],
        [
          "0x1.4353f7ced917cp+2",
          "0x1.43645a1cac097p+2"
        ],
        [
          "0x1.43645a1cac097p+2",
          "0x1.4374bc6a7efb2p+2"
        ],
        [
          "0x1.4374bc6a7efb2p+2",
          "0x1.43851eb851ecdp+2"
        ],
        [
          "0x1.43851eb851ecdp+2",
          "0x1.4395810624de8p+2"
        ],
        [
          "0x1.4395810624de8p+2",
          "0x1.43a5e353f7d03p+2"
        ],
        [
          "0x1.43a5e353f7d03p+2",
          "0x1.43b645a1cac1ep+2"
        ],
        [
          "0x1.43b645a1cac1ep+2",
          "0x1.43c6a7ef9db39p+2"
        ],
        [
          "0x1.43c6a7ef9db39p+2",
          "0x1.43d70a3d70a54p+2"
        ],
        [
          "0x1.43d70a3d70a54p+2",
          "0x1.43e76c8b4396fp+2"
        ],
        [
          "0x1.43e76c8b4396fp+2",
          "0x1.43f7ced91688ap+2"
        ],
        [
          "0x1.43f7ced91688ap+2",
          "0x1.44083126e97a5p+2"
        ],
        [
          "0x1.44083126e97a5p+2",
          "0x1.44189374bc6c0p+2"
        ],
        [
          "0x1.44189374bc6c0p+2",
          "0x1.4428f5c28f5dbp+2"
        ],
        [
          "0x1.4428f5c28f5dbp+2",
          "0x1.44395810624f6p+2"
        ],
        [
          "0x1.44395810624f6p+2",
          "0x1.4449ba5e35411p+2"
        ],
        [
          "0x1.4449ba5e35411p+2",
          "0x1.445a1cac0832cp+2"
        ],
        [
          "0x1.445a1cac0832cp+2",
          "0x1.446a7ef9db247p+2"
        ],
        [
          "0x1.446a7ef9db247p+2",
          "0x1.447ae147ae162p+2"
        ],
        [
          "0x1.447ae147ae162p+2",
          "0x1.448b43958107dp+2"
        ],
        [
          "0x1.448b43958107dp+2",
          "0x1.449ba5e353f98p+2"
        ],
        [
          "0x1.449ba5e353f98p+2",
          "0x1.44ac083126eb3p+2"
        ],
        [
          "0x1.44ac083126eb3p+2",
          "0x1.44bc6a7ef9dcep+2"
        ],
        [
          "0x1.44bc6a7ef9dcep+2",
          "0x1.44ccccccccce9p+2"
        ],
        [
          "0x1.44ccccccccce9p+2",
          "0x1.44dd2f1a9fc04p+2"
        ],
        [
          "0x1.44dd2f1a9fc04p+2",
          "0x1.44ed916872b1fp+2"
        ],
        [
          "0x1.44ed916872b1fp+2",
          "0x1.44fdf3b645a3ap+2"
        ],
        [
          "0x1.44fdf3b645a3ap+2",
          "0x1.450e560418955p+2"
        ],
        [
          "0x1.450e560418955p+2",
          "0x1.451eb851eb870p+2"
        ],
        [
          "0x1.451eb851eb870p+2",
          "0x1.452f1a9fbe78bp+2"
        ],
        [
          "0x1.452f1a9fbe78bp+2",
          "0x1.453f7ced916a6p+2"
        ],
        [
          "0x1.453f7ced916a6p+2",
          "0x1.454fdf3b645c1p+2"
        ],
        [
          "0x1.454fdf3b645c1p+2",
          "0x1.45604189374dcp+2"
        ],
        [
          "0x1.45604189374dcp+2",
          "0x1.4570a3d70a3f7p+2"
        ],
        [
          "0x1.4570a3d70a3f7p+2",
          "0x1.45810624dd312p+2"
        ],
        [
          "0x1.45810624dd312p+2",
          "0x1.45916872b022dp+2"
        ],
        [
          "0x1.45916872b022dp+2",
          "0x1.45a1cac083148p+2"
        ],
        [
          "0x1.45a1cac083148p+2",
          "0x1.45b22d0e56063p+2"
        ],
        [
          "0x1.45b22d0e56063p+2",
          "0x1.45c28f5c28f7ep+2"
        ],
        [
          "0x1.45c28f5c28f7ep+2",
          "0x1.45d2f1a9fbe99p+2"
        ],
        [
          "0x1.45d2f1a9fbe99p+2",
          "0x1.45e353f7cedb4p+2"
        ],
        [
          "0x1.45e353f7cedb4p+2",
          "0x1.45f3b645a1ccfp+2"
        ],
        [
          "0x1.45f3b645a1ccfp+2",
          "0x1.4604189374beap+2"
        ],
        [
          "0x1.4604189374beap+2",
          "0x1.46147ae147b05p+2"
        ],
        [
          "0x1.46147ae147b05p+2",
          "0x1.4624dd2f1aa20p+2"
        ],
        [
          "0x1.4624dd2f1aa20p+2",
          "0x1.46353f7ced93bp+2"
        ],
        [
          "0x1.46353f7ced93bp+2",
          "0x1.4645a1cac0856p+2"
        ],
        [
          "0x1.4645a1cac0856p+2",
          "0x1.4656041893771p+2"
        ],
        [
          "0x1.4656041893771p+2",
          "0x1.466666666668cp+2"
        ],
        [
          "0x1.466666666668cp+2",
          "0x1.4676c8b4395a7p+2"
        ],
        [
          "0x1.4676c8b4395a7p+2",
          "0x1.46872b020c4c2p+2"
        ],
        [
          "0x1.46872b020c4c2p+2",
          "0x1.46978d4fdf3ddp+2"
        ],
        [
          "0x1.46978d4fdf3ddp+2",
          "0x1.46a7ef9db22f8p+2"
        ],
        [
          "0x1.46a7ef9db22f8p+2",
          "0x1.46b851eb85213p+2"
        ],
        [
          "0x1.46b851eb85213p+2",
          "0x1.46c8b4395812ep+2"
        ],
        [
          "0x1.46c8b4395812ep+2",
          "0x1.46d916872b049p+2"
        ],
        [
          "0x1.46d916872b049p+2",
          "0x1.46e978d4fdf64p+2"
        ],
        [
          "0x1.46e978d4fdf64p+2",
          "0x1.46f9db22d0e7fp+2"
        ],
        [
          "0x1.46f9db22d0e7fp+2",
          "0x1.470a3d70a3d9ap+2"
        ],
        [
          "0x1.470a3d70a3d9ap+2",
          "0x1.471a9fbe76cb5p+2"
        ],
        [
          "0x1.471a9fbe76cb5p+2",
          "0x1.472b020c49bd0p+2"
        ],
        [
          "0x1.472b020c49bd0p+2",
          "0x1.473b645a1caebp+2"
        ],
        [
          "0x1.473b645a1caebp+2",
          "0x1.474bc6a7efa06p+2"
        ],
        [
          "0x1.474bc6a7efa06p+2",
          "0x1.475c28f5c2921p+2"
        ],
        [
          "0x1.475c28f5c2921p+2",
          "0x1.476c8b439583cp+2"
        ],
        [
          "0x1.476c8b439583cp+2",
          "0x1.477ced9168757p+2"
        ],
        [
          "0x1.477ced9168757p+2",
          "0x1.478d4fdf3b672p+2"
        ],
        [
          "0x1.478d4fdf3b672p+2",
          "0x1.479db22d0e58dp+2"
        ],
        [
          "0x1.479db22d0e58dp+2",
          "0x1.47ae147ae14a8p+2"
        ],
        [
          "0x1.47ae147ae14a8p+2",
          "0x1.47be76c8b43c3p+2"
        ],
        [
          "0x1.47be76c8b43c3p+2",
          "0x1.47ced916872dep+2"
        ],
        [
          "0x1.47ced916872dep+2",
          "0x1.47df3b645a1f9p+2"
        ],
        [
          "0x1.47df3b645a1f9p+2",
          "0x1.47ef9db22d114p+2"
        ],
        [
          "0x1.47ef9db22d114p+2",
          "0x1.480000000002fp+2"
        ],
        [
          "0x1.480000000002fp+2",
          "0x1.4810624dd2f4ap+2"
        ],
        [
          "0x1.4810624dd2f4ap+2",
          "0x1.4820c49ba5e65p+2"
        ],
        [
          "0x1.4820c49ba5e65p+2",
          "0x1.483126e978d80p+2"
        ],
        [
          "0x1.483126e978d80p+2",
          "0x1.484189374bc9bp+2"
        ],
        [
          "0x1.484189374bc9bp+2",
          "0x1.4851eb851ebb6p+2"
        ],
        [
          "0x1.4851eb851ebb6p+2",
          "0x1.48624dd2f1ad1p+2"
        ],
        [
          "0x1.48624dd2f1ad1p+2",
          "0x1.4872b020c49ecp+2"
        ],
        [
          "0x1.4872b020c49ecp+2",
          "0x1.4883126e97907p+2"
        ],
        [
          "0x1.4883126e97907p+2",
          "0x1.489374bc6a822p+2"
        ],
        [
          "0x1.489374bc6a822p+2",
          "0x1.48a3d70a3d73dp+2"
        ],
        [
          "0x1.48a3d70a3d73dp+2",
          "0x1.48b4395810658p+2"
        ],
        [
          "0x1.48b4395810658p+2",
          "0x1.48c49ba5e3573p+2"
        ],
        [
          "0x1.48c49ba5e3573p+2",
          "0x1.48d4fdf3b648ep+2"
        ],
        [
          "0x1.48d4fdf3b648ep+2",
          "0x1.48e56041893a9p+2"
        ],
        [
          "0x1.48e56041893a9p+2",
          "0x1.48f5c28f5c2c4p+2"
        ],
        [
          "0x1.48f5c28f5c2c4p+2",
          "0x1.490624dd2f1dfp+2"
        ],
        [
          "0x1.490624dd2f1dfp+2",
          "0x1.4916872b020fap+2"
        ],
        [
          "0x1.4916872b020fap+2",
          "0x1.4926e978d5015p+2"
        ],
        [
          "0x1.4926e978d5015p+2",
          "0x1.49374bc6a7f30p+2"
        ],
        [
          "0x1.49374bc6a7f30p+2",
          "0x1.4947ae147ae4bp+2"
        ],
        [
          "0x1.4947ae147ae4bp+2",
          "0x1.495810624dd66p+2"
        ],
        [
          "0x1.495810624dd66p+2",
          "0x1.496872b020c81p+2"
        ],
        [
          "0x1.496872b020c81p+2",
          "0x1.4978d4fdf3b9cp+2"
        ],
        [
          "0x1.4978d4fdf3b9cp+2",
          "0x1.4989374bc6ab7p+2"
        ],
        [
          "0x1.4989374bc6ab7p+2",
          "0x1.49999999999d2p+2"
        ],
        [
          "0x1.49999999999d2p+2",
          "0x1.49a9fbe76c8edp+2"
        ],
        [
          "0x1.49a9fbe76c8edp+2",
          "0x1.49ba5e353f808p+2"
        ],
        [
          "0x1.49ba5e353f808p+2",
          "0x1.49cac08312723p+2"
        ],
        [
          "0x1.49cac08312723p+2",
          "0x1.49db22d0e563ep+2"
        ],
        [
          "0x1.49db22d0e563ep+2",
          "0x1.49eb851eb8559p+2"
        ],
        [
          "0x1.49eb851eb8559p+2",
          "0x1.49fbe76c8b474p+2"
        ],
        [
          "0x1.49fbe76c8b474p+2",
          "0x1.4a0c49ba5e38fp+2"
        ],
        [
          "0x1.4a0c49ba5e38fp+2",
          "0x1.4a1cac08312aap+2"
        ],
        [
          "0x1.4a1cac08312aap+2",
          "0x1.4a2d0e56041c5p+2"
        ],
        [
          "0x1.4a2d0e56041c5p+2",
          "0x1.4a3d70a3d70e0p+2"
        ],
        [
          "0x1.4a3d70a3d70e0p+2",
          "0x1.4a4dd2f1a9ffbp+2"
        ],
        [
          "0x1.4a4dd2f1a9ffbp+2",
          "0x1.4a5e353f7cf16p+2"
        ],
        [
          "0x1.4a5e353f7cf16p+2",
          "0x1.4a6e978d4fe31p+2"
        ],
        [
          "0x1.4a6e978d4fe31p+2",
          "0x1.4a7ef9db22d4cp+2"
        ],
        [
          "0x1.4a7ef9db22d4cp+2",
          "0x1.4a8f5c28f5c67p+2"
        ],
        [
          "0x1.4a8f5c28f5c67p+2",
          "0x1.4a9fbe76c8b82p+2"
        ],
        [
          "0x1.4a9fbe76c8b82p+2",
          "0x1.4ab020c49ba9dp+2"
        ],
        [
          "0x1.4ab020c49ba9dp+2",
          "0x1.4ac083126e9b8p+2"
        ],
        [
          "0x1.4ac083126e9b8p+2",
          "0x1.4ad0e560418d3p+2"
        ],
        [
          "0x1.4ad0e560418d3p+2",
          "0x1.4ae147ae147eep+2"
        ],
        [
          "0x1.4ae147ae147eep+2",
          "0x1.4af1a9fbe7709p+2"
        ],
        [
          "0x1.4af1a9fbe7709p+2",
          "0x1.4b020c49ba624p+2"
        ],
        [
          "0x1.4b020c49ba624p+2",
          "0x1.4b126e978d53fp+2"
        ],
        [
          "0x1.4b126e978d53fp+2",
          "0x1.4b22d0e56045ap+2"
        ],
        [
          "0x1.4b22d0e56045ap+2",
          "0x1.4b33333333375p+2"
        ],
        [
          "0x1.4b33333333375p+2",
          "0x1.4b43958106290p+2"
        ],
        [
          "0x1.4b43958106290p+2",
          "0x1.4b53f7ced91abp+2"
        ],
        [
          "0x1.4b53f7ced91abp+2",
          "0x1.4b645a1cac0c6p+2"
        ],
        [
          "0x1.4b645a1cac0c6p+2",
          "0x1.4b74bc6a7efe1p+2"
        ],
        [
          "0x1.4b74bc6a7efe1p+2",
          "0x1.4b851eb851efcp+2"
        ],
        [
          "0x1.4b851eb851efcp+2",
          "0x1.4b95810624e17p+2"
        ],
        [
          "0x1.4b95810624e17p+2",
          "0x1.4ba5e353f7d32p+2"
        ],
        [
          "0x1.4ba5e353f7d32p+2",
          "0x1.4bb645a1cac4dp+2"
        ],
        [
          "0x1.4bb645a1cac4dp+2",
          "0x1.4bc6a7ef9db68p+2"
        ],
        [
          "0x1.4bc6a7ef9db68p+2",
          "0x1.4bd70a3d70a83p+2"
        ],
        [
          "0x1.4bd70a3d70a83p+2",
          "0x1.4be76c8b4399ep+2"
        ],
        [
          "0x1.4be76c8b4399ep+2",
          "0x1.4bf7ced9168b9p+2"
        ],
        [
          "0x1.4bf7ced9168b9p+2",
          "0x1.4c083126e97d4p+2"
        ],
        [
          "0x1.4c083126e97d4p+2",
          "0x1.4c189374bc6efp+2"
        ],
        [
          "0x1.4c189374bc6efp+2",
          "0x1.4c28f5c28f60ap+2"
        ],
        [
          "0x1.4c28f5c28f60ap+2",
          "0x1.4c39581062525p+2"
        ],
        [
          "0x1.4c39581062525p+2",
          "0x1.4c49ba5e35440p+2"
        ],
        [
          "0x1.4c49ba5e35440p+2",
          "0x1.4c5a1cac0835bp+2"
        ],
        [
          "0x1.4c5a1cac0835bp+2",
          "0x1.4c6a7ef9db276p+2"
        ],
        [
          "0x1.4c6a7ef9db276p+2",
          "0x1.4c7ae147ae191p+2"
        ],
        [
          "0x1.4c7ae147ae191p+2",
          "0x1.4c8b4395810acp+2"
        ],
        [
          "0x1.4c8b4395810acp+2",
          "0x1.4c9ba5e353fc7p+2"
        ],
        [
          "0x1.4c9ba5e353fc7p+2",
          "0x1.4cac083126ee2p+2"
        ],
        [
          "0x1.4cac083126ee2p+2",
          "0x1.4cbc6a7ef9dfdp+2"
        ],
        [
          "0x1.4cbc6a7ef9dfdp+2",
          "0x1.4cccccccccd18p+2"
        ],
        [
          "0x1.4cccccccccd18p+2",
          "0x1.4cdd2f1a9fc33p+2"
        ],
        [
          "0x1.4cdd2f1a9fc33p+2",
          "0x1.4ced916872b4ep+2"
        ],
        [
          "0x1.4ced916872b4ep+2",
          "0x1.4cfdf3b645a69p+2"
        ],
        [
          "0x1.4cfdf3b645a69p+2",
          "0x1.4d0e560418984p+2"
        ],
        [
          "0x1.4d0e560418984p+2",
          "0x1.4d1eb851eb89fp+2"
        ],
        [
          "0x1.4d1eb851eb89fp+2",
          "0x1.4d2f1a9fbe7bap+2"
        ],
        [
          "0x1.4d2f1a9fbe7bap+2",
          "0x1.4d3f7ced916d5p+2"
        ],
        [
          "0x1.4d3f7ced916d5p+2",
          "0x1.4d4fdf3b645f0p+2"
        ],
        [
          "0x1.4d4fdf3b645f0p+2",
          "0x1.4d6041893750bp+2"
        ],
        [
          "0x1.4d6041893750bp+2",
          "0x1.4d70a3d70a426p+2"
        ],
        [
          "0x1.4d70a3d70a426p+2",
          "0x1.4d810624dd341p+2"
        ],
        [
          "0x1.4d810624dd341p+2",
          "0x1.4d916872b025cp+2"
        ],
        [
          "0x1.4d916872b025cp+2",
          "0x1.4da1cac083177p+2"
        ],
        [
          "0x1.4da1cac083177p+2",
          "0x1.4db22d0e56092p+2"
        ],
        [
          "0x1.4db22d0e56092p+2",
          "0x1.4dc28f5c28fadp+2"
        ],
        [
          "0x1.4dc28f5c28fadp+2",
          "0x1.4dd2f1a9fbec8p+2"
        ],
        [
          "0x1.4dd2f1a9fbec8p+2",
          "0x1.4de353f7cede3p+2"
        ],
        [
          "0x1.4de353f7cede3p+2",
          "0x1.4df3b645a1cfep+2"
        ],
        [
          "0x1.4df3b645a1cfep+2",
          "0x1.4e04189374c19p+2"
        ],
        [
          "0x1.4e04189374c19p+2",
          "0x1.4e147ae147b34p+2"
        ],
        [
          "0x1.4e147ae147b34p+2",
          "0x1.4e24dd2f1aa4fp+2"
        ],
        [
          "0x1.4e24dd2f1aa4fp+2",
          "0x1.4e353f7ced96ap+2"
        ],
        [
          "0x1.4e353f7ced96ap+2",
          "0x1.4e45a1cac0885p+2"
        ],
        [
          "0x1.4e45a1cac0885p+2",
          "0x1.4e560418937a0p+2"
        ],
        [
          "0x1.4e560418937a0p+2",
          "0x1.4e666666666bbp+2"
        ],
        [
          "0x1.4e666666666bbp+2",
          "0x1.4e76c8b4395d6p+2"
        ],
        [
          "0x1.4e76c8b4395d6p+2",
          "0x1.4e872b020c4f1p+2"
        ],
        [
          "0x1.4e872b020c4f1p+2",
          "0x1.4e978d4fdf40cp+2"
        ],
        [
          "0x1.4e978d4fdf40cp+2",
          "0x1.4ea7ef9db2327p+2"
        ],
        [
          "0x1.4ea7ef9db2327p+2",
          "0x1.4eb851eb85242p+2"
        ],
        [
          "0x1.4eb851eb85242p+2",
          "0x1.4ec8b4395815dp+2"
        ],
        [
          "0x1.4ec8b4395815dp+2",
          "0x1.4ed916872b078p+2"
        ],
        [
          "0x1.4ed916872b078p+2",
          "0x1.4ee978d4fdf93p+2"
        ],
        [
          "0x1.4ee978d4fdf93p+2",
          "0x1.4ef9db22d0eaep+2"
        ],
        [
          "0x1.4ef9db22d0eaep+2",
          "0x1.4f0a3d70a3dc9p+2"
        ],
        [
          "0x1.4f0a3d70a3dc9p+2",
          "0x1.4f1a9fbe76ce4p+2"
        ],
        [
          "0x1.4f1a9fbe76ce4p+2",
          "0x1.4f2b020c49bffp+2"
        ],
        [
          "0x1.4f2b020c49bffp+2",
          "0x1.4f3b645a1cb1ap+2"
        ],
        [
          "0x1.4f3b645a1cb1ap+2",
          "0x1.4f4bc6a7efa35p+2"
        ],
        [
          "0x1.4f4bc6a7efa35p+2",
          "0x1.4f5c28f5c2950p+2"
        ],
        [
          "0x1.4f5c28f5c2950p+2",
          "0x1.4f6c8b439586bp+2"
        ],
        [
          "0x1.4f6c8b439586bp+2",
          "0x1.4f7ced9168786p+2"
        ],
        [
          "0x1.4f7ced9168786p+2",
          "0x1.4f8d4fdf3b6a1p+2"
        ],
        [
          "0x1.4f8d4fdf3b6a1p+2",
          "0x1.4f9db22d0e5bcp+2"
        ],
        [
          "0x1.4f9db22d0e5bcp+2",
          "0x1.4fae147ae14d7p+2"
        ],
        [
          "0x1.4fae147ae14d7p+2",
          "0x1.4fbe76c8b43f2p+2"
        ],
        [
          "0x1.4fbe76c8b43f2p+2",
          "0x1.4fced9168730dp+2"
        ],
        [
          "0x1.4fced9168730dp+2",
          "0x1.4fdf3b645a228p+2"
        ],
        [
          "0x1.4fdf3b645a228p+2",
          "0x1.4fef9db22d143p+2"
        ],
        [
          "0x1.4fef9db22d143p+2",
          "0x1.500000000005ep+2"
        ],
        [
          "0x1.500000000005ep+2",
          "0x1.5010624dd2f79p+2"
        ],
        [
          "0x1.5010624dd2f79p+2",
          "0x1.5020c49ba5e94p+2"
        ],
        [
          "0x1.5020c49ba5e94p+2",
          "0x1.503126e978dafp+2"
        ],
        [
          "0x1.503126e978dafp+2",
          "0x1.504189374bccap+2"
        ],
        [
          "0x1.504189374bccap+2",
          "0x1.5051eb851ebe5p+2"
        ],
        [
          "0x1.5051eb851ebe5p+2",
          "0x1.50624dd2f1b00p+2"
        ],
        [
          "0x1.50624dd2f1b00p+2",
          "0x1.5072b020c4a1bp+2"
        ],
        [
          "0x1.5072b020c4a1bp+2",
          "0x1.5083126e97936p+2"
        ],
        [
          "0x1.5083126e97936p+2",
          "0x1.509374bc6a851p+2"
        ],
        [
          "0x1.509374bc6a851p+2",
          "0x1.50a3d70a3d76cp+2"
        ],
        [
          "0x1.50a3d70a3d76cp+2",
          "0x1.50b4395810687p+2"
        ],
        [
          "0x1.50b4395810687p+2",
          "0x1.50c49ba5e35a2p+2"
        ],
        [
          "0x1.50c49ba5e35a2p+2",
          "0x1.50d4fdf3b64bdp+2"
        ],
        [
          "0x1.50d4fdf3b64bdp+2",
          "0x1.50e56041893d8p+2"
        ],
        [
          "0x1.50e56041893d8p+2",
          "0x1.50f5c28f5c2f3p+2"
        ],
        [
          "0x1.50f5c28f5c2f3p+2",
          "0x1.510624dd2f20ep+2"
        ],
        [
          "0x1.510624dd2f20ep+2",
          "0x1.5116872b02129p+2"
        ],
        [
          "0x1.5116872b02129p+2",
          "0x1.5126e978d5044p+2"
        ],
        [
          "0x1.5126e978d5044p+2",
          "0x1.51374bc6a7f5fp+2"
        ],
        [
          "0x1.51374bc6a7f5fp+2",
          "0x1.5147ae147ae7ap+2"
        ],
        [
          "0x1.5147ae147ae7ap+2",
          "0x1.515810624dd95p+2"
        ],
        [
          "0x1.515810624dd95p+2",
          "0x1.516872b020cb0p+2"
        ],
        [
          "0x1.516872b020cb0p+2",
          "0x1.5178d4fdf3bcbp+2"
        ],
        [
          "0x1.5178d4fdf3bcbp+2",
          "0x1.5189374bc6ae6p+2"
        ],
        [
          "0x1.5189374bc6ae6p+2",
          "0x1.5199999999a01p+2"
        ],
        [
          "0x1.5199999999a01p+2",
          "0x1.51a9fbe76c91cp+2"
        ],
        [
          "0x1.51a9fbe76c91cp+2",
          "0x1.51ba5e353f837p+2"
        ],
        [
          "0x1.51ba5e353f837p+2",
          "0x1.51cac08312752p+2"
        ],
        [
          "0x1.51cac08312752p+2",
          "0x1.51db22d0e566dp+2"
        ],
        [
          "0x1.51db22d0e566dp+2",
          "0x1.51eb851eb8588p+2"
        ],
        [
          "0x1.51eb851eb8588p+2",
          "0x1.51fbe76c8b4a3p+2"
        ],
        [
          "0x1.51fbe76c8b4a3p+2",
          "0x1.520c49ba5e3bep+2"
        ],
        [
          "0x1.520c49ba5e3bep+2",
          "0x1.521cac08312d9p+2"
        ],
        [
          "0x1.521cac08312d9p+2",
          "0x1.522d0e56041f4p+2"
        ],
        [
          "0x1.522d0e56041f4p+2",
          "0x1.523d70a3d710fp+2"
        ],
        [
          "0x1.523d70a3d710fp+2",
          "0x1.524dd2f1aa02ap+2"
        ],
        [
          "0x1.524dd2f1aa02ap+2",
          "0x1.525e353f7cf45p+2"
        ],
        [
          "0x1.525e353f7cf45p+2",
          "0x1.526e978d4fe60p+2"
        ],
        [
          "0x1.526e978d4fe60p+2",
          "0x1.527ef9db22d7bp+2"
        ],
        [
          "0x1.527ef9db22d7bp+2",
          "0x1.528f5c28f5c96p+2"
        ],
        [
          "0x1.528f5c28f5c96p+2",
          "0x1.529fbe76c8bb1p+2"
        ],
        [
          "0x1.529fbe76c8bb1p+2",
          "0x1.52b020c49baccp+2"
        ],
        [
          "0x1.52b020c49baccp+2",
          "0x1.52c083126e9e7p+2"
        ],
        [
          "0x1.52c083126e9e7p+2",
          "0x1.52d0e56041902p+2"
        ],
        [
          "0x1.52d0e56041902p+2",
          "0x1.52e147ae1481dp+2"
        ],
        [
          "0x1.52e147ae1481dp+2",
          "0x1.52f1a9fbe7738p+2"
        ],
        [
          "0x1.52f1a9fbe7738p+2",
          "0x1.53020c49ba653p+2"
        ],
        [
          "0x1.53020c49ba653p+2",
          "0x1.53126e978d56ep+2"
        ],
        [
          "0x1.53126e978d56ep+2",
          "0x1.5322d0e560489p+2"
        ],
        [
          "0x1.5322d0e560489p+2",
          "0x1.53333333333a4p+2"
        ],
        [
          "0x1.53333333333a4p+2",
          "0x1.53439581062bfp+2"
        ],
        [
          "0x1.53439581062bfp+2",
          "0x1.5353f7ced91dap+2"
        ],
        [
          "0x1.5353f7ced91dap+2",
          "0x1.53645a1cac0f5p+2"
        ],
        [
          "0x1.53645a1cac0f5p+2",
          "0x1.5374bc6a7f010p+2"
        ],
        [
          "0x1.5374bc6a7f010p+2",
          "0x1.53851eb851f2bp+2"
        ],
        [
          "0x1.53851eb851f2bp+2",
          "0x1.5395810624e46p+2"
        ],
        [
          "0x1.5395810624e46p+2",
          "0x1.53a5e353f7d61p+2"
        ],
        [
          "0x1.53a5e353f7d61p+2",
          "0x1.53b645a1cac7cp+2"
        ],
        [
          "0x1.53b645a1cac7cp+2",
          "0x1.53c6a7ef9db97p+2"
        ],
        [
          "0x1.53c6a7ef9db97p+2",
          "0x1.53d70a3d70ab2p+2"
        ],
        [
          "0x1.53d70a3d70ab2p+2",
          "0x1.53e76c8b439cdp+2"
        ],
        [
          "0x1.53e76c8b439cdp+2",
          "0x1.53f7ced9168e8p+2"
        ],
        [
          "0x1.53f7ced9168e8p+2",
          "0x1.54083126e9803p+2"
        ],
        [
          "0x1.54083126e9803p+2",
          "0x1.54189374bc71ep+2"
        ],
        [
          "0x1.54189374bc71ep+2",
          "0x1.5428f5c28f639p+2"
        ],
        [
          "0x1.5428f5c28f639p+2",
          "0x1.5439581062554p+2"
        ],
        [
          "0x1.5439581062554p+2",
          "0x1.5449ba5e3546fp+2"
        ],
        [
          "0x1.5449ba5e3546fp+2",
          "0x1.545a1cac0838ap+2"
        ],
        [
          "0x1.545a1cac0838ap+2",
          "0x1.546a7ef9db2a5p+2"
        ],
        [
          "0x1.546a7ef9db2a5p+2",
          "0x1.547ae147ae1c0p+2"
        ],
        [
          "0x1.547ae147ae1c0p+2",
          "0x1.548b4395810dbp+2"
        ],
        [
          "0x1.548b4395810dbp+2",
          "0x1.549ba5e353ff6p+2"
        ],
        [
          "0x1.549ba5e353ff6p+2",
          "0x1.54ac083126f11p+2"
        ],
        [
          "0x1.54ac083126f11p+2",
          "0x1.54bc6a7ef9e2cp+2"
        ],
        [
          "0x1.54bc6a7ef9e2cp+2",
          "0x1.54ccccccccd47p+2"
        ],
        [
          "0x1.54ccccccccd47p+2",
          "0x1.54dd2f1a9fc62p+2"
        ],
        [
          "0x1.54dd2f1a9fc62p+2",
          "0x1.54ed916872b7dp+2"
        ],
        [
          "0x1.54ed916872b7dp+2",
          "0x1.54fdf3b645a98p+2"
        ],
        [
          "0x1.54fdf3b645a98p+2",
          "0x1.550e5604189b3p+2"
        ],
        [
          "0x1.550e5604189b3p+2",
          "0x1.551eb851eb8cep+2"
        ],
        [
          "0x1.551eb851eb8cep+2",
          "0x1.552f1a9fbe7e9p+2"
        ],
        [
          "0x1.552f1a9fbe7e9p+2",
          "0x1.553f7ced91704p+2"
        ],
        [
          "0x1.553f7ced91704p+2",
          "0x1.554fdf3b6461fp+2"
        ],
        [
          "0x1.554fdf3b6461fp+2",
          "0x1.556041893753ap+2"
        ],
        [
          "0x1.556041893753ap+2",
          "0x1.5570a3d70a455p+2"
        ],
        [
          "0x1.5570a3d70a455p+2",
          "0x1.55810624dd370p+2"
        ],
        [
          "0x1.55810624dd370p+2",
          "0x1.55916872b028bp+2"
        ],
        [
          "0x1.55916872b028bp+2",
          "0x1.55a1cac0831a6p+2"
        ],
        [
          "0x1.55a1cac0831a6p+2",
          "0x1.55b22d0e560c1p+2"
        ],
        [
          "0x1.55b22d0e560c1p+2",
          "0x1.55c28f5c28fdcp+2"
        ],
        [
          "0x1.55c28f5c28fdcp+2",
          "0x1.55d2f1a9fbef7p+2"
        ],
        [
          "0x1.55d2f1a9fbef7p+2",
          "0x1.55e353f7cee12p+2"
        ],
        [
          "0x1.55e353f7cee12p+2",
          "0x1.55f3b645a1d2dp+2"
        ],
        [
          "0x1.55f3b645a1d2dp+2",
          "0x1.5604189374c48p+2"
        ],
        [
          "0x1.5604189374c48p+2",
          "0x1.56147ae147b63p+2"
        ],
        [
          "0x1.56147ae147b63p+2",
          "0x1.5624dd2f1aa7ep+2"
        ],
        [
          "0x1.5624dd2f1aa7ep+2",
          "0x1.56353f7ced999p+2"
        ],
        [
          "0x1.56353f7ced999p+2",
          "0x1.5645a1cac08b4p+2"
        ],
        [
          "0x1.5645a1cac08b4p+2",
          "0x1.56560418937cfp+2"
        ],
        [
          "0x1.56560418937cfp+2",
          "0x1.56666666666eap+2"
        ],
        [
          "0x1.56666666666eap+2",
          "0x1.5676c8b439605p+2"
        ],
        [
          "0x1.5676c8b439605p+2",
          "0x1.56872b020c520p+2"
        ],
        [
          "0x1.56872b020c520p+2",
          "0x1.56978d4fdf43bp+2"
        ],
        [
          "0x1.56978d4fdf43bp+2",
          "0x1.56a7ef9db2356p+2"
        ],
        [
          "0x1.56a7ef9db2356p+2",
          "0x1.56b851eb85271p+2"
        ],
        [
          "0x1.56b851eb85271p+2",
          "0x1.56c8b4395818cp+2"
        ],
        [
          "0x1.56c8b4395818cp+2",
          "0x1.56d916872b0a7p+2"
        ],
        [
          "0x1.56d916872b0a7p+2",
          "0x1.56e978d4fdfc2p+2"
        ],
        [
          "0x1.56e978d4fdfc2p+2",
          "0x1.56f9db22d0eddp+2"
        ],
        [
          "0x1.56f9db22d0eddp+2",
          "0x1.570a3d70a3df8p+2"
        ],
        [
          "0x1.570a3d70a3df8p+2",
          "0x1.571a9fbe76d13p+2"
        ],
        [
          "0x1.571a9fbe76d13p+2",
          "0x1.572b020c49c2ep+2"
        ],
        [
          "0x1.572b020c49c2ep+2",
          "0x1.573b645a1cb49p+2"
        ],
        [
          "0x1.573b645a1cb49p+2",
          "0x1.574bc6a7efa64p+2"
        ],
        [
          "0x1.574bc6a7efa64p+2",
          "0x1.575c28f5c297fp+2"
        ],
        [
          "0x1.575c28f5c297fp+2",
          "0x1.576c8b439589ap+2"
        ],
        [
          "0x1.576c8b439589ap+2",
          "0x1.577ced91687b5p+2"
        ],
        [
          "0x1.577ced91687b5p+2",
          "0x1.578d4fdf3b6d0p+2"
        ],
        [
          "0x1.578d4fdf3b6d0p+2",
          "0x1.579db22d0e5ebp+2"
        ],
        [
          "0x1.579db22d0e5ebp+2",
          "0x1.57ae147ae1506p+2"
        ],
        [
          "0x1.57ae147ae1506p+2",
          "0x1.57be76c8b4421p+2"
        ],
        [
          "0x1.57be76c8b4421p+2",
          "0x1.57ced9168733cp+2"
        ],
        [
          "0x1.57ced9168733cp+2",
          "0x1.57df3b645a257p+2"
        ],
        [
          "0x1.57df3b645a257p+2",
          "0x1.57ef9db22d172p+2"
        ],
        [
          "0x1.57ef9db22d172p+2",
          "0x1.580000000008dp+2"
        ],
        [
          "0x1.580000000008dp+2",
          "0x1.5810624dd2fa8p+2"
        ],
        [
          "0x1.5810624dd2fa8p+2",
          "0x1.5820c49ba5ec3p+2"
        ],
        [
          "0x1.5820c49ba5ec3p+2",
          "0x1.583126e978ddep+2"
        ],
        [
          "0x1.583126e978ddep+2",
          "0x1.584189374bcf9p+2"
        ],
        [
          "0x1.584189374bcf9p+2",
          "0x1.5851eb851ec14p+2"
        ],
        [
          "0x1.5851eb851ec14p+2",
          "0x1.58624dd2f1b2fp+2"
        ],
        [
          "0x1.58624dd2f1b2fp+2",
          "0x1.5872b020c4a4ap+2"
        ],
        [
          "0x1.5872b020c4a4ap+2",
          "0x1.5883126e97965p+2"
        ],
        [
          "0x1.5883126e97965p+2",
          "0x1.589374bc6a880p+2"
        ],
        [
          "0x1.589374bc6a880p+2",
          "0x1.58a3d70a3d79bp+2"
        ],
        [
          "0x1.58a3d70a3d79bp+2",
          "0x1.58b43958106b6p+2"
        ],
        [
          "0x1.58b43958106b6p+2",
          "0x1.58c49ba5e35d1p+2"
        ],
        [
          "0x1.58c49ba5e35d1p+2",
          "0x1.58d4fdf3b64ecp+2"
        ],
        [
          "0x1.58d4fdf3b64ecp+2",
          "0x1.58e5604189407p+2"
        ],
        [
          "0x1.58e5604189407p+2",
          "0x1.58f5c28f5c322p+2"
        ],
        [
          "0x1.58f5c28f5c322p+2",
          "0x1.590624dd2f23dp+2"
        ],
        [
          "0x1.590624dd2f23dp+2",
          "0x1.5916872b02158p+2"
        ],
        [
          "0x1.5916872b02158p+2",
          "0x1.5926e978d5073p+2"
        ],
        [
          "0x1.5926e978d5073p+2",
          "0x1.59374bc6a7f8ep+2"
        ],
        [
          "0x1.59374bc6a7f8ep+2",
          "0x1.5947ae147aea9p+2"
        ],
        [
          "0x1.5947ae147aea9p+2",
          "0x1.595810624ddc4p+2"
        ],
        [
          "0x1.595810624ddc4p+2",
          "0x1.596872b020cdfp+2"
        ],
        [
          "0x1.596872b020cdfp+2",
          "0x1.5978d4fdf3bfap+2"
        ],
        [
          "0x1.5978d4fdf3bfap+2",
          "0x1.5989374bc6b15p+2"
        ],
        [
          "0x1.5989374bc6b15p+2",
          "0x1.5999999999a30p+2"
        ],
        [
          "0x1.5999999999a30p+2",
          "0x1.59a9fbe76c94bp+2"
        ],
        [
          "0x1.59a9fbe76c94bp+2",
          "0x1.59ba5e353f866p+2"
        ],
        [
          "0x1.59ba5e353f866p+2",
          "0x1.59cac08312781p+2"
        ],
        [
          "0x1.59cac08312781p+2",
          "0x1.59db22d0e569cp+2"
        ],
        [
          "0x1.59db22d0e569cp+2",
          "0x1.59eb851eb85b7p+2"
        ],
        [
          "0x1.59eb851eb85b7p+2",
          "0x1.59fbe76c8b4d2p+2"
        ],
        [
          "0x1.59fbe76c8b4d2p+2",
          "0x1.5a0c49ba5e3edp+2"
        ],
        [
          "0x1.5a0c49ba5e3edp+2",
          "0x1.5a1cac0831308p+2"
        ],
        [
          "0x1.5a1cac0831308p+2",
          "0x1.5a2d0e5604223p+2"
        ],
        [
          "0x1.5a2d0e5604223p+2",
          "0x1.5a3d70a3d713ep+2"
        ],
        [
          "0x1.5a3d70a3d713ep+2",
          "0x1.5a4dd2f1aa059p+2"
        ],
        [
          "0x1.5a4dd2f1aa059p+2",
          "0x1.5a5e353f7cf74p+2"
        ],
        [
          "0x1.5a5e353f7cf74p+2",
          "0x1.5a6e978d4fe8fp+2"
        ],
        [
          "0x1.5a6e978d4fe8fp+2",
          "0x1.5a7ef9db22daap+2"
        ],
        [
          "0x1.5a7ef9db22daap+2",
          "0x1.5a8f5c28f5cc5p+2"
        ],
        [
          "0x1.5a8f5c28f5cc5p+2",
          "0x1.5a9fbe76c8be0p+2"
        ],
        [
          "0x1.5a9fbe76c8be0p+2",
          "0x1.5ab020c49bafbp+2"
        ],
        [
          "0x1.5ab020c49bafbp+2",
          "0x1.5ac083126ea16p+2"
        ],
        [
          "0x1.5ac083126ea16p+2",
          "0x1.5ad0e56041931p+2"
        ],
        [
          "0x1.5ad0e56041931p+2",
          "0x1.5ae147ae1484cp+2"
        ],
        [
          "0x1.5ae147ae1484cp+2",
          "0x1.5af1a9fbe7767p+2"
        ],
        [
          "0x1.5af1a9fbe7767p+2",
          "0x1.5b020c49ba682p+2"
        ],
        [
          "0x1.5b020c49ba682p+2",
          "0x1.5b126e978d59dp+2"
        ],
        [
          "0x1.5b126e978d59dp+2",
          "0x1.5b22d0e5604b8p+2"
        ],
        [
          "0x1.5b22d0e5604b8p+2",
          "0x1.5b333333333d3p+2"
        ],
        [
          "0x1.5b333333333d3p+2",
          "0x1.5b439581062eep+2"
        ],
        [
          "0x1.5b439581062eep+2",
          "0x1.5b53f7ced9209p+2"
        ],
        [
          "0x1.5b53f7ced9209p+2",
          "0x1.5b645a1cac124p+2"
        ],
        [
          "0x1.5b645a1cac124p+2",
          "0x1.5b74bc6a7f03fp+2"
        ],
        [
          "0x1.5b74bc6a7f03fp+2",
          "0x1.5b851eb851f5ap+2"
        ],
        [
          "0x1.5b851eb851f5ap+2",
          "0x1.5b95810624e75p+2"
        ],
        [
          "0x1.5b95810624e75p+2",
          "0x1.5ba5e353f7d90p+2"
        ],
        [
          "0x1.5ba5e353f7d90p+2",
          "0x1.5bb645a1cacabp+2"
        ],
        [
          "0x1.5bb645a1cacabp+2",
          "0x1.5bc6a7ef9dbc6p+2"
        ],
        [
          "0x1.5bc6a7ef9dbc6p+2",
          "0x1.5bd70a3d70ae1p+2"
        ],
        [
          "0x1.5bd70a3d70ae1p+2",
          "0x1.5be76c8b439fcp+2"
        ],
        [
          "0x1.5be76c8b439fcp+2",
          "0x1.5bf7ced916917p+2"
        ],
        [
          "0x1.5bf7ced916917p+2",
          "0x1.5c083126e9832p+2"
        ],
        [
          "0x1.5c083126e9832p+2",
          "0x1.5c189374bc74dp+2"
        ],
        [
          "0x1.5c189374bc74dp+2",
          "0x1.5c28f5c28f668p+2"
        ],
        [
          "0x1.5c28f5c28f668p+2",
          "0x1.5c39581062583p+2"
        ],
        [
          "0x1.5c39581062583p+2",
          "0x1.5c49ba5e3549ep+2"
        ],
        [
          "0x1.5c49ba5e3549ep+2",
          "0x1.5c5a1cac083b9p+2"
        ],
        [
          "0x1.5c5a1cac083b9p+2",
          "0x1.5c6a7ef9db2d4p+2"
        ],
        [
          "0x1.5c6a7ef9db2d4p+2",
          "0x1.5c7ae147ae1efp+2"
        ],
        [
          "0x1.5c7ae147ae1efp+2",
          "0x1.5c8b43958110ap+2"
        ],
        [
          "0x1.5c8b43958110ap+2",
          "0x1.5c9ba5e354025p+2"
        ],
        [
          "0x1.5c9ba5e354025p+2",
          "0x1.5cac083126f40p+2"
        ],
        [
          "0x1.5cac083126f40p+2",
          "0x1.5cbc6a7ef9e5bp+2"
        ],
        [
          "0x1.5cbc6a7ef9e5bp+2",
          "0x1.5cccccccccd76p+2"
        ],
        [
          "0x1.5cccccccccd76p+2",
          "0x1.5cdd2f1a9fc91p+2"
        ],
        [
          "0x1.5cdd2f1a9fc91p+2",
          "0x1.5ced916872bacp+2"
        ],
        [
          "0x1.5ced916872bacp+2",
          "0x1.5cfdf3b645ac7p+2"
        ],
        [
          "0x1.5cfdf3b645ac7p+2",
          "0x1.5d0e5604189e2p+2"
        ],
        [
          "0x1.5d0e5604189e2p+2",
          "0x1.5d1eb851eb8fdp+2"
        ],
        [
          "0x1.5d1eb851eb8fdp+2",
          "0x1.5d2f1a9fbe818p+2"
        ],
        [
          "0x1.5d2f1a9fbe818p+2",
          "0x1.5d3f7ced91733p+2"
        ],
        [
          "0x1.5d3f7ced91733p+2",
          "0x1.5d4fdf3b6464ep+2"
        ],
        [
          "0x1.5d4fdf3b6464ep+2",
          "0x1.5d60418937569p+2"
        ],
        [
          "0x1.5d60418937569p+2",
          "0x1.5d70a3d70a484p+2"
        ],
        [
          "0x1.5d70a3d70a484p+2",
          "0x1.5d810624dd39fp+2"
        ],
        [
          "0x1.5d810624dd39fp+2",
          "0x1.5d916872b02bap+2"
        ],
        [
          "0x1.5d916872b02bap+2",
          "0x1.5da1cac0831d5p+2"
        ],
        [
          "0x1.5da1cac0831d5p+2",
          "0x1.5db22d0e560f0p+2"
        ],
        [
          "0x1.5db22d0e560f0p+2",
          "0x1.5dc28f5c2900bp+2"
        ],
        [
          "0x1.5dc28f5c2900bp+2",
          "0x1.5dd2f1a9fbf26p+2"
        ],
        [
          "0x1.5dd2f1a9fbf26p+2",
          "0x1.5de353f7cee41p+2"
        ],
        [
          "0x1.5de353f7cee41p+2",
          "0x1.5df3b645a1d5cp+2"
        ],
        [
          "0x1.5df3b645a1d5cp+2",
          "0x1.5e04189374c77p+2"
        ],
        [
          "0x1.5e04189374c77p+2",
          "0x1.5e147ae147b92p+2"
        ],
        [
          "0x1.5e147ae147b92p+2",
          "0x1.5e24dd2f1aaadp+2"
        ],
        [
          "0x1.5e24dd2f1aaadp+2",
          "0x1.5e353f7ced9c8p+2"
        ],
        [
          "0x1.5e353f7ced9c8p+2",
          "0x1.5e45a1cac08e3p+2"
        ],
        [
          "0x1.5e45a1cac08e3p+2",
          "0x1.5e560418937fep+2"
        ],
        [
          "0x1.5e560418937fep+2",
          "0x1.5e66666666719p+2"
        ],
        [
          "0x1.5e66666666719p+2",
          "0x1.5e76c8b439634p+2"
        ],
        [
          "0x1.5e76c8b439634p+2",
          "0x1.5e872b020c54fp+2"
        ],
        [
          "0x1.5e872b020c54fp+2",
          "0x1.5e978d4fdf46ap+2"
        ],
        [
          "0x1.5e978d4fdf46ap+2",
          "0x1.5ea7ef9db2385p+2"
        ],
        [
          "0x1.5ea7ef9db2385p+2",
          "0x1.5eb851eb852a0p+2"
        ],
        [
          "0x1.5eb851eb852a0p+2",
          "0x1.5ec8b439581bbp+2"
        ],
        [
          "0x1.5ec8b439581bbp+2",
          "0x1.5ed916872b0d6p+2"
        ],
        [
          "0x1.5ed916872b0d6p+2",
          "0x1.5ee978d4fdff1p+2"
        ],
        [
          "0x1.5ee978d4fdff1p+2",
          "0x1.5ef9db22d0f0cp+2"
        ],
        [
          "0x1.5ef9db22d0f0cp+2",
          "0x1.5f0a3d70a3e27p+2"
        ],
        [
          "0x1.5f0a3d70a3e27p+2",
          "0x1.5f1a9fbe76d42p+2"
        ],
        [
          "0x1.5f1a9fbe76d42p+2",
          "0x1.5f2b020c49c5dp+2"
        ],
        [
          "0x1.5f2b020c49c5dp+2",
          "0x1.5f3b645a1cb78p+2"
        ],
        [
          "0x1.5f3b645a1cb78p+2",
          "0x1.5f4bc6a7efa93p+2"
        ],
        [
          "0x1.5f4bc6a7efa93p+2",
          "0x1.5f5c28f5c29aep+2"
        ],
        [
          "0x1.5f5c28f5c29aep+2",
          "0x1.5f6c8b43958c9p+2"
        ],
        [
          "0x1.5f6c8b43958c9p+2",
          "0x1.5f7ced91687e4p+2"
        ],
        [
          "0x1.5f7ced91687e4p+2",
          "0x1.5f8d4fdf3b6ffp+2"
        ],
        [
          "0x1.5f8d4fdf3b6ffp+2",
          "0x1.5f9db22d0e61ap+2"
        ],
        [
          "0x1.5f9db22d0e61ap+2",
          "0x1.5fae147ae1535p+2"
        ],
        [
          "0x1.5fae147ae1535p+2",
          "0x1.5fbe76c8b4450p+2"
        ],
        [
          "0x1.5fbe76c8b4450p+2",
          "0x1.5fced9168736bp+2"
        ],
        [
          "0x1.5fced9168736bp+2",
          "0x1.5fdf3b645a286p+2"
        ],
        [
          "0x1.5fdf3b645a286p+2",
          "0x1.5fef9db22d1a1p+2"
        ],
        [
          "0x1.5fef9db22d1a1p+2",
          "0x1.6000000000000p+2"
        ]
      ]
    },
    {
      "filename": "v2_contact_5.5_6.jsonl",
      "kind": "contact",
      "region_hex": [
        "0x1.6000000000000p+2",
        "0x1.8000000000000p+2"
      ],
      "cells_hex": [
        [
          "0x1.6000000000000p+2",
          "0x1.6010624dd2f1bp+2"
        ],
        [
          "0x1.6010624dd2f1bp+2",
          "0x1.6020c49ba5e36p+2"
        ],
        [
          "0x1.6020c49ba5e36p+2",
          "0x1.603126e978d51p+2"
        ],
        [
          "0x1.603126e978d51p+2",
          "0x1.604189374bc6cp+2"
        ],
        [
          "0x1.604189374bc6cp+2",
          "0x1.6051eb851eb87p+2"
        ],
        [
          "0x1.6051eb851eb87p+2",
          "0x1.60624dd2f1aa2p+2"
        ],
        [
          "0x1.60624dd2f1aa2p+2",
          "0x1.6072b020c49bdp+2"
        ],
        [
          "0x1.6072b020c49bdp+2",
          "0x1.6083126e978d8p+2"
        ],
        [
          "0x1.6083126e978d8p+2",
          "0x1.609374bc6a7f3p+2"
        ],
        [
          "0x1.609374bc6a7f3p+2",
          "0x1.60a3d70a3d70ep+2"
        ],
        [
          "0x1.60a3d70a3d70ep+2",
          "0x1.60b4395810629p+2"
        ],
        [
          "0x1.60b4395810629p+2",
          "0x1.60c49ba5e3544p+2"
        ],
        [
          "0x1.60c49ba5e3544p+2",
          "0x1.60d4fdf3b645fp+2"
        ],
        [
          "0x1.60d4fdf3b645fp+2",
          "0x1.60e560418937ap+2"
        ],
        [
          "0x1.60e560418937ap+2",
          "0x1.60f5c28f5c295p+2"
        ],
        [
          "0x1.60f5c28f5c295p+2",
          "0x1.610624dd2f1b0p+2"
        ],
        [
          "0x1.610624dd2f1b0p+2",
          "0x1.6116872b020cbp+2"
        ],
        [
          "0x1.6116872b020cbp+2",
          "0x1.6126e978d4fe6p+2"
        ],
        [
          "0x1.6126e978d4fe6p+2",
          "0x1.61374bc6a7f01p+2"
        ],
        [
          "0x1.61374bc6a7f01p+2",
          "0x1.6147ae147ae1cp+2"
        ],
        [
          "0x1.6147ae147ae1cp+2",
          "0x1.615810624dd37p+2"
        ],
        [
          "0x1.615810624dd37p+2",
          "0x1.616872b020c52p+2"
        ],
        [
          "0x1.616872b020c52p+2",
          "0x1.6178d4fdf3b6dp+2"
        ],
        [
          "0x1.6178d4fdf3b6dp+2",
          "0x1.6189374bc6a88p+2"
        ],
        [
          "0x1.6189374bc6a88p+2",
          "0x1.61999999999a3p+2"
        ],
        [
          "0x1.61999999999a3p+2",
          "0x1.61a9fbe76c8bep+2"
        ],
        [
          "0x1.61a9fbe76c8bep+2",
          "0x1.61ba5e353f7d9p+2"
        ],
        [
          "0x1.61ba5e353f7d9p+2",
          "0x1.61cac083126f4p+2"
        ],
        [
          "0x1.61cac083126f4p+2",
          "0x1.61db22d0e560fp+2"
        ],
        [
          "0x1.61db22d0e560fp+2",
          "0x1.61eb851eb852ap+2"
        ],
        [
          "0x1.61eb851eb852ap+2",
          "0x1.61fbe76c8b445p+2"
        ],
        [
          "0x1.61fbe76c8b445p+2",
          "0x1.620c49ba5e360p+2"
        ],
        [
          "0x1.620c49ba5e360p+2",
          "0x1.621cac083127bp+2"
        ],
        [
          "0x1.621cac083127bp+2",
          "0x1.622d0e5604196p+2"
        ],
        [
          "0x1.622d0e5604196p+2",
          "0x1.623d70a3d70b1p+2"
        ],
        [
          "0x1.623d70a3d70b1p+2",
          "0x1.624dd2f1a9fccp+2"
        ],
        [
          "0x1.624dd2f1a9fccp+2",
          "0x1.625e353f7cee7p+2"
        ],
        [
          "0x1.625e353f7cee7p+2",
          "0x1.626e978d4fe02p+2"
        ],
        [
          "0x1.626e978d4fe02p+2",
          "0x1.627ef9db22d1dp+2"
        ],
        [
          "0x1.627ef9db22d1dp+2",
          "0x1.628f5c28f5c38p+2"
        ],
        [
          "0x1.628f5c28f5c38p+2",
          "0x1.629fbe76c8b53p+2"
        ],
        [
          "0x1.629fbe76c8b53p+2",
          "0x1.62b020c49ba6ep+2"
        ],
        [
          "0x1.62b020c49ba6ep+2",
          "0x1.62c083126e989p+2"
        ],
        [
          "0x1.62c083126e989p+2",
          "0x1.62d0e560418a4p+2"
        ],
        [
          "0x1.62d0e560418a4p+2",
          "0x1.62e147ae147bfp+2"
        ],
        [
          "0x1.62e147ae147bfp+2",
          "0x1.62f1a9fbe76dap+2"
        ],
        [
          "0x1.62f1a9fbe76dap+2",
          "0x1.63020c49ba5f5p+2"
        ],
        [
          "0x1.63020c49ba5f5p+2",
          "0x1.63126e978d510p+2"
        ],
        [
          "0x1.63126e978d510p+2",
          "0x1.6322d0e56042bp+2"
        ],
        [
          "0x1.6322d0e56042bp+2",
          "0x1.6333333333346p+2"
        ],
        [
          "0x1.6333333333346p+2",
          "0x1.6343958106261p+2"
        ],
        [
          "0x1.6343958106261p+2",
          "0x1.6353f7ced917cp+2"
        ],
        [
          "0x1.6353f7ced917cp+2",
          "0x1.63645a1cac097p+2"
        ],
        [
          "0x1.63645a1cac097p+2",
          "0x1.6374bc6a7efb2p+2"
        ],
        [
          "0x1.6374bc6a7efb2p+2",
          "0x1.63851eb851ecdp+2"
        ],
        [
          "0x1.63851eb851ecdp+2",
          "0x1.6395810624de8p+2"
        ],
        [
          "0x1.6395810624de8p+2",
          "0x1.63a5e353f7d03p+2"
        ],
        [
          "0x1.63a5e353f7d03p+2",
          "0x1.63b645a1cac1ep+2"
        ],
        [
          "0x1.63b645a1cac1ep+2",
          "0x1.63c6a7ef9db39p+2"
        ],
        [
          "0x1.63c6a7ef9db39p+2",
          "0x1.63d70a3d70a54p+2"
        ],
        [
          "0x1.63d70a3d70a54p+2",
          "0x1.63e76c8b4396fp+2"
        ],
        [
          "0x1.63e76c8b4396fp+2",
          "0x1.63f7ced91688ap+2"
        ],
        [
          "0x1.63f7ced91688ap+2",
          "0x1.64083126e97a5p+2"
        ],
        [
          "0x1.64083126e97a5p+2",
          "0x1.64189374bc6c0p+2"
        ],
        [
          "0x1.64189374bc6c0p+2",
          "0x1.6428f5c28f5dbp+2"
        ],
        [
          "0x1.6428f5c28f5dbp+2",
          "0x1.64395810624f6p+2"
        ],
        [
          "0x1.64395810624f6p+2",
          "0x1.6449ba5e35411p+2"
        ],
        [
          "0x1.6449ba5e35411p+2",
          "0x1.645a1cac0832cp+2"
        ],
        [
          "0x1.645a1cac0832cp+2",
          "0x1.646a7ef9db247p+2"
        ],
        [
          "0x1.646a7ef9db247p+2",
          "0x1.647ae147ae162p+2"
        ],
        [
          "0x1.647ae147ae162p+2",
          "0x1.648b43958107dp+2"
        ],
        [
          "0x1.648b43958107dp+2",
          "0x1.649ba5e353f98p+2"
        ],
        [
          "0x1.649ba5e353f98p+2",
          "0x1.64ac083126eb3p+2"
        ],
        [
          "0x1.64ac083126eb3p+2",
          "0x1.64bc6a7ef9dcep+2"
        ],
        [
          "0x1.64bc6a7ef9dcep+2",
          "0x1.64ccccccccce9p+2"
        ],
        [
          "0x1.64ccccccccce9p+2",
          "0x1.64dd2f1a9fc04p+2"
        ],
        [
          "0x1.64dd2f1a9fc04p+2",
          "0x1.64ed916872b1fp+2"
        ],
        [
          "0x1.64ed916872b1fp+2",
          "0x1.64fdf3b645a3ap+2"
        ],
        [
          "0x1.64fdf3b645a3ap+2",
          "0x1.650e560418955p+2"
        ],
        [
          "0x1.650e560418955p+2",
          "0x1.651eb851eb870p+2"
        ],
        [
          "0x1.651eb851eb870p+2",
          "0x1.652f1a9fbe78bp+2"
        ],
        [
          "0x1.652f1a9fbe78bp+2",
          "0x1.653f7ced916a6p+2"
        ],
        [
          "0x1.653f7ced916a6p+2",
          "0x1.654fdf3b645c1p+2"
        ],
        [
          "0x1.654fdf3b645c1p+2",
          "0x1.65604189374dcp+2"
        ],
        [
          "0x1.65604189374dcp+2",
          "0x1.6570a3d70a3f7p+2"
        ],
        [
          "0x1.6570a3d70a3f7p+2",
          "0x1.65810624dd312p+2"
        ],
        [
          "0x1.65810624dd312p+2",
          "0x1.65916872b022dp+2"
        ],
        [
          "0x1.65916872b022dp+2",
          "0x1.65a1cac083148p+2"
        ],
        [
          "0x1.65a1cac083148p+2",
          "0x1.65b22d0e56063p+2"
        ],
        [
          "0x1.65b22d0e56063p+2",
          "0x1.65c28f5c28f7ep+2"
        ],
        [
          "0x1.65c28f5c28f7ep+2",
          "0x1.65d2f1a9fbe99p+2"
        ],
        [
          "0x1.65d2f1a9fbe99p+2",
          "0x1.65e353f7cedb4p+2"
        ],
        [
          "0x1.65e353f7cedb4p+2",
          "0x1.65f3b645a1ccfp+2"
        ],
        [
          "0x1.65f3b645a1ccfp+2",
          "0x1.6604189374beap+2"
        ],
        [
          "0x1.6604189374beap+2",
          "0x1.66147ae147b05p+2"
        ],
        [
          "0x1.66147ae147b05p+2",
          "0x1.6624dd2f1aa20p+2"
        ],
        [
          "0x1.6624dd2f1aa20p+2",
          "0x1.66353f7ced93bp+2"
        ],
        [
          "0x1.66353f7ced93bp+2",
          "0x1.6645a1cac0856p+2"
        ],
        [
          "0x1.6645a1cac0856p+2",
          "0x1.6656041893771p+2"
        ],
        [
          "0x1.6656041893771p+2",
          "0x1.666666666668cp+2"
        ],
        [
          "0x1.666666666668cp+2",
          "0x1.6676c8b4395a7p+2"
        ],
        [
          "0x1.6676c8b4395a7p+2",
          "0x1.66872b020c4c2p+2"
        ],
        [
          "0x1.66872b020c4c2p+2",
          "0x1.66978d4fdf3ddp+2"
        ],
        [
          "0x1.66978d4fdf3ddp+2",
          "0x1.66a7ef9db22f8p+2"
        ],
        [
          "0x1.66a7ef9db22f8p+2",
          "0x1.66b851eb85213p+2"
        ],
        [
          "0x1.66b851eb85213p+2",
          "0x1.66c8b4395812ep+2"
        ],
        [
          "0x1.66c8b4395812ep+2",
          "0x1.66d916872b049p+2"
        ],
        [
          "0x1.66d916872b049p+2",
          "0x1.66e978d4fdf64p+2"
        ],
        [
          "0x1.66e978d4fdf64p+2",
          "0x1.66f9db22d0e7fp+2"
        ],
        [
          "0x1.66f9db22d0e7fp+2",
          "0x1.670a3d70a3d9ap+2"
        ],
        [
          "0x1.670a3d70a3d9ap+2",
          "0x1.671a9fbe76cb5p+2"
        ],
        [
          "0x1.671a9fbe76cb5p+2",
          "0x1.672b020c49bd0p+2"
        ],
        [
          "0x1.672b020c49bd0p+2",
          "0x1.673b645a1caebp+2"
        ],
        [
          "0x1.673b645a1caebp+2",
          "0x1.674bc6a7efa06p+2"
        ],
        [
          "0x1.674bc6a7efa06p+2",
          "0x1.675c28f5c2921p+2"
        ],
        [
          "0x1.675c28f5c2921p+2",
          "0x1.676c8b439583cp+2"
        ],
        [
          "0x1.676c8b439583cp+2",
          "0x1.677ced9168757p+2"
        ],
        [
          "0x1.677ced9168757p+2",
          "0x1.678d4fdf3b672p+2"
        ],
        [
          "0x1.678d4fdf3b672p+2",
          "0x1.679db22d0e58dp+2"
        ],
        [
          "0x1.679db22d0e58dp+2",
          "0x1.67ae147ae14a8p+2"
        ],
        [
          "0x1.67ae147ae14a8p+2",
          "0x1.67be76c8b43c3p+2"
        ],
        [
          "0x1.67be76c8b43c3p+2",
          "0x1.67ced916872dep+2"
        ],
        [
          "0x1.67ced916872dep+2",
          "0x1.67df3b645a1f9p+2"
        ],
        [
          "0x1.67df3b645a1f9p+2",
          "0x1.67ef9db22d114p+2"
        ],
        [
          "0x1.67ef9db22d114p+2",
          "0x1.680000000002fp+2"
        ],
        [
          "0x1.680000000002fp+2",
          "0x1.6810624dd2f4ap+2"
        ],
        [
          "0x1.6810624dd2f4ap+2",
          "0x1.6820c49ba5e65p+2"
        ],
        [
          "0x1.6820c49ba5e65p+2",
          "0x1.683126e978d80p+2"
        ],
        [
          "0x1.683126e978d80p+2",
          "0x1.684189374bc9bp+2"
        ],
        [
          "0x1.684189374bc9bp+2",
          "0x1.6851eb851ebb6p+2"
        ],
        [
          "0x1.6851eb851ebb6p+2",
          "0x1.68624dd2f1ad1p+2"
        ],
        [
          "0x1.68624dd2f1ad1p+2",
          "0x1.6872b020c49ecp+2"
        ],
        [
          "0x1.6872b020c49ecp+2",
          "0x1.6883126e97907p+2"
        ],
        [
          "0x1.6883126e97907p+2",
          "0x1.689374bc6a822p+2"
        ],
        [
          "0x1.689374bc6a822p+2",
          "0x1.68a3d70a3d73dp+2"
        ],
        [
          "0x1.68a3d70a3d73dp+2",
          "0x1.68b4395810658p+2"
        ],
        [
          "0x1.68b4395810658p+2",
          "0x1.68c49ba5e3573p+2"
        ],
        [
          "0x1.68c49ba5e3573p+2",
          "0x1.68d4fdf3b648ep+2"
        ],
        [
          "0x1.68d4fdf3b648ep+2",
          "0x1.68e56041893a9p+2"
        ],
        [
          "0x1.68e56041893a9p+2",
          "0x1.68f5c28f5c2c4p+2"
        ],
        [
          "0x1.68f5c28f5c2c4p+2",
          "0x1.690624dd2f1dfp+2"
        ],
        [
          "0x1.690624dd2f1dfp+2",
          "0x1.6916872b020fap+2"
        ],
        [
          "0x1.6916872b020fap+2",
          "0x1.6926e978d5015p+2"
        ],
        [
          "0x1.6926e978d5015p+2",
          "0x1.69374bc6a7f30p+2"
        ],
        [
          "0x1.69374bc6a7f30p+2",
          "0x1.6947ae147ae4bp+2"
        ],
        [
          "0x1.6947ae147ae4bp+2",
          "0x1.695810624dd66p+2"
        ],
        [
          "0x1.695810624dd66p+2",
          "0x1.696872b020c81p+2"
        ],
        [
          "0x1.696872b020c81p+2",
          "0x1.6978d4fdf3b9cp+2"
        ],
        [
          "0x1.6978d4fdf3b9cp+2",
          "0x1.6989374bc6ab7p+2"
        ],
        [
          "0x1.6989374bc6ab7p+2",
          "0x1.69999999999d2p+2"
        ],
        [
          "0x1.69999999999d2p+2",
          "0x1.69a9fbe76c8edp+2"
        ],
        [
          "0x1.69a9fbe76c8edp+2",
          "0x1.69ba5e353f808p+2"
        ],
        [
          "0x1.69ba5e353f808p+2",
          "0x1.69cac08312723p+2"
        ],
        [
          "0x1.69cac08312723p+2",
          "0x1.69db22d0e563ep+2"
        ],
        [
          "0x1.69db22d0e563ep+2",
          "0x1.69eb851eb8559p+2"
        ],
        [
          "0x1.69eb851eb8559p+2",
          "0x1.69fbe76c8b474p+2"
        ],
        [
          "0x1.69fbe76c8b474p+2",
          "0x1.6a0c49ba5e38fp+2"
        ],
        [
          "0x1.6a0c49ba5e38fp+2",
          "0x1.6a1cac08312aap+2"
        ],
        [
          "0x1.6a1cac08312aap+2",
          "0x1.6a2d0e56041c5p+2"
        ],
        [
          "0x1.6a2d0e56041c5p+2",
          "0x1.6a3d70a3d70e0p+2"
        ],
        [
          "0x1.6a3d70a3d70e0p+2",
          "0x1.6a4dd2f1a9ffbp+2"
        ],
        [
          "0x1.6a4dd2f1a9ffbp+2",
          "0x1.6a5e353f7cf16p+2"
        ],
        [
          "0x1.6a5e353f7cf16p+2",
          "0x1.6a6e978d4fe31p+2"
        ],
        [
          "0x1.6a6e978d4fe31p+2",
          "0x1.6a7ef9db22d4cp+2"
        ],
        [
          "0x1.6a7ef9db22d4cp+2",
          "0x1.6a8f5c28f5c67p+2"
        ],
        [
          "0x1.6a8f5c28f5c67p+2",
          "0x1.6a9fbe76c8b82p+2"
        ],
        [
          "0x1.6a9fbe76c8b82p+2",
          "0x1.6ab020c49ba9dp+2"
        ],
        [
          "0x1.6ab020c49ba9dp+2",
          "0x1.6ac083126e9b8p+2"
        ],
        [
          "0x1.6ac083126e9b8p+2",
          "0x1.6ad0e560418d3p+2"
        ],
        [
          "0x1.6ad0e560418d3p+2",
          "0x1.6ae147ae147eep+2"
        ],
        [
          "0x1.6ae147ae147eep+2",
          "0x1.6af1a9fbe7709p+2"
        ],
        [
          "0x1.6af1a9fbe7709p+2",
          "0x1.6b020c49ba624p+2"
        ],
        [
          "0x1.6b020c49ba624p+2",
          "0x1.6b126e978d53fp+2"
        ],
        [
          "0x1.6b126e978d53fp+2",
          "0x1.6b22d0e56045ap+2"
        ],
        [
          "0x1.6b22d0e56045ap+2",
          "0x1.6b33333333375p+2"
        ],
        [
          "0x1.6b33333333375p+2",
          "0x1.6b43958106290p+2"
        ],
        [
          "0x1.6b43958106290p+2",
          "0x1.6b53f7ced91abp+2"
        ],
        [
          "0x1.6b53f7ced91abp+2",
          "0x1.6b645a1cac0c6p+2"
        ],
        [
          "0x1.6b645a1cac0c6p+2",
          "0x1.6b74bc6a7efe1p+2"
        ],
        [
          "0x1.6b74bc6a7efe1p+2",
          "0x1.6b851eb851efcp+2"
        ],
        [
          "0x1.6b851eb851efcp+2",
          "0x1.6b95810624e17p+2"
        ],
        [
          "0x1.6b95810624e17p+2",
          "0x1.6ba5e353f7d32p+2"
        ],
        [
          "0x1.6ba5e353f7d32p+2",
          "0x1.6bb645a1cac4dp+2"
        ],
        [
          "0x1.6bb645a1cac4dp+2",
          "0x1.6bc6a7ef9db68p+2"
        ],
        [
          "0x1.6bc6a7ef9db68p+2",
          "0x1.6bd70a3d70a83p+2"
        ],
        [
          "0x1.6bd70a3d70a83p+2",
          "0x1.6be76c8b4399ep+2"
        ],
        [
          "0x1.6be76c8b4399ep+2",
          "0x1.6bf7ced9168b9p+2"
        ],
        [
          "0x1.6bf7ced9168b9p+2",
          "0x1.6c083126e97d4p+2"
        ],
        [
          "0x1.6c083126e97d4p+2",
          "0x1.6c189374bc6efp+2"
        ],
        [
          "0x1.6c189374bc6efp+2",
          "0x1.6c28f5c28f60ap+2"
        ],
        [
          "0x1.6c28f5c28f60ap+2",
          "0x1.6c39581062525p+2"
        ],
        [
          "0x1.6c39581062525p+2",
          "0x1.6c49ba5e35440p+2"
        ],
        [
          "0x1.6c49ba5e35440p+2",
          "0x1.6c5a1cac0835bp+2"
        ],
        [
          "0x1.6c5a1cac0835bp+2",
          "0x1.6c6a7ef9db276p+2"
        ],
        [
          "0x1.6c6a7ef9db276p+2",
          "0x1.6c7ae147ae191p+2"
        ],
        [
          "0x1.6c7ae147ae191p+2",
          "0x1.6c8b4395810acp+2"
        ],
        [
          "0x1.6c8b4395810acp+2",
          "0x1.6c9ba5e353fc7p+2"
        ],
        [
          "0x1.6c9ba5e353fc7p+2",
          "0x1.6cac083126ee2p+2"
        ],
        [
          "0x1.6cac083126ee2p+2",
          "0x1.6cbc6a7ef9dfdp+2"
        ],
        [
          "0x1.6cbc6a7ef9dfdp+2",
          "0x1.6cccccccccd18p+2"
        ],
        [
          "0x1.6cccccccccd18p+2",
          "0x1.6cdd2f1a9fc33p+2"
        ],
        [
          "0x1.6cdd2f1a9fc33p+2",
          "0x1.6ced916872b4ep+2"
        ],
        [
          "0x1.6ced916872b4ep+2",
          "0x1.6cfdf3b645a69p+2"
        ],
        [
          "0x1.6cfdf3b645a69p+2",
          "0x1.6d0e560418984p+2"
        ],
        [
          "0x1.6d0e560418984p+2",
          "0x1.6d1eb851eb89fp+2"
        ],
        [
          "0x1.6d1eb851eb89fp+2",
          "0x1.6d2f1a9fbe7bap+2"
        ],
        [
          "0x1.6d2f1a9fbe7bap+2",
          "0x1.6d3f7ced916d5p+2"
        ],
        [
          "0x1.6d3f7ced916d5p+2",
          "0x1.6d4fdf3b645f0p+2"
        ],
        [
          "0x1.6d4fdf3b645f0p+2",
          "0x1.6d6041893750bp+2"
        ],
        [
          "0x1.6d6041893750bp+2",
          "0x1.6d70a3d70a426p+2"
        ],
        [
          "0x1.6d70a3d70a426p+2",
          "0x1.6d810624dd341p+2"
        ],
        [
          "0x1.6d810624dd341p+2",
          "0x1.6d916872b025cp+2"
        ],
        [
          "0x1.6d916872b025cp+2",
          "0x1.6da1cac083177p+2"
        ],
        [
          "0x1.6da1cac083177p+2",
          "0x1.6db22d0e56092p+2"
        ],
        [
          "0x1.6db22d0e56092p+2",
          "0x1.6dc28f5c28fadp+2"
        ],
        [
          "0x1.6dc28f5c28fadp+2",
          "0x1.6dd2f1a9fbec8p+2"
        ],
        [
          "0x1.6dd2f1a9fbec8p+2",
          "0x1.6de353f7cede3p+2"
        ],
        [
          "0x1.6de353f7cede3p+2",
          "0x1.6df3b645a1cfep+2"
        ],
        [
          "0x1.6df3b645a1cfep+2",
          "0x1.6e04189374c19p+2"
        ],
        [
          "0x1.6e04189374c19p+2",
          "0x1.6e147ae147b34p+2"
        ],
        [
          "0x1.6e147ae147b34p+2",
          "0x1.6e24dd2f1aa4fp+2"
        ],
        [
          "0x1.6e24dd2f1aa4fp+2",
          "0x1.6e353f7ced96ap+2"
        ],
        [
          "0x1.6e353f7ced96ap+2",
          "0x1.6e45a1cac0885p+2"
        ],
        [
          "0x1.6e45a1cac0885p+2",
          "0x1.6e560418937a0p+2"
        ],
        [
          "0x1.6e560418937a0p+2",
          "0x1.6e666666666bbp+2"
        ],
        [
          "0x1.6e666666666bbp+2",
          "0x1.6e76c8b4395d6p+2"
        ],
        [
          "0x1.6e76c8b4395d6p+2",
          "0x1.6e872b020c4f1p+2"
        ],
        [
          "0x1.6e872b020c4f1p+2",
          "0x1.6e978d4fdf40cp+2"
        ],
        [
          "0x1.6e978d4fdf40cp+2",
          "0x1.6ea7ef9db2327p+2"
        ],
        [
          "0x1.6ea7ef9db2327p+2",
          "0x1.6eb851eb85242p+2"
        ],
        [
          "0x1.6eb851eb85242p+2",
          "0x1.6ec8b4395815dp+2"
        ],
        [
          "0x1.6ec8b4395815dp+2",
          "0x1.6ed916872b078p+2"
        ],
        [
          "0x1.6ed916872b078p+2",
          "0x1.6ee978d4fdf93p+2"
        ],
        [
          "0x1.6ee978d4fdf93p+2",
          "0x1.6ef9db22d0eaep+2"
        ],
        [
          "0x1.6ef9db22d0eaep+2",
          "0x1.6f0a3d70a3dc9p+2"
        ],
        [
          "0x1.6f0a3d70a3dc9p+2",
          "0x1.6f1a9fbe76ce4p+2"
        ],
        [
          "0x1.6f1a9fbe76ce4p+2",
          "0x1.6f2b020c49bffp+2"
        ],
        [
          "0x1.6f2b020c49bffp+2",
          "0x1.6f3b645a1cb1ap+2"
        ],
        [
          "0x1.6f3b645a1cb1ap+2",
          "0x1.6f4bc6a7efa35p+2"
        ],
        [
          "0x1.6f4bc6a7efa35p+2",
          "0x1.6f5c28f5c2950p+2"
        ],
        [
          "0x1.6f5c28f5c2950p+2",
          "0x1.6f6c8b439586bp+2"
        ],
        [
          "0x1.6f6c8b439586bp+2",
          "0x1.6f7ced9168786p+2"
        ],
        [
          "0x1.6f7ced9168786p+2",
          "0x1.6f8d4fdf3b6a1p+2"
        ],
        [
          "0x1.6f8d4fdf3b6a1p+2",
          "0x1.6f9db22d0e5bcp+2"
        ],
        [
          "0x1.6f9db22d0e5bcp+2",
          "0x1.6fae147ae14d7p+2"
        ],
        [
          "0x1.6fae147ae14d7p+2",
          "0x1.6fbe76c8b43f2p+2"
        ],
        [
          "0x1.6fbe76c8b43f2p+2",
          "0x1.6fced9168730dp+2"
        ],
        [
          "0x1.6fced9168730dp+2",
          "0x1.6fdf3b645a228p+2"
        ],
        [
          "0x1.6fdf3b645a228p+2",
          "0x1.6fef9db22d143p+2"
        ],
        [
          "0x1.6fef9db22d143p+2",
          "0x1.700000000005ep+2"
        ],
        [
          "0x1.700000000005ep+2",
          "0x1.7010624dd2f79p+2"
        ],
        [
          "0x1.7010624dd2f79p+2",
          "0x1.7020c49ba5e94p+2"
        ],
        [
          "0x1.7020c49ba5e94p+2",
          "0x1.703126e978dafp+2"
        ],
        [
          "0x1.703126e978dafp+2",
          "0x1.704189374bccap+2"
        ],
        [
          "0x1.704189374bccap+2",
          "0x1.7051eb851ebe5p+2"
        ],
        [
          "0x1.7051eb851ebe5p+2",
          "0x1.70624dd2f1b00p+2"
        ],
        [
          "0x1.70624dd2f1b00p+2",
          "0x1.7072b020c4a1bp+2"
        ],
        [
          "0x1.7072b020c4a1bp+2",
          "0x1.7083126e97936p+2"
        ],
        [
          "0x1.7083126e97936p+2",
          "0x1.709374bc6a851p+2"
        ],
        [
          "0x1.709374bc6a851p+2",
          "0x1.70a3d70a3d76cp+2"
        ],
        [
          "0x1.70a3d70a3d76cp+2",
          "0x1.70b4395810687p+2"
        ],
        [
          "0x1.70b4395810687p+2",
          "0x1.70c49ba5e35a2p+2"
        ],
        [
          "0x1.70c49ba5e35a2p+2",
          "0x1.70d4fdf3b64bdp+2"
        ],
        [
          "0x1.70d4fdf3b64bdp+2",
          "0x1.70e56041893d8p+2"
        ],
        [
          "0x1.70e56041893d8p+2",
          "0x1.70f5c28f5c2f3p+2"
        ],
        [
          "0x1.70f5c28f5c2f3p+2",
          "0x1.710624dd2f20ep+2"
        ],
        [
          "0x1.710624dd2f20ep+2",
          "0x1.7116872b02129p+2"
        ],
        [
          "0x1.7116872b02129p+2",
          "0x1.7126e978d5044p+2"
        ],
        [
          "0x1.7126e978d5044p+2",
          "0x1.71374bc6a7f5fp+2"
        ],
        [
          "0x1.71374bc6a7f5fp+2",
          "0x1.7147ae147ae7ap+2"
        ],
        [
          "0x1.7147ae147ae7ap+2",
          "0x1.715810624dd95p+2"
        ],
        [
          "0x1.715810624dd95p+2",
          "0x1.716872b020cb0p+2"
        ],
        [
          "0x1.716872b020cb0p+2",
          "0x1.7178d4fdf3bcbp+2"
        ],
        [
          "0x1.7178d4fdf3bcbp+2",
          "0x1.7189374bc6ae6p+2"
        ],
        [
          "0x1.7189374bc6ae6p+2",
          "0x1.7199999999a01p+2"
        ],
        [
          "0x1.7199999999a01p+2",
          "0x1.71a9fbe76c91cp+2"
        ],
        [
          "0x1.71a9fbe76c91cp+2",
          "0x1.71ba5e353f837p+2"
        ],
        [
          "0x1.71ba5e353f837p+2",
          "0x1.71cac08312752p+2"
        ],
        [
          "0x1.71cac08312752p+2",
          "0x1.71db22d0e566dp+2"
        ],
        [
          "0x1.71db22d0e566dp+2",
          "0x1.71eb851eb8588p+2"
        ],
        [
          "0x1.71eb851eb8588p+2",
          "0x1.71fbe76c8b4a3p+2"
        ],
        [
          "0x1.71fbe76c8b4a3p+2",
          "0x1.720c49ba5e3bep+2"
        ],
        [
          "0x1.720c49ba5e3bep+2",
          "0x1.721cac08312d9p+2"
        ],
        [
          "0x1.721cac08312d9p+2",
          "0x1.722d0e56041f4p+2"
        ],
        [
          "0x1.722d0e56041f4p+2",
          "0x1.723d70a3d710fp+2"
        ],
        [
          "0x1.723d70a3d710fp+2",
          "0x1.724dd2f1aa02ap+2"
        ],
        [
          "0x1.724dd2f1aa02ap+2",
          "0x1.725e353f7cf45p+2"
        ],
        [
          "0x1.725e353f7cf45p+2",
          "0x1.726e978d4fe60p+2"
        ],
        [
          "0x1.726e978d4fe60p+2",
          "0x1.727ef9db22d7bp+2"
        ],
        [
          "0x1.727ef9db22d7bp+2",
          "0x1.728f5c28f5c96p+2"
        ],
        [
          "0x1.728f5c28f5c96p+2",
          "0x1.729fbe76c8bb1p+2"
        ],
        [
          "0x1.729fbe76c8bb1p+2",
          "0x1.72b020c49baccp+2"
        ],
        [
          "0x1.72b020c49baccp+2",
          "0x1.72c083126e9e7p+2"
        ],
        [
          "0x1.72c083126e9e7p+2",
          "0x1.72d0e56041902p+2"
        ],
        [
          "0x1.72d0e56041902p+2",
          "0x1.72e147ae1481dp+2"
        ],
        [
          "0x1.72e147ae1481dp+2",
          "0x1.72f1a9fbe7738p+2"
        ],
        [
          "0x1.72f1a9fbe7738p+2",
          "0x1.73020c49ba653p+2"
        ],
        [
          "0x1.73020c49ba653p+2",
          "0x1.73126e978d56ep+2"
        ],
        [
          "0x1.73126e978d56ep+2",
          "0x1.7322d0e560489p+2"
        ],
        [
          "0x1.7322d0e560489p+2",
          "0x1.73333333333a4p+2"
        ],
        [
          "0x1.73333333333a4p+2",
          "0x1.73439581062bfp+2"
        ],
        [
          "0x1.73439581062bfp+2",
          "0x1.7353f7ced91dap+2"
        ],
        [
          "0x1.7353f7ced91dap+2",
          "0x1.73645a1cac0f5p+2"
        ],
        [
          "0x1.73645a1cac0f5p+2",
          "0x1.7374bc6a7f010p+2"
        ],
        [
          "0x1.7374bc6a7f010p+2",
          "0x1.73851eb851f2bp+2"
        ],
        [
          "0x1.73851eb851f2bp+2",
          "0x1.7395810624e46p+2"
        ],
        [
          "0x1.7395810624e46p+2",
          "0x1.73a5e353f7d61p+2"
        ],
        [
          "0x1.73a5e353f7d61p+2",
          "0x1.73b645a1cac7cp+2"
        ],
        [
          "0x1.73b645a1cac7cp+2",
          "0x1.73c6a7ef9db97p+2"
        ],
        [
          "0x1.73c6a7ef9db97p+2",
          "0x1.73d70a3d70ab2p+2"
        ],
        [
          "0x1.73d70a3d70ab2p+2",
          "0x1.73e76c8b439cdp+2"
        ],
        [
          "0x1.73e76c8b439cdp+2",
          "0x1.73f7ced9168e8p+2"
        ],
        [
          "0x1.73f7ced9168e8p+2",
          "0x1.74083126e9803p+2"
        ],
        [
          "0x1.74083126e9803p+2",
          "0x1.74189374bc71ep+2"
        ],
        [
          "0x1.74189374bc71ep+2",
          "0x1.7428f5c28f639p+2"
        ],
        [
          "0x1.7428f5c28f639p+2",
          "0x1.7439581062554p+2"
        ],
        [
          "0x1.7439581062554p+2",
          "0x1.7449ba5e3546fp+2"
        ],
        [
          "0x1.7449ba5e3546fp+2",
          "0x1.745a1cac0838ap+2"
        ],
        [
          "0x1.745a1cac0838ap+2",
          "0x1.746a7ef9db2a5p+2"
        ],
        [
          "0x1.746a7ef9db2a5p+2",
          "0x1.747ae147ae1c0p+2"
        ],
        [
          "0x1.747ae147ae1c0p+2",
          "0x1.748b4395810dbp+2"
        ],
        [
          "0x1.748b4395810dbp+2",
          "0x1.749ba5e353ff6p+2"
        ],
        [
          "0x1.749ba5e353ff6p+2",
          "0x1.74ac083126f11p+2"
        ],
        [
          "0x1.74ac083126f11p+2",
          "0x1.74bc6a7ef9e2cp+2"
        ],
        [
          "0x1.74bc6a7ef9e2cp+2",
          "0x1.74ccccccccd47p+2"
        ],
        [
          "0x1.74ccccccccd47p+2",
          "0x1.74dd2f1a9fc62p+2"
        ],
        [
          "0x1.74dd2f1a9fc62p+2",
          "0x1.74ed916872b7dp+2"
        ],
        [
          "0x1.74ed916872b7dp+2",
          "0x1.74fdf3b645a98p+2"
        ],
        [
          "0x1.74fdf3b645a98p+2",
          "0x1.750e5604189b3p+2"
        ],
        [
          "0x1.750e5604189b3p+2",
          "0x1.751eb851eb8cep+2"
        ],
        [
          "0x1.751eb851eb8cep+2",
          "0x1.752f1a9fbe7e9p+2"
        ],
        [
          "0x1.752f1a9fbe7e9p+2",
          "0x1.753f7ced91704p+2"
        ],
        [
          "0x1.753f7ced91704p+2",
          "0x1.754fdf3b6461fp+2"
        ],
        [
          "0x1.754fdf3b6461fp+2",
          "0x1.756041893753ap+2"
        ],
        [
          "0x1.756041893753ap+2",
          "0x1.7570a3d70a455p+2"
        ],
        [
          "0x1.7570a3d70a455p+2",
          "0x1.75810624dd370p+2"
        ],
        [
          "0x1.75810624dd370p+2",
          "0x1.75916872b028bp+2"
        ],
        [
          "0x1.75916872b028bp+2",
          "0x1.75a1cac0831a6p+2"
        ],
        [
          "0x1.75a1cac0831a6p+2",
          "0x1.75b22d0e560c1p+2"
        ],
        [
          "0x1.75b22d0e560c1p+2",
          "0x1.75c28f5c28fdcp+2"
        ],
        [
          "0x1.75c28f5c28fdcp+2",
          "0x1.75d2f1a9fbef7p+2"
        ],
        [
          "0x1.75d2f1a9fbef7p+2",
          "0x1.75e353f7cee12p+2"
        ],
        [
          "0x1.75e353f7cee12p+2",
          "0x1.75f3b645a1d2dp+2"
        ],
        [
          "0x1.75f3b645a1d2dp+2",
          "0x1.7604189374c48p+2"
        ],
        [
          "0x1.7604189374c48p+2",
          "0x1.76147ae147b63p+2"
        ],
        [
          "0x1.76147ae147b63p+2",
          "0x1.7624dd2f1aa7ep+2"
        ],
        [
          "0x1.7624dd2f1aa7ep+2",
          "0x1.76353f7ced999p+2"
        ],
        [
          "0x1.76353f7ced999p+2",
          "0x1.7645a1cac08b4p+2"
        ],
        [
          "0x1.7645a1cac08b4p+2",
          "0x1.76560418937cfp+2"
        ],
        [
          "0x1.76560418937cfp+2",
          "0x1.76666666666eap+2"
        ],
        [
          "0x1.76666666666eap+2",
          "0x1.7676c8b439605p+2"
        ],
        [
          "0x1.7676c8b439605p+2",
          "0x1.76872b020c520p+2"
        ],
        [
          "0x1.76872b020c520p+2",
          "0x1.76978d4fdf43bp+2"
        ],
        [
          "0x1.76978d4fdf43bp+2",
          "0x1.76a7ef9db2356p+2"
        ],
        [
          "0x1.76a7ef9db2356p+2",
          "0x1.76b851eb85271p+2"
        ],
        [
          "0x1.76b851eb85271p+2",
          "0x1.76c8b4395818cp+2"
        ],
        [
          "0x1.76c8b4395818cp+2",
          "0x1.76d916872b0a7p+2"
        ],
        [
          "0x1.76d916872b0a7p+2",
          "0x1.76e978d4fdfc2p+2"
        ],
        [
          "0x1.76e978d4fdfc2p+2",
          "0x1.76f9db22d0eddp+2"
        ],
        [
          "0x1.76f9db22d0eddp+2",
          "0x1.770a3d70a3df8p+2"
        ],
        [
          "0x1.770a3d70a3df8p+2",
          "0x1.771a9fbe76d13p+2"
        ],
        [
          "0x1.771a9fbe76d13p+2",
          "0x1.772b020c49c2ep+2"
        ],
        [
          "0x1.772b020c49c2ep+2",
          "0x1.773b645a1cb49p+2"
        ],
        [
          "0x1.773b645a1cb49p+2",
          "0x1.774bc6a7efa64p+2"
        ],
        [
          "0x1.774bc6a7efa64p+2",
          "0x1.775c28f5c297fp+2"
        ],
        [
          "0x1.775c28f5c297fp+2",
          "0x1.776c8b439589ap+2"
        ],
        [
          "0x1.776c8b439589ap+2",
          "0x1.777ced91687b5p+2"
        ],
        [
          "0x1.777ced91687b5p+2",
          "0x1.778d4fdf3b6d0p+2"
        ],
        [
          "0x1.778d4fdf3b6d0p+2",
          "0x1.779db22d0e5ebp+2"
        ],
        [
          "0x1.779db22d0e5ebp+2",
          "0x1.77ae147ae1506p+2"
        ],
        [
          "0x1.77ae147ae1506p+2",
          "0x1.77be76c8b4421p+2"
        ],
        [
          "0x1.77be76c8b4421p+2",
          "0x1.77ced9168733cp+2"
        ],
        [
          "0x1.77ced9168733cp+2",
          "0x1.77df3b645a257p+2"
        ],
        [
          "0x1.77df3b645a257p+2",
          "0x1.77ef9db22d172p+2"
        ],
        [
          "0x1.77ef9db22d172p+2",
          "0x1.780000000008dp+2"
        ],
        [
          "0x1.780000000008dp+2",
          "0x1.7810624dd2fa8p+2"
        ],
        [
          "0x1.7810624dd2fa8p+2",
          "0x1.7820c49ba5ec3p+2"
        ],
        [
          "0x1.7820c49ba5ec3p+2",
          "0x1.783126e978ddep+2"
        ],
        [
          "0x1.783126e978ddep+2",
          "0x1.784189374bcf9p+2"
        ],
        [
          "0x1.784189374bcf9p+2",
          "0x1.7851eb851ec14p+2"
        ],
        [
          "0x1.7851eb851ec14p+2",
          "0x1.78624dd2f1b2fp+2"
        ],
        [
          "0x1.78624dd2f1b2fp+2",
          "0x1.7872b020c4a4ap+2"
        ],
        [
          "0x1.7872b020c4a4ap+2",
          "0x1.7883126e97965p+2"
        ],
        [
          "0x1.7883126e97965p+2",
          "0x1.789374bc6a880p+2"
        ],
        [
          "0x1.789374bc6a880p+2",
          "0x1.78a3d70a3d79bp+2"
        ],
        [
          "0x1.78a3d70a3d79bp+2",
          "0x1.78b43958106b6p+2"
        ],
        [
          "0x1.78b43958106b6p+2",
          "0x1.78c49ba5e35d1p+2"
        ],
        [
          "0x1.78c49ba5e35d1p+2",
          "0x1.78d4fdf3b64ecp+2"
        ],
        [
          "0x1.78d4fdf3b64ecp+2",
          "0x1.78e5604189407p+2"
        ],
        [
          "0x1.78e5604189407p+2",
          "0x1.78f5c28f5c322p+2"
        ],
        [
          "0x1.78f5c28f5c322p+2",
          "0x1.790624dd2f23dp+2"
        ],
        [
          "0x1.790624dd2f23dp+2",
          "0x1.7916872b02158p+2"
        ],
        [
          "0x1.7916872b02158p+2",
          "0x1.7926e978d5073p+2"
        ],
        [
          "0x1.7926e978d5073p+2",
          "0x1.79374bc6a7f8ep+2"
        ],
        [
          "0x1.79374bc6a7f8ep+2",
          "0x1.7947ae147aea9p+2"
        ],
        [
          "0x1.7947ae147aea9p+2",
          "0x1.795810624ddc4p+2"
        ],
        [
          "0x1.795810624ddc4p+2",
          "0x1.796872b020cdfp+2"
        ],
        [
          "0x1.796872b020cdfp+2",
          "0x1.7978d4fdf3bfap+2"
        ],
        [
          "0x1.7978d4fdf3bfap+2",
          "0x1.7989374bc6b15p+2"
        ],
        [
          "0x1.7989374bc6b15p+2",
          "0x1.7999999999a30p+2"
        ],
        [
          "0x1.7999999999a30p+2",
          "0x1.79a9fbe76c94bp+2"
        ],
        [
          "0x1.79a9fbe76c94bp+2",
          "0x1.79ba5e353f866p+2"
        ],
        [
          "0x1.79ba5e353f866p+2",
          "0x1.79cac08312781p+2"
        ],
        [
          "0x1.79cac08312781p+2",
          "0x1.79db22d0e569cp+2"
        ],
        [
          "0x1.79db22d0e569cp+2",
          "0x1.79eb851eb85b7p+2"
        ],
        [
          "0x1.79eb851eb85b7p+2",
          "0x1.79fbe76c8b4d2p+2"
        ],
        [
          "0x1.79fbe76c8b4d2p+2",
          "0x1.7a0c49ba5e3edp+2"
        ],
        [
          "0x1.7a0c49ba5e3edp+2",
          "0x1.7a1cac0831308p+2"
        ],
        [
          "0x1.7a1cac0831308p+2",
          "0x1.7a2d0e5604223p+2"
        ],
        [
          "0x1.7a2d0e5604223p+2",
          "0x1.7a3d70a3d713ep+2"
        ],
        [
          "0x1.7a3d70a3d713ep+2",
          "0x1.7a4dd2f1aa059p+2"
        ],
        [
          "0x1.7a4dd2f1aa059p+2",
          "0x1.7a5e353f7cf74p+2"
        ],
        [
          "0x1.7a5e353f7cf74p+2",
          "0x1.7a6e978d4fe8fp+2"
        ],
        [
          "0x1.7a6e978d4fe8fp+2",
          "0x1.7a7ef9db22daap+2"
        ],
        [
          "0x1.7a7ef9db22daap+2",
          "0x1.7a8f5c28f5cc5p+2"
        ],
        [
          "0x1.7a8f5c28f5cc5p+2",
          "0x1.7a9fbe76c8be0p+2"
        ],
        [
          "0x1.7a9fbe76c8be0p+2",
          "0x1.7ab020c49bafbp+2"
        ],
        [
          "0x1.7ab020c49bafbp+2",
          "0x1.7ac083126ea16p+2"
        ],
        [
          "0x1.7ac083126ea16p+2",
          "0x1.7ad0e56041931p+2"
        ],
        [
          "0x1.7ad0e56041931p+2",
          "0x1.7ae147ae1484cp+2"
        ],
        [
          "0x1.7ae147ae1484cp+2",
          "0x1.7af1a9fbe7767p+2"
        ],
        [
          "0x1.7af1a9fbe7767p+2",
          "0x1.7b020c49ba682p+2"
        ],
        [
          "0x1.7b020c49ba682p+2",
          "0x1.7b126e978d59dp+2"
        ],
        [
          "0x1.7b126e978d59dp+2",
          "0x1.7b22d0e5604b8p+2"
        ],
        [
          "0x1.7b22d0e5604b8p+2",
          "0x1.7b333333333d3p+2"
        ],
        [
          "0x1.7b333333333d3p+2",
          "0x1.7b439581062eep+2"
        ],
        [
          "0x1.7b439581062eep+2",
          "0x1.7b53f7ced9209p+2"
        ],
        [
          "0x1.7b53f7ced9209p+2",
          "0x1.7b645a1cac124p+2"
        ],
        [
          "0x1.7b645a1cac124p+2",
          "0x1.7b74bc6a7f03fp+2"
        ],
        [
          "0x1.7b74bc6a7f03fp+2",
          "0x1.7b851eb851f5ap+2"
        ],
        [
          "0x1.7b851eb851f5ap+2",
          "0x1.7b95810624e75p+2"
        ],
        [
          "0x1.7b95810624e75p+2",
          "0x1.7ba5e353f7d90p+2"
        ],
        [
          "0x1.7ba5e353f7d90p+2",
          "0x1.7bb645a1cacabp+2"
        ],
        [
          "0x1.7bb645a1cacabp+2",
          "0x1.7bc6a7ef9dbc6p+2"
        ],
        [
          "0x1.7bc6a7ef9dbc6p+2",
          "0x1.7bd70a3d70ae1p+2"
        ],
        [
          "0x1.7bd70a3d70ae1p+2",
          "0x1.7be76c8b439fcp+2"
        ],
        [
          "0x1.7be76c8b439fcp+2",
          "0x1.7bf7ced916917p+2"
        ],
        [
          "0x1.7bf7ced916917p+2",
          "0x1.7c083126e9832p+2"
        ],
        [
          "0x1.7c083126e9832p+2",
          "0x1.7c189374bc74dp+2"
        ],
        [
          "0x1.7c189374bc74dp+2",
          "0x1.7c28f5c28f668p+2"
        ],
        [
          "0x1.7c28f5c28f668p+2",
          "0x1.7c39581062583p+2"
        ],
        [
          "0x1.7c39581062583p+2",
          "0x1.7c49ba5e3549ep+2"
        ],
        [
          "0x1.7c49ba5e3549ep+2",
          "0x1.7c5a1cac083b9p+2"
        ],
        [
          "0x1.7c5a1cac083b9p+2",
          "0x1.7c6a7ef9db2d4p+2"
        ],
        [
          "0x1.7c6a7ef9db2d4p+2",
          "0x1.7c7ae147ae1efp+2"
        ],
        [
          "0x1.7c7ae147ae1efp+2",
          "0x1.7c8b43958110ap+2"
        ],
        [
          "0x1.7c8b43958110ap+2",
          "0x1.7c9ba5e354025p+2"
        ],
        [
          "0x1.7c9ba5e354025p+2",
          "0x1.7cac083126f40p+2"
        ],
        [
          "0x1.7cac083126f40p+2",
          "0x1.7cbc6a7ef9e5bp+2"
        ],
        [
          "0x1.7cbc6a7ef9e5bp+2",
          "0x1.7cccccccccd76p+2"
        ],
        [
          "0x1.7cccccccccd76p+2",
          "0x1.7cdd2f1a9fc91p+2"
        ],
        [
          "0x1.7cdd2f1a9fc91p+2",
          "0x1.7ced916872bacp+2"
        ],
        [
          "0x1.7ced916872bacp+2",
          "0x1.7cfdf3b645ac7p+2"
        ],
        [
          "0x1.7cfdf3b645ac7p+2",
          "0x1.7d0e5604189e2p+2"
        ],
        [
          "0x1.7d0e5604189e2p+2",
          "0x1.7d1eb851eb8fdp+2"
        ],
        [
          "0x1.7d1eb851eb8fdp+2",
          "0x1.7d2f1a9fbe818p+2"
        ],
        [
          "0x1.7d2f1a9fbe818p+2",
          "0x1.7d3f7ced91733p+2"
        ],
        [
          "0x1.7d3f7ced91733p+2",
          "0x1.7d4fdf3b6464ep+2"
        ],
        [
          "0x1.7d4fdf3b6464ep+2",
          "0x1.7d60418937569p+2"
        ],
        [
          "0x1.7d60418937569p+2",
          "0x1.7d70a3d70a484p+2"
        ],
        [
          "0x1.7d70a3d70a484p+2",
          "0x1.7d810624dd39fp+2"
        ],
        [
          "0x1.7d810624dd39fp+2",
          "0x1.7d916872b02bap+2"
        ],
        [
          "0x1.7d916872b02bap+2",
          "0x1.7da1cac0831d5p+2"
        ],
        [
          "0x1.7da1cac0831d5p+2",
          "0x1.7db22d0e560f0p+2"
        ],
        [
          "0x1.7db22d0e560f0p+2",
          "0x1.7dc28f5c2900bp+2"
        ],
        [
          "0x1.7dc28f5c2900bp+2",
          "0x1.7dd2f1a9fbf26p+2"
        ],
        [
          "0x1.7dd2f1a9fbf26p+2",
          "0x1.7de353f7cee41p+2"
        ],
        [
          "0x1.7de353f7cee41p+2",
          "0x1.7df3b645a1d5cp+2"
        ],
        [
          "0x1.7df3b645a1d5cp+2",
          "0x1.7e04189374c77p+2"
        ],
        [
          "0x1.7e04189374c77p+2",
          "0x1.7e147ae147b92p+2"
        ],
        [
          "0x1.7e147ae147b92p+2",
          "0x1.7e24dd2f1aaadp+2"
        ],
        [
          "0x1.7e24dd2f1aaadp+2",
          "0x1.7e353f7ced9c8p+2"
        ],
        [
          "0x1.7e353f7ced9c8p+2",
          "0x1.7e45a1cac08e3p+2"
        ],
        [
          "0x1.7e45a1cac08e3p+2",
          "0x1.7e560418937fep+2"
        ],
        [
          "0x1.7e560418937fep+2",
          "0x1.7e66666666719p+2"
        ],
        [
          "0x1.7e66666666719p+2",
          "0x1.7e76c8b439634p+2"
        ],
        [
          "0x1.7e76c8b439634p+2",
          "0x1.7e872b020c54fp+2"
        ],
        [
          "0x1.7e872b020c54fp+2",
          "0x1.7e978d4fdf46ap+2"
        ],
        [
          "0x1.7e978d4fdf46ap+2",
          "0x1.7ea7ef9db2385p+2"
        ],
        [
          "0x1.7ea7ef9db2385p+2",
          "0x1.7eb851eb852a0p+2"
        ],
        [
          "0x1.7eb851eb852a0p+2",
          "0x1.7ec8b439581bbp+2"
        ],
        [
          "0x1.7ec8b439581bbp+2",
          "0x1.7ed916872b0d6p+2"
        ],
        [
          "0x1.7ed916872b0d6p+2",
          "0x1.7ee978d4fdff1p+2"
        ],
        [
          "0x1.7ee978d4fdff1p+2",
          "0x1.7ef9db22d0f0cp+2"
        ],
        [
          "0x1.7ef9db22d0f0cp+2",
          "0x1.7f0a3d70a3e27p+2"
        ],
        [
          "0x1.7f0a3d70a3e27p+2",
          "0x1.7f1a9fbe76d42p+2"
        ],
        [
          "0x1.7f1a9fbe76d42p+2",
          "0x1.7f2b020c49c5dp+2"
        ],
        [
          "0x1.7f2b020c49c5dp+2",
          "0x1.7f3b645a1cb78p+2"
        ],
        [
          "0x1.7f3b645a1cb78p+2",
          "0x1.7f4bc6a7efa93p+2"
        ],
        [
          "0x1.7f4bc6a7efa93p+2",
          "0x1.7f5c28f5c29aep+2"
        ],
        [
          "0x1.7f5c28f5c29aep+2",
          "0x1.7f6c8b43958c9p+2"
        ],
        [
          "0x1.7f6c8b43958c9p+2",
          "0x1.7f7ced91687e4p+2"
        ],
        [
          "0x1.7f7ced91687e4p+2",
          "0x1.7f8d4fdf3b6ffp+2"
        ],
        [
          "0x1.7f8d4fdf3b6ffp+2",
          "0x1.7f9db22d0e61ap+2"
        ],
        [
          "0x1.7f9db22d0e61ap+2",
          "0x1.7fae147ae1535p+2"
        ],
        [
          "0x1.7fae147ae1535p+2",
          "0x1.7fbe76c8b4450p+2"
        ],
        [
          "0x1.7fbe76c8b4450p+2",
          "0x1.7fced9168736bp+2"
        ],
        [
          "0x1.7fced9168736bp+2",
          "0x1.7fdf3b645a286p+2"
        ],
        [
          "0x1.7fdf3b645a286p+2",
          "0x1.7fef9db22d1a1p+2"
        ],
        [
          "0x1.7fef9db22d1a1p+2",
          "0x1.8000000000000p+2"
        ]
      ]
    },
    {
      "filename": "v2_contact_6_8.jsonl",
      "kind": "contact",
      "region_hex": [
        "0x1.8000000000000p+2",
        "0x1.0000000000000p+3"
      ],
      "cells_hex": [
        [
          "0x1.8000000000000p+2",
          "0x1.8051eb851eb85p+2"
        ],
        [
          "0x1.8051eb851eb85p+2",
          "0x1.80a3d70a3d70ap+2"
        ],
        [
          "0x1.80a3d70a3d70ap+2",
          "0x1.80f5c28f5c28fp+2"
        ],
        [
          "0x1.80f5c28f5c28fp+2",
          "0x1.8147ae147ae14p+2"
        ],
        [
          "0x1.8147ae147ae14p+2",
          "0x1.8199999999999p+2"
        ],
        [
          "0x1.8199999999999p+2",
          "0x1.81eb851eb851ep+2"
        ],
        [
          "0x1.81eb851eb851ep+2",
          "0x1.823d70a3d70a3p+2"
        ],
        [
          "0x1.823d70a3d70a3p+2",
          "0x1.828f5c28f5c28p+2"
        ],
        [
          "0x1.828f5c28f5c28p+2",
          "0x1.82e147ae147adp+2"
        ],
        [
          "0x1.82e147ae147adp+2",
          "0x1.8333333333332p+2"
        ],
        [
          "0x1.8333333333332p+2",
          "0x1.83851eb851eb7p+2"
        ],
        [
          "0x1.83851eb851eb7p+2",
          "0x1.83d70a3d70a3cp+2"
        ],
        [
          "0x1.83d70a3d70a3cp+2",
          "0x1.8428f5c28f5c1p+2"
        ],
        [
          "0x1.8428f5c28f5c1p+2",
          "0x1.847ae147ae146p+2"
        ],
        [
          "0x1.847ae147ae146p+2",
          "0x1.84ccccccccccbp+2"
        ],
        [
          "0x1.84ccccccccccbp+2",
          "0x1.851eb851eb850p+2"
        ],
        [
          "0x1.851eb851eb850p+2",
          "0x1.8570a3d70a3d5p+2"
        ],
        [
          "0x1.8570a3d70a3d5p+2",
          "0x1.85c28f5c28f5ap+2"
        ],
        [
          "0x1.85c28f5c28f5ap+2",
          "0x1.86147ae147adfp+2"
        ],
        [
          "0x1.86147ae147adfp+2",
          "0x1.8666666666664p+2"
        ],
        [
          "0x1.8666666666664p+2",
          "0x1.86b851eb851e9p+2"
        ],
        [
          "0x1.86b851eb851e9p+2",
          "0x1.870a3d70a3d6ep+2"
        ],
        [
          "0x1.870a3d70a3d6ep+2",
          "0x1.875c28f5c28f3p+2"
        ],
        [
          "0x1.875c28f5c28f3p+2",
          "0x1.87ae147ae1478p+2"
        ],
        [
          "0x1.87ae147ae1478p+2",
          "0x1.87ffffffffffdp+2"
        ],
        [
          "0x1.87ffffffffffdp+2",
          "0x1.8851eb851eb82p+2"
        ],
        [
          "0x1.8851eb851eb82p+2",
          "0x1.88a3d70a3d707p+2"
        ],
        [
          "0x1.88a3d70a3d707p+2",
          "0x1.88f5c28f5c28cp+2"
        ],
        [
          "0x1.88f5c28f5c28cp+2",
          "0x1.8947ae147ae11p+2"
        ],
        [
          "0x1.8947ae147ae11p+2",
          "0x1.8999999999996p+2"
        ],
        [
          "0x1.8999999999996p+2",
          "0x1.89eb851eb851bp+2"
        ],
        [
          "0x1.89eb851eb851bp+2",
          "0x1.8a3d70a3d70a0p+2"
        ],
        [
          "0x1.8a3d70a3d70a0p+2",
          "0x1.8a8f5c28f5c25p+2"
        ],
        [
          "0x1.8a8f5c28f5c25p+2",
          "0x1.8ae147ae147aap+2"
        ],
        [
          "0x1.8ae147ae147aap+2",
          "0x1.8b3333333332fp+2"
        ],
        [
          "0x1.8b3333333332fp+2",
          "0x1.8b851eb851eb4p+2"
        ],
        [
          "0x1.8b851eb851eb4p+2",
          "0x1.8bd70a3d70a39p+2"
        ],
        [
          "0x1.8bd70a3d70a39p+2",
          "0x1.8c28f5c28f5bep+2"
        ],
        [
          "0x1.8c28f5c28f5bep+2",
          "0x1.8c7ae147ae143p+2"
        ],
        [
          "0x1.8c7ae147ae143p+2",
          "0x1.8ccccccccccc8p+2"
        ],
        [
          "0x1.8ccccccccccc8p+2",
          "0x1.8d1eb851eb84dp+2"
        ],
        [
          "0x1.8d1eb851eb84dp+2",
          "0x1.8d70a3d70a3d2p+2"
        ],
        [
          "0x1.8d70a3d70a3d2p+2",
          "0x1.8dc28f5c28f57p+2"
        ],
        [
          "0x1.8dc28f5c28f57p+2",
          "0x1.8e147ae147adcp+2"
        ],
        [
          "0x1.8e147ae147adcp+2",
          "0x1.8e66666666661p+2"
        ],
        [
          "0x1.8e66666666661p+2",
          "0x1.8eb851eb851e6p+2"
        ],
        [
          "0x1.8eb851eb851e6p+2",
          "0x1.8f0a3d70a3d6bp+2"
        ],
        [
          "0x1.8f0a3d70a3d6bp+2",
          "0x1.8f5c28f5c28f0p+2"
        ],
        [
          "0x1.8f5c28f5c28f0p+2",
          "0x1.8fae147ae1475p+2"
        ],
        [
          "0x1.8fae147ae1475p+2",
          "0x1.8fffffffffffap+2"
        ],
        [
          "0x1.8fffffffffffap+2",
          "0x1.9051eb851eb7fp+2"
        ],
        [
          "0x1.9051eb851eb7fp+2",
          "0x1.90a3d70a3d704p+2"
        ],
        [
          "0x1.90a3d70a3d704p+2",
          "0x1.90f5c28f5c289p+2"
        ],
        [
          "0x1.90f5c28f5c289p+2",
          "0x1.9147ae147ae0ep+2"
        ],
        [
          "0x1.9147ae147ae0ep+2",
          "0x1.9199999999993p+2"
        ],
        [
          "0x1.9199999999993p+2",
          "0x1.91eb851eb8518p+2"
        ],
        [
          "0x1.91eb851eb8518p+2",
          "0x1.923d70a3d709dp+2"
        ],
        [
          "0x1.923d70a3d709dp+2",
          "0x1.928f5c28f5c22p+2"
        ],
        [
          "0x1.928f5c28f5c22p+2",
          "0x1.92e147ae147a7p+2"
        ],
        [
          "0x1.92e147ae147a7p+2",
          "0x1.933333333332cp+2"
        ],
        [
          "0x1.933333333332cp+2",
          "0x1.93851eb851eb1p+2"
        ],
        [
          "0x1.93851eb851eb1p+2",
          "0x1.93d70a3d70a36p+2"
        ],
        [
          "0x1.93d70a3d70a36p+2",
          "0x1.9428f5c28f5bbp+2"
        ],
        [
          "0x1.9428f5c28f5bbp+2",
          "0x1.947ae147ae140p+2"
        ],
        [
          "0x1.947ae147ae140p+2",
          "0x1.94cccccccccc5p+2"
        ],
        [
          "0x1.94cccccccccc5p+2",
          "0x1.951eb851eb84ap+2"
        ],
        [
          "0x1.951eb851eb84ap+2",
          "0x1.9570a3d70a3cfp+2"
        ],
        [
          "0x1.9570a3d70a3cfp+2",
          "0x1.95c28f5c28f54p+2"
        ],
        [
          "0x1.95c28f5c28f54p+2",
          "0x1.96147ae147ad9p+2"
        ],
        [
          "0x1.96147ae147ad9p+2",
          "0x1.966666666665ep+2"
        ],
        [
          "0x1.966666666665ep+2",
          "0x1.96b851eb851e3p+2"
        ],
        [
          "0x1.96b851eb851e3p+2",
          "0x1.970a3d70a3d68p+2"
        ],
        [
          "0x1.970a3d70a3d68p+2",
          "0x1.975c28f5c28edp+2"
        ],
        [
          "0x1.975c28f5c28edp+2",
          "0x1.97ae147ae1472p+2"
        ],
        [
          "0x1.97ae147ae1472p+2",
          "0x1.97ffffffffff7p+2"
        ],
        [
          "0x1.97ffffffffff7p+2",
          "0x1.9851eb851eb7cp+2"
        ],
        [
          "0x1.9851eb851eb7cp+2",
          "0x1.98a3d70a3d701p+2"
        ],
        [
          "0x1.98a3d70a3d701p+2",
          "0x1.98f5c28f5c286p+2"
        ],
        [
          "0x1.98f5c28f5c286p+2",
          "0x1.9947ae147ae0bp+2"
        ],
        [
          "0x1.9947ae147ae0bp+2",
          "0x1.9999999999990p+2"
        ],
        [
          "0x1.9999999999990p+2",
          "0x1.99eb851eb8515p+2"
        ],
        [
          "0x1.99eb851eb8515p+2",
          "0x1.9a3d70a3d709ap+2"
        ],
        [
          "0x1.9a3d70a3d709ap+2",
          "0x1.9a8f5c28f5c1fp+2"
        ],
        [
          "0x1.9a8f5c28f5c1fp+2",
          "0x1.9ae147ae147a4p+2"
        ],
        [
          "0x1.9ae147ae147a4p+2",
          "0x1.9b33333333329p+2"
        ],
        [
          "0x1.9b33333333329p+2",
          "0x1.9b851eb851eaep+2"
        ],
        [
          "0x1.9b851eb851eaep+2",
          "0x1.9bd70a3d70a33p+2"
        ],
        [
          "0x1.9bd70a3d70a33p+2",
          "0x1.9c28f5c28f5b8p+2"
        ],
        [
          "0x1.9c28f5c28f5b8p+2",
          "0x1.9c7ae147ae13dp+2"
        ],
        [
          "0x1.9c7ae147ae13dp+2",
          "0x1.9ccccccccccc2p+2"
        ],
        [
          "0x1.9ccccccccccc2p+2",
          "0x1.9d1eb851eb847p+2"
        ],
        [
          "0x1.9d1eb851eb847p+2",
          "0x1.9d70a3d70a3ccp+2"
        ],
        [
          "0x1.9d70a3d70a3ccp+2",
          "0x1.9dc28f5c28f51p+2"
        ],
        [
          "0x1.9dc28f5c28f51p+2",
          "0x1.9e147ae147ad6p+2"
        ],
        [
          "0x1.9e147ae147ad6p+2",
          "0x1.9e6666666665bp+2"
        ],
        [
          "0x1.9e6666666665bp+2",
          "0x1.9eb851eb851e0p+2"
        ],
        [
          "0x1.9eb851eb851e0p+2",
          "0x1.9f0a3d70a3d65p+2"
        ],
        [
          "0x1.9f0a3d70a3d65p+2",
          "0x1.9f5c28f5c28eap+2"
        ],
        [
          "0x1.9f5c28f5c28eap+2",
          "0x1.9fae147ae146fp+2"
        ],
        [
          "0x1.9fae147ae146fp+2",
          "0x1.9fffffffffff4p+2"
        ],
        [
          "0x1.9fffffffffff4p+2",
          "0x1.a051eb851eb79p+2"
        ],
        [
          "0x1.a051eb851eb79p+2",
          "0x1.a0a3d70a3d6fep+2"
        ],
        [
          "0x1.a0a3d70a3d6fep+2",
          "0x1.a0f5c28f5c283p+2"
        ],
        [
          "0x1.a0f5c28f5c283p+2",
          "0x1.a147ae147ae08p+2"
        ],
        [
          "0x1.a147ae147ae08p+2",
          "0x1.a19999999998dp+2"
        ],
        [
          "0x1.a19999999998dp+2",
          "0x1.a1eb851eb8512p+2"
        ],
        [
          "0x1.a1eb851eb8512p+2",
          "0x1.a23d70a3d7097p+2"
        ],
        [
          "0x1.a23d70a3d7097p+2",
          "0x1.a28f5c28f5c1cp+2"
        ],
        [
          "0x1.a28f5c28f5c1cp+2",
          "0x1.a2e147ae147a1p+2"
        ],
        [
          "0x1.a2e147ae147a1p+2",
          "0x1.a333333333326p+2"
        ],
        [
          "0x1.a333333333326p+2",
          "0x1.a3851eb851eabp+2"
        ],
        [
          "0x1.a3851eb851eabp+2",
          "0x1.a3d70a3d70a30p+2"
        ],
        [
          "0x1.a3d70a3d70a30p+2",
          "0x1.a428f5c28f5b5p+2"
        ],
        [
          "0x1.a428f5c28f5b5p+2",
          "0x1.a47ae147ae13ap+2"
        ],
        [
          "0x1.a47ae147ae13ap+2",
          "0x1.a4cccccccccbfp+2"
        ],
        [
          "0x1.a4cccccccccbfp+2",
          "0x1.a51eb851eb844p+2"
        ],
        [
          "0x1.a51eb851eb844p+2",
          "0x1.a570a3d70a3c9p+2"
        ],
        [
          "0x1.a570a3d70a3c9p+2",
          "0x1.a5c28f5c28f4ep+2"
        ],
        [
          "0x1.a5c28f5c28f4ep+2",
          "0x1.a6147ae147ad3p+2"
        ],
        [
          "0x1.a6147ae147ad3p+2",
          "0x1.a666666666658p+2"
        ],
        [
          "0x1.a666666666658p+2",
          "0x1.a6b851eb851ddp+2"
        ],
        [
          "0x1.a6b851eb851ddp+2",
          "0x1.a70a3d70a3d62p+2"
        ],
        [
          "0x1.a70a3d70a3d62p+2",
          "0x1.a75c28f5c28e7p+2"
        ],
        [
          "0x1.a75c28f5c28e7p+2",
          "0x1.a7ae147ae146cp+2"
        ],
        [
          "0x1.a7ae147ae146cp+2",
          "0x1.a7ffffffffff1p+2"
        ],
        [
          "0x1.a7ffffffffff1p+2",
          "0x1.a851eb851eb76p+2"
        ],
        [
          "0x1.a851eb851eb76p+2",
          "0x1.a8a3d70a3d6fbp+2"
        ],
        [
          "0x1.a8a3d70a3d6fbp+2",
          "0x1.a8f5c28f5c280p+2"
        ],
        [
          "0x1.a8f5c28f5c280p+2",
          "0x1.a947ae147ae05p+2"
        ],
        [
          "0x1.a947ae147ae05p+2",
          "0x1.a99999999998ap+2"
        ],
        [
          "0x1.a99999999998ap+2",
          "0x1.a9eb851eb850fp+2"
        ],
        [
          "0x1.a9eb851eb850fp+2",
          "0x1.aa3d70a3d7094p+2"
        ],
        [
          "0x1.aa3d70a3d7094p+2",
          "0x1.aa8f5c28f5c19p+2"
        ],
        [
          "0x1.aa8f5c28f5c19p+2",
          "0x1.aae147ae1479ep+2"
        ],
        [
          "0x1.aae147ae1479ep+2",
          "0x1.ab33333333323p+2"
        ],
        [
          "0x1.ab33333333323p+2",
          "0x1.ab851eb851ea8p+2"
        ],
        [
          "0x1.ab851eb851ea8p+2",
          "0x1.abd70a3d70a2dp+2"
        ],
        [
          "0x1.abd70a3d70a2dp+2",
          "0x1.ac28f5c28f5b2p+2"
        ],
        [
          "0x1.ac28f5c28f5b2p+2",
          "0x1.ac7ae147ae137p+2"
        ],
        [
          "0x1.ac7ae147ae137p+2",
          "0x1.accccccccccbcp+2"
        ],
        [
          "0x1.accccccccccbcp+2",
          "0x1.ad1eb851eb841p+2"
        ],
        [
          "0x1.ad1eb851eb841p+2",
          "0x1.ad70a3d70a3c6p+2"
        ],
        [
          "0x1.ad70a3d70a3c6p+2",
          "0x1.adc28f5c28f4bp+2"
        ],
        [
          "0x1.adc28f5c28f4bp+2",
          "0x1.ae147ae147ad0p+2"
        ],
        [
          "0x1.ae147ae147ad0p+2",
          "0x1.ae66666666655p+2"
        ],
        [
          "0x1.ae66666666655p+2",
          "0x1.aeb851eb851dap+2"
        ],
        [
          "0x1.aeb851eb851dap+2",
          "0x1.af0a3d70a3d5fp+2"
        ],
        [
          "0x1.af0a3d70a3d5fp+2",
          "0x1.af5c28f5c28e4p+2"
        ],
        [
          "0x1.af5c28f5c28e4p+2",
          "0x1.afae147ae1469p+2"
        ],
        [
          "0x1.afae147ae1469p+2",
          "0x1.affffffffffeep+2"
        ],
        [
          "0x1.affffffffffeep+2",
          "0x1.b051eb851eb73p+2"
        ],
        [
          "0x1.b051eb851eb73p+2",
          "0x1.b0a3d70a3d6f8p+2"
        ],
        [
          "0x1.b0a3d70a3d6f8p+2",
          "0x1.b0f5c28f5c27dp+2"
        ],
        [
          "0x1.b0f5c28f5c27dp+2",
          "0x1.b147ae147ae02p+2"
        ],
        [
          "0x1.b147ae147ae02p+2",
          "0x1.b199999999987p+2"
        ],
        [
          "0x1.b199999999987p+2",
          "0x1.b1eb851eb850cp+2"
        ],
        [
          "0x1.b1eb851eb850cp+2",
          "0x1.b23d70a3d7091p+2"
        ],
        [
          "0x1.b23d70a3d7091p+2",
          "0x1.b28f5c28f5c16p+2"
        ],
        [
          "0x1.b28f5c28f5c16p+2",
          "0x1.b2e147ae1479bp+2"
        ],
        [
          "0x1.b2e147ae1479bp+2",
          "0x1.b333333333320p+2"
        ],
        [
          "0x1.b333333333320p+2",
          "0x1.b3851eb851ea5p+2"
        ],
        [
          "0x1.b3851eb851ea5p+2",
          "0x1.b3d70a3d70a2ap+2"
        ],
        [
          "0x1.b3d70a3d70a2ap+2",
          "0x1.b428f5c28f5afp+2"
        ],
        [
          "0x1.b428f5c28f5afp+2",
          "0x1.b47ae147ae134p+2"
        ],
        [
          "0x1.b47ae147ae134p+2",
          "0x1.b4cccccccccb9p+2"
        ],
        [
          "0x1.b4cccccccccb9p+2",
          "0x1.b51eb851eb83ep+2"
        ],
        [
          "0x1.b51eb851eb83ep+2",
          "0x1.b570a3d70a3c3p+2"
        ],
        [
          "0x1.b570a3d70a3c3p+2",
          "0x1.b5c28f5c28f48p+2"
        ],
        [
          "0x1.b5c28f5c28f48p+2",
          "0x1.b6147ae147acdp+2"
        ],
        [
          "0x1.b6147ae147acdp+2",
          "0x1.b666666666652p+2"
        ],
        [
          "0x1.b666666666652p+2",
          "0x1.b6b851eb851d7p+2"
        ],
        [
          "0x1.b6b851eb851d7p+2",
          "0x1.b70a3d70a3d5cp+2"
        ],
        [
          "0x1.b70a3d70a3d5cp+2",
          "0x1.b75c28f5c28e1p+2"
        ],
        [
          "0x1.b75c28f5c28e1p+2",
          "0x1.b7ae147ae1466p+2"
        ],
        [
          "0x1.b7ae147ae1466p+2",
          "0x1.b7fffffffffebp+2"
        ],
        [
          "0x1.b7fffffffffebp+2",
          "0x1.b851eb851eb70p+2"
        ],
        [
          "0x1.b851eb851eb70p+2",
          "0x1.b8a3d70a3d6f5p+2"
        ],
        [
          "0x1.b8a3d70a3d6f5p+2",
          "0x1.b8f5c28f5c27ap+2"
        ],
        [
          "0x1.b8f5c28f5c27ap+2",
          "0x1.b947ae147adffp+2"
        ],
        [
          "0x1.b947ae147adffp+2",
          "0x1.b999999999984p+2"
        ],
        [
          "0x1.b999999999984p+2",
          "0x1.b9eb851eb8509p+2"
        ],
        [
          "0x1.b9eb851eb8509p+2",
          "0x1.ba3d70a3d708ep+2"
        ],
        [
          "0x1.ba3d70a3d708ep+2",
          "0x1.ba8f5c28f5c13p+2"
        ],
        [
          "0x1.ba8f5c28f5c13p+2",
          "0x1.bae147ae14798p+2"
        ],
        [
          "0x1.bae147ae14798p+2",
          "0x1.bb3333333331dp+2"
        ],
        [
          "0x1.bb3333333331dp+2",
          "0x1.bb851eb851ea2p+2"
        ],
        [
          "0x1.bb851eb851ea2p+2",
          "0x1.bbd70a3d70a27p+2"
        ],
        [
          "0x1.bbd70a3d70a27p+2",
          "0x1.bc28f5c28f5acp+2"
        ],
        [
          "0x1.bc28f5c28f5acp+2",
          "0x1.bc7ae147ae131p+2"
        ],
        [
          "0x1.bc7ae147ae131p+2",
          "0x1.bccccccccccb6p+2"
        ],
        [
          "0x1.bccccccccccb6p+2",
          "0x1.bd1eb851eb83bp+2"
        ],
        [
          "0x1.bd1eb851eb83bp+2",
          "0x1.bd70a3d70a3c0p+2"
        ],
        [
          "0x1.bd70a3d70a3c0p+2",
          "0x1.bdc28f5c28f45p+2"
        ],
        [
          "0x1.bdc28f5c28f45p+2",
          "0x1.be147ae147acap+2"
        ],
        [
          "0x1.be147ae147acap+2",
          "0x1.be6666666664fp+2"
        ],
        [
          "0x1.be6666666664fp+2",
          "0x1.beb851eb851d4p+2"
        ],
        [
          "0x1.beb851eb851d4p+2",
          "0x1.bf0a3d70a3d59p+2"
        ],
        [
          "0x1.bf0a3d70a3d59p+2",
          "0x1.bf5c28f5c28dep+2"
        ],
        [
          "0x1.bf5c28f5c28dep+2",
          "0x1.bfae147ae1463p+2"
        ],
        [
          "0x1.bfae147ae1463p+2",
          "0x1.bffffffffffe8p+2"
        ],
        [
          "0x1.bffffffffffe8p+2",
          "0x1.c051eb851eb6dp+2"
        ],
        [
          "0x1.c051eb851eb6dp+2",
          "0x1.c0a3d70a3d6f2p+2"
        ],
        [
          "0x1.c0a3d70a3d6f2p+2",
          "0x1.c0f5c28f5c277p+2"
        ],
        [
          "0x1.c0f5c28f5c277p+2",
          "0x1.c147ae147adfcp+2"
        ],
        [
          "0x1.c147ae147adfcp+2",
          "0x1.c199999999981p+2"
        ],
        [
          "0x1.c199999999981p+2",
          "0x1.c1eb851eb8506p+2"
        ],
        [
          "0x1.c1eb851eb8506p+2",
          "0x1.c23d70a3d708bp+2"
        ],
        [
          "0x1.c23d70a3d708bp+2",
          "0x1.c28f5c28f5c10p+2"
        ],
        [
          "0x1.c28f5c28f5c10p+2",
          "0x1.c2e147ae14795p+2"
        ],
        [
          "0x1.c2e147ae14795p+2",
          "0x1.c33333333331ap+2"
        ],
        [
          "0x1.c33333333331ap+2",
          "0x1.c3851eb851e9fp+2"
        ],
        [
          "0x1.c3851eb851e9fp+2",
          "0x1.c3d70a3d70a24p+2"
        ],
        [
          "0x1.c3d70a3d70a24p+2",
          "0x1.c428f5c28f5a9p+2"
        ],
        [
          "0x1.c428f5c28f5a9p+2",
          "0x1.c47ae147ae12ep+2"
        ],
        [
          "0x1.c47ae147ae12ep+2",
          "0x1.c4cccccccccb3p+2"
        ],
        [
          "0x1.c4cccccccccb3p+2",
          "0x1.c51eb851eb838p+2"
        ],
        [
          "0x1.c51eb851eb838p+2",
          "0x1.c570a3d70a3bdp+2"
        ],
        [
          "0x1.c570a3d70a3bdp+2",
          "0x1.c5c28f5c28f42p+2"
        ],
        [
          "0x1.c5c28f5c28f42p+2",
          "0x1.c6147ae147ac7p+2"
        ],
        [
          "0x1.c6147ae147ac7p+2",
          "0x1.c66666666664cp+2"
        ],
        [
          "0x1.c66666666664cp+2",
          "0x1.c6b851eb851d1p+2"
        ],
        [
          "0x1.c6b851eb851d1p+2",
          "0x1.c70a3d70a3d56p+2"
        ],
        [
          "0x1.c70a3d70a3d56p+2",
          "0x1.c75c28f5c28dbp+2"
        ],
        [
          "0x1.c75c28f5c28dbp+2",
          "0x1.c7ae147ae1460p+2"
        ],
        [
          "0x1.c7ae147ae1460p+2",
          "0x1.c7fffffffffe5p+2"
        ],
        [
          "0x1.c7fffffffffe5p+2",
          "0x1.c851eb851eb6ap+2"
        ],
        [
          "0x1.c851eb851eb6ap+2",
          "0x1.c8a3d70a3d6efp+2"
        ],
        [
          "0x1.c8a3d70a3d6efp+2",
          "0x1.c8f5c28f5c274p+2"
        ],
        [
          "0x1.c8f5c28f5c274p+2",
          "0x1.c947ae147adf9p+2"
        ],
        [
          "0x1.c947ae147adf9p+2",
          "0x1.c99999999997ep+2"
        ],
        [
          "0x1.c99999999997ep+2",
          "0x1.c9eb851eb8503p+2"
        ],
        [
          "0x1.c9eb851eb8503p+2",
          "0x1.ca3d70a3d7088p+2"
        ],
        [
          "0x1.ca3d70a3d7088p+2",
          "0x1.ca8f5c28f5c0dp+2"
        ],
        [
          "0x1.ca8f5c28f5c0dp+2",
          "0x1.cae147ae14792p+2"
        ],
        [
          "0x1.cae147ae14792p+2",
          "0x1.cb33333333317p+2"
        ],
        [
          "0x1.cb33333333317p+2",
          "0x1.cb851eb851e9cp+2"
        ],
        [
          "0x1.cb851eb851e9cp+2",
          "0x1.cbd70a3d70a21p+2"
        ],
        [
          "0x1.cbd70a3d70a21p+2",
          "0x1.cc28f5c28f5a6p+2"
        ],
        [
          "0x1.cc28f5c28f5a6p+2",
          "0x1.cc7ae147ae12bp+2"
        ],
        [
          "0x1.cc7ae147ae12bp+2",
          "0x1.cccccccccccb0p+2"
        ],
        [
          "0x1.cccccccccccb0p+2",
          "0x1.cd1eb851eb835p+2"
        ],
        [
          "0x1.cd1eb851eb835p+2",
          "0x1.cd70a3d70a3bap+2"
        ],
        [
          "0x1.cd70a3d70a3bap+2",
          "0x1.cdc28f5c28f3fp+2"
        ],
        [
          "0x1.cdc28f5c28f3fp+2",
          "0x1.ce147ae147ac4p+2"
        ],
        [
          "0x1.ce147ae147ac4p+2",
          "0x1.ce66666666649p+2"
        ],
        [
          "0x1.ce66666666649p+2",
          "0x1.ceb851eb851cep+2"
        ],
        [
          "0x1.ceb851eb851cep+2",
          "0x1.cf0a3d70a3d53p+2"
        ],
        [
          "0x1.cf0a3d70a3d53p+2",
          "0x1.cf5c28f5c28d8p+2"
        ],
        [
          "0x1.cf5c28f5c28d8p+2",
          "0x1.cfae147ae145dp+2"
        ],
        [
          "0x1.cfae147ae145dp+2",
          "0x1.cffffffffffe2p+2"
        ],
        [
          "0x1.cffffffffffe2p+2",
          "0x1.d051eb851eb67p+2"
        ],
        [
          "0x1.d051eb851eb67p+2",
          "0x1.d0a3d70a3d6ecp+2"
        ],
        [
          "0x1.d0a3d70a3d6ecp+2",
          "0x1.d0f5c28f5c271p+2"
        ],
        [
          "0x1.d0f5c28f5c271p+2",
          "0x1.d147ae147adf6p+2"
        ],
        [
          "0x1.d147ae147adf6p+2",
          "0x1.d19999999997bp+2"
        ],
        [
          "0x1.d19999999997bp+2",
          "0x1.d1eb851eb8500p+2"
        ],
        [
          "0x1.d1eb851eb8500p+2",
          "0x1.d23d70a3d7085p+2"
        ],
        [
          "0x1.d23d70a3d7085p+2",
          "0x1.d28f5c28f5c0ap+2"
        ],
        [
          "0x1.d28f5c28f5c0ap+2",
          "0x1.d2e147ae1478fp+2"
        ],
        [
          "0x1.d2e147ae1478fp+2",
          "0x1.d333333333314p+2"
        ],
        [
          "0x1.d333333333314p+2",
          "0x1.d3851eb851e99p+2"
        ],
        [
          "0x1.d3851eb851e99p+2",
          "0x1.d3d70a3d70a1ep+2"
        ],
        [
          "0x1.d3d70a3d70a1ep+2",
          "0x1.d428f5c28f5a3p+2"
        ],
        [
          "0x1.d428f5c28f5a3p+2",
          "0x1.d47ae147ae128p+2"
        ],
        [
          "0x1.d47ae147ae128p+2",
          "0x1.d4cccccccccadp+2"
        ],
        [
          "0x1.d4cccccccccadp+2",
          "0x1.d51eb851eb832p+2"
        ],
        [
          "0x1.d51eb851eb832p+2",
          "0x1.d570a3d70a3b7p+2"
        ],
        [
          "0x1.d570a3d70a3b7p+2",
          "0x1.d5c28f5c28f3cp+2"
        ],
        [
          "0x1.d5c28f5c28f3cp+2",
          "0x1.d6147ae147ac1p+2"
        ],
        [
          "0x1.d6147ae147ac1p+2",
          "0x1.d666666666646p+2"
        ],
        [
          "0x1.d666666666646p+2",
          "0x1.d6b851eb851cbp+2"
        ],
        [
          "0x1.d6b851eb851cbp+2",
          "0x1.d70a3d70a3d50p+2"
        ],
        [
          "0x1.d70a3d70a3d50p+2",
          "0x1.d75c28f5c28d5p+2"
        ],
        [
          "0x1.d75c28f5c28d5p+2",
          "0x1.d7ae147ae145ap+2"
        ],
        [
          "0x1.d7ae147ae145ap+2",
          "0x1.d7fffffffffdfp+2"
        ],
        [
          "0x1.d7fffffffffdfp+2",
          "0x1.d851eb851eb64p+2"
        ],
        [
          "0x1.d851eb851eb64p+2",
          "0x1.d8a3d70a3d6e9p+2"
        ],
        [
          "0x1.d8a3d70a3d6e9p+2",
          "0x1.d8f5c28f5c26ep+2"
        ],
        [
          "0x1.d8f5c28f5c26ep+2",
          "0x1.d947ae147adf3p+2"
        ],
        [
          "0x1.d947ae147adf3p+2",
          "0x1.d999999999978p+2"
        ],
        [
          "0x1.d999999999978p+2",
          "0x1.d9eb851eb84fdp+2"
        ],
        [
          "0x1.d9eb851eb84fdp+2",
          "0x1.da3d70a3d7082p+2"
        ],
        [
          "0x1.da3d70a3d7082p+2",
          "0x1.da8f5c28f5c07p+2"
        ],
        [
          "0x1.da8f5c28f5c07p+2",
          "0x1.dae147ae1478cp+2"
        ],
        [
          "0x1.dae147ae1478cp+2",
          "0x1.db33333333311p+2"
        ],
        [
          "0x1.db33333333311p+2",
          "0x1.db851eb851e96p+2"
        ],
        [
          "0x1.db851eb851e96p+2",
          "0x1.dbd70a3d70a1bp+2"
        ],
        [
          "0x1.dbd70a3d70a1bp+2",
          "0x1.dc28f5c28f5a0p+2"
        ],
        [
          "0x1.dc28f5c28f5a0p+2",
          "0x1.dc7ae147ae125p+2"
        ],
        [
          "0x1.dc7ae147ae125p+2",
          "0x1.dccccccccccaap+2"
        ],
        [
          "0x1.dccccccccccaap+2",
          "0x1.dd1eb851eb82fp+2"
        ],
        [
          "0x1.dd1eb851eb82fp+2",
          "0x1.dd70a3d70a3b4p+2"
        ],
        [
          "0x1.dd70a3d70a3b4p+2",
          "0x1.ddc28f5c28f39p+2"
        ],
        [
          "0x1.ddc28f5c28f39p+2",
          "0x1.de147ae147abep+2"
        ],
        [
          "0x1.de147ae147abep+2",
          "0x1.de66666666643p+2"
        ],
        [
          "0x1.de66666666643p+2",
          "0x1.deb851eb851c8p+2"
        ],
        [
          "0x1.deb851eb851c8p+2",
          "0x1.df0a3d70a3d4dp+2"
        ],
        [
          "0x1.df0a3d70a3d4dp+2",
          "0x1.df5c28f5c28d2p+2"
        ],
        [
          "0x1.df5c28f5c28d2p+2",
          "0x1.dfae147ae1457p+2"
        ],
        [
          "0x1.dfae147ae1457p+2",
          "0x1.dffffffffffdcp+2"
        ],
        [
          "0x1.dffffffffffdcp+2",
          "0x1.e051eb851eb61p+2"
        ],
        [
          "0x1.e051eb851eb61p+2",
          "0x1.e0a3d70a3d6e6p+2"
        ],
        [
          "0x1.e0a3d70a3d6e6p+2",
          "0x1.e0f5c28f5c26bp+2"
        ],
        [
          "0x1.e0f5c28f5c26bp+2",
          "0x1.e147ae147adf0p+2"
        ],
        [
          "0x1.e147ae147adf0p+2",
          "0x1.e199999999975p+2"
        ],
        [
          "0x1.e199999999975p+2",
          "0x1.e1eb851eb84fap+2"
        ],
        [
          "0x1.e1eb851eb84fap+2",
          "0x1.e23d70a3d707fp+2"
        ],
        [
          "0x1.e23d70a3d707fp+2",
          "0x1.e28f5c28f5c04p+2"
        ],
        [
          "0x1.e28f5c28f5c04p+2",
          "0x1.e2e147ae14789p+2"
        ],
        [
          "0x1.e2e147ae14789p+2",
          "0x1.e33333333330ep+2"
        ],
        [
          "0x1.e33333333330ep+2",
          "0x1.e3851eb851e93p+2"
        ],
        [
          "0x1.e3851eb851e93p+2",
          "0x1.e3d70a3d70a18p+2"
        ],
        [
          "0x1.e3d70a3d70a18p+2",
          "0x1.e428f5c28f59dp+2"
        ],
        [
          "0x1.e428f5c28f59dp+2",
          "0x1.e47ae147ae122p+2"
        ],
        [
          "0x1.e47ae147ae122p+2",
          "0x1.e4ccccccccca7p+2"
        ],
        [
          "0x1.e4ccccccccca7p+2",
          "0x1.e51eb851eb82cp+2"
        ],
        [
          "0x1.e51eb851eb82cp+2",
          "0x1.e570a3d70a3b1p+2"
        ],
        [
          "0x1.e570a3d70a3b1p+2",
          "0x1.e5c28f5c28f36p+2"
        ],
        [
          "0x1.e5c28f5c28f36p+2",
          "0x1.e6147ae147abbp+2"
        ],
        [
          "0x1.e6147ae147abbp+2",
          "0x1.e666666666640p+2"
        ],
        [
          "0x1.e666666666640p+2",
          "0x1.e6b851eb851c5p+2"
        ],
        [
          "0x1.e6b851eb851c5p+2",
          "0x1.e70a3d70a3d4ap+2"
        ],
        [
          "0x1.e70a3d70a3d4ap+2",
          "0x1.e75c28f5c28cfp+2"
        ],
        [
          "0x1.e75c28f5c28cfp+2",
          "0x1.e7ae147ae1454p+2"
        ],
        [
          "0x1.e7ae147ae1454p+2",
          "0x1.e7fffffffffd9p+2"
        ],
        [
          "0x1.e7fffffffffd9p+2",
          "0x1.e851eb851eb5ep+2"
        ],
        [
          "0x1.e851eb851eb5ep+2",
          "0x1.e8a3d70a3d6e3p+2"
        ],
        [
          "0x1.e8a3d70a3d6e3p+2",
          "0x1.e8f5c28f5c268p+2"
        ],
        [
          "0x1.e8f5c28f5c268p+2",
          "0x1.e947ae147adedp+2"
        ],
        [
          "0x1.e947ae147adedp+2",
          "0x1.e999999999972p+2"
        ],
        [
          "0x1.e999999999972p+2",
          "0x1.e9eb851eb84f7p+2"
        ],
        [
          "0x1.e9eb851eb84f7p+2",
          "0x1.ea3d70a3d707cp+2"
        ],
        [
          "0x1.ea3d70a3d707cp+2",
          "0x1.ea8f5c28f5c01p+2"
        ],
        [
          "0x1.ea8f5c28f5c01p+2",
          "0x1.eae147ae14786p+2"
        ],
        [
          "0x1.eae147ae14786p+2",
          "0x1.eb3333333330bp+2"
        ],
        [
          "0x1.eb3333333330bp+2",
          "0x1.eb851eb851e90p+2"
        ],
        [
          "0x1.eb851eb851e90p+2",
          "0x1.ebd70a3d70a15p+2"
        ],
        [
          "0x1.ebd70a3d70a15p+2",
          "0x1.ec28f5c28f59ap+2"
        ],
        [
          "0x1.ec28f5c28f59ap+2",
          "0x1.ec7ae147ae11fp+2"
        ],
        [
          "0x1.ec7ae147ae11fp+2",
          "0x1.ecccccccccca4p+2"
        ],
        [
          "0x1.ecccccccccca4p+2",
          "0x1.ed1eb851eb829p+2"
        ],
        [
          "0x1.ed1eb851eb829p+2",
          "0x1.ed70a3d70a3aep+2"
        ],
        [
          "0x1.ed70a3d70a3aep+2",
          "0x1.edc28f5c28f33p+2"
        ],
        [
          "0x1.edc28f5c28f33p+2",
          "0x1.ee147ae147ab8p+2"
        ],
        [
          "0x1.ee147ae147ab8p+2",
          "0x1.ee6666666663dp+2"
        ],
        [
          "0x1.ee6666666663dp+2",
          "0x1.eeb851eb851c2p+2"
        ],
        [
          "0x1.eeb851eb851c2p+2",
          "0x1.ef0a3d70a3d47p+2"
        ],
        [
          "0x1.ef0a3d70a3d47p+2",
          "0x1.ef5c28f5c28ccp+2"
        ],
        [
          "0x1.ef5c28f5c28ccp+2",
          "0x1.efae147ae1451p+2"
        ],
        [
          "0x1.efae147ae1451p+2",
          "0x1.effffffffffd6p+2"
        ],
        [
          "0x1.effffffffffd6p+2",
          "0x1.f051eb851eb5bp+2"
        ],
        [
          "0x1.f051eb851eb5bp+2",
          "0x1.f0a3d70a3d6e0p+2"
        ],
        [
          "0x1.f0a3d70a3d6e0p+2",
          "0x1.f0f5c28f5c265p+2"
        ],
        [
          "0x1.f0f5c28f5c265p+2",
          "0x1.f147ae147adeap+2"
        ],
        [
          "0x1.f147ae147adeap+2",
          "0x1.f19999999996fp+2"
        ],
        [
          "0x1.f19999999996fp+2",
          "0x1.f1eb851eb84f4p+2"
        ],
        [
          "0x1.f1eb851eb84f4p+2",
          "0x1.f23d70a3d7079p+2"
        ],
        [
          "0x1.f23d70a3d7079p+2",
          "0x1.f28f5c28f5bfep+2"
        ],
        [
          "0x1.f28f5c28f5bfep+2",
          "0x1.f2e147ae14783p+2"
        ],
        [
          "0x1.f2e147ae14783p+2",
          "0x1.f333333333308p+2"
        ],
        [
          "0x1.f333333333308p+2",
          "0x1.f3851eb851e8dp+2"
        ],
        [
          "0x1.f3851eb851e8dp+2",
          "0x1.f3d70a3d70a12p+2"
        ],
        [
          "0x1.f3d70a3d70a12p+2",
          "0x1.f428f5c28f597p+2"
        ],
        [
          "0x1.f428f5c28f597p+2",
          "0x1.f47ae147ae11cp+2"
        ],
        [
          "0x1.f47ae147ae11cp+2",
          "0x1.f4ccccccccca1p+2"
        ],
        [
          "0x1.f4ccccccccca1p+2",
          "0x1.f51eb851eb826p+2"
        ],
        [
          "0x1.f51eb851eb826p+2",
          "0x1.f570a3d70a3abp+2"
        ],
        [
          "0x1.f570a3d70a3abp+2",
          "0x1.f5c28f5c28f30p+2"
        ],
        [
          "0x1.f5c28f5c28f30p+2",
          "0x1.f6147ae147ab5p+2"
        ],
        [
          "0x1.f6147ae147ab5p+2",
          "0x1.f66666666663ap+2"
        ],
        [
          "0x1.f66666666663ap+2",
          "0x1.f6b851eb851bfp+2"
        ],
        [
          "0x1.f6b851eb851bfp+2",
          "0x1.f70a3d70a3d44p+2"
        ],
        [
          "0x1.f70a3d70a3d44p+2",
          "0x1.f75c28f5c28c9p+2"
        ],
        [
          "0x1.f75c28f5c28c9p+2",
          "0x1.f7ae147ae144ep+2"
        ],
        [
          "0x1.f7ae147ae144ep+2",
          "0x1.f7fffffffffd3p+2"
        ],
        [
          "0x1.f7fffffffffd3p+2",
          "0x1.f851eb851eb58p+2"
        ],
        [
          "0x1.f851eb851eb58p+2",
          "0x1.f8a3d70a3d6ddp+2"
        ],
        [
          "0x1.f8a3d70a3d6ddp+2",
          "0x1.f8f5c28f5c262p+2"
        ],
        [
          "0x1.f8f5c28f5c262p+2",
          "0x1.f947ae147ade7p+2"
        ],
        [
          "0x1.f947ae147ade7p+2",
          "0x1.f99999999996cp+2"
        ],
        [
          "0x1.f99999999996cp+2",
          "0x1.f9eb851eb84f1p+2"
        ],
        [
          "0x1.f9eb851eb84f1p+2",
          "0x1.fa3d70a3d7076p+2"
        ],
        [
          "0x1.fa3d70a3d7076p+2",
          "0x1.fa8f5c28f5bfbp+2"
        ],
        [
          "0x1.fa8f5c28f5bfbp+2",
          "0x1.fae147ae14780p+2"
        ],
        [
          "0x1.fae147ae14780p+2",
          "0x1.fb33333333305p+2"
        ],
        [
          "0x1.fb33333333305p+2",
          "0x1.fb851eb851e8ap+2"
        ],
        [
          "0x1.fb851eb851e8ap+2",
          "0x1.fbd70a3d70a0fp+2"
        ],
        [
          "0x1.fbd70a3d70a0fp+2",
          "0x1.fc28f5c28f594p+2"
        ],
        [
          "0x1.fc28f5c28f594p+2",
          "0x1.fc7ae147ae119p+2"
        ],
        [
          "0x1.fc7ae147ae119p+2",
          "0x1.fcccccccccc9ep+2"
        ],
        [
          "0x1.fcccccccccc9ep+2",
          "0x1.fd1eb851eb823p+2"
        ],
        [
          "0x1.fd1eb851eb823p+2",
          "0x1.fd70a3d70a3a8p+2"
        ],
        [
          "0x1.fd70a3d70a3a8p+2",
          "0x1.fdc28f5c28f2dp+2"
        ],
        [
          "0x1.fdc28f5c28f2dp+2",
          "0x1.fe147ae147ab2p+2"
        ],
        [
          "0x1.fe147ae147ab2p+2",
          "0x1.fe66666666637p+2"
        ],
        [
          "0x1.fe66666666637p+2",
          "0x1.feb851eb851bcp+2"
        ],
        [
          "0x1.feb851eb851bcp+2",
          "0x1.ff0a3d70a3d41p+2"
        ],
        [
          "0x1.ff0a3d70a3d41p+2",
          "0x1.ff5c28f5c28c6p+2"
        ],
        [
          "0x1.ff5c28f5c28c6p+2",
          "0x1.ffae147ae144bp+2"
        ],
        [
          "0x1.ffae147ae144bp+2",
          "0x1.0000000000000p+3"
        ]
      ]
    },
    {
      "filename": "v2_contact_8_15.jsonl",
      "kind": "contact",
      "region_hex": [
        "0x1.0000000000000p+3",
        "0x1.e000000000000p+3"
      ],
      "cells_hex": [
        [
          "0x1.0000000000000p+3",
          "0x1.00a3d70a3d70ap+3"
        ],
        [
          "0x1.00a3d70a3d70ap+3",
          "0x1.0147ae147ae14p+3"
        ],
        [
          "0x1.0147ae147ae14p+3",
          "0x1.01eb851eb851ep+3"
        ],
        [
          "0x1.01eb851eb851ep+3",
          "0x1.028f5c28f5c28p+3"
        ],
        [
          "0x1.028f5c28f5c28p+3",
          "0x1.0333333333332p+3"
        ],
        [
          "0x1.0333333333332p+3",
          "0x1.03d70a3d70a3cp+3"
        ],
        [
          "0x1.03d70a3d70a3cp+3",
          "0x1.047ae147ae146p+3"
        ],
        [
          "0x1.047ae147ae146p+3",
          "0x1.051eb851eb850p+3"
        ],
        [
          "0x1.051eb851eb850p+3",
          "0x1.05c28f5c28f5ap+3"
        ],
        [
          "0x1.05c28f5c28f5ap+3",
          "0x1.0666666666664p+3"
        ],
        [
          "0x1.0666666666664p+3",
          "0x1.070a3d70a3d6ep+3"
        ],
        [
          "0x1.070a3d70a3d6ep+3",
          "0x1.07ae147ae1478p+3"
        ],
        [
          "0x1.07ae147ae1478p+3",
          "0x1.0851eb851eb82p+3"
        ],
        [
          "0x1.0851eb851eb82p+3",
          "0x1.08f5c28f5c28cp+3"
        ],
        [
          "0x1.08f5c28f5c28cp+3",
          "0x1.0999999999996p+3"
        ],
        [
          "0x1.0999999999996p+3",
          "0x1.0a3d70a3d70a0p+3"
        ],
        [
          "0x1.0a3d70a3d70a0p+3",
          "0x1.0ae147ae147aap+3"
        ],
        [
          "0x1.0ae147ae147aap+3",
          "0x1.0b851eb851eb4p+3"
        ],
        [
          "0x1.0b851eb851eb4p+3",
          "0x1.0c28f5c28f5bep+3"
        ],
        [
          "0x1.0c28f5c28f5bep+3",
          "0x1.0ccccccccccc8p+3"
        ],
        [
          "0x1.0ccccccccccc8p+3",
          "0x1.0d70a3d70a3d2p+3"
        ],
        [
          "0x1.0d70a3d70a3d2p+3",
          "0x1.0e147ae147adcp+3"
        ],
        [
          "0x1.0e147ae147adcp+3",
          "0x1.0eb851eb851e6p+3"
        ],
        [
          "0x1.0eb851eb851e6p+3",
          "0x1.0f5c28f5c28f0p+3"
        ],
        [
          "0x1.0f5c28f5c28f0p+3",
          "0x1.0fffffffffffap+3"
        ],
        [
          "0x1.0fffffffffffap+3",
          "0x1.10a3d70a3d704p+3"
        ],
        [
          "0x1.10a3d70a3d704p+3",
          "0x1.1147ae147ae0ep+3"
        ],
        [
          "0x1.1147ae147ae0ep+3",
          "0x1.11eb851eb8518p+3"
        ],
        [
          "0x1.11eb851eb8518p+3",
          "0x1.128f5c28f5c22p+3"
        ],
        [
          "0x1.128f5c28f5c22p+3",
          "0x1.133333333332cp+3"
        ],
        [
          "0x1.133333333332cp+3",
          "0x1.13d70a3d70a36p+3"
        ],
        [
          "0x1.13d70a3d70a36p+3",
          "0x1.147ae147ae140p+3"
        ],
        [
          "0x1.147ae147ae140p+3",
          "0x1.151eb851eb84ap+3"
        ],
        [
          "0x1.151eb851eb84ap+3",
          "0x1.15c28f5c28f54p+3"
        ],
        [
          "0x1.15c28f5c28f54p+3",
          "0x1.166666666665ep+3"
        ],
        [
          "0x1.166666666665ep+3",
          "0x1.170a3d70a3d68p+3"
        ],
        [
          "0x1.170a3d70a3d68p+3",
          "0x1.17ae147ae1472p+3"
        ],
        [
          "0x1.17ae147ae1472p+3",
          "0x1.1851eb851eb7cp+3"
        ],
        [
          "0x1.1851eb851eb7cp+3",
          "0x1.18f5c28f5c286p+3"
        ],
        [
          "0x1.18f5c28f5c286p+3",
          "0x1.1999999999990p+3"
        ],
        [
          "0x1.1999999999990p+3",
          "0x1.1a3d70a3d709ap+3"
        ],
        [
          "0x1.1a3d70a3d709ap+3",
          "0x1.1ae147ae147a4p+3"
        ],
        [
          "0x1.1ae147ae147a4p+3",
          "0x1.1b851eb851eaep+3"
        ],
        [
          "0x1.1b851eb851eaep+3",
          "0x1.1c28f5c28f5b8p+3"
        ],
        [
          "0x1.1c28f5c28f5b8p+3",
          "0x1.1ccccccccccc2p+3"
        ],
        [
          "0x1.1ccccccccccc2p+3",
          "0x1.1d70a3d70a3ccp+3"
        ],
        [
          "0x1.1d70a3d70a3ccp+3",
          "0x1.1e147ae147ad6p+3"
        ],
        [
          "0x1.1e147ae147ad6p+3",
          "0x1.1eb851eb851e0p+3"
        ],
        [
          "0x1.1eb851eb851e0p+3",
          "0x1.1f5c28f5c28eap+3"
        ],
        [
          "0x1.1f5c28f5c28eap+3",
          "0x1.1fffffffffff4p+3"
        ],
        [
          "0x1.1fffffffffff4p+3",
          "0x1.20a3d70a3d6fep+3"
        ],
        [
          "0x1.20a3d70a3d6fep+3",
          "0x1.2147ae147ae08p+3"
        ],
        [
          "0x1.2147ae147ae08p+3",
          "0x1.21eb851eb8512p+3"
        ],
        [
          "0x1.21eb851eb8512p+3",
          "0x1.228f5c28f5c1cp+3"
        ],
        [
          "0x1.228f5c28f5c1cp+3",
          "0x1.2333333333326p+3"
        ],
        [
          "0x1.2333333333326p+3",
          "0x1.23d70a3d70a30p+3"
        ],
        [
          "0x1.23d70a3d70a30p+3",
          "0x1.247ae147ae13ap+3"
        ],
        [
          "0x1.247ae147ae13ap+3",
          "0x1.251eb851eb844p+3"
        ],
        [
          "0x1.251eb851eb844p+3",
          "0x1.25c28f5c28f4ep+3"
        ],
        [
          "0x1.25c28f5c28f4ep+3",
          "0x1.2666666666658p+3"
        ],
        [
          "0x1.2666666666658p+3",
          "0x1.270a3d70a3d62p+3"
        ],
        [
          "0x1.270a3d70a3d62p+3",
          "0x1.27ae147ae146cp+3"
        ],
        [
          "0x1.27ae147ae146cp+3",
          "0x1.2851eb851eb76p+3"
        ],
        [
          "0x1.2851eb851eb76p+3",
          "0x1.28f5c28f5c280p+3"
        ],
        [
          "0x1.28f5c28f5c280p+3",
          "0x1.299999999998ap+3"
        ],
        [
          "0x1.299999999998ap+3",
          "0x1.2a3d70a3d7094p+3"
        ],
        [
          "0x1.2a3d70a3d7094p+3",
          "0x1.2ae147ae1479ep+3"
        ],
        [
          "0x1.2ae147ae1479ep+3",
          "0x1.2b851eb851ea8p+3"
        ],
        [
          "0x1.2b851eb851ea8p+3",
          "0x1.2c28f5c28f5b2p+3"
        ],
        [
          "0x1.2c28f5c28f5b2p+3",
          "0x1.2ccccccccccbcp+3"
        ],
        [
          "0x1.2ccccccccccbcp+3",
          "0x1.2d70a3d70a3c6p+3"
        ],
        [
          "0x1.2d70a3d70a3c6p+3",
          "0x1.2e147ae147ad0p+3"
        ],
        [
          "0x1.2e147ae147ad0p+3",
          "0x1.2eb851eb851dap+3"
        ],
        [
          "0x1.2eb851eb851dap+3",
          "0x1.2f5c28f5c28e4p+3"
        ],
        [
          "0x1.2f5c28f5c28e4p+3",
          "0x1.2ffffffffffeep+3"
        ],
        [
          "0x1.2ffffffffffeep+3",
          "0x1.30a3d70a3d6f8p+3"
        ],
        [
          "0x1.30a3d70a3d6f8p+3",
          "0x1.3147ae147ae02p+3"
        ],
        [
          "0x1.3147ae147ae02p+3",
          "0x1.31eb851eb850cp+3"
        ],
        [
          "0x1.31eb851eb850cp+3",
          "0x1.328f5c28f5c16p+3"
        ],
        [
          "0x1.328f5c28f5c16p+3",
          "0x1.3333333333320p+3"
        ],
        [
          "0x1.3333333333320p+3",
          "0x1.33d70a3d70a2ap+3"
        ],
        [
          "0x1.33d70a3d70a2ap+3",
          "0x1.347ae147ae134p+3"
        ],
        [
          "0x1.347ae147ae134p+3",
          "0x1.351eb851eb83ep+3"
        ],
        [
          "0x1.351eb851eb83ep+3",
          "0x1.35c28f5c28f48p+3"
        ],
        [
          "0x1.35c28f5c28f48p+3",
          "0x1.3666666666652p+3"
        ],
        [
          "0x1.3666666666652p+3",
          "0x1.370a3d70a3d5cp+3"
        ],
        [
          "0x1.370a3d70a3d5cp+3",
          "0x1.37ae147ae1466p+3"
        ],
        [
          "0x1.37ae147ae1466p+3",
          "0x1.3851eb851eb70p+3"
        ],
        [
          "0x1.3851eb851eb70p+3",
          "0x1.38f5c28f5c27ap+3"
        ],
        [
          "0x1.38f5c28f5c27ap+3",
          "0x1.3999999999984p+3"
        ],
        [
          "0x1.3999999999984p+3",
          "0x1.3a3d70a3d708ep+3"
        ],
        [
          "0x1.3a3d70a3d708ep+3",
          "0x1.3ae147ae14798p+3"
        ],
        [
          "0x1.3ae147ae14798p+3",
          "0x1.3b851eb851ea2p+3"
        ],
        [
          "0x1.3b851eb851ea2p+3",
          "0x1.3c28f5c28f5acp+3"
        ],
        [
          "0x1.3c28f5c28f5acp+3",
          "0x1.3ccccccccccb6p+3"
        ],
        [
          "0x1.3ccccccccccb6p+3",
          "0x1.3d70a3d70a3c0p+3"
        ],
        [
          "0x1.3d70a3d70a3c0p+3",
          "0x1.3e147ae147acap+3"
        ],
        [
          "0x1.3e147ae147acap+3",
          "0x1.3eb851eb851d4p+3"
        ],
        [
          "0x1.3eb851eb851d4p+3",
          "0x1.3f5c28f5c28dep+3"
        ],
        [
          "0x1.3f5c28f5c28dep+3",
          "0x1.3ffffffffffe8p+3"
        ],
        [
          "0x1.3ffffffffffe8p+3",
          "0x1.40a3d70a3d6f2p+3"
        ],
        [
          "0x1.40a3d70a3d6f2p+3",
          "0x1.4147ae147adfcp+3"
        ],
        [
          "0x1.4147ae147adfcp+3",
          "0x1.41eb851eb8506p+3"
        ],
        [
          "0x1.41eb851eb8506p+3",
          "0x1.428f5c28f5c10p+3"
        ],
        [
          "0x1.428f5c28f5c10p+3",
          "0x1.433333333331ap+3"
        ],
        [
          "0x1.433333333331ap+3",
          "0x1.43d70a3d70a24p+3"
        ],
        [
          "0x1.43d70a3d70a24p+3",
          "0x1.447ae147ae12ep+3"
        ],
        [
          "0x1.447ae147ae12ep+3",
          "0x1.451eb851eb838p+3"
        ],
        [
          "0x1.451eb851eb838p+3",
          "0x1.45c28f5c28f42p+3"
        ],
        [
          "0x1.45c28f5c28f42p+3",
          "0x1.466666666664cp+3"
        ],
        [
          "0x1.466666666664cp+3",
          "0x1.470a3d70a3d56p+3"
        ],
        [
          "0x1.470a3d70a3d56p+3",
          "0x1.47ae147ae1460p+3"
        ],
        [
          "0x1.47ae147ae1460p+3",
          "0x1.4851eb851eb6ap+3"
        ],
        [
          "0x1.4851eb851eb6ap+3",
          "0x1.48f5c28f5c274p+3"
        ],
        [
          "0x1.48f5c28f5c274p+3",
          "0x1.499999999997ep+3"
        ],
        [
          "0x1.499999999997ep+3",
          "0x1.4a3d70a3d7088p+3"
        ],
        [
          "0x1.4a3d70a3d7088p+3",
          "0x1.4ae147ae14792p+3"
        ],
        [
          "0x1.4ae147ae14792p+3",
          "0x1.4b851eb851e9cp+3"
        ],
        [
          "0x1.4b851eb851e9cp+3",
          "0x1.4c28f5c28f5a6p+3"
        ],
        [
          "0x1.4c28f5c28f5a6p+3",
          "0x1.4ccccccccccb0p+3"
        ],
        [
          "0x1.4ccccccccccb0p+3",
          "0x1.4d70a3d70a3bap+3"
        ],
        [
          "0x1.4d70a3d70a3bap+3",
          "0x1.4e147ae147ac4p+3"
        ],
        [
          "0x1.4e147ae147ac4p+3",
          "0x1.4eb851eb851cep+3"
        ],
        [
          "0x1.4eb851eb851cep+3",
          "0x1.4f5c28f5c28d8p+3"
        ],
        [
          "0x1.4f5c28f5c28d8p+3",
          "0x1.4ffffffffffe2p+3"
        ],
        [
          "0x1.4ffffffffffe2p+3",
          "0x1.50a3d70a3d6ecp+3"
        ],
        [
          "0x1.50a3d70a3d6ecp+3",
          "0x1.5147ae147adf6p+3"
        ],
        [
          "0x1.5147ae147adf6p+3",
          "0x1.51eb851eb8500p+3"
        ],
        [
          "0x1.51eb851eb8500p+3",
          "0x1.528f5c28f5c0ap+3"
        ],
        [
          "0x1.528f5c28f5c0ap+3",
          "0x1.5333333333314p+3"
        ],
        [
          "0x1.5333333333314p+3",
          "0x1.53d70a3d70a1ep+3"
        ],
        [
          "0x1.53d70a3d70a1ep+3",
          "0x1.547ae147ae128p+3"
        ],
        [
          "0x1.547ae147ae128p+3",
          "0x1.551eb851eb832p+3"
        ],
        [
          "0x1.551eb851eb832p+3",
          "0x1.55c28f5c28f3cp+3"
        ],
        [
          "0x1.55c28f5c28f3cp+3",
          "0x1.5666666666646p+3"
        ],
        [
          "0x1.5666666666646p+3",
          "0x1.570a3d70a3d50p+3"
        ],
        [
          "0x1.570a3d70a3d50p+3",
          "0x1.57ae147ae145ap+3"
        ],
        [
          "0x1.57ae147ae145ap+3",
          "0x1.5851eb851eb64p+3"
        ],
        [
          "0x1.5851eb851eb64p+3",
          "0x1.58f5c28f5c26ep+3"
        ],
        [
          "0x1.58f5c28f5c26ep+3",
          "0x1.5999999999978p+3"
        ],
        [
          "0x1.5999999999978p+3",
          "0x1.5a3d70a3d7082p+3"
        ],
        [
          "0x1.5a3d70a3d7082p+3",
          "0x1.5ae147ae1478cp+3"
        ],
        [
          "0x1.5ae147ae1478cp+3",
          "0x1.5b851eb851e96p+3"
        ],
        [
          "0x1.5b851eb851e96p+3",
          "0x1.5c28f5c28f5a0p+3"
        ],
        [
          "0x1.5c28f5c28f5a0p+3",
          "0x1.5ccccccccccaap+3"
        ],
        [
          "0x1.5ccccccccccaap+3",
          "0x1.5d70a3d70a3b4p+3"
        ],
        [
          "0x1.5d70a3d70a3b4p+3",
          "0x1.5e147ae147abep+3"
        ],
        [
          "0x1.5e147ae147abep+3",
          "0x1.5eb851eb851c8p+3"
        ],
        [
          "0x1.5eb851eb851c8p+3",
          "0x1.5f5c28f5c28d2p+3"
        ],
        [
          "0x1.5f5c28f5c28d2p+3",
          "0x1.5ffffffffffdcp+3"
        ],
        [
          "0x1.5ffffffffffdcp+3",
          "0x1.60a3d70a3d6e6p+3"
        ],
        [
          "0x1.60a3d70a3d6e6p+3",
          "0x1.6147ae147adf0p+3"
        ],
        [
          "0x1.6147ae147adf0p+3",
          "0x1.61eb851eb84fap+3"
        ],
        [
          "0x1.61eb851eb84fap+3",
          "0x1.628f5c28f5c04p+3"
        ],
        [
          "0x1.628f5c28f5c04p+3",
          "0x1.633333333330ep+3"
        ],
        [
          "0x1.633333333330ep+3",
          "0x1.63d70a3d70a18p+3"
        ],
        [
          "0x1.63d70a3d70a18p+3",
          "0x1.647ae147ae122p+3"
        ],
        [
          "0x1.647ae147ae122p+3",
          "0x1.651eb851eb82cp+3"
        ],
        [
          "0x1.651eb851eb82cp+3",
          "0x1.65c28f5c28f36p+3"
        ],
        [
          "0x1.65c28f5c28f36p+3",
          "0x1.6666666666640p+3"
        ],
        [
          "0x1.6666666666640p+3",
          "0x1.670a3d70a3d4ap+3"
        ],
        [
          "0x1.670a3d70a3d4ap+3",
          "0x1.67ae147ae1454p+3"
        ],
        [
          "0x1.67ae147ae1454p+3",
          "0x1.6851eb851eb5ep+3"
        ],
        [
          "0x1.6851eb851eb5ep+3",
          "0x1.68f5c28f5c268p+3"
        ],
        [
          "0x1.68f5c28f5c268p+3",
          "0x1.6999999999972p+3"
        ],
        [
          "0x1.6999999999972p+3",
          "0x1.6a3d70a3d707cp+3"
        ],
        [
          "0x1.6a3d70a3d707cp+3",
          "0x1.6ae147ae14786p+3"
        ],
        [
          "0x1.6ae147ae14786p+3",
          "0x1.6b851eb851e90p+3"
        ],
        [
          "0x1.6b851eb851e90p+3",
          "0x1.6c28f5c28f59ap+3"
        ],
        [
          "0x1.6c28f5c28f59ap+3",
          "0x1.6cccccccccca4p+3"
        ],
        [
          "0x1.6cccccccccca4p+3",
          "0x1.6d70a3d70a3aep+3"
        ],
        [
          "0x1.6d70a3d70a3aep+3",
          "0x1.6e147ae147ab8p+3"
        ],
        [
          "0x1.6e147ae147ab8p+3",
          "0x1.6eb851eb851c2p+3"
        ],
        [
          "0x1.6eb851eb851c2p+3",
          "0x1.6f5c28f5c28ccp+3"
        ],
        [
          "0x1.6f5c28f5c28ccp+3",
          "0x1.6ffffffffffd6p+3"
        ],
        [
          "0x1.6ffffffffffd6p+3",
          "0x1.70a3d70a3d6e0p+3"
        ],
        [
          "0x1.70a3d70a3d6e0p+3",
          "0x1.7147ae147adeap+3"
        ],
        [
          "0x1.7147ae147adeap+3",
          "0x1.71eb851eb84f4p+3"
        ],
        [
          "0x1.71eb851eb84f4p+3",
          "0x1.728f5c28f5bfep+3"
        ],
        [
          "0x1.728f5c28f5bfep+3",
          "0x1.7333333333308p+3"
        ],
        [
          "0x1.7333333333308p+3",
          "0x1.73d70a3d70a12p+3"
        ],
        [
          "0x1.73d70a3d70a12p+3",
          "0x1.747ae147ae11cp+3"
        ],
        [
          "0x1.747ae147ae11cp+3",
          "0x1.751eb851eb826p+3"
        ],
        [
          "0x1.751eb851eb826p+3",
          "0x1.75c28f5c28f30p+3"
        ],
        [
          "0x1.75c28f5c28f30p+3",
          "0x1.766666666663ap+3"
        ],
        [
          "0x1.766666666663ap+3",
          "0x1.770a3d70a3d44p+3"
        ],
        [
          "0x1.770a3d70a3d44p+3",
          "0x1.77ae147ae144ep+3"
        ],
        [
          "0x1.77ae147ae144ep+3",
          "0x1.7851eb851eb58p+3"
        ],
        [
          "0x1.7851eb851eb58p+3",
          "0x1.78f5c28f5c262p+3"
        ],
        [
          "0x1.78f5c28f5c262p+3",
          "0x1.799999999996cp+3"
        ],
        [
          "0x1.799999999996cp+3",
          "0x1.7a3d70a3d7076p+3"
        ],
        [
          "0x1.7a3d70a3d7076p+3",
          "0x1.7ae147ae14780p+3"
        ],
        [
          "0x1.7ae147ae14780p+3",
          "0x1.7b851eb851e8ap+3"
        ],
        [
          "0x1.7b851eb851e8ap+3",
          "0x1.7c28f5c28f594p+3"
        ],
        [
          "0x1.7c28f5c28f594p+3",
          "0x1.7cccccccccc9ep+3"
        ],
        [
          "0x1.7cccccccccc9ep+3",
          "0x1.7d70a3d70a3a8p+3"
        ],
        [
          "0x1.7d70a3d70a3a8p+3",
          "0x1.7e147ae147ab2p+3"
        ],
        [
          "0x1.7e147ae147ab2p+3",
          "0x1.7eb851eb851bcp+3"
        ],
        [
          "0x1.7eb851eb851bcp+3",
          "0x1.7f5c28f5c28c6p+3"
        ],
        [
          "0x1.7f5c28f5c28c6p+3",
          "0x1.7ffffffffffd0p+3"
        ],
        [
          "0x1.7ffffffffffd0p+3",
          "0x1.80a3d70a3d6dap+3"
        ],
        [
          "0x1.80a3d70a3d6dap+3",
          "0x1.8147ae147ade4p+3"
        ],
        [
          "0x1.8147ae147ade4p+3",
          "0x1.81eb851eb84eep+3"
        ],
        [
          "0x1.81eb851eb84eep+3",
          "0x1.828f5c28f5bf8p+3"
        ],
        [
          "0x1.828f5c28f5bf8p+3",
          "0x1.8333333333302p+3"
        ],
        [
          "0x1.8333333333302p+3",
          "0x1.83d70a3d70a0cp+3"
        ],
        [
          "0x1.83d70a3d70a0cp+3",
          "0x1.847ae147ae116p+3"
        ],
        [
          "0x1.847ae147ae116p+3",
          "0x1.851eb851eb820p+3"
        ],
        [
          "0x1.851eb851eb820p+3",
          "0x1.85c28f5c28f2ap+3"
        ],
        [
          "0x1.85c28f5c28f2ap+3",
          "0x1.8666666666634p+3"
        ],
        [
          "0x1.8666666666634p+3",
          "0x1.870a3d70a3d3ep+3"
        ],
        [
          "0x1.870a3d70a3d3ep+3",
          "0x1.87ae147ae1448p+3"
        ],
        [
          "0x1.87ae147ae1448p+3",
          "0x1.8851eb851eb52p+3"
        ],
        [
          "0x1.8851eb851eb52p+3",
          "0x1.88f5c28f5c25cp+3"
        ],
        [
          "0x1.88f5c28f5c25cp+3",
          "0x1.8999999999966p+3"
        ],
        [
          "0x1.8999999999966p+3",
          "0x1.8a3d70a3d7070p+3"
        ],
        [
          "0x1.8a3d70a3d7070p+3",
          "0x1.8ae147ae1477ap+3"
        ],
        [
          "0x1.8ae147ae1477ap+3",
          "0x1.8b851eb851e84p+3"
        ],
        [
          "0x1.8b851eb851e84p+3",
          "0x1.8c28f5c28f58ep+3"
        ],
        [
          "0x1.8c28f5c28f58ep+3",
          "0x1.8cccccccccc98p+3"
        ],
        [
          "0x1.8cccccccccc98p+3",
          "0x1.8d70a3d70a3a2p+3"
        ],
        [
          "0x1.8d70a3d70a3a2p+3",
          "0x1.8e147ae147aacp+3"
        ],
        [
          "0x1.8e147ae147aacp+3",
          "0x1.8eb851eb851b6p+3"
        ],
        [
          "0x1.8eb851eb851b6p+3",
          "0x1.8f5c28f5c28c0p+3"
        ],
        [
          "0x1.8f5c28f5c28c0p+3",
          "0x1.8ffffffffffcap+3"
        ],
        [
          "0x1.8ffffffffffcap+3",
          "0x1.90a3d70a3d6d4p+3"
        ],
        [
          "0x1.90a3d70a3d6d4p+3",
          "0x1.9147ae147addep+3"
        ],
        [
          "0x1.9147ae147addep+3",
          "0x1.91eb851eb84e8p+3"
        ],
        [
          "0x1.91eb851eb84e8p+3",
          "0x1.928f5c28f5bf2p+3"
        ],
        [
          "0x1.928f5c28f5bf2p+3",
          "0x1.93333333332fcp+3"
        ],
        [
          "0x1.93333333332fcp+3",
          "0x1.93d70a3d70a06p+3"
        ],
        [
          "0x1.93d70a3d70a06p+3",
          "0x1.947ae147ae110p+3"
        ],
        [
          "0x1.947ae147ae110p+3",
          "0x1.951eb851eb81ap+3"
        ],
        [
          "0x1.951eb851eb81ap+3",
          "0x1.95c28f5c28f24p+3"
        ],
        [
          "0x1.95c28f5c28f24p+3",
          "0x1.966666666662ep+3"
        ],
        [
          "0x1.966666666662ep+3",
          "0x1.970a3d70a3d38p+3"
        ],
        [
          "0x1.970a3d70a3d38p+3",
          "0x1.97ae147ae1442p+3"
        ],
        [
          "0x1.97ae147ae1442p+3",
          "0x1.9851eb851eb4cp+3"
        ],
        [
          "0x1.9851eb851eb4cp+3",
          "0x1.98f5c28f5c256p+3"
        ],
        [
          "0x1.98f5c28f5c256p+3",
          "0x1.9999999999960p+3"
        ],
        [
          "0x1.9999999999960p+3",
          "0x1.9a3d70a3d706ap+3"
        ],
        [
          "0x1.9a3d70a3d706ap+3",
          "0x1.9ae147ae14774p+3"
        ],
        [
          "0x1.9ae147ae14774p+3",
          "0x1.9b851eb851e7ep+3"
        ],
        [
          "0x1.9b851eb851e7ep+3",
          "0x1.9c28f5c28f588p+3"
        ],
        [
          "0x1.9c28f5c28f588p+3",
          "0x1.9cccccccccc92p+3"
        ],
        [
          "0x1.9cccccccccc92p+3",
          "0x1.9d70a3d70a39cp+3"
        ],
        [
          "0x1.9d70a3d70a39cp+3",
          "0x1.9e147ae147aa6p+3"
        ],
        [
          "0x1.9e147ae147aa6p+3",
          "0x1.9eb851eb851b0p+3"
        ],
        [
          "0x1.9eb851eb851b0p+3",
          "0x1.9f5c28f5c28bap+3"
        ],
        [
          "0x1.9f5c28f5c28bap+3",
          "0x1.9ffffffffffc4p+3"
        ],
        [
          "0x1.9ffffffffffc4p+3",
          "0x1.a0a3d70a3d6cep+3"
        ],
        [
          "0x1.a0a3d70a3d6cep+3",
          "0x1.a147ae147add8p+3"
        ],
        [
          "0x1.a147ae147add8p+3",
          "0x1.a1eb851eb84e2p+3"
        ],
        [
          "0x1.a1eb851eb84e2p+3",
          "0x1.a28f5c28f5becp+3"
        ],
        [
          "0x1.a28f5c28f5becp+3",
          "0x1.a3333333332f6p+3"
        ],
        [
          "0x1.a3333333332f6p+3",
          "0x1.a3d70a3d70a00p+3"
        ],
        [
          "0x1.a3d70a3d70a00p+3",
          "0x1.a47ae147ae10ap+3"
        ],
        [
          "0x1.a47ae147ae10ap+3",
          "0x1.a51eb851eb814p+3"
        ],
        [
          "0x1.a51eb851eb814p+3",
          "0x1.a5c28f5c28f1ep+3"
        ],
        [
          "0x1.a5c28f5c28f1ep+3",
          "0x1.a666666666628p+3"
        ],
        [
          "0x1.a666666666628p+3",
          "0x1.a70a3d70a3d32p+3"
        ],
        [
          "0x1.a70a3d70a3d32p+3",
          "0x1.a7ae147ae143cp+3"
        ],
        [
          "0x1.a7ae147ae143cp+3",
          "0x1.a851eb851eb46p+3"
        ],
        [
          "0x1.a851eb851eb46p+3",
          "0x1.a8f5c28f5c250p+3"
        ],
        [
          "0x1.a8f5c28f5c250p+3",
          "0x1.a99999999995ap+3"
        ],
        [
          "0x1.a99999999995ap+3",
          "0x1.aa3d70a3d7064p+3"
        ],
        [
          "0x1.aa3d70a3d7064p+3",
          "0x1.aae147ae1476ep+3"
        ],
        [
          "0x1.aae147ae1476ep+3",
          "0x1.ab851eb851e78p+3"
        ],
        [
          "0x1.ab851eb851e78p+3",
          "0x1.ac28f5c28f582p+3"
        ],
        [
          "0x1.ac28f5c28f582p+3",
          "0x1.acccccccccc8cp+3"
        ],
        [
          "0x1.acccccccccc8cp+3",
          "0x1.ad70a3d70a396p+3"
        ],
        [
          "0x1.ad70a3d70a396p+3",
          "0x1.ae147ae147aa0p+3"
        ],
        [
          "0x1.ae147ae147aa0p+3",
          "0x1.aeb851eb851aap+3"
        ],
        [
          "0x1.aeb851eb851aap+3",
          "0x1.af5c28f5c28b4p+3"
        ],
        [
          "0x1.af5c28f5c28b4p+3",
          "0x1.affffffffffbep+3"
        ],
        [
          "0x1.affffffffffbep+3",
          "0x1.b0a3d70a3d6c8p+3"
        ],
        [
          "0x1.b0a3d70a3d6c8p+3",
          "0x1.b147ae147add2p+3"
        ],
        [
          "0x1.b147ae147add2p+3",
          "0x1.b1eb851eb84dcp+3"
        ],
        [
          "0x1.b1eb851eb84dcp+3",
          "0x1.b28f5c28f5be6p+3"
        ],
        [
          "0x1.b28f5c28f5be6p+3",
          "0x1.b3333333332f0p+3"
        ],
        [
          "0x1.b3333333332f0p+3",
          "0x1.b3d70a3d709fap+3"
        ],
        [
          "0x1.b3d70a3d709fap+3",
          "0x1.b47ae147ae104p+3"
        ],
        [
          "0x1.b47ae147ae104p+3",
          "0x1.b51eb851eb80ep+3"
        ],
        [
          "0x1.b51eb851eb80ep+3",
          "0x1.b5c28f5c28f18p+3"
        ],
        [
          "0x1.b5c28f5c28f18p+3",
          "0x1.b666666666622p+3"
        ],
        [
          "0x1.b666666666622p+3",
          "0x1.b70a3d70a3d2cp+3"
        ],
        [
          "0x1.b70a3d70a3d2cp+3",
          "0x1.b7ae147ae1436p+3"
        ],
        [
          "0x1.b7ae147ae1436p+3",
          "0x1.b851eb851eb40p+3"
        ],
        [
          "0x1.b851eb851eb40p+3",
          "0x1.b8f5c28f5c24ap+3"
        ],
        [
          "0x1.b8f5c28f5c24ap+3",
          "0x1.b999999999954p+3"
        ],
        [
          "0x1.b999999999954p+3",
          "0x1.ba3d70a3d705ep+3"
        ],
        [
          "0x1.ba3d70a3d705ep+3",
          "0x1.bae147ae14768p+3"
        ],
        [
          "0x1.bae147ae14768p+3",
          "0x1.bb851eb851e72p+3"
        ],
        [
          "0x1.bb851eb851e72p+3",
          "0x1.bc28f5c28f57cp+3"
        ],
        [
          "0x1.bc28f5c28f57cp+3",
          "0x1.bcccccccccc86p+3"
        ],
        [
          "0x1.bcccccccccc86p+3",
          "0x1.bd70a3d70a390p+3"
        ],
        [
          "0x1.bd70a3d70a390p+3",
          "0x1.be147ae147a9ap+3"
        ],
        [
          "0x1.be147ae147a9ap+3",
          "0x1.beb851eb851a4p+3"
        ],
        [
          "0x1.beb851eb851a4p+3",
          "0x1.bf5c28f5c28aep+3"
        ],
        [
          "0x1.bf5c28f5c28aep+3",
          "0x1.bffffffffffb8p+3"
        ],
        [
          "0x1.bffffffffffb8p+3",
          "0x1.c0a3d70a3d6c2p+3"
        ],
        [
          "0x1.c0a3d70a3d6c2p+3",
          "0x1.c147ae147adccp+3"
        ],
        [
          "0x1.c147ae147adccp+3",
          "0x1.c1eb851eb84d6p+3"
        ],
        [
          "0x1.c1eb851eb84d6p+3",
          "0x1.c28f5c28f5be0p+3"
        ],
        [
          "0x1.c28f5c28f5be0p+3",
          "0x1.c3333333332eap+3"
        ],
        [
          "0x1.c3333333332eap+3",
          "0x1.c3d70a3d709f4p+3"
        ],
        [
          "0x1.c3d70a3d709f4p+3",
          "0x1.c47ae147ae0fep+3"
        ],
        [
          "0x1.c47ae147ae0fep+3",
          "0x1.c51eb851eb808p+3"
        ],
        [
          "0x1.c51eb851eb808p+3",
          "0x1.c5c28f5c28f12p+3"
        ],
        [
          "0x1.c5c28f5c28f12p+3",
          "0x1.c66666666661cp+3"
        ],
        [
          "0x1.c66666666661cp+3",
          "0x1.c70a3d70a3d26p+3"
        ],
        [
          "0x1.c70a3d70a3d26p+3",
          "0x1.c7ae147ae1430p+3"
        ],
        [
          "0x1.c7ae147ae1430p+3",
          "0x1.c851eb851eb3ap+3"
        ],
        [
          "0x1.c851eb851eb3ap+3",
          "0x1.c8f5c28f5c244p+3"
        ],
        [
          "0x1.c8f5c28f5c244p+3",
          "0x1.c99999999994ep+3"
        ],
        [
          "0x1.c99999999994ep+3",
          "0x1.ca3d70a3d7058p+3"
        ],
        [
          "0x1.ca3d70a3d7058p+3",
          "0x1.cae147ae14762p+3"
        ],
        [
          "0x1.cae147ae14762p+3",
          "0x1.cb851eb851e6cp+3"
        ],
        [
          "0x1.cb851eb851e6cp+3",
          "0x1.cc28f5c28f576p+3"
        ],
        [
          "0x1.cc28f5c28f576p+3",
          "0x1.ccccccccccc80p+3"
        ],
        [
          "0x1.ccccccccccc80p+3",
          "0x1.cd70a3d70a38ap+3"
        ],
        [
          "0x1.cd70a3d70a38ap+3",
          "0x1.ce147ae147a94p+3"
        ],
        [
          "0x1.ce147ae147a94p+3",
          "0x1.ceb851eb8519ep+3"
        ],
        [
          "0x1.ceb851eb8519ep+3",
          "0x1.cf5c28f5c28a8p+3"
        ],
        [
          "0x1.cf5c28f5c28a8p+3",
          "0x1.cffffffffffb2p+3"
        ],
        [
          "0x1.cffffffffffb2p+3",
          "0x1.d0a3d70a3d6bcp+3"
        ],
        [
          "0x1.d0a3d70a3d6bcp+3",
          "0x1.d147ae147adc6p+3"
        ],
        [
          "0x1.d147ae147adc6p+3",
          "0x1.d1eb851eb84d0p+3"
        ],
        [
          "0x1.d1eb851eb84d0p+3",
          "0x1.d28f5c28f5bdap+3"
        ],
        [
          "0x1.d28f5c28f5bdap+3",
          "0x1.d3333333332e4p+3"
        ],
        [
          "0x1.d3333333332e4p+3",
          "0x1.d3d70a3d709eep+3"
        ],
        [
          "0x1.d3d70a3d709eep+3",
          "0x1.d47ae147ae0f8p+3"
        ],
        [
          "0x1.d47ae147ae0f8p+3",
          "0x1.d51eb851eb802p+3"
        ],
        [
          "0x1.d51eb851eb802p+3",
          "0x1.d5c28f5c28f0cp+3"
        ],
        [
          "0x1.d5c28f5c28f0cp+3",
          "0x1.d666666666616p+3"
        ],
        [
          "0x1.d666666666616p+3",
          "0x1.d70a3d70a3d20p+3"
        ],
        [
          "0x1.d70a3d70a3d20p+3",
          "0x1.d7ae147ae142ap+3"
        ],
        [
          "0x1.d7ae147ae142ap+3",
          "0x1.d851eb851eb34p+3"
        ],
        [
          "0x1.d851eb851eb34p+3",
          "0x1.d8f5c28f5c23ep+3"
        ],
        [
          "0x1.d8f5c28f5c23ep+3",
          "0x1.d999999999948p+3"
        ],
        [
          "0x1.d999999999948p+3",
          "0x1.da3d70a3d7052p+3"
        ],
        [
          "0x1.da3d70a3d7052p+3",
          "0x1.dae147ae1475cp+3"
        ],
        [
          "0x1.dae147ae1475cp+3",
          "0x1.db851eb851e66p+3"
        ],
        [
          "0x1.db851eb851e66p+3",
          "0x1.dc28f5c28f570p+3"
        ],
        [
          "0x1.dc28f5c28f570p+3",
          "0x1.dcccccccccc7ap+3"
        ],
        [
          "0x1.dcccccccccc7ap+3",
          "0x1.dd70a3d70a384p+3"
        ],
        [
          "0x1.dd70a3d70a384p+3",
          "0x1.de147ae147a8ep+3"
        ],
        [
          "0x1.de147ae147a8ep+3",
          "0x1.deb851eb85198p+3"
        ],
        [
          "0x1.deb851eb85198p+3",
          "0x1.df5c28f5c28a2p+3"
        ],
        [
          "0x1.df5c28f5c28a2p+3",
          "0x1.e000000000000p+3"
        ]
      ]
    },
    {
      "filename": "v2_contact_15_32.jsonl",
      "kind": "contact",
      "region_hex": [
        "0x1.e000000000000p+3",
        "0x1.0000000000000p+5"
      ],
      "cells_hex": [
        [
          "0x1.e000000000000p+3",
          "0x1.e333333333333p+3"
        ],
        [
          "0x1.e333333333333p+3",
          "0x1.e666666666666p+3"
        ],
        [
          "0x1.e666666666666p+3",
          "0x1.e999999999999p+3"
        ],
        [
          "0x1.e999999999999p+3",
          "0x1.eccccccccccccp+3"
        ],
        [
          "0x1.eccccccccccccp+3",
          "0x1.effffffffffffp+3"
        ],
        [
          "0x1.effffffffffffp+3",
          "0x1.f333333333332p+3"
        ],
        [
          "0x1.f333333333332p+3",
          "0x1.f666666666665p+3"
        ],
        [
          "0x1.f666666666665p+3",
          "0x1.f999999999998p+3"
        ],
        [
          "0x1.f999999999998p+3",
          "0x1.fcccccccccccbp+3"
        ],
        [
          "0x1.fcccccccccccbp+3",
          "0x1.ffffffffffffep+3"
        ],
        [
          "0x1.ffffffffffffep+3",
          "0x1.0199999999999p+4"
        ],
        [
          "0x1.0199999999999p+4",
          "0x1.0333333333333p+4"
        ],
        [
          "0x1.0333333333333p+4",
          "0x1.04ccccccccccdp+4"
        ],
        [
          "0x1.04ccccccccccdp+4",
          "0x1.0666666666667p+4"
        ],
        [
          "0x1.0666666666667p+4",
          "0x1.0800000000001p+4"
        ],
        [
          "0x1.0800000000001p+4",
          "0x1.099999999999bp+4"
        ],
        [
          "0x1.099999999999bp+4",
          "0x1.0b33333333335p+4"
        ],
        [
          "0x1.0b33333333335p+4",
          "0x1.0cccccccccccfp+4"
        ],
        [
          "0x1.0cccccccccccfp+4",
          "0x1.0e66666666669p+4"
        ],
        [
          "0x1.0e66666666669p+4",
          "0x1.1000000000003p+4"
        ],
        [
          "0x1.1000000000003p+4",
          "0x1.119999999999dp+4"
        ],
        [
          "0x1.119999999999dp+4",
          "0x1.1333333333337p+4"
        ],
        [
          "0x1.1333333333337p+4",
          "0x1.14cccccccccd1p+4"
        ],
        [
          "0x1.14cccccccccd1p+4",
          "0x1.166666666666bp+4"
        ],
        [
          "0x1.166666666666bp+4",
          "0x1.1800000000005p+4"
        ],
        [
          "0x1.1800000000005p+4",
          "0x1.199999999999fp+4"
        ],
        [
          "0x1.199999999999fp+4",
          "0x1.1b33333333339p+4"
        ],
        [
          "0x1.1b33333333339p+4",
          "0x1.1ccccccccccd3p+4"
        ],
        [
          "0x1.1ccccccccccd3p+4",
          "0x1.1e6666666666dp+4"
        ],
        [
          "0x1.1e6666666666dp+4",
          "0x1.2000000000007p+4"
        ],
        [
          "0x1.2000000000007p+4",
          "0x1.21999999999a1p+4"
        ],
        [
          "0x1.21999999999a1p+4",
          "0x1.233333333333bp+4"
        ],
        [
          "0x1.233333333333bp+4",
          "0x1.24cccccccccd5p+4"
        ],
        [
          "0x1.24cccccccccd5p+4",
          "0x1.266666666666fp+4"
        ],
        [
          "0x1.266666666666fp+4",
          "0x1.2800000000009p+4"
        ],
        [
          "0x1.2800000000009p+4",
          "0x1.29999999999a3p+4"
        ],
        [
          "0x1.29999999999a3p+4",
          "0x1.2b3333333333dp+4"
        ],
        [
          "0x1.2b3333333333dp+4",
          "0x1.2ccccccccccd7p+4"
        ],
        [
          "0x1.2ccccccccccd7p+4",
          "0x1.2e66666666671p+4"
        ],
        [
          "0x1.2e66666666671p+4",
          "0x1.300000000000bp+4"
        ],
        [
          "0x1.300000000000bp+4",
          "0x1.31999999999a5p+4"
        ],
        [
          "0x1.31999999999a5p+4",
          "0x1.333333333333fp+4"
        ],
        [
          "0x1.333333333333fp+4",
          "0x1.34cccccccccd9p+4"
        ],
        [
          "0x1.34cccccccccd9p+4",
          "0x1.3666666666673p+4"
        ],
        [
          "0x1.3666666666673p+4",
          "0x1.380000000000dp+4"
        ],
        [
          "0x1.380000000000dp+4",
          "0x1.39999999999a7p+4"
        ],
        [
          "0x1.39999999999a7p+4",
          "0x1.3b33333333341p+4"
        ],
        [
          "0x1.3b33333333341p+4",
          "0x1.3ccccccccccdbp+4"
        ],
        [
          "0x1.3ccccccccccdbp+4",
          "0x1.3e66666666675p+4"
        ],
        [
          "0x1.3e66666666675p+4",
          "0x1.400000000000fp+4"
        ],
        [
          "0x1.400000000000fp+4",
          "0x1.41999999999a9p+4"
        ],
        [
          "0x1.41999999999a9p+4",
          "0x1.4333333333343p+4"
        ],
        [
          "0x1.4333333333343p+4",
          "0x1.44cccccccccddp+4"
        ],
        [
          "0x1.44cccccccccddp+4",
          "0x1.4666666666677p+4"
        ],
        [
          "0x1.4666666666677p+4",
          "0x1.4800000000011p+4"
        ],
        [
          "0x1.4800000000011p+4",
          "0x1.49999999999abp+4"
        ],
        [
          "0x1.49999999999abp+4",
          "0x1.4b33333333345p+4"
        ],
        [
          "0x1.4b33333333345p+4",
          "0x1.4ccccccccccdfp+4"
        ],
        [
          "0x1.4ccccccccccdfp+4",
          "0x1.4e66666666679p+4"
        ],
        [
          "0x1.4e66666666679p+4",
          "0x1.5000000000013p+4"
        ],
        [
          "0x1.5000000000013p+4",
          "0x1.51999999999adp+4"
        ],
        [
          "0x1.51999999999adp+4",
          "0x1.5333333333347p+4"
        ],
        [
          "0x1.5333333333347p+4",
          "0x1.54ccccccccce1p+4"
        ],
        [
          "0x1.54ccccccccce1p+4",
          "0x1.566666666667bp+4"
        ],
        [
          "0x1.566666666667bp+4",
          "0x1.5800000000015p+4"
        ],
        [
          "0x1.5800000000015p+4",
          "0x1.59999999999afp+4"
        ],
        [
          "0x1.59999999999afp+4",
          "0x1.5b33333333349p+4"
        ],
        [
          "0x1.5b33333333349p+4",
          "0x1.5cccccccccce3p+4"
        ],
        [
          "0x1.5cccccccccce3p+4",
          "0x1.5e6666666667dp+4"
        ],
        [
          "0x1.5e6666666667dp+4",
          "0x1.6000000000017p+4"
        ],
        [
          "0x1.6000000000017p+4",
          "0x1.61999999999b1p+4"
        ],
        [
          "0x1.61999999999b1p+4",
          "0x1.633333333334bp+4"
        ],
        [
          "0x1.633333333334bp+4",
          "0x1.64ccccccccce5p+4"
        ],
        [
          "0x1.64ccccccccce5p+4",
          "0x1.666666666667fp+4"
        ],
        [
          "0x1.666666666667fp+4",
          "0x1.6800000000019p+4"
        ],
        [
          "0x1.6800000000019p+4",
          "0x1.69999999999b3p+4"
        ],
        [
          "0x1.69999999999b3p+4",
          "0x1.6b3333333334dp+4"
        ],
        [
          "0x1.6b3333333334dp+4",
          "0x1.6cccccccccce7p+4"
        ],
        [
          "0x1.6cccccccccce7p+4",
          "0x1.6e66666666681p+4"
        ],
        [
          "0x1.6e66666666681p+4",
          "0x1.700000000001bp+4"
        ],
        [
          "0x1.700000000001bp+4",
          "0x1.71999999999b5p+4"
        ],
        [
          "0x1.71999999999b5p+4",
          "0x1.733333333334fp+4"
        ],
        [
          "0x1.733333333334fp+4",
          "0x1.74ccccccccce9p+4"
        ],
        [
          "0x1.74ccccccccce9p+4",
          "0x1.7666666666683p+4"
        ],
        [
          "0x1.7666666666683p+4",
          "0x1.780000000001dp+4"
        ],
        [
          "0x1.780000000001dp+4",
          "0x1.79999999999b7p+4"
        ],
        [
          "0x1.79999999999b7p+4",
          "0x1.7b33333333351p+4"
        ],
        [
          "0x1.7b33333333351p+4",
          "0x1.7ccccccccccebp+4"
        ],
        [
          "0x1.7ccccccccccebp+4",
          "0x1.7e66666666685p+4"
        ],
        [
          "0x1.7e66666666685p+4",
          "0x1.800000000001fp+4"
        ],
        [
          "0x1.800000000001fp+4",
          "0x1.81999999999b9p+4"
        ],
        [
          "0x1.81999999999b9p+4",
          "0x1.8333333333353p+4"
        ],
        [
          "0x1.8333333333353p+4",
          "0x1.84cccccccccedp+4"
        ],
        [
          "0x1.84cccccccccedp+4",
          "0x1.8666666666687p+4"
        ],
        [
          "0x1.8666666666687p+4",
          "0x1.8800000000021p+4"
        ],
        [
          "0x1.8800000000021p+4",
          "0x1.89999999999bbp+4"
        ],
        [
          "0x1.89999999999bbp+4",
          "0x1.8b33333333355p+4"
        ],
        [
          "0x1.8b33333333355p+4",
          "0x1.8ccccccccccefp+4"
        ],
        [
          "0x1.8ccccccccccefp+4",
          "0x1.8e66666666689p+4"
        ],
        [
          "0x1.8e66666666689p+4",
          "0x1.9000000000023p+4"
        ],
        [
          "0x1.9000000000023p+4",
          "0x1.91999999999bdp+4"
        ],
        [
          "0x1.91999999999bdp+4",
          "0x1.9333333333357p+4"
        ],
        [
          "0x1.9333333333357p+4",
          "0x1.94cccccccccf1p+4"
        ],
        [
          "0x1.94cccccccccf1p+4",
          "0x1.966666666668bp+4"
        ],
        [
          "0x1.966666666668bp+4",
          "0x1.9800000000025p+4"
        ],
        [
          "0x1.9800000000025p+4",
          "0x1.99999999999bfp+4"
        ],
        [
          "0x1.99999999999bfp+4",
          "0x1.9b33333333359p+4"
        ],
        [
          "0x1.9b33333333359p+4",
          "0x1.9ccccccccccf3p+4"
        ],
        [
          "0x1.9ccccccccccf3p+4",
          "0x1.9e6666666668dp+4"
        ],
        [
          "0x1.9e6666666668dp+4",
          "0x1.a000000000027p+4"
        ],
        [
          "0x1.a000000000027p+4",
          "0x1.a1999999999c1p+4"
        ],
        [
          "0x1.a1999999999c1p+4",
          "0x1.a33333333335bp+4"
        ],
        [
          "0x1.a33333333335bp+4",
          "0x1.a4cccccccccf5p+4"
        ],
        [
          "0x1.a4cccccccccf5p+4",
          "0x1.a66666666668fp+4"
        ],
        [
          "0x1.a66666666668fp+4",
          "0x1.a800000000029p+4"
        ],
        [
          "0x1.a800000000029p+4",
          "0x1.a9999999999c3p+4"
        ],
        [
          "0x1.a9999999999c3p+4",
          "0x1.ab3333333335dp+4"
        ],
        [
          "0x1.ab3333333335dp+4",
          "0x1.accccccccccf7p+4"
        ],
        [
          "0x1.accccccccccf7p+4",
          "0x1.ae66666666691p+4"
        ],
        [
          "0x1.ae66666666691p+4",
          "0x1.b00000000002bp+4"
        ],
        [
          "0x1.b00000000002bp+4",
          "0x1.b1999999999c5p+4"
        ],
        [
          "0x1.b1999999999c5p+4",
          "0x1.b33333333335fp+4"
        ],
        [
          "0x1.b33333333335fp+4",
          "0x1.b4cccccccccf9p+4"
        ],
        [
          "0x1.b4cccccccccf9p+4",
          "0x1.b666666666693p+4"
        ],
        [
          "0x1.b666666666693p+4",
          "0x1.b80000000002dp+4"
        ],
        [
          "0x1.b80000000002dp+4",
          "0x1.b9999999999c7p+4"
        ],
        [
          "0x1.b9999999999c7p+4",
          "0x1.bb33333333361p+4"
        ],
        [
          "0x1.bb33333333361p+4",
          "0x1.bccccccccccfbp+4"
        ],
        [
          "0x1.bccccccccccfbp+4",
          "0x1.be66666666695p+4"
        ],
        [
          "0x1.be66666666695p+4",
          "0x1.c00000000002fp+4"
        ],
        [
          "0x1.c00000000002fp+4",
          "0x1.c1999999999c9p+4"
        ],
        [
          "0x1.c1999999999c9p+4",
          "0x1.c333333333363p+4"
        ],
        [
          "0x1.c333333333363p+4",
          "0x1.c4cccccccccfdp+4"
        ],
        [
          "0x1.c4cccccccccfdp+4",
          "0x1.c666666666697p+4"
        ],
        [
          "0x1.c666666666697p+4",
          "0x1.c800000000031p+4"
        ],
        [
          "0x1.c800000000031p+4",
          "0x1.c9999999999cbp+4"
        ],
        [
          "0x1.c9999999999cbp+4",
          "0x1.cb33333333365p+4"
        ],
        [
          "0x1.cb33333333365p+4",
          "0x1.cccccccccccffp+4"
        ],
        [
          "0x1.cccccccccccffp+4",
          "0x1.ce66666666699p+4"
        ],
        [
          "0x1.ce66666666699p+4",
          "0x1.d000000000033p+4"
        ],
        [
          "0x1.d000000000033p+4",
          "0x1.d1999999999cdp+4"
        ],
        [
          "0x1.d1999999999cdp+4",
          "0x1.d333333333367p+4"
        ],
        [
          "0x1.d333333333367p+4",
          "0x1.d4ccccccccd01p+4"
        ],
        [
          "0x1.d4ccccccccd01p+4",
          "0x1.d66666666669bp+4"
        ],
        [
          "0x1.d66666666669bp+4",
          "0x1.d800000000035p+4"
        ],
        [
          "0x1.d800000000035p+4",
          "0x1.d9999999999cfp+4"
        ],
        [
          "0x1.d9999999999cfp+4",
          "0x1.db33333333369p+4"
        ],
        [
          "0x1.db33333333369p+4",
          "0x1.dcccccccccd03p+4"
        ],
        [
          "0x1.dcccccccccd03p+4",
          "0x1.de6666666669dp+4"
        ],
        [
          "0x1.de6666666669dp+4",
          "0x1.e000000000037p+4"
        ],
        [
          "0x1.e000000000037p+4",
          "0x1.e1999999999d1p+4"
        ],
        [
          "0x1.e1999999999d1p+4",
          "0x1.e33333333336bp+4"
        ],
        [
          "0x1.e33333333336bp+4",
          "0x1.e4ccccccccd05p+4"
        ],
        [
          "0x1.e4ccccccccd05p+4",
          "0x1.e66666666669fp+4"
        ],
        [
          "0x1.e66666666669fp+4",
          "0x1.e800000000039p+4"
        ],
        [
          "0x1.e800000000039p+4",
          "0x1.e9999999999d3p+4"
        ],
        [
          "0x1.e9999999999d3p+4",
          "0x1.eb3333333336dp+4"
        ],
        [
          "0x1.eb3333333336dp+4",
          "0x1.ecccccccccd07p+4"
        ],
        [
          "0x1.ecccccccccd07p+4",
          "0x1.ee666666666a1p+4"
        ],
        [
          "0x1.ee666666666a1p+4",
          "0x1.f00000000003bp+4"
        ],
        [
          "0x1.f00000000003bp+4",
          "0x1.f1999999999d5p+4"
        ],
        [
          "0x1.f1999999999d5p+4",
          "0x1.f33333333336fp+4"
        ],
        [
          "0x1.f33333333336fp+4",
          "0x1.f4ccccccccd09p+4"
        ],
        [
          "0x1.f4ccccccccd09p+4",
          "0x1.f6666666666a3p+4"
        ],
        [
          "0x1.f6666666666a3p+4",
          "0x1.f80000000003dp+4"
        ],
        [
          "0x1.f80000000003dp+4",
          "0x1.f9999999999d7p+4"
        ],
        [
          "0x1.f9999999999d7p+4",
          "0x1.fb33333333371p+4"
        ],
        [
          "0x1.fb33333333371p+4",
          "0x1.fcccccccccd0bp+4"
        ],
        [
          "0x1.fcccccccccd0bp+4",
          "0x1.fe666666666a5p+4"
        ],
        [
          "0x1.fe666666666a5p+4",
          "0x1.0000000000000p+5"
        ]
      ]
    }
  ]
}


==> anc/computational-supplement/arb/recheck_paper_bounds.py <==
"""Check displayed constants, re-integrate the two window endpoints, and
re-integrate the contact cell with the smallest recorded margin.

This is a targeted check using the existing Arb v2 integrator, not an
independent implementation or a replay of the full parameter covering.
Run from this directory: python3 recheck_paper_bounds.py
"""
from fractions import Fraction
from pathlib import Path
import json
import platform
import sys
import time

import flint
import numpy
from flint import arb, ctx
from drive2 import run


def within(value, lo, hi):
    # Definite ball comparisons against decimal rationals; do not widen the
    # target interval with union() and then treat that widening as certified.
    return value >= arb(lo) and value <= arb(hi)


def display(label, value):
    print(label, "lower =", value.lower().str(45, more=True),
          "upper =", value.upper().str(45, more=True))


started = time.time()
ctx.prec = 128
print("Python", sys.version.split()[0], "python-flint", flint.__version__,
      "numpy", numpy.__version__, "platform", platform.platform())
print("Arb precision", ctx.prec, "series cap", ctx.cap)

beta_min = float.fromhex("0x1.a8f5c28f5c28fp-1")
beta_minus = float.fromhex("0x1.a395810624dd3p+1")
beta_plus = float.fromhex("0x1.a4fdf3b645a1dp+1")
b1 = float.fromhex("0x1.a4482190ac31cp+1")
b2 = float.fromhex("0x1.a44821994337bp+1")
F = Fraction
assert F("0.83") - F("1e-16") < F(beta_min) < F("0.83")
assert F("3.278") < F(beta_minus) < F("3.278") + F("1e-16")
assert F("3.289") < F(beta_plus) < F("3.289") + F("2e-16")
assert F("3.2834512669") < F(b1) < F(b2) < F("3.2834512710")
print("exact binary endpoint comparisons: PASS")

eps = 1 / arb("31.62")**2
assert (1 - eps)**2 >= arb("0.998")
assert eps * (1 + arb(500).log()) < arb("0.01")
A2 = arb("0.77286830214").union(arb("0.77286830466"))
J = -(1 - A2).log()
assert within(J, "1.4822252629", "1.4822252741")
assert within(J.exp(), "4.40273202", "4.40273208")
height = arb(b1).union(arb(b2)) / (2 * arb.pi().sqrt())
assert within(height, "0.9262445014", "0.9262445026")
assert arb("1.481973") - arb("1.46041212") > arb("0.0215")
display("J from the displayed A^2 enclosure", J)
display("disk supremum from that enclosure", J.exp())
display("central height from the binary parameter interval", height)

for label, beta, lo, hi in [
    ("X(beta_minus)", beta_minus, "0.170178", "0.170204"),
    ("X(beta_plus)", beta_plus, "0.168709", "0.168738"),
]:
    result = run(1 / arb(beta)**2, full=True)
    assert result["kind"] == "turn"
    assert within(result["X"], lo, hi), (label, result["X"])
    assert result["gap"] >= arb("0.0094")
    assert result["dPhi"] <= arb("-1.262")
    display(label, result["X"])

records = []
for path in sorted((Path(__file__).resolve().parent / "logs").glob("v2_contact_*.jsonl")):
    records.extend(r for line in path.read_text().splitlines()
                   if (r := json.loads(line)).get("kind") == "contact" and "c_hex" in r)
assert records
worst = min(records, key=lambda r: F(r["Z"][0]))
assert F(worst["Z"][0]) > F("0.998")
lo, hi = map(float.fromhex, worst["c_hex"])
print("smallest stored contact margin cell:", *worst["c_hex"])
print("stored margin:", float(F(worst["Z"][0]) - F("0.998")))
for precision in (128, 192):
    ctx.prec = precision
    eps_cell = (1 / arb(hi)**2).union(1 / arb(lo)**2)
    result = run(eps_cell, eta0=arb("0.002"))
    assert result["kind"] == "contact"
    assert result["Z"] >= arb("0.998")
    display("contact Z at %d bits" % precision, result["Z"])
ctx.prec = 128
print("TARGETED PAPER BOUND CHECK PASSED; elapsed %.2f seconds" % (time.time() - started))


==> anc/computational-supplement/arb/recompute_cover.py <==
"""Re-integrate every exact parameter cell, without reading previous bounds.

Usage: python3 recompute_cover.py --workers 6 --output logs
The fixed mesh contains only parameter endpoints and region names. Each worker
starts the validated IVP at tau=-28 and runs it to the turning/contact event.
Processes, rather than threads, keep the Arb precision context independent.
The mathematical integrator is the unchanged lohner2.py / drive2.py pair.
Output files must not exist; use a new output directory for a later rerun.
"""
import argparse
from concurrent.futures import ProcessPoolExecutor
import hashlib
import json
import os
from pathlib import Path
import platform
import sys
import time


def integrate(task):
    from cover2 import eps_interval, certify, out_lo, out_hi, ETA0
    from drive2 import run
    kind, endpoints = task
    a, b = map(float.fromhex, endpoints)
    started = time.monotonic()
    result = run(eps_interval(a, b),
                 eta0=ETA0 if kind == "contact" else None,
                 full=kind == "nondeg", N=16)
    if not certify(kind, result):
        raise RuntimeError(f"Integration did not certify {kind} on {endpoints}: {result}")
    rec = dict(c=[a, b], c_hex=endpoints, kind=kind, N=16)
    for key in ("E", "gap", "dPhi", "Z", "X", "A2"):
        if key in result:
            value = result[key]
            rec[key] = [out_lo(value), out_hi(value)]
            rec[key + "_arb"] = value.str(45, radius=True, more=True)
    rec["steps"] = result["steps"]
    rec["seconds"] = time.monotonic() - started
    return rec


def main():
    if sys.flags.optimize:
        raise RuntimeError("Do not run the validated computations with Python -O")
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--workers", type=int, default=min(4, os.cpu_count() or 1))
    parser.add_argument("--output", type=Path, default=Path("logs"))
    args = parser.parse_args()
    if args.workers < 1:
        parser.error("--workers must be positive")
    mesh_file = Path(__file__).with_name("parameter_mesh.json")
    mesh_bytes = mesh_file.read_bytes()
    regions = json.loads(mesh_bytes)["regions"]
    previous = float(0.83)
    for region in regions:
        lo, hi = map(float.fromhex, region["region_hex"])
        assert lo == previous and lo < hi
        for endpoints in region["cells_hex"]:
            a, b = map(float.fromhex, endpoints)
            assert a == previous and a < b <= hi
            previous = b
        assert previous == hi
    assert previous == 32.0
    args.output.mkdir(parents=True, exist_ok=True)
    for region in regions:
        if (args.output / region["filename"]).exists():
            raise FileExistsError("Use an empty output directory; existing results are preserved")
    from drive2 import ctx
    import flint
    import numpy
    started = time.monotonic()
    total = sum(len(r["cells_hex"]) for r in regions)
    print("Fresh validated integration:", total, "cells; workers:", args.workers, flush=True)
    print("Python", platform.python_version(), "python-flint", flint.__version__,
          "numpy", numpy.__version__, platform.platform(), flush=True)
    streams = []
    tasks = []
    owners = []
    for index, region in enumerate(regions):
        stream = (args.output / region["filename"]).open("x")
        streams.append(stream)
        head = dict(HEADER=True, flint=flint.__version__, prec=ctx.prec,
                    cap=ctx.cap, N=16, tau0="-28", kind=region["kind"],
                    region=list(map(float.fromhex, region["region_hex"])),
                    mesh_sha256=hashlib.sha256(mesh_bytes).hexdigest(),
                    computation="fresh integration on each fixed parameter cell")
        stream.write(json.dumps(head) + "\n")
        stream.flush()
        for endpoints in region["cells_hex"]:
            tasks.append((region["kind"], endpoints))
            owners.append(index)
    counts = [0] * len(regions)
    worker_seconds = [0.0] * len(regions)
    try:
        with ProcessPoolExecutor(max_workers=args.workers) as pool:
            for completed, (owner, rec) in enumerate(zip(owners, pool.map(integrate, tasks)), 1):
                streams[owner].write(json.dumps(rec) + "\n")
                streams[owner].flush()
                counts[owner] += 1
                worker_seconds[owner] += rec["seconds"]
                if completed % 50 == 0 or completed == total:
                    print(f"{completed}/{total} cells; elapsed {time.monotonic()-started:.1f} s", flush=True)
        for i, region in enumerate(regions):
            assert counts[i] == len(region["cells_hex"])
            summary = dict(SUMMARY=True, kind=region["kind"],
                           region=list(map(float.fromhex, region["region_hex"])),
                           pieces=counts[i], runs=counts[i],
                           worker_seconds=worker_seconds[i])
            streams[i].write(json.dumps(summary) + "\n")
    finally:
        for stream in streams:
            stream.close()
    print("FRESH PARAMETER COVERING COMPLETED; elapsed %.2f seconds" %
          (time.monotonic() - started), flush=True)


if __name__ == "__main__":
    main()


==> anc/computational-supplement/arb/run_additional.json <==
[
  {
    "command": [
      "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
      "tests2.py"
    ],
    "start_utc": "2026-10-18T09:51:12.162457+00:00",
    "seconds": 43.694785917177796,
    "returncode": 0,
    "output": "out_tests2.txt"
  },
  {
    "command": [
      "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
      "near_contact2.py",
      "0.002",
      "32",
      "2000"
    ],
    "start_utc": "2026-10-18T09:51:55.858230+00:00",
    "seconds": 0.43312699999660254,
    "returncode": 0,
    "output": "out_near_contact2.txt"
  },
  {
    "command": [
      "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
      "klow2_from_nodes.py"
    ],
    "start_utc": "2026-10-18T09:51:56.291701+00:00",
    "seconds": 0.14595191646367311,
    "returncode": 0,
    "output": "out_klow2_from_nodes.txt"
  },
  {
    "command": [
      "/Library/Frameworks/Python.framework/Versions/3.13/bin/python3",
      "kencl.py",
      "0x1.a4482190ac31cp+1",
      "0x1.a44821994337bp+1"
    ],
    "start_utc": "2026-10-18T09:51:56.438016+00:00",
    "seconds": 6.852734082378447,
    "returncode": 0,
    "output": "out_kencl.txt"
  }
]


==> anc/computational-supplement/arb/tests2.py <==
"""Tests of the v2 integrator against explicit solutions and high-precision references."""
from drive2 import *
import lohner2
import mpmath as mp
ok = True
_orig_box_ok = lohner2.box_ok
# the explicit tests use eps=0, which the production code (correctly) rejects; relax only eps>0 here
lohner2.box_ok = lambda taub, B: B[0] > 0 and (1 - taub.exp()*B[0]*B[0]) > 0
# 1) reviewer's explicit test: eps=0, g=1/8, p=0 -> E(tau)=(e^tau-1)/64, plus two variants.
#    With eps=0: g(t)=g0+p0(1-e^{-t}), p(t)=p0 e^{-t}, E(t)=(g0+p0)^2(e^t-1).
def exact(g0, p0, t):
    return [g0 + p0*(1 - (-t).exp()), p0*(-t).exp(), (g0 + p0)**2*(t.exp() - 1)]
for (g0,q) in [(arb(1)/8, arb(0)), (arb(1)/8, arb(1)/10), (arb(3)/10, arb(-1)/20)]:
    for h in [0.5, 0.25, 1.0]:
        S = Lohner(arb(0), [g0, q, arb(0), arb(0)], [arb(0)]*4, full=False, N=16)
        st = S.try_step(h)
        if st is None: print("step rejected (allowed; no enclosure claimed)", h); continue
        img, _, _ = S.eval_at(st, arb(h))
        ex = exact(g0, q, arb(h))
        good = all(img[i].contains(ex[i]) for i in range(3))      # full containment, every component
        print("explicit test g0=%s q=%s h=%s:" % (g0, q, h), "OK" if good else "FAIL", img[2], ex[2])
        ok &= good
# 1b) interval initial data (tests the Lohner set propagation, incl. one QR re-basing):
#     g0 = 1/8 +/- 1e-6, p0 = q +/- 1e-6; the exact solutions from the 4 corners must be contained
#     at intermediate times of the first step and after committing it, in a second step.
d = arb('1e-6')
for q in [arb(0), arb(1)/10, arb(-1)/20]:
    g0 = arb(1)/8
    S = Lohner(arb(0), [g0, q, arb(0), arb(0)], [d*(2*UNIT-1), d*(2*UNIT-1), arb(0), arb(0)], full=False, N=16)
    corners = [(g0+sg*d, q+sp*d) for sg in (-1, 1) for sp in (-1, 1)]
    t_done = arb(0); nchk = 0; good = True
    for h in [0.25, 0.25]:
        st = S.try_step(h)
        if st is None: print("interval test: step rejected", h); good = False; break
        for frac in [arb(1)/3, arb(1)]:
            img, _, _ = S.eval_at(st, arb(h)*frac)
            for (a, b) in corners:
                ex = exact(a, b, t_done + arb(h)*frac)
                good &= all(img[i].contains(ex[i]) for i in range(3)); nchk += 1
        S.commit(st); t_done = t_done + arb(h)
    print("interval-initial-data test q=%s: %s (%d corner/time checks)" % (q, "OK" if good else "FAIL", nchk))
    ok &= good
lohner2.box_ok = _orig_box_ok
# 2) high-precision (non-rigorous, 40 digits) reference vs rigorous enclosure at c*=3.28345
mp.mp.dps = 40
def ref(c):
    eps = mp.mpf(1)/mp.mpf(c)**2
    y0 = mp.e**-28
    u0 = [1-eps*y0/2, -eps*y0/2, 1-eps*y0/2, -eps*y0/2, y0]
    def F(tau, u):
        g,p,psi,s,E = u; y = mp.e**tau; Z = y*g*g
        return [p, -p-eps*y*g/(1-Z), s, -s-eps*y*(1+Z)/(1-Z)**2*psi, y*(g+p)**2]
    sol = mp.odefun(F, -28, u0, tol=mp.mpf(10)**-30, degree=30)
    a, b = mp.mpf(0.4), mp.mpf(0.8)
    for _ in range(80):
        m = (a+b)/2; u = sol(m)
        if u[0]+u[1] > 0: a = m
        else: b = m
    tau = (a+b)/2; u = sol(tau); Y = mp.e**tau
    Z = Y*u[0]**2
    return u[4], (1-Z)/2 - eps*Y*u[2]/(u[2]+u[3])
c = 3.28345
E_ref, gap_ref = ref(c)
r = run(arb(1)/arb(c)**2, full=True)
print("rigorous E =", r['E'], " reference", mp.nstr(E_ref, 20))
print("rigorous gap =", r['gap'], " reference", mp.nstr(gap_ref, 20))
okE = r['E'].contains(arb(mp.nstr(E_ref, 35))); okg = r['gap'].contains(arb(mp.nstr(gap_ref, 35)))
print("containment:", okE, okg)
ok &= okE and okg
print("ALL TESTS OK" if ok else "SOME TEST FAILED")
import sys
sys.exit(0 if ok else 1)


==> anc/computational-supplement/arb/verify2.py <==
"""
Summary check of the v2 certificate logs (NOT a re-verification of the ODE enclosures:
the enclosures are produced by cover2.py and are re-derivable by re-running it;
an independent implementation with the CAPD library is in ../capd/).
Checks: header (cap >= N+2), no FAILED record, SUMMARY present, cells contiguous (exact binary endpoints),
coverage of exactly [0.83, 32] (first endpoint == double(0.83), last == 32, consecutive cells share
endpoints exactly, so no gap and no overlap), per-region consistency (header kind/region, first/last
endpoints == region endpoints, record count == SUMMARY pieces, float endpoints == c_hex, positive length), and per-cell certified inequality recomputed from the stored
outward-rounded double endpoints (field k = [lo, hi], lo = nextafter(float(ball.lower()), -inf),
hi = nextafter(float(ball.upper()), +inf); these contain the Arb ball computed in cover2.py and are
converted back to Arb exactly).  In historical logs, the companion string field k_arb was written with
ball.str(30, radius=True), which prints only the digits Arb deems significant and therefore
represents a *wider* ball; it is used here only as a consistency cross-check (it must contain the
midpoint of [lo, hi]), not for the inequality itself.
Fresh logs from recompute_cover.py print 45 digits with more=True.
The comparisons use exact rational thresholds, including all four sharper Arb bounds
printed in Proposition 6.7. This script does not check the separate point runs for X(beta_+/-).
"""
import json, glob, sys, os
from fractions import Fraction
D = sys.argv[1] if len(sys.argv) > 1 else "."   # directory holding the v2_*.jsonl certificates
from flint import arb, ctx
ctx.prec = 128
REG = [('lt1',0.83,3.278),('nondeg',3.278,3.289),('gt1',3.289,5.0),
       ('contact',5.0,5.5),('contact',5.5,6.0),('contact',6.0,8.0),('contact',8.0,15.0),('contact',15.0,32.0)]
ok = True; cells = []; extrema = {}
for kind, lo, hi in REG:
    fn = os.path.join(D, "v2_%s_%g_%g.jsonl" % (kind, lo, hi))
    recs = [json.loads(l) for l in open(fn)]
    head = recs[0]; summ = recs[-1]
    if not head.get('HEADER') or head['cap'] < head['N'] + 2: ok = False; print("bad header", fn)
    if not summ.get('SUMMARY'): ok = False; print("no summary", fn)
    body = recs[1:-1]
    if any('FAILED' in r for r in body): ok = False; print("FAILED record in", fn)
    if head.get('kind') != kind or head.get('region') != [lo, hi]: ok = False; print("header mismatch", fn)
    if summ.get('kind') != kind or summ.get('region') != [lo, hi] or summ.get('pieces') != len(body):
        ok = False; print("summary mismatch", fn, summ.get('pieces'), len(body))
    reg = []
    for r in body:
        a, b = float.fromhex(r['c_hex'][0]), float.fromhex(r['c_hex'][1])
        if [a, b] != r['c'] or not a < b: ok = False; print("bad endpoints", r['c'], r['c_hex'])
        k = r['kind']
        if k != kind: ok = False; print("kind mismatch", fn, r['c'])
        LO = lambda f: Fraction(r[f][0]); HI = lambda f: Fraction(r[f][1])
        if k == 'lt1':
            good = HI('E') <= Fraction('0.99997') and HI('E') <= Fraction('0.99989065')
            extrema['E_hi_lt1'] = max(extrema.get('E_hi_lt1', 0), r['E'][1])
        elif k == 'gt1':
            good = LO('E') >= Fraction('1.00004') and LO('E') >= Fraction('1.00021868')
            extrema['E_lo_gt1'] = min(extrema.get('E_lo_gt1', 9), r['E'][0])
        elif k == 'nondeg':
            good = (LO('gap') >= Fraction('0.0094') and HI('dPhi') <= Fraction('-1.262')
                    and LO('gap') >= Fraction('0.0098197') and HI('dPhi') <= Fraction('-1.26313'))
            extrema['gap_lo'] = min(extrema.get('gap_lo', 9), r['gap'][0])
            extrema['dPhi_hi'] = max(extrema.get('dPhi_hi', -9), r['dPhi'][1])
        elif k == 'contact':
            good = LO('Z') >= Fraction('0.998')
            extrema['Z_lo'] = min(extrema.get('Z_lo', 9), r['Z'][0])
        else: good = False
        if not good: ok = False; print("cell fails", r)
        for f in {'lt1':['E'],'gt1':['E'],'nondeg':['gap','dPhi'],'contact':['Z']}.get(k, []):
            if not r[f][0] <= r[f][1]: ok = False; print("reversed interval", f, r['c'])
            mid = (arb(r[f][0]) + arb(r[f][1])) / 2
            if not arb(r[f+'_arb']).contains(mid): ok = False; print("inconsistent string ball", f, r)
        reg.append((a, b)); cells.append((a, b, k))
    reg.sort()
    if not reg or reg[0][0] != lo or reg[-1][1] != hi: ok = False; print("region endpoints mismatch", fn)
    if any(reg[i][1] != reg[i+1][0] for i in range(len(reg)-1)): ok = False; print("region not contiguous", fn)
cells.sort()
bad = [(cells[i][1], cells[i+1][0]) for i in range(len(cells)-1) if cells[i][1] != cells[i+1][0]]   # gap or overlap
if bad: ok = False
if cells[0][0] != 0.83 or cells[-1][1] != 32.0: ok = False
from collections import Counter
print("cells:", len(cells), Counter(k for _,_,k in cells), " range [%r, %r]" % (cells[0][0], cells[-1][1]), " gaps/overlaps:", bad[:5])
print("paper thresholds and sharper Arb bounds:", extrema)
if 'Z_lo' in extrema:
    print("smallest stored contact margin:", float(Fraction(extrema['Z_lo']) - Fraction('0.998')))
print("LOG SUMMARY CHECK PASSED" if ok else "LOG SUMMARY CHECK FAILED")
sys.exit(0 if ok else 1)


==> anc/computational-supplement/capd/CMakeLists.txt <==
cmake_minimum_required(VERSION 3.13)
project(mt_computational_supplement LANGUAGES CXX)
set(CMAKE_CXX_STANDARD 17)
set(CAPD_BUILD_DIR "" CACHE PATH "Build directory of the specified CAPD revision")
set(CAPD_SOURCE_DIR "" CACHE PATH "Source directory of the specified CAPD revision")
if(NOT EXISTS "${CAPD_BUILD_DIR}/capd-config.cmake")
  message(FATAL_ERROR "Set CAPD_BUILD_DIR to a completed CAPD build")
endif()
include("${CAPD_BUILD_DIR}/capd-config.cmake")
foreach(program capd_check capd_kencl interval_probe)
  add_executable(${program} ${program}.cpp)
  target_link_libraries(${program} PRIVATE capd::capd)
  target_compile_options(${program} PRIVATE -ffp-contract=off)
endforeach()

enable_testing()
if(EXISTS "${CAPD_SOURCE_DIR}/capdExt/filibsrc/test/check.icc")
  foreach(test check_0f check_0t check_5f)
    add_executable(filib_${test}
      "${CAPD_SOURCE_DIR}/capdExt/filibsrc/test/${test}.cpp")
    target_link_libraries(filib_${test} PRIVATE capd::filib)
    target_compile_options(filib_${test} PRIVATE -DFILIB_EXTENDED -ffp-contract=off)
    add_test(NAME filib_${test} COMMAND filib_${test})
  endforeach()
  add_executable(filib_native_directed check_native_directed.cpp)
  target_link_libraries(filib_native_directed PRIVATE capd::filib)
  target_compile_options(filib_native_directed PRIVATE -DFILIB_EXTENDED -ffp-contract=off)
  add_test(NAME filib_native_directed COMMAND filib_native_directed)
else()
  message(FATAL_ERROR "Set CAPD_SOURCE_DIR to run the filib arithmetic checks")
endif()


==> anc/computational-supplement/capd/TESTING.md <==
# Arithmetic tests and the reference-interval diagnostic

The library was rebuilt from the unmodified CAPD revision recorded in the
main README. The successful build uses Apple Clang 17, the filib SSE backend,
and x86-64 execution through Rosetta 2. The compiler options include
`-O2 -frounding-math -ffp-contract=off`; fast-math is not enabled.

## Tests run

1. The upstream `check_0f`, `check_0t` and `check_5f` programs pass. Although
   its filename/comment suggests otherwise, the upstream `check_0f.cpp`
   invokes `checkAll` with `native_switched` as its template parameter.
2. `check_native_directed.cpp` runs the upstream construction, endpoint,
   set-operation and basic-arithmetic checks with CAPD's `native_directed`
   rounding strategy. All those checks pass.
3. `check_interval_arithmetic.py` checks the actual `capd::interval` type
   for exp, log and sqrt against Arb endpoint enclosures. Each function is
   monotone on the tested domain, so checking the two endpoints verifies
   containment over each entire input interval. The run contains 18087
   comparisons: 18018 deterministic sample/special-point cases, and 69
   regression cases. Each is evaluated under nearest, upward and downward
   incoming rounding modes. There are no endpoint-containment failures.

The library tests are recorded in `out_arithmetic_tests.txt`, and the
cross-check is recorded in `out_interval_arithmetic.txt`. The latter uses
256-bit Arb arithmetic for the deterministic sample and 2048 bits for the
regression cases. The higher precision resolves exp(x) from 1 when x is a
negative subnormal binary64 number.

These are checks of the operations used here. They do not constitute a formal
verification of CAPD or filib, or a run of the entire CAPD test suite.

## Why an extra diagnostic printed failures

An exploratory invocation of the complete upstream `checkAll` suite with
`native_directed` printed 272 reference-interval mismatches in elementary
functions. The log is retained as `reference_interval_diagnostic.txt`.
Its comparator requires the computed interval to contain an entire
precomputed reference interval. This is stronger than containing the true
function range; another enclosing interval can fail that comparison.

For exp and log, the two functions from that list used by the verifiers,
all 25 flagged cases were decoded from the exact binary endpoints in the
diagnostic and checked against 2048-bit Arb values. In all 25 cases the
computed endpoints contain the true endpoint enclosures. The 23 cases with
finite endpoints and admissible inputs for CAPD's normal interval mode are
stored in `interval_regression_cases.json` and are retested under all three
incoming rounding modes by `check_interval_arithmetic.py`. The two remaining
cases belong to the extended-mode test domain.

The full exploratory call is therefore retained as a reference-interval
diagnostic, not used as an acceptance test for this rounding strategy.
No library source, rounding strategy, integration formula or proof threshold
was changed to address it. Other elementary functions appearing in that
diagnostic are not used in these computations.

## Repeating the arithmetic checks

After building the executables as described in the main README:

```sh
ctest --test-dir /path/to/capd-verifiers --output-on-failure
cd capd
python3 check_interval_arithmetic.py --binary /path/to/capd-verifiers/interval_probe
```

`reproduce.py --part capd` also performs the second check before the parameter
covering. The source and the binary endpoints needed for the checks are
included in the supplement.


==> anc/computational-supplement/capd/capd_c1532.txt <==
contact 15 15.1 Z [0.99800174356405535, 0.99811955205369285]
contact 15.1 15.199999999999999 Z [0.99803616260465922, 0.99815164832540271]
contact 15.199999999999999 15.299999999999999 Z [0.99800570189317439, 0.99811766024529058]
contact 15.299999999999999 15.399999999999999 Z [0.99803097735282742, 0.99814040752757083]
contact 15.399999999999999 15.499999999999998 Z [0.9980598946955872, 0.99816715368010078]
contact 15.499999999999998 15.599999999999998 Z [0.9980630115006428, 0.99816821207600037]
contact 15.599999999999998 15.699999999999998 Z [0.99809603573959216, 0.99819915361789346]
contact 15.699999999999998 15.799999999999997 Z [0.9980964711924617, 0.99819754325908294]
contact 15.799999999999997 15.899999999999997 Z [0.99802643029953353, 0.99812555584290463]
contact 15.899999999999997 15.999999999999996 Z [0.99803155444226954, 0.99812906489097131]
contact 15.999999999999996 16.099999999999998 Z [0.99801300249784985, 0.99810894354620006]
contact 16.099999999999998 16.199999999999999 Z [0.99804701210475277, 0.99814085297446542]
contact 16.199999999999999 16.300000000000001 Z [0.99804504815209005, 0.99813722475875222]
contact 16.300000000000001 16.400000000000002 Z [0.9980509437898043, 0.99814135557319439]
contact 16.400000000000002 16.500000000000004 Z [0.99805635386118119, 0.99814538904931005]
contact 16.500000000000004 16.600000000000005 Z [0.99805433153536127, 0.99814178738031811]
contact 16.600000000000005 16.700000000000006 Z [0.99806270670196784, 0.99814971678180553]
contact 16.700000000000006 16.800000000000008 Z [0.99806741975776025, 0.99815294950084732]
contact 16.800000000000008 16.900000000000009 Z [0.99807401963703746, 0.99815777450024512]
contact 16.900000000000009 17.000000000000011 Z [0.99809260214868423, 0.99817474501557035]
contact 17.000000000000011 17.100000000000012 Z [0.99809967755561646, 0.99818058967950396]
contact 17.100000000000012 17.200000000000014 Z [0.99809878781894656, 0.99817772291208573]
contact 17.200000000000014 17.300000000000015 Z [0.99811247217947208, 0.99819007127226567]
contact 17.300000000000015 17.400000000000016 Z [0.99811382577397945, 0.9981900787964576]
contact 17.400000000000016 17.500000000000018 Z [0.99800267805739562, 0.99807762464828476]
contact 17.500000000000018 17.600000000000019 Z [0.99800229546849806, 0.99807601297427551]
contact 17.600000000000019 17.700000000000021 Z [0.99801586153175292, 0.99808838627204488]
contact 17.700000000000021 17.800000000000022 Z [0.99802290675672634, 0.99809416117334449]
contact 17.800000000000022 17.900000000000023 Z [0.99802486143041014, 0.99809493268800276]
contact 17.900000000000023 18.000000000000025 Z [0.99803829916714815, 0.99810718543242294]
contact 18.000000000000025 18.100000000000026 Z [0.99803113524830689, 0.99809891527997285]
contact 18.100000000000026 18.200000000000028 Z [0.99804908560294237, 0.99811578838056569]
contact 18.200000000000028 18.300000000000029 Z [0.99804831177411912, 0.99811395142508497]
contact 18.300000000000029 18.400000000000031 Z [0.99803889014976355, 0.99810342160068755]
contact 18.400000000000031 18.500000000000032 Z [0.99804821792165521, 0.99811172984731023]
contact 18.500000000000032 18.600000000000033 Z [0.99804964873562663, 0.99811194047998131]
contact 18.600000000000033 18.700000000000035 Z [0.99806626508532326, 0.99812766951533327]
contact 18.700000000000035 18.800000000000036 Z [0.99808364294255281, 0.99814392094101789]
contact 18.800000000000036 18.900000000000038 Z [0.99810681282888269, 0.99816637163974775]
contact 18.900000000000038 19.000000000000039 Z [0.99810128465889203, 0.99815987143591134]
contact 19.000000000000039 19.100000000000041 Z [0.99810769137659405, 0.99816537006156936]
contact 19.100000000000041 19.200000000000042 Z [0.9981110575599339, 0.99816778011938834]
contact 19.200000000000042 19.300000000000043 Z [0.998001923596331, 0.99805775886452508]
contact 19.300000000000043 19.400000000000045 Z [0.99800062268734935, 0.99805564780170508]
contact 19.400000000000045 19.500000000000046 Z [0.998021524316831, 0.99807570015444613]
contact 19.500000000000046 19.600000000000048 Z [0.99804103800040411, 0.99809423740372472]
contact 19.600000000000048 19.700000000000049 Z [0.99804209838740388, 0.99809462371311797]
contact 19.700000000000049 19.80000000000005 Z [0.99803657504585586, 0.9980881212243522]
contact 19.80000000000005 19.900000000000052 Z [0.99804170565906292, 0.99809250202910582]
contact 19.900000000000052 20.000000000000053 Z [0.99804074435108436, 0.99809079774886234]
contact 20.000000000000053 20.100000000000055 Z [0.99805328682392669, 0.99810259105218557]
contact 20.100000000000055 20.200000000000056 Z [0.99805712049948769, 0.99810568695720114]
contact 20.200000000000056 20.300000000000058 Z [0.99806231032760162, 0.99811022881010525]
contact 20.300000000000058 20.400000000000059 Z [0.99809330571391786, 0.99814047798784167]
contact 20.400000000000059 20.50000000000006 Z [0.99807854581420197, 0.99812503977176315]
contact 20.50000000000006 20.600000000000062 Z [0.99807893540040127, 0.99812469448370411]
contact 20.600000000000062 20.700000000000063 Z [0.99808699487080044, 0.99813214603138156]
contact 20.700000000000063 20.800000000000065 Z [0.99809542905844106, 0.99813989670499115]
contact 20.800000000000065 20.900000000000066 Z [0.99810565182741429, 0.9981495482682573]
contact 20.900000000000066 21.000000000000068 Z [0.99811627688814131, 0.99815956161445818]
contact 21.000000000000068 21.100000000000069 Z [0.99801290202928195, 0.9980555169025408]
contact 21.100000000000069 21.20000000000007 Z [0.99800710562943784, 0.99804906754656009]
contact 21.20000000000007 21.300000000000072 Z [0.99801300129289738, 0.99805440279918234]
contact 21.300000000000072 21.400000000000073 Z [0.99811750678359257, 0.99815836213609188]
contact 21.400000000000073 21.500000000000075 Z [0.9980024206843594, 0.99804265653224522]
contact 21.500000000000075 21.600000000000076 Z [0.99802344111814334, 0.99806312826460897]
contact 21.600000000000076 21.700000000000077 Z [0.99801790395205192, 0.99805703647436272]
contact 21.700000000000077 21.800000000000079 Z [0.99805605512785978, 0.99809465920562135]
contact 21.800000000000079 21.90000000000008 Z [0.99802629183024205, 0.99806435727952048]
contact 21.90000000000008 22.000000000000082 Z [0.99806260945569736, 0.99810013854809843]
contact 22.000000000000082 22.100000000000083 Z [0.99806823466494432, 0.99810525742092893]
contact 22.100000000000083 22.200000000000085 Z [0.9980729539091282, 0.99810951445513652]
contact 22.200000000000085 22.300000000000086 Z [0.99806937354289693, 0.99810543370993754]
contact 22.300000000000086 22.400000000000087 Z [0.99806940006499778, 0.99810497581525437]
contact 22.400000000000087 22.500000000000089 Z [0.99808021146445047, 0.99811530804602655]
contact 22.500000000000089 22.60000000000009 Z [0.99808900476704843, 0.99812363168379625]
contact 22.60000000000009 22.700000000000092 Z [0.99808953120098742, 0.99812369646812704]
contact 22.700000000000092 22.800000000000093 Z [0.99810416565413496, 0.9981378910700982]
contact 22.800000000000093 22.900000000000095 Z [0.99810311982796684, 0.99813637773625574]
contact 22.900000000000095 23.000000000000096 Z [0.99810726952924855, 0.99814006716552939]
contact 23.000000000000096 23.100000000000097 Z [0.99810395482095449, 0.99813634273377194]
contact 23.100000000000097 23.200000000000099 Z [0.99812389671990365, 0.99815587510056969]
contact 23.200000000000099 23.3000000000001 Z [0.99800562260248438, 0.99803713249839177]
contact 23.3000000000001 23.400000000000102 Z [0.99811278438007789, 0.998143919780345]
contact 23.400000000000102 23.500000000000103 Z [0.9981177203315913, 0.99814849382225779]
contact 23.500000000000103 23.600000000000104 Z [0.99811481313571704, 0.99814519036156779]
contact 23.600000000000104 23.700000000000106 Z [0.99811990300977782, 0.99814985398238565]
contact 23.700000000000106 23.800000000000107 Z [0.9980152222144627, 0.99804480731559064]
contact 23.800000000000107 23.900000000000109 Z [0.99812684778567962, 0.99815603906703176]
contact 23.900000000000109 24.00000000000011 Z [0.9980133406365933, 0.99804219481641732]
contact 24.00000000000011 24.100000000000112 Z [0.9980337276928577, 0.99806218795931023]
contact 24.100000000000112 24.200000000000113 Z [0.99801758510113958, 0.99804570375545232]
contact 24.200000000000113 24.300000000000114 Z [0.99802834534193086, 0.99805610545656032]
contact 24.300000000000114 24.400000000000116 Z [0.99803190241244111, 0.99805934404654417]
contact 24.400000000000116 24.500000000000117 Z [0.9980423619156219, 0.99806944900265593]
contact 24.500000000000117 24.600000000000119 Z [0.99805372643065637, 0.99808047485737739]
contact 24.600000000000119 24.70000000000012 Z [0.99804954176542882, 0.99807597813418203]
contact 24.70000000000012 24.800000000000122 Z [0.99805826974843692, 0.99808436811602774]
contact 24.800000000000122 24.900000000000123 Z [0.99807389038232031, 0.99809972059052643]
contact 24.900000000000123 25.000000000000124 Z [0.99808152392058636, 0.99810700145080367]
contact 25.000000000000124 25.100000000000126 Z [0.99807362458738991, 0.99809879664743784]
contact 25.100000000000126 25.200000000000127 Z [0.99808014113814991, 0.99810505340298872]
contact 25.200000000000127 25.300000000000129 Z [0.99808615335131123, 0.99811077087824573]
contact 25.300000000000129 25.40000000000013 Z [0.99808266442427673, 0.99810698975133783]
contact 25.40000000000013 25.500000000000131 Z [0.99808615544658807, 0.99811019122116307]
contact 25.500000000000131 25.600000000000133 Z [0.99809064199809772, 0.99811439651398637]
contact 25.600000000000133 25.700000000000134 Z [0.99808714649969188, 0.99811062025268549]
contact 25.700000000000134 25.800000000000136 Z [0.99809065503717453, 0.99811385503877481]
contact 25.800000000000136 25.900000000000137 Z [0.99809218618882001, 0.99811511874304026]
contact 25.900000000000137 26.000000000000139 Z [0.99809072948791278, 0.99811339665862908]
contact 26.000000000000139 26.10000000000014 Z [0.99810032062112819, 0.99812272737087371]
contact 26.10000000000014 26.200000000000141 Z [0.99810435441253442, 0.99812651564098187]
contact 26.200000000000141 26.300000000000143 Z [0.99810404697583843, 0.9981259542813028]
contact 26.300000000000143 26.400000000000144 Z [0.99810479593919821, 0.99812645315306214]
contact 26.400000000000144 26.500000000000146 Z [0.99811260673140334, 0.99813401903925425]
contact 26.500000000000146 26.600000000000147 Z [0.99800150364373696, 0.99802265153088021]
contact 26.600000000000147 26.700000000000149 Z [0.99800094940515083, 0.99802186183529829]
contact 26.700000000000149 26.80000000000015 Z [0.99800748148799723, 0.99802815877151996]
contact 26.80000000000015 26.900000000000151 Z [0.99805994120750374, 0.99808038391956544]
contact 26.900000000000151 27.000000000000153 Z [0.99806566604893288, 0.99808587998467968]
contact 27.000000000000153 27.100000000000154 Z [0.99806349816014006, 0.99808346906966394]
contact 27.100000000000154 27.200000000000156 Z [0.99806242234511766, 0.99808218467456178]
contact 27.200000000000156 27.300000000000157 Z [0.99806697005889844, 0.99808651449086327]
contact 27.300000000000157 27.400000000000158 Z [0.99807113520289259, 0.99809046913366772]
contact 27.400000000000158 27.50000000000016 Z [0.99809293964484369, 0.99811207240282152]
contact 27.50000000000016 27.600000000000161 Z [0.99809636901836607, 0.99811528346102318]
contact 27.600000000000161 27.700000000000163 Z [0.99811444386598691, 0.99813315827292015]
contact 27.700000000000163 27.800000000000164 Z [0.99811714618308855, 0.99813565822782124]
contact 27.800000000000164 27.900000000000166 Z [0.99811949532785516, 0.9981378059846906]
contact 27.900000000000166 28.000000000000167 Z [0.99812148846600868, 0.9981396143170661]
contact 28.000000000000167 28.100000000000168 Z [0.99800296241921849, 0.99802087542166784]
contact 28.100000000000168 28.20000000000017 Z [0.99812145431524213, 0.99813919401547369]
contact 28.20000000000017 28.300000000000171 Z [0.99812543947193655, 0.99814299192309375]
contact 28.300000000000171 28.400000000000173 Z [0.99812609008656494, 0.99814345700886309]
contact 28.400000000000173 28.500000000000174 Z [0.99800618641834293, 0.99802335492916816]
contact 28.500000000000174 28.600000000000176 Z [0.99800617945643821, 0.99802316742526931]
contact 28.600000000000176 28.700000000000177 Z [0.99800585436658373, 0.99802266773135528]
contact 28.700000000000177 28.800000000000178 Z [0.99801273791435197, 0.99802937171269368]
contact 28.800000000000178 28.90000000000018 Z [0.99800879052640623, 0.99802524668951897]
contact 28.90000000000018 29.000000000000181 Z [0.99800814100268875, 0.99802443549707387]
contact 29.000000000000181 29.100000000000183 Z [0.99801411438560395, 0.99803023996095108]
contact 29.100000000000183 29.200000000000184 Z [0.99801227742011578, 0.9980282295296472]
contact 29.200000000000184 29.300000000000185 Z [0.99802518172850763, 0.99804097842238826]
contact 29.300000000000185 29.400000000000187 Z [0.99805013896667205, 0.99806577524885454]
contact 29.400000000000187 29.500000000000188 Z [0.99802126574244676, 0.99803673964652806]
contact 29.500000000000188 29.60000000000019 Z [0.99801828519296421, 0.99803359935444236]
contact 29.60000000000019 29.700000000000191 Z [0.99803308394187296, 0.99804823918056129]
contact 29.700000000000191 29.800000000000193 Z [0.9980521242901651, 0.99806712848971368]
contact 29.800000000000193 29.900000000000194 Z [0.99804911275060137, 0.99806396203232606]
contact 29.900000000000194 30.000000000000195 Z [0.99804806191214246, 0.99806276099175384]
contact 30.000000000000195 30.100000000000197 Z [0.99804644816870269, 0.99806100002064568]
contact 30.100000000000197 30.200000000000198 Z [0.99804939256024972, 0.9980637999088271]
contact 30.200000000000198 30.3000000000002 Z [0.99805208308599269, 0.99806634779171]
contact 30.3000000000002 30.400000000000201 Z [0.99806957640619431, 0.99808370161690552]
contact 30.400000000000201 30.500000000000203 Z [0.9980618350178887, 0.99807581879933593]
contact 30.500000000000203 30.600000000000204 Z [0.99805925873524881, 0.99807312192166153]
contact 30.600000000000204 30.700000000000205 Z [0.99806849536577213, 0.99808222250548773]
contact 30.700000000000205 30.800000000000207 Z [0.99807147253802697, 0.99808506391867369]
contact 30.800000000000207 30.900000000000208 Z [0.99807270717092, 0.99808616842619868]
contact 30.900000000000208 31.00000000000021 Z [0.99807642170317523, 0.99808975292817725]
contact 31.00000000000021 31.100000000000211 Z [0.99806816136913079, 0.99808136045561047]
contact 31.100000000000211 31.200000000000212 Z [0.99807624131576222, 0.9980893132801627]
contact 31.200000000000212 31.300000000000214 Z [0.99808620586415808, 0.99809915693937346]
contact 31.300000000000214 31.400000000000215 Z [0.99808631704625894, 0.99809913435723763]
contact 31.400000000000215 31.500000000000217 Z [0.99808620592605068, 0.99809890055542494]
contact 31.500000000000217 31.600000000000218 Z [0.9980783464906321, 0.99809091980540499]
contact 31.600000000000218 31.70000000000022 Z [0.99808534148876582, 0.99809779621914663]
contact 31.70000000000022 31.800000000000221 Z [0.99809212803850078, 0.99810446564848498]
contact 31.800000000000221 31.900000000000222 Z [0.99808966720746051, 0.99810188790436705]
contact 31.900000000000222 32 Z [0.99809917863672948, 0.99811128540570948]
SUMMARY contact 15 32 cells 170 runs 170


==> anc/computational-supplement/capd/capd_c56.txt <==
contact 5 5.0010000000000003 Z [0.99804036616596814, 0.99809064234089162]
contact 5.0010000000000003 5.0020000000000007 Z [0.99804232686273953, 0.99809253904926665]
contact 5.0020000000000007 5.003000000000001 Z [0.99804885804453247, 0.99809905478485295]
contact 5.003000000000001 5.0040000000000013 Z [0.99804618250725619, 0.99809625816564207]
contact 5.0040000000000013 5.0050000000000017 Z [0.99805349297901069, 0.99810192382712248]
contact 5.0050000000000017 5.006000000000002 Z [0.99804992141688853, 0.99809990679534499]
contact 5.006000000000002 5.0070000000000023 Z [0.9980563519450657, 0.99810638176593913]
contact 5.0070000000000023 5.0080000000000027 Z [0.9980582061400346, 0.99810811567675262]
contact 5.0080000000000027 5.009000000000003 Z [0.9980507034324686, 0.99810052729907539]
contact 5.009000000000003 5.0100000000000033 Z [0.99805708775935309, 0.99810695175307063]
contact 5.0100000000000033 5.0110000000000037 Z [0.99805931332125464, 0.99810816117988788]
contact 5.0110000000000037 5.012000000000004 Z [0.99806072287920267, 0.99811013939227999]
contact 5.012000000000004 5.0130000000000043 Z [0.99805805163220718, 0.99810677642125978]
contact 5.0130000000000043 5.0140000000000047 Z [0.99805926087068275, 0.99810884794927812]
contact 5.0140000000000047 5.015000000000005 Z [0.99806371091667734, 0.99811327294436447]
contact 5.015000000000005 5.0160000000000053 Z [0.99806065276679945, 0.99811010438448755]
contact 5.0160000000000053 5.0170000000000057 Z [0.99806693996260121, 0.99811638200670938]
contact 5.0170000000000057 5.018000000000006 Z [0.99806379905123677, 0.99811317592808813]
contact 5.018000000000006 5.0190000000000063 Z [0.99806062257103145, 0.99810991144225036]
contact 5.0190000000000063 5.0200000000000067 Z [0.99806214334964971, 0.99811136712171589]
contact 5.0200000000000067 5.021000000000007 Z [0.99806408054683293, 0.99811235822365973]
contact 5.021000000000007 5.0220000000000073 Z [0.99806508030710517, 0.99811423859661275]
contact 5.0220000000000073 5.0230000000000077 Z [0.99807127976520105, 0.99812039997989821]
contact 5.0230000000000077 5.024000000000008 Z [0.99807269366567308, 0.99812178239610583]
contact 5.024000000000008 5.0250000000000083 Z [0.99806941780241765, 0.99811825119492303]
contact 5.0250000000000083 5.0260000000000087 Z [0.99807592302057702, 0.99812400047103234]
contact 5.0260000000000087 5.027000000000009 Z [0.99807203464889516, 0.99812095849517202]
contact 5.027000000000009 5.0280000000000094 Z [0.99807813051396477, 0.99812704622384707]
contact 5.0280000000000094 5.0290000000000097 Z [0.99807954075343741, 0.99812818956071625]
contact 5.0290000000000097 5.03000000000001 Z [0.99807595854094444, 0.99812465528809691]
contact 5.03000000000001 5.0310000000000104 Z [0.99808198579219676, 0.99813070517201752]
contact 5.0310000000000104 5.0320000000000107 Z [0.99800028568309973, 0.99804796391808603]
contact 5.0320000000000107 5.033000000000011 Z [0.99800635269857518, 0.99805401493403667]
contact 5.033000000000011 5.0340000000000114 Z [0.9980038642145741, 0.99805058903775246]
contact 5.0340000000000114 5.0350000000000117 Z [0.9980830890589375, 0.99813118497037334]
contact 5.0350000000000117 5.036000000000012 Z [0.99800347181882965, 0.9980509681792884]
contact 5.036000000000012 5.0370000000000124 Z [0.99800946524595258, 0.99805694727474881]
contact 5.0370000000000124 5.0380000000000127 Z [0.99800545588849898, 0.99805277458785113]
contact 5.0380000000000127 5.039000000000013 Z [0.9980118356548856, 0.99805829379972444]
contact 5.039000000000013 5.0400000000000134 Z [0.99800724547883102, 0.99805457192953162]
contact 5.0400000000000134 5.0410000000000137 Z [0.99801869027979961, 0.99806504081810654]
contact 5.0410000000000137 5.042000000000014 Z [0.99802457644420128, 0.99807093134121638]
contact 5.042000000000014 5.0430000000000144 Z [0.99802492866901538, 0.99807223687696023]
contact 5.0430000000000144 5.0440000000000147 Z [0.99802625474649753, 0.99807251741015268]
contact 5.0440000000000147 5.045000000000015 Z [0.99802704036315648, 0.99807328720677313]
contact 5.045000000000015 5.0460000000000154 Z [0.99802227398289334, 0.99806941740397592]
contact 5.0460000000000154 5.0470000000000157 Z [0.99802353850326864, 0.99806959088323188]
contact 5.0470000000000157 5.048000000000016 Z [0.99801870000050363, 0.99806562580475677]
contact 5.048000000000016 5.0490000000000164 Z [0.99801989940386182, 0.99806574636907808]
contact 5.0490000000000164 5.0500000000000167 Z [0.99803022032379085, 0.99807711279303679]
contact 5.0500000000000167 5.051000000000017 Z [0.99802115412792902, 0.99806697591975568]
contact 5.051000000000017 5.0520000000000174 Z [0.99802686929054918, 0.99807267468625094]
contact 5.0520000000000174 5.0530000000000177 Z [0.99802237927971815, 0.99806802695506625]
contact 5.0530000000000177 5.054000000000018 Z [0.99802799164688016, 0.99807375445075119]
contact 5.054000000000018 5.0550000000000184 Z [0.99802853466562302, 0.99807423415641361]
contact 5.0550000000000184 5.0560000000000187 Z [0.99803366909150171, 0.99808036047328852]
contact 5.0560000000000187 5.057000000000019 Z [0.99802641797142944, 0.99807204594652266]
contact 5.057000000000019 5.0580000000000194 Z [0.99802687841484117, 0.99807244157682085]
contact 5.0580000000000194 5.0590000000000197 Z [0.99803207604891131, 0.99807839623255812]
contact 5.0590000000000197 5.06000000000002 Z [0.99802770833462318, 0.99807316559158898]
contact 5.06000000000002 5.0610000000000204 Z [0.99803295037778994, 0.99807900138965222]
contact 5.0610000000000204 5.0620000000000207 Z [0.99803867162653503, 0.99808431615718063]
contact 5.0620000000000207 5.063000000000021 Z [0.99803872139433669, 0.9980848895429939]
contact 5.063000000000021 5.0640000000000214 Z [0.99802892795619946, 0.99807441809247777]
contact 5.0640000000000214 5.0650000000000217 Z [0.99803970526593588, 0.99808499258034467]
contact 5.0650000000000217 5.066000000000022 Z [0.99803949835350114, 0.9980856630748679]
contact 5.066000000000022 5.0670000000000224 Z [0.99803740862029133, 0.99808398325681413]
contact 5.0670000000000224 5.0680000000000227 Z [0.9980432527998353, 0.99808894864472886]
contact 5.0680000000000227 5.069000000000023 Z [0.99804864986983977, 0.99809431966027995]
contact 5.069000000000023 5.0700000000000234 Z [0.99803329905863281, 0.99807847017544693]
contact 5.0700000000000234 5.0710000000000237 Z [0.99803845798216173, 0.99808401233780419]
contact 5.0710000000000237 5.072000000000024 Z [0.9980328553065112, 0.998079205064485]
contact 5.072000000000024 5.0730000000000244 Z [0.99803863261829828, 0.99808405352971219]
contact 5.0730000000000244 5.0740000000000247 Z [0.99805395495062788, 0.99810037032812604]
contact 5.0740000000000247 5.075000000000025 Z [0.99804900070212643, 0.99809481302680103]
contact 5.075000000000025 5.0760000000000254 Z [0.99805970100495123, 0.99810514482190582]
contact 5.0760000000000254 5.0770000000000257 Z [0.99806493963654475, 0.99811036331443581]
contact 5.0770000000000257 5.078000000000026 Z [0.99805965499031002, 0.99810499754743287]
contact 5.078000000000026 5.0790000000000264 Z [0.9980749199020561, 0.99812117411492385]
contact 5.0790000000000264 5.0800000000000267 Z [0.99807003383700144, 0.99811534180890293]
contact 5.0800000000000267 5.0810000000000271 Z [0.99800612450926895, 0.99805077431961309]
contact 5.0810000000000271 5.0820000000000274 Z [0.99800549421932494, 0.99805089144733339]
contact 5.0820000000000274 5.0830000000000277 Z [0.998005230663081, 0.99805058624182008]
contact 5.0830000000000277 5.0840000000000281 Z [0.99807432500712423, 0.99812031327972373]
contact 5.0840000000000281 5.0850000000000284 Z [0.9980798130281997, 0.99812497172014469]
contact 5.0850000000000284 5.0860000000000287 Z [0.99806614127906157, 0.99811049683630293]
contact 5.0860000000000287 5.0870000000000291 Z [0.99806539941832417, 0.99811064480516554]
contact 5.0870000000000291 5.0880000000000294 Z [0.99808103522080416, 0.99812636018800516]
contact 5.0880000000000294 5.0890000000000297 Z [0.99806024715261077, 0.99810371757264371]
contact 5.0890000000000297 5.0900000000000301 Z [0.99806440647325645, 0.9981095229284811]
contact 5.0900000000000301 5.0910000000000304 Z [0.99808088619939406, 0.99812438648967616]
contact 5.0910000000000304 5.0920000000000307 Z [0.99800484527630706, 0.99804772928064545]
contact 5.0920000000000307 5.0930000000000311 Z [0.99806932147019478, 0.99811276687761885]
contact 5.0930000000000311 5.0940000000000314 Z [0.99807422690932956, 0.99811766843220029]
contact 5.0940000000000314 5.0950000000000317 Z [0.99800237446211182, 0.99804665795199066]
contact 5.0950000000000317 5.0960000000000321 Z [0.9980080230464996, 0.99805076405283866]
contact 5.0960000000000321 5.0970000000000324 Z [0.99800186440584593, 0.99804452140554778]
contact 5.0970000000000324 5.0980000000000327 Z [0.99800119518399333, 0.99804378144512584]
contact 5.0980000000000327 5.0990000000000331 Z [0.99800602878087319, 0.99804858465349022]
contact 5.0990000000000331 5.1000000000000334 Z [0.99800529326924536, 0.99804781414083532]
contact 5.1000000000000334 5.1010000000000337 Z [0.99800454321865928, 0.99804700056576257]
contact 5.1010000000000337 5.1020000000000341 Z [0.99802037695068657, 0.99806290163751443]
contact 5.1020000000000341 5.1030000000000344 Z [0.99801961096324809, 0.99806204341074412]
contact 5.1030000000000344 5.1040000000000347 Z [0.99802985977069392, 0.99807232501371113]
contact 5.1040000000000347 5.1050000000000351 Z [0.99800679743689702, 0.99804910689298443]
contact 5.1050000000000351 5.1060000000000354 Z [0.99801147671331658, 0.99805378503834474]
contact 5.1060000000000354 5.1070000000000357 Z [0.99801615180352288, 0.99805842661289568]
contact 5.1070000000000357 5.1080000000000361 Z [0.99801521169169294, 0.99805745234841936]
contact 5.1080000000000361 5.1090000000000364 Z [0.99801984421384538, 0.99806205608138732]
contact 5.1090000000000364 5.1100000000000367 Z [0.99802445722063826, 0.99806663867220602]
contact 5.1100000000000367 5.1110000000000371 Z [0.99802905158443178, 0.99807119929152788]
contact 5.1110000000000371 5.1120000000000374 Z [0.99802802265078461, 0.99807013617893992]
contact 5.1120000000000374 5.1130000000000377 Z [0.99802698247819521, 0.99806902557761124]
contact 5.1130000000000377 5.1140000000000381 Z [0.99803151444639904, 0.99807352846925523]
contact 5.1140000000000381 5.1150000000000384 Z [0.99803603092310078, 0.9980780063381306]
contact 5.1150000000000384 5.1160000000000387 Z [0.9980349030355109, 0.99807684484087267]
contact 5.1160000000000387 5.1170000000000391 Z [0.99803376723587878, 0.99807563213615402]
contact 5.1170000000000391 5.1180000000000394 Z [0.99803824419600684, 0.99808002923355688]
contact 5.1180000000000394 5.1190000000000397 Z [0.99803705703508538, 0.99807876862827583]
contact 5.1190000000000397 5.1200000000000401 Z [0.99803580513910894, 0.99807751331387062]
contact 5.1200000000000401 5.1210000000000404 Z [0.99803455854718504, 0.99807619312311935]
contact 5.1210000000000404 5.1220000000000407 Z [0.99803893203169314, 0.99808053301031896]
contact 5.1220000000000407 5.1230000000000411 Z [0.9980432873499866, 0.99808485069052899]
contact 5.1230000000000411 5.1240000000000414 Z [0.99803627230963732, 0.99807779939212826]
contact 5.1240000000000414 5.1250000000000417 Z [0.998040585967366, 0.99808207818318229]
contact 5.1250000000000417 5.1260000000000421 Z [0.99803920952890868, 0.99808062757934324]
contact 5.1260000000000421 5.1270000000000424 Z [0.99804348275120547, 0.99808486607897762]
contact 5.1270000000000424 5.1280000000000427 Z [0.99803862191844639, 0.99807995019298468]
contact 5.1280000000000427 5.1290000000000431 Z [0.99803715766340895, 0.99807841428779909]
contact 5.1290000000000431 5.1300000000000434 Z [0.99804137008225291, 0.99808259208302819]
contact 5.1300000000000434 5.1310000000000437 Z [0.9980340882117692, 0.99807530148331303]
contact 5.1310000000000437 5.1320000000000441 Z [0.99803825957910819, 0.99807943890143214]
contact 5.1320000000000441 5.1330000000000444 Z [0.99804241119951709, 0.99808355576481878]
contact 5.1330000000000444 5.1340000000000447 Z [0.99804654288782335, 0.998087652293429]
contact 5.1340000000000447 5.1350000000000451 Z [0.99804491145067087, 0.99808597885373929]
contact 5.1350000000000451 5.1360000000000454 Z [0.99804326545207278, 0.99808425873930906]
contact 5.1360000000000454 5.1370000000000458 Z [0.99804158881732352, 0.99808250789440378]
contact 5.1370000000000458 5.1380000000000461 Z [0.99804563904903298, 0.99808652284194332]
contact 5.1380000000000461 5.1390000000000464 Z [0.99804965158126124, 0.99809053526788283]
contact 5.1390000000000464 5.1400000000000468 Z [0.99805366170796628, 0.99809450991193682]
contact 5.1400000000000468 5.1410000000000471 Z [0.99804839196161743, 0.99808922372793563]
contact 5.1410000000000471 5.1420000000000474 Z [0.99805236122441687, 0.99809315732977311]
contact 5.1420000000000474 5.1430000000000478 Z [0.99805053462530913, 0.99809125603596893]
contact 5.1430000000000478 5.1440000000000481 Z [0.99805446354803395, 0.99809514858465698]
contact 5.1440000000000481 5.1450000000000484 Z [0.99805835489396821, 0.99809903853240522]
contact 5.1450000000000484 5.1460000000000488 Z [0.99806224328872317, 0.99810289128282847]
contact 5.1460000000000488 5.1470000000000491 Z [0.99806321880140281, 0.99810381172614049]
contact 5.1470000000000491 5.1480000000000494 Z [0.99804693826818325, 0.99808697366529076]
contact 5.1480000000000494 5.1490000000000498 Z [0.9980507581117275, 0.9980907690993267]
contact 5.1490000000000498 5.1500000000000501 Z [0.99805455732869608, 0.99809454503515649]
contact 5.1500000000000501 5.1510000000000504 Z [0.99805833802881394, 0.99809829927191607]
contact 5.1510000000000504 5.1520000000000508 Z [0.99805918425543794, 0.99809909958016796]
contact 5.1520000000000508 5.1530000000000511 Z [0.99806292484496395, 0.99810281293639702]
contact 5.1530000000000511 5.1540000000000514 Z [0.99806666782708631, 0.99810648378506661]
contact 5.1540000000000514 5.1550000000000518 Z [0.99807036801610605, 0.998110157417894]
contact 5.1550000000000518 5.1560000000000521 Z [0.99807404848026804, 0.99811381079361372]
contact 5.1560000000000521 5.1570000000000524 Z [0.99807186767635658, 0.99811156491523689]
contact 5.1570000000000524 5.1580000000000528 Z [0.99806965481147136, 0.99810928746357686]
contact 5.1580000000000528 5.1590000000000531 Z [0.99807912533354748, 0.99811877103669666]
contact 5.1590000000000531 5.1600000000000534 Z [0.99808272484971139, 0.99812234347037609]
contact 5.1600000000000534 5.1610000000000538 Z [0.99808630448265012, 0.9981258958875403]
contact 5.1610000000000538 5.1620000000000541 Z [0.99807813854090277, 0.99811763300356127]
contact 5.1620000000000541 5.1630000000000544 Z [0.99808167199137254, 0.99812114739472335]
contact 5.1630000000000544 5.1640000000000548 Z [0.99808518992655704, 0.99812463726207945]
contact 5.1640000000000548 5.1650000000000551 Z [0.99808280878520728, 0.99812218931400565]
contact 5.1650000000000551 5.1660000000000554 Z [0.9980803917354184, 0.99811971267213073]
contact 5.1660000000000554 5.1670000000000558 Z [0.99808384736403477, 0.99812314026093019]
contact 5.1670000000000558 5.1680000000000561 Z [0.9980872837306346, 0.9981265471892018]
contact 5.1680000000000561 5.1690000000000564 Z [0.99808480703251989, 0.9981239805664337]
contact 5.1690000000000564 5.1700000000000568 Z [0.99808228181598679, 0.99812139746705575]
contact 5.1700000000000568 5.1710000000000571 Z [0.99808565424574658, 0.99812474316753907]
contact 5.1710000000000571 5.1720000000000574 Z [0.99808307428017395, 0.99812210694254389]
contact 5.1720000000000574 5.1730000000000578 Z [0.99808640539861759, 0.99812541121231024]
contact 5.1730000000000578 5.1740000000000581 Z [0.99808971351210263, 0.99812869850646824]
contact 5.1740000000000581 5.1750000000000584 Z [0.99808706197296559, 0.9981259827157436]
contact 5.1750000000000584 5.1760000000000588 Z [0.99800304968741582, 0.99804139079289367]
contact 5.1760000000000588 5.1770000000000591 Z [0.99800017633138316, 0.99803846089572157]
contact 5.1770000000000591 5.1780000000000594 Z [0.9980033854463507, 0.99804163349226516]
contact 5.1780000000000594 5.1790000000000598 Z [0.99808749559976429, 0.99812623128399158]
contact 5.1790000000000598 5.1800000000000601 Z [0.99809067880957714, 0.99812939405553081]
contact 5.1800000000000601 5.1810000000000604 Z [0.99808786229102409, 0.99812651359794002]
contact 5.1810000000000604 5.1820000000000608 Z [0.99809100703297826, 0.99812963149412071]
contact 5.1820000000000608 5.1830000000000611 Z [0.9980123679138988, 0.99805045251788871]
contact 5.1830000000000611 5.1840000000000614 Z [0.99800010387919891, 0.99803807978575965]
contact 5.1840000000000614 5.1850000000000618 Z [0.99801237422929268, 0.99805037534597829]
contact 5.1850000000000618 5.1860000000000621 Z [0.99809136907241136, 0.99812982011681117]
contact 5.1860000000000621 5.1870000000000624 Z [0.99801228307417522, 0.99805019864590694]
contact 5.1870000000000624 5.1880000000000628 Z [0.99801281472996672, 0.99805069368412958]
contact 5.1880000000000628 5.1890000000000631 Z [0.99800345260827783, 0.99804123978602022]
contact 5.1890000000000631 5.1900000000000635 Z [0.99801257715709057, 0.99805036961542926]
contact 5.1900000000000635 5.1910000000000638 Z [0.99801488593970056, 0.99805389649928566]
contact 5.1910000000000638 5.1920000000000641 Z [0.99801841734033314, 0.99805616000852104]
contact 5.1920000000000641 5.1930000000000645 Z [0.99800273485994229, 0.99804035576522687]
contact 5.1930000000000645 5.1940000000000648 Z [0.99801799377979583, 0.99805565223229253]
contact 5.1940000000000648 5.1950000000000651 Z [0.99800843631249014, 0.99804601457776432]
contact 5.1950000000000651 5.1960000000000655 Z [0.9980174706950834, 0.99805504477982265]
contact 5.1960000000000655 5.1970000000000658 Z [0.99801405618095096, 0.99805159170900848]
contact 5.1970000000000658 5.1980000000000661 Z [0.99801684386283951, 0.99805434131941306]
contact 5.1980000000000661 5.1990000000000665 Z [0.99801961088614899, 0.99805707079385908]
contact 5.1990000000000665 5.2000000000000668 Z [0.99802856778709892, 0.99806603352932566]
contact 5.2000000000000668 5.2010000000000671 Z [0.99803376646462316, 0.99807123659351771]
contact 5.2010000000000671 5.2020000000000675 Z [0.99802401782949646, 0.9980614155487566]
contact 5.2020000000000675 5.2030000000000678 Z [0.99802046516828946, 0.99805779032659991]
contact 5.2030000000000678 5.2040000000000681 Z [0.9980168604040861, 0.99805414785070123]
contact 5.2040000000000681 5.2050000000000685 Z [0.99801949926072386, 0.99805674809868605]
contact 5.2050000000000685 5.2060000000000688 Z [0.99803461642365943, 0.99807189421577069]
contact 5.2060000000000688 5.2070000000000691 Z [0.99803721117165145, 0.99807446681641154]
contact 5.2070000000000691 5.2080000000000695 Z [0.99804291481118967, 0.99808014918217369]
contact 5.2080000000000695 5.2090000000000698 Z [0.99804547002771438, 0.99808268229491781]
contact 5.2090000000000698 5.2100000000000701 Z [0.99803798072623051, 0.99807641132445402]
contact 5.2100000000000701 5.2110000000000705 Z [0.99802857544123313, 0.99806566168207744]
contact 5.2110000000000705 5.2120000000000708 Z [0.99803041887549659, 0.998068766001313]
contact 5.2120000000000708 5.2130000000000711 Z [0.99803289177688181, 0.99807119995639992]
contact 5.2130000000000711 5.2140000000000715 Z [0.99803219825292722, 0.99807045111249848]
contact 5.2140000000000715 5.2150000000000718 Z [0.99803209627656375, 0.99807032314767119]
contact 5.2150000000000718 5.2160000000000721 Z [0.99804709920042767, 0.99808534098308488]
contact 5.2160000000000721 5.2170000000000725 Z [0.99804949425837497, 0.99808769519134977]
contact 5.2170000000000725 5.2180000000000728 Z [0.99805185323343115, 0.99809004458447637]
contact 5.2180000000000728 5.2190000000000731 Z [0.9980542064694895, 0.9980923588572238]
contact 5.2190000000000731 5.2200000000000735 Z [0.99805022290563994, 0.99808833539862141]
contact 5.2200000000000735 5.2210000000000738 Z [0.99805252978527215, 0.99809060864697463]
contact 5.2210000000000738 5.2220000000000741 Z [0.99805166201528916, 0.99808968591478275]
contact 5.2220000000000741 5.2230000000000745 Z [0.9980539142465239, 0.99809192900260058]
contact 5.2230000000000745 5.2240000000000748 Z [0.99804983591945307, 0.9980877764684648]
contact 5.2240000000000748 5.2250000000000751 Z [0.99805204528675406, 0.9980899746972629]
contact 5.2250000000000751 5.2260000000000755 Z [0.99805425203654152, 0.99809213446692757]
contact 5.2260000000000755 5.2270000000000758 Z [0.99805642227822644, 0.99809428982171056]
contact 5.2270000000000758 5.2280000000000761 Z [0.99805858422379135, 0.99809641238679403]
contact 5.2280000000000761 5.2290000000000765 Z [0.99805436137094627, 0.99809214442197614]
contact 5.2290000000000765 5.2300000000000768 Z [0.99805647792368424, 0.99809422422304972]
contact 5.2300000000000768 5.2310000000000771 Z [0.99805245385249219, 0.99808963782945015]
contact 5.2310000000000771 5.2320000000000775 Z [0.99805425949769022, 0.99809194012188174]
contact 5.2320000000000775 5.2330000000000778 Z [0.99805629880847047, 0.99809396760715718]
contact 5.2330000000000778 5.2340000000000781 Z [0.99805831811518131, 0.99809597399614647]
contact 5.2340000000000781 5.2350000000000785 Z [0.99806031503534864, 0.99809796154760178]
contact 5.2350000000000785 5.2360000000000788 Z [0.99805591524068593, 0.99809348809281861]
contact 5.2360000000000788 5.2370000000000791 Z [0.99805814514442404, 0.99809515384042613]
contact 5.2370000000000791 5.2380000000000795 Z [0.99806009195569279, 0.9980970614726139]
contact 5.2380000000000795 5.2390000000000798 Z [0.9980555912331911, 0.99809252010094862]
contact 5.2390000000000798 5.2400000000000801 Z [0.9980574910939517, 0.99809438553037277]
contact 5.2400000000000801 5.2410000000000805 Z [0.99805935783028277, 0.99809624282971621]
contact 5.2410000000000805 5.2420000000000808 Z [0.99806121846237483, 0.99809806484865848]
contact 5.2420000000000808 5.2430000000000812 Z [0.99805662419921271, 0.99809339918803819]
contact 5.2430000000000812 5.2440000000000815 Z [0.99805842494956754, 0.99809519159452964]
contact 5.2440000000000815 5.2450000000000818 Z [0.99806022027782704, 0.99809694804007132]
contact 5.2450000000000818 5.2460000000000822 Z [0.9980619797467386, 0.99809869894732817]
contact 5.2460000000000822 5.2470000000000825 Z [0.99806373374337798, 0.99810041391886384]
contact 5.2470000000000825 5.2480000000000828 Z [0.99805873562779146, 0.99809588441222974]
contact 5.2480000000000828 5.2490000000000832 Z [0.99806065598892224, 0.99809734301278541]
contact 5.2490000000000832 5.2500000000000835 Z [0.99806233864127702, 0.99809899783567957]
contact 5.2500000000000835 5.2510000000000838 Z [0.99806400751993474, 0.99810062492595431]
contact 5.2510000000000838 5.2520000000000842 Z [0.99806564302068568, 0.99810224387539115]
contact 5.2520000000000842 5.2530000000000845 Z [0.99806726538551971, 0.99810383442558892]
contact 5.2530000000000845 5.2540000000000848 Z [0.99806237743339499, 0.99809887604453562]
contact 5.2540000000000848 5.2550000000000852 Z [0.99806394672887189, 0.99810042910545105]
contact 5.2550000000000852 5.2560000000000855 Z [0.99806225258196724, 0.99809868058933449]
contact 5.2560000000000855 5.2570000000000858 Z [0.99806382028988061, 0.99810014819294757]
contact 5.2570000000000858 5.2580000000000862 Z [0.99807184914912928, 0.9981081701830069]
contact 5.2580000000000862 5.2590000000000865 Z [0.99807334885956001, 0.99810963005108033]
contact 5.2590000000000865 5.2600000000000868 Z [0.99807477392931532, 0.99811112289398407]
contact 5.2600000000000868 5.2610000000000872 Z [0.99806974629341749, 0.99810594645883377]
contact 5.2610000000000872 5.2620000000000875 Z [0.99807117965967429, 0.99810733983092281]
contact 5.2620000000000875 5.2630000000000878 Z [0.99807257732680832, 0.99810872713586929]
contact 5.2630000000000878 5.2640000000000882 Z [0.99807068629243545, 0.99810680237074811]
contact 5.2640000000000882 5.2650000000000885 Z [0.99807205502420437, 0.99810813105600527]
contact 5.2650000000000885 5.2660000000000888 Z [0.99807340287352764, 0.99810943877611069]
contact 5.2660000000000888 5.2670000000000892 Z [0.9980825716133167, 0.99811864612899748]
contact 5.2670000000000892 5.2680000000000895 Z [0.99808387789792774, 0.99811992136541383]
contact 5.2680000000000895 5.2690000000000898 Z [0.99807860884691946, 0.99811458044740664]
contact 5.2690000000000898 5.2700000000000902 Z [0.99807044243042964, 0.99810678385348572]
contact 5.2700000000000902 5.2710000000000905 Z [0.99807166609420295, 0.99810799636352698]
contact 5.2710000000000905 5.2720000000000908 Z [0.99807946691855676, 0.99811579043808707]
contact 5.2720000000000908 5.2730000000000912 Z [0.99807406567788848, 0.99811034304158819]
contact 5.2730000000000912 5.2740000000000915 Z [0.9980752391200336, 0.99811147964368396]
contact 5.2740000000000915 5.2750000000000918 Z [0.99807639286547645, 0.99811259385619822]
contact 5.2750000000000918 5.2760000000000922 Z [0.99807751158076063, 0.9981137009904727]
contact 5.2760000000000922 5.2770000000000925 Z [0.99807862328731312, 0.99811477300333296]
contact 5.2770000000000925 5.2780000000000928 Z [0.99807969998487656, 0.99811583787155778]
contact 5.2780000000000928 5.2790000000000932 Z [0.99808076952975777, 0.99811686771451802]
contact 5.2790000000000932 5.2800000000000935 Z [0.9980917406286689, 0.99812784979670954]
contact 5.2800000000000935 5.2810000000000938 Z [0.99809277458697632, 0.99812884386857981]
contact 5.2810000000000938 5.2820000000000942 Z [0.9980937874992849, 0.99812981681060253]
contact 5.2820000000000942 5.2830000000000945 Z [0.99809476538600661, 0.99813078257652055]
contact 5.2830000000000945 5.2840000000000948 Z [0.99809615178970446, 0.99813129758355779]
contact 5.2840000000000948 5.2850000000000952 Z [0.99809667131889379, 0.99813263724734791]
contact 5.2850000000000952 5.2860000000000955 Z [0.99800041200643819, 0.99803586691905022]
contact 5.2860000000000955 5.2870000000000958 Z [0.99808185031772068, 0.99811771126739146]
contact 5.2870000000000958 5.2880000000000962 Z [0.99809271643748609, 0.99812858559554463]
contact 5.2880000000000962 5.2890000000000965 Z [0.99809357694248024, 0.99812940591206101]
contact 5.2890000000000965 5.2900000000000968 Z [0.99809441616372419, 0.99813020508200523]
contact 5.2900000000000968 5.2910000000000972 Z [0.99809523428480607, 0.99813098289463853]
contact 5.2910000000000972 5.2920000000000975 Z [0.9980960174066853, 0.99813175322335101]
contact 5.2920000000000975 5.2930000000000978 Z [0.9980967930681669, 0.99813248850036385]
contact 5.2930000000000978 5.2940000000000982 Z [0.99809753325008643, 0.99813321671660515]
contact 5.2940000000000982 5.2950000000000985 Z [0.9980038633662176, 0.99803910678459784]
contact 5.2950000000000985 5.2960000000000989 Z [0.99801313331100372, 0.99804748062993887]
contact 5.2960000000000989 5.2970000000000992 Z [0.99801376329009117, 0.99804807036213106]
contact 5.2970000000000992 5.2980000000000995 Z [0.99801412048529903, 0.99804888964998983]
contact 5.2980000000000995 5.2990000000000999 Z [0.99801470717417595, 0.99804943619642539]
contact 5.2990000000000999 5.3000000000001002 Z [0.99802550538912449, 0.99806023868634763]
contact 5.3000000000001002 5.3010000000001005 Z [0.99801580186855743, 0.99805047796364288]
contact 5.3010000000001005 5.3020000000001009 Z [0.99801944250558827, 0.99805469167051386]
contact 5.3020000000001009 5.3030000000001012 Z [0.99801308822200963, 0.99804829423657926]
contact 5.3030000000001012 5.3040000000001015 Z [0.99801903905759382, 0.99805423732502219]
contact 5.3040000000001015 5.3050000000001019 Z [0.99800949493616509, 0.99804404126463808]
contact 5.3050000000001019 5.3060000000001022 Z [0.99802037438496538, 0.99805461035155474]
contact 5.3060000000001022 5.3070000000001025 Z [0.99802063178593337, 0.99805514191120115]
contact 5.3070000000001025 5.3080000000001029 Z [0.99801414120002452, 0.99804860869994716]
contact 5.3080000000001029 5.3090000000001032 Z [0.99802138231048698, 0.99805583868942793]
contact 5.3090000000001032 5.3100000000001035 Z [0.99802532449521175, 0.99805944265160651]
contact 5.3100000000001035 5.3110000000001039 Z [0.9980222024933677, 0.99805629144162233]
contact 5.3110000000001039 5.3120000000001042 Z [0.99802620855010149, 0.99805975432620009]
contact 5.3120000000001042 5.3130000000001045 Z [0.99803337293699879, 0.99806691487539578]
contact 5.3130000000001045 5.3140000000001049 Z [0.99802399249489848, 0.99805746531565587]
contact 5.3140000000001049 5.3150000000001052 Z [0.99802351937695566, 0.99805837932710839]
contact 5.3150000000001052 5.3160000000001055 Z [0.99802373766830854, 0.99805855810996891]
contact 5.3160000000001055 5.3170000000001059 Z [0.99802463198485025, 0.99805801701600416]
contact 5.3170000000001059 5.3180000000001062 Z [0.99802480292629914, 0.99805815547767118]
contact 5.3180000000001062 5.3190000000001065 Z [0.99803851443210789, 0.9980724146384975]
contact 5.3190000000001065 5.3200000000001069 Z [0.99803891489290197, 0.99807225666730359]
contact 5.3200000000001069 5.3210000000001072 Z [0.99801824546803741, 0.99805147723776089]
contact 5.3210000000001072 5.3220000000001075 Z [0.99802499779910925, 0.99805875901304819]
contact 5.3220000000001075 5.3230000000001079 Z [0.99803929858849061, 0.99807233710438914]
contact 5.3230000000001079 5.3240000000001082 Z [0.99803934865733124, 0.99807235383857618]
contact 5.3240000000001082 5.3250000000001085 Z [0.99804940008074527, 0.99808315182604068]
contact 5.3250000000001085 5.3260000000001089 Z [0.99802510020634438, 0.99805875055208459]
contact 5.3260000000001089 5.3270000000001092 Z [0.99803936050572606, 0.99807227816316058]
contact 5.3270000000001092 5.3280000000001095 Z [0.9980222230911433, 0.99805582188194586]
contact 5.3280000000001095 5.3290000000001099 Z [0.99804277829676447, 0.99807695868043866]
contact 5.3290000000001099 5.3300000000001102 Z [0.99804298236192823, 0.99807656330201122]
contact 5.3300000000001102 5.3310000000001105 Z [0.99804288462559054, 0.99807642551771281]
contact 5.3310000000001105 5.3320000000001109 Z [0.99805347644360887, 0.9980864781818628]
contact 5.3320000000001109 5.3330000000001112 Z [0.99805286171400232, 0.99808678540730955]
contact 5.3330000000001112 5.3340000000001115 Z [0.99805270568615068, 0.99808658964063046]
contact 5.3340000000001115 5.3350000000001119 Z [0.99804740925982394, 0.99808030883396293]
contact 5.3350000000001119 5.3360000000001122 Z [0.99805837496687333, 0.99809126225782974]
contact 5.3360000000001122 5.3370000000001125 Z [0.99805766219415193, 0.99809149918850015]
contact 5.3370000000001125 5.3380000000001129 Z [0.99805790857921117, 0.9980907325232764]
contact 5.3380000000001129 5.3390000000001132 Z [0.99805764310908529, 0.99809043330848068]
contact 5.3390000000001132 5.3400000000001135 Z [0.99806036917934526, 0.99809410128855491]
contact 5.3400000000001135 5.3410000000001139 Z [0.99806006511788137, 0.99809375737010775]
contact 5.3410000000001139 5.3420000000001142 Z [0.99805249701041332, 0.99808659932575439]
contact 5.3420000000001142 5.3430000000001145 Z [0.99803473056222147, 0.99806842580719335]
contact 5.3430000000001145 5.3440000000001149 Z [0.99803996594560018, 0.99807365119226088]
contact 5.3440000000001149 5.3450000000001152 Z [0.99805712910853039, 0.99809084357539735]
contact 5.3450000000001152 5.3460000000001155 Z [0.99805671273474383, 0.9980903865942824]
contact 5.3460000000001155 5.3470000000001159 Z [0.99805627402602137, 0.99808990720512658]
contact 5.3470000000001159 5.3480000000001162 Z [0.99805581314280634, 0.99808940522550349]
contact 5.3480000000001162 5.3490000000001166 Z [0.99806219499165427, 0.99809611586261326]
contact 5.3490000000001166 5.3500000000001169 Z [0.99806521231500867, 0.99809910689826209]
contact 5.3500000000001169 5.3510000000001172 Z [0.99806132039225448, 0.99809486388540303]
contact 5.3510000000001172 5.3520000000001176 Z [0.99806077546757632, 0.99809427817212171]
contact 5.3520000000001176 5.3530000000001179 Z [0.99806020805571272, 0.99809366998649296]
contact 5.3530000000001179 5.3540000000001182 Z [0.99805959551726953, 0.9980930619251086]
contact 5.3540000000001182 5.3550000000001186 Z [0.99806251549883318, 0.99809595516398752]
contact 5.3550000000001186 5.3560000000001189 Z [0.99806188357005543, 0.99809528234698908]
contact 5.3560000000001189 5.3570000000001192 Z [0.99806122912420692, 0.99809458693264141]
contact 5.3570000000001192 5.3580000000001196 Z [0.99806055197879651, 0.998093869059543]
contact 5.3580000000001196 5.3590000000001199 Z [0.99807400836564519, 0.99810733922277817]
contact 5.3590000000001199 5.3600000000001202 Z [0.99807292388587598, 0.99810696255671771]
contact 5.3600000000001202 5.3610000000001206 Z [0.99807219124063662, 0.99810618882369562]
contact 5.3610000000001206 5.3620000000001209 Z [0.99807156090338967, 0.9981052675154316]
contact 5.3620000000001209 5.3630000000001212 Z [0.99807078299161023, 0.99810444848321822]
contact 5.3630000000001212 5.3640000000001216 Z [0.99806997198679626, 0.99810361719355167]
contact 5.3640000000001216 5.3650000000001219 Z [0.99806914870317531, 0.99810275278553684]
contact 5.3650000000001219 5.3660000000001222 Z [0.99807540977591958, 0.99810900086903886]
contact 5.3660000000001222 5.3670000000001226 Z [0.99807454722298872, 0.99810809723990523]
contact 5.3670000000001226 5.3680000000001229 Z [0.99806653079208851, 0.99810003478422915]
contact 5.3680000000001229 5.3690000000001232 Z [0.99807274243906319, 0.99810623312210467]
contact 5.3690000000001232 5.3700000000001236 Z [0.99807181159628366, 0.9981052611525566]
contact 5.3700000000001236 5.3710000000001239 Z [0.99807107677034468, 0.99810404751975845]
contact 5.3710000000001239 5.3720000000001242 Z [0.99808080094825724, 0.99811377173529392]
contact 5.3720000000001242 5.3730000000001246 Z [0.99807980006060149, 0.99811275179612868]
contact 5.3730000000001246 5.3740000000001249 Z [0.99808310220129337, 0.99811596398090829]
contact 5.3740000000001249 5.3750000000001252 Z [0.99808919955194142, 0.99812206178926666]
contact 5.3750000000001252 5.3760000000001256 Z [0.99808815120294436, 0.99812097249501475]
contact 5.3760000000001256 5.3770000000001259 Z [0.998087080154619, 0.9981198600910095]
contact 5.3770000000001259 5.3780000000001262 Z [0.99809028858482662, 0.99812301672665926]
contact 5.3780000000001262 5.3790000000001266 Z [0.99808917573306755, 0.99812186214524889]
contact 5.3790000000001266 5.3800000000001269 Z [0.9980664644214744, 0.99809914561825452]
contact 5.3800000000001269 5.3810000000001272 Z [0.99807965264060738, 0.9981123459704182]
contact 5.3810000000001272 5.3820000000001276 Z [0.99807846406125167, 0.99811111610669023]
contact 5.3820000000001276 5.3830000000001279 Z [0.99807725239074285, 0.99810986321910622]
contact 5.3830000000001279 5.3840000000001282 Z [0.9980817652067383, 0.99811436573442724]
contact 5.3840000000001282 5.3850000000001286 Z [0.99808051726224378, 0.99811306726627114]
contact 5.3850000000001286 5.3860000000001289 Z [0.99807923091154993, 0.99811176098246546]
contact 5.3860000000001289 5.3870000000001292 Z [0.99808513439867808, 0.99811764954058324]
contact 5.3870000000001292 5.3880000000001296 Z [0.99808380428083332, 0.99811630771023085]
contact 5.3880000000001296 5.3890000000001299 Z [0.99808967229182854, 0.99812216097568396]
contact 5.3890000000001299 5.3900000000001302 Z [0.9980811080574149, 0.99811352084885885]
contact 5.3900000000001302 5.3910000000001306 Z [0.9980869275356411, 0.99811935652423556]
contact 5.3910000000001306 5.3920000000001309 Z [0.99808554042917441, 0.99811789935400974]
contact 5.3920000000001309 5.3930000000001312 Z [0.99808410511233969, 0.99811644389050236]
contact 5.3930000000001312 5.3940000000001316 Z [0.99808265718336753, 0.99811495447115395]
contact 5.3940000000001316 5.3950000000001319 Z [0.99808117048505629, 0.99811345720290312]
contact 5.3950000000001319 5.3960000000001322 Z [0.99808692101304275, 0.99811919203167898]
contact 5.3960000000001322 5.3970000000001326 Z [0.99808540268215551, 0.99811764662260472]
contact 5.3970000000001326 5.3980000000001329 Z [0.99808749390353213, 0.99811970983582021]
contact 5.3980000000001329 5.3990000000001332 Z [0.99808593944077817, 0.9981181138771229]
contact 5.3990000000001332 5.4000000000001336 Z [0.99809162032872789, 0.99812377957257126]
contact 5.4000000000001336 5.4010000000001339 Z [0.99809002582197981, 0.99812214373338259]
contact 5.4010000000001339 5.4020000000001342 Z [0.99809204083576997, 0.99812413047353643]
contact 5.4020000000001342 5.4030000000001346 Z [0.99809039719419013, 0.99812245685378309]
contact 5.4030000000001346 5.4040000000001349 Z [0.99808873595872594, 0.99812075382843735]
contact 5.4040000000001349 5.4050000000001353 Z [0.9980870350684794, 0.99811904344872471]
contact 5.4050000000001353 5.4060000000001356 Z [0.99808897510316785, 0.99812094737222101]
contact 5.4060000000001356 5.4070000000001359 Z [0.99809089252540084, 0.99812283632300447]
contact 5.4070000000001359 5.4080000000001363 Z [0.9980891443299087, 0.99812104587188955]
contact 5.4080000000001363 5.4090000000001366 Z [0.99809466061457663, 0.99812656812816236]
contact 5.4090000000001366 5.4100000000001369 Z [0.99809287194373142, 0.99812473774066024]
contact 5.4100000000001369 5.4110000000001373 Z [0.99809466803847025, 0.99812659497860057]
contact 5.4110000000001373 5.4120000000001376 Z [0.99809268192647027, 0.9981248745167548]
contact 5.4120000000001376 5.4130000000001379 Z [0.99809813988526841, 0.99813031696481291]
contact 5.4130000000001379 5.4140000000001383 Z [0.99809274045889185, 0.99812459717698987]
contact 5.4140000000001383 5.4150000000001386 Z [0.998094503370488, 0.99812633176368204]
contact 5.4150000000001386 5.4160000000001389 Z [0.99800025973890083, 0.99803171739399044]
contact 5.4160000000001389 5.4170000000001393 Z [0.9980979731282339, 0.99812974405388732]
contact 5.4170000000001393 5.4180000000001396 Z [0.99800361957471395, 0.99803502065320182]
contact 5.4180000000001396 5.4190000000001399 Z [0.99801292219696325, 0.99804390666933929]
contact 5.4190000000001399 5.4200000000001403 Z [0.99801082258021123, 0.99804179033400753]
contact 5.4200000000001403 5.4210000000001406 Z [0.99800871101304323, 0.99803963792760142]
contact 5.4210000000001406 5.4220000000001409 Z [0.99801403340932648, 0.99804494334700322]
contact 5.4220000000001409 5.4230000000001413 Z [0.9980193264711964, 0.99805024146427168]
contact 5.4230000000001413 5.4240000000001416 Z [0.99801715831709226, 0.9980480298391281]
contact 5.4240000000001416 5.4250000000001419 Z [0.99801495286187925, 0.99804580729830006]
contact 5.4250000000001419 5.4260000000001423 Z [0.99801273506035626, 0.9980435488486884]
contact 5.4260000000001423 5.4270000000001426 Z [0.99802543866188087, 0.9980562589224794]
contact 5.4270000000001426 5.4280000000001429 Z [0.99800823764870261, 0.99803894878895794]
contact 5.4280000000001429 5.4290000000001433 Z [0.99802092229351425, 0.99805163902115446]
contact 5.4290000000001433 5.4300000000001436 Z [0.99803731099991488, 0.99806804517920455]
contact 5.4300000000001436 5.4310000000001439 Z [0.99803498247497691, 0.99806572105516722]
contact 5.4310000000001439 5.4320000000001443 Z [0.99802967336665271, 0.99806033484442314]
contact 5.4320000000001443 5.4330000000001446 Z [0.99805122237110344, 0.99808195408957534]
contact 5.4330000000001446 5.4340000000001449 Z [0.99805632994510096, 0.99808704439397811]
contact 5.4340000000001449 5.4350000000001453 Z [0.99805396632776866, 0.99808461748006039]
contact 5.4350000000001453 5.4360000000001456 Z [0.99805156825375074, 0.99808217644884534]
contact 5.4360000000001456 5.4370000000001459 Z [0.99805641005674284, 0.99808742895546343]
contact 5.4370000000001459 5.4380000000001463 Z [0.99805396985847106, 0.9980849476852387]
contact 5.4380000000001463 5.4390000000001466 Z [0.99807020149734471, 0.99810119995231317]
contact 5.4390000000001466 5.4400000000001469 Z [0.99805275476892152, 0.99808368066845976]
contact 5.4400000000001469 5.4410000000001473 Z [0.99806522882747017, 0.99809616120838229]
contact 5.4410000000001473 5.4420000000001476 Z [0.99805145310745991, 0.99808233072915109]
contact 5.4420000000001476 5.4430000000001479 Z [0.99805992978224112, 0.99809125358112982]
contact 5.4430000000001479 5.4440000000001483 Z [0.99805736230780917, 0.99808864435979494]
contact 5.4440000000001483 5.4450000000001486 Z [0.99806602404055922, 0.99809731355366382]
contact 5.4450000000001486 5.4460000000001489 Z [0.99806341878603744, 0.99809466696862015]
contact 5.4460000000001489 5.4470000000001493 Z [0.99807205310759839, 0.9981032951487373]
contact 5.4470000000001493 5.4480000000001496 Z [0.99806940573681968, 0.99810061552265206]
contact 5.4480000000001496 5.4490000000001499 Z [0.99807424644113585, 0.9981054499465134]
contact 5.4490000000001499 5.4500000000001503 Z [0.99807156234692995, 0.9981027241647622]
contact 5.4500000000001503 5.4510000000001506 Z [0.99807636886838502, 0.99810752329323238]
contact 5.4510000000001506 5.4520000000001509 Z [0.99807366255661645, 0.99810473672259514]
contact 5.4520000000001509 5.4530000000001513 Z [0.9980607561598962, 0.99809096200790581]
contact 5.4530000000001513 5.4540000000001516 Z [0.99805016118052947, 0.99808080831551094]
contact 5.4540000000001516 5.4550000000001519 Z [0.99805490666847219, 0.99808553554380663]
contact 5.4550000000001519 5.4560000000001523 Z [0.99804448848953731, 0.99807507507005844]
contact 5.4560000000001523 5.4570000000001526 Z [0.99806055260719972, 0.99809115648148616]
contact 5.4570000000001526 5.458000000000153 Z [0.99806146354069125, 0.99809203710857408]
contact 5.458000000000153 5.4590000000001533 Z [0.99806613870982486, 0.99809669392095157]
contact 5.4590000000001533 5.4600000000001536 Z [0.99807062095841526, 0.99810150814951826]
contact 5.4600000000001536 5.461000000000154 Z [0.99806028040725681, 0.99809077509507438]
contact 5.461000000000154 5.4620000000001543 Z [0.99807247938320154, 0.99810297910945911]
contact 5.4620000000001543 5.4630000000001546 Z [0.99806933524578156, 0.99810014187738316]
contact 5.4630000000001546 5.464000000000155 Z [0.99807408660788333, 0.99810454818426853]
contact 5.464000000000155 5.4650000000001553 Z [0.99807090111868746, 0.99810166848124038]
contact 5.4650000000001553 5.4660000000001556 Z [0.9980680268168497, 0.99809842765377665]
contact 5.4660000000001556 5.467000000000156 Z [0.99807256326759763, 0.99810294551700307]
contact 5.467000000000156 5.4680000000001563 Z [0.99806931138455179, 0.99809999825937978]
contact 5.4680000000001563 5.4690000000001566 Z [0.99807397539774811, 0.99810431921006093]
contact 5.4690000000001566 5.470000000000157 Z [0.99807068205148453, 0.99810132927569206]
contact 5.470000000000157 5.4710000000001573 Z [0.99807531623089829, 0.99810561074290971]
contact 5.4710000000001573 5.4720000000001576 Z [0.9980719809190185, 0.99810257851888229]
contact 5.4720000000001576 5.473000000000158 Z [0.99807352992694276, 0.99810377227047786]
contact 5.473000000000158 5.4740000000001583 Z [0.99807167701413246, 0.99810222217080913]
contact 5.4740000000001583 5.4750000000001586 Z [0.99807607534112264, 0.99810660114197947]
contact 5.4750000000001586 5.476000000000159 Z [0.99807282076053905, 0.99810331606296276]
contact 5.476000000000159 5.4770000000001593 Z [0.99806954444147156, 0.9981000022802039]
contact 5.4770000000001593 5.4780000000001596 Z [0.99807388544415743, 0.99810433512435803]
contact 5.4780000000001596 5.47900000000016 Z [0.99807056892617307, 0.99810097682331789]
contact 5.47900000000016 5.4800000000001603 Z [0.99807869857588527, 0.99810911029152583]
contact 5.4800000000001603 5.4810000000001606 Z [0.99807533871679388, 0.99810571870573483]
contact 5.4810000000001606 5.482000000000161 Z [0.99807195549946126, 0.99810229980079279]
contact 5.482000000000161 5.4830000000001613 Z [0.99806836369921759, 0.99809903875522288]
contact 5.4830000000001613 5.4840000000001616 Z [0.99808025998823724, 0.99811096175370573]
contact 5.4840000000001616 5.485000000000162 Z [0.99807740362576591, 0.99810689665074459]
contact 5.485000000000162 5.4860000000001623 Z [0.99807393308246783, 0.9981033949020709]
contact 5.4860000000001623 5.4870000000001626 Z [0.99806985565385209, 0.998100449158003]
contact 5.4870000000001626 5.488000000000163 Z [0.99808171005273982, 0.99811230756866887]
contact 5.488000000000163 5.4890000000001633 Z [0.9980781854701416, 0.99810874024387775]
contact 5.4890000000001633 5.4900000000001636 Z [0.99807462536891778, 0.99810515738017247]
contact 5.4900000000001636 5.491000000000164 Z [0.99807103860636626, 0.99810155006606172]
contact 5.491000000000164 5.4920000000001643 Z [0.99808284007515513, 0.99811335550955527]
contact 5.4920000000001643 5.4930000000001646 Z [0.99807923002887933, 0.99810970265438359]
contact 5.4930000000001646 5.494000000000165 Z [0.99807559437835047, 0.99810602415318095]
contact 5.494000000000165 5.4950000000001653 Z [0.9980719217846491, 0.99810233129185]
contact 5.4950000000001653 5.4960000000001656 Z [0.99808366107004654, 0.99811409358393788]
contact 5.4960000000001656 5.497000000000166 Z [0.99807996515332098, 0.99811035508359203]
contact 5.497000000000166 5.4980000000001663 Z [0.99807624361314129, 0.99810659076309549]
contact 5.4980000000001663 5.4990000000001666 Z [0.99808794905924991, 0.99811829962369536]
contact 5.4990000000001666 5.500000000000167 Z [0.99808418324017056, 0.99811451056448164]
contact 5.500000000000167 5.5010000000001673 Z [0.99808040140850951, 0.99811068593272523]
contact 5.5010000000001673 5.5020000000001676 Z [0.99807659374126068, 0.99810683549869317]
contact 5.5020000000001676 5.503000000000168 Z [0.99808049667155796, 0.99811074121852983]
contact 5.503000000000168 5.5040000000001683 Z [0.9980843935356899, 0.99811461842544646]
contact 5.5040000000001683 5.5050000000001686 Z [0.99808052695033012, 0.99811070596154883]
contact 5.5050000000001686 5.506000000000169 Z [0.99807662189827429, 0.99810678013837717]
contact 5.506000000000169 5.5070000000001693 Z [0.99808046690437202, 0.99811060538088203]
contact 5.5070000000001693 5.5080000000001696 Z [0.99808429471964133, 0.99811441330878792]
contact 5.5080000000001696 5.50900000000017 Z [0.99808422350478054, 0.99811431120064997]
contact 5.50900000000017 5.5100000000001703 Z [0.99808463855421081, 0.99811368383450305]
contact 5.5100000000001703 5.5110000000001707 Z [0.99808182021316161, 0.99811157881296941]
contact 5.5110000000001707 5.512000000000171 Z [0.99808171732377904, 0.99811138874839123]
contact 5.512000000000171 5.5130000000001713 Z [0.99808156148468519, 0.99811121259704161]
contact 5.5130000000001713 5.5140000000001717 Z [0.99808528013359465, 0.99811492220569775]
contact 5.5140000000001717 5.515000000000172 Z [0.99808119101501624, 0.99811080189300394]
contact 5.515000000000172 5.5160000000001723 Z [0.99808098167660919, 0.99811056201015358]
contact 5.5160000000001723 5.5170000000001727 Z [0.99807684619414783, 0.99810639211421126]
contact 5.5170000000001727 5.518000000000173 Z [0.99807675629892634, 0.99810595000574409]
contact 5.518000000000173 5.5190000000001733 Z [0.99808841771855838, 0.99811718296510121]
contact 5.5190000000001733 5.5200000000001737 Z [0.99808381973234606, 0.9981133621428776]
contact 5.5200000000001737 5.521000000000174 Z [0.9980797868537441, 0.99810892358982073]
contact 5.521000000000174 5.5220000000001743 Z [0.99808339082346298, 0.9981124709922915]
contact 5.5220000000001743 5.5230000000001747 Z [0.99807913236067969, 0.99810817042598754]
contact 5.5230000000001747 5.524000000000175 Z [0.99808268300136238, 0.99811170188568399]
contact 5.524000000000175 5.5250000000001753 Z [0.99809403366369354, 0.99812307675800604]
contact 5.5250000000001753 5.5260000000001757 Z [0.99808972242481309, 0.9981187239721403]
contact 5.5260000000001757 5.527000000000176 Z [0.99808534661012238, 0.9981143829087632]
contact 5.527000000000176 5.5280000000001763 Z [0.99808882794296061, 0.99811784597888631]
contact 5.5280000000001763 5.5290000000001767 Z [0.99809226644993909, 0.99812131771205659]
contact 5.5290000000001767 5.530000000000177 Z [0.99809963389030532, 0.99812867801755634]
contact 5.530000000000177 5.5310000000001773 Z [0.99808348372942501, 0.99811236742111498]
contact 5.5310000000001773 5.5320000000001777 Z [0.99808689107337278, 0.99811576593194862]
contact 5.5320000000001777 5.533000000000178 Z [0.99809028687784684, 0.99811914186539952]
contact 5.533000000000178 5.5340000000001783 Z [0.99808992217540804, 0.99811836921248565]
contact 5.5340000000001783 5.5350000000001787 Z [0.99809309456019857, 0.99812189986518374]
contact 5.5350000000001787 5.536000000000179 Z [0.99800143093533455, 0.99802995137026018]
contact 5.536000000000179 5.5370000000001793 Z [0.99800874052138877, 0.99803723745309592]
contact 5.5370000000001793 5.5380000000001797 Z [0.99800805263491998, 0.99803653387765401]
contact 5.5380000000001797 5.53900000000018 Z [0.99800735176083166, 0.99803580349259891]
contact 5.53900000000018 5.5400000000001803 Z [0.99808597577960534, 0.99811466281270944]
contact 5.5400000000001803 5.5410000000001807 Z [0.99800586774389954, 0.99803430546734473]
contact 5.5410000000001807 5.542000000000181 Z [0.99800510720191726, 0.99803351518138406]
contact 5.542000000000181 5.5430000000001813 Z [0.99808761028123105, 0.9981165867383136]
contact 5.5430000000001813 5.5440000000001817 Z [0.99809871840589082, 0.99812769647374611]
contact 5.5440000000001817 5.545000000000182 Z [0.99809400468239518, 0.99812294174343918]
contact 5.545000000000182 5.5460000000001823 Z [0.99800168428340374, 0.99803033556930887]
contact 5.5460000000001823 5.5470000000001827 Z [0.99800482920532252, 0.99803346089191591]
contact 5.5470000000001827 5.548000000000183 Z [0.99800395127002628, 0.99803255318247985]
contact 5.548000000000183 5.5490000000001833 Z [0.99800578630263537, 0.9980337089069814]
contact 5.5490000000001833 5.5500000000001837 Z [0.99800469208081521, 0.99803294041820745]
contact 5.5500000000001837 5.551000000000184 Z [0.99801578628128995, 0.99804403370840333]
contact 5.551000000000184 5.5520000000001843 Z [0.99801081655934709, 0.99803904445119762]
contact 5.5520000000001843 5.5530000000001847 Z [0.99800420784707344, 0.99803242292435357]
contact 5.5530000000001847 5.554000000000185 Z [0.9980072314146734, 0.99803542594237971]
contact 5.554000000000185 5.5550000000001853 Z [0.99800219814125846, 0.99803035225407788]
contact 5.5550000000001853 5.5560000000001857 Z [0.9980051963203237, 0.99803331041711352]
contact 5.5560000000001857 5.557000000000186 Z [0.99801620968234639, 0.99804432279133659]
contact 5.557000000000186 5.5580000000001863 Z [0.9980191453807985, 0.99804727729406018]
contact 5.5580000000001863 5.5590000000001867 Z [0.99801403985976256, 0.99804213126215757]
contact 5.5590000000001867 5.560000000000187 Z [0.99800245199505988, 0.99803050081822542]
contact 5.560000000000187 5.5610000000001873 Z [0.99802146682579529, 0.99804953398286611]
contact 5.5610000000001873 5.5620000000001877 Z [0.99801629973143369, 0.99804432633357221]
contact 5.5620000000001877 5.563000000000188 Z [0.99801915810819231, 0.99804718413317939]
contact 5.563000000000188 5.5640000000001884 Z [0.99801394562139689, 0.99804193106759731]
contact 5.5640000000001884 5.5650000000001887 Z [0.99800835430136448, 0.99803700215364166]
contact 5.5650000000001887 5.566000000000189 Z [0.99802327786957312, 0.9980519348352711]
contact 5.566000000000189 5.5670000000001894 Z [0.99802238422065592, 0.99805032821123707]
contact 5.5670000000001894 5.5680000000001897 Z [0.99801707968890085, 0.99804500351345871]
contact 5.5680000000001897 5.56900000000019 Z [0.99801803605471895, 0.99804631772629993]
contact 5.56900000000019 5.5700000000001904 Z [0.99802078317332499, 0.99804904378331982]
contact 5.5700000000001904 5.5710000000001907 Z [0.99801946951814069, 0.99804769878923316]
contact 5.5710000000001907 5.572000000000191 Z [0.99801813529903849, 0.99804633388800668]
contact 5.572000000000191 5.5730000000001914 Z [0.99802487650471372, 0.998053066036383]
contact 5.5730000000001914 5.5740000000001917 Z [0.99801944874171133, 0.99804761454164093]
contact 5.5740000000001917 5.575000000000192 Z [0.99801805670334842, 0.99804619128268002]
contact 5.575000000000192 5.5760000000001924 Z [0.99802475184542372, 0.9980528771229954]
contact 5.5760000000001924 5.5770000000001927 Z [0.99802737847338063, 0.99805548250199594]
contact 5.5770000000001927 5.578000000000193 Z [0.99802186728994136, 0.99804994969065164]
contact 5.578000000000193 5.5790000000001934 Z [0.99802445876941082, 0.99805251978670761]
contact 5.5790000000001934 5.5800000000001937 Z [0.99801899777373837, 0.99804684491622497]
contact 5.5800000000001937 5.581000000000194 Z [0.99802183366360253, 0.99804910005226066]
contact 5.581000000000194 5.5820000000001944 Z [0.99802409235622624, 0.99805189869626298]
contact 5.5820000000001944 5.5830000000001947 Z [0.99803474085805322, 0.99806254566358088]
contact 5.5830000000001947 5.584000000000195 Z [0.99803724753883238, 0.9980650314150038]
contact 5.584000000000195 5.5850000000001954 Z [0.99802335809588572, 0.99805130776686168]
contact 5.5850000000001954 5.5860000000001957 Z [0.99801777448448925, 0.99804549766772932]
contact 5.5860000000001957 5.587000000000196 Z [0.99802828168846902, 0.99805618848932809]
contact 5.587000000000196 5.5880000000001964 Z [0.99803071674572785, 0.99805860487117914]
contact 5.5880000000001964 5.5890000000001967 Z [0.9980315028015494, 0.99805937342167617]
contact 5.5890000000001967 5.590000000000197 Z [0.99803390514142931, 0.99806175436342059]
contact 5.590000000000197 5.5910000000001974 Z [0.99803074449069817, 0.99805823446347353]
contact 5.5910000000001974 5.5920000000001977 Z [0.99802887429833076, 0.99805664757721479]
contact 5.5920000000001977 5.593000000000198 Z [0.99802305551336301, 0.99805078812793635]
contact 5.593000000000198 5.5940000000001984 Z [0.99802538682337016, 0.99805309823197541]
contact 5.5940000000001984 5.5950000000001987 Z [0.99803193576472893, 0.99805934036029031]
contact 5.5950000000001987 5.596000000000199 Z [0.99803423386918955, 0.99806161773873892]
contact 5.596000000000199 5.5970000000001994 Z [0.99803651529317305, 0.99806387808288366]
contact 5.5970000000001994 5.5980000000001997 Z [0.99803877994390044, 0.99806612147819229]
contact 5.5980000000001997 5.5990000000002 Z [0.99803661198461913, 0.99806424616837841]
contact 5.5990000000002 5.6000000000002004 Z [0.99803884201025894, 0.99806645506037728]
contact 5.6000000000002004 5.6010000000002007 Z [0.99804105513412977, 0.9980686471648863]
contact 5.6010000000002007 5.602000000000201 Z [0.99803915695311429, 0.99806671776313238]
contact 5.602000000000201 5.6030000000002014 Z [0.99804952479731524, 0.99807708375765081]
contact 5.6030000000002014 5.6040000000002017 Z [0.99805578081656088, 0.99808332816632228]
contact 5.6040000000002017 5.605000000000202 Z [0.99804577960400431, 0.99807300265660248]
contact 5.605000000000202 5.6060000000002024 Z [0.99805200592363719, 0.99807921756416684]
contact 5.6060000000002024 5.6070000000002027 Z [0.99802471541990434, 0.99805185521626039]
contact 5.6070000000002027 5.608000000000203 Z [0.99802268109886194, 0.99804980832570567]
contact 5.608000000000203 5.6090000000002034 Z [0.99802475289071912, 0.99805185803680818]
contact 5.6090000000002034 5.6100000000002037 Z [0.99802680773511232, 0.99805389099582864]
contact 5.6100000000002037 5.611000000000204 Z [0.99803707805957576, 0.99806415809597326]
contact 5.611000000000204 5.6120000000002044 Z [0.99802258568583513, 0.99804968469255628]
contact 5.6120000000002044 5.6130000000002047 Z [0.99803283125735576, 0.99805992878949668]
contact 5.6130000000002047 5.614000000000205 Z [0.99802659327611576, 0.99805360952783428]
contact 5.614000000000205 5.6150000000002054 Z [0.99802856200479784, 0.99805555649383415]
contact 5.6150000000002054 5.6160000000002057 Z [0.99803463964299999, 0.99806162182701819]
contact 5.6160000000002057 5.6170000000002061 Z [0.99802415255072852, 0.99805115873070771]
contact 5.6170000000002061 5.6180000000002064 Z [0.99803019985622732, 0.99805719501855239]
contact 5.6180000000002064 5.6190000000002067 Z [0.99804779114642816, 0.99807479029735957]
contact 5.6190000000002067 5.6200000000002071 Z [0.99804142381539218, 0.99806838360172867]
contact 5.6200000000002071 5.6210000000002074 Z [0.99805154800198015, 0.99807850567818757]
contact 5.6210000000002074 5.6220000000002077 Z [0.99806989335466756, 0.99809686747170956]
contact 5.6220000000002077 5.6230000000002081 Z [0.99806761289053303, 0.99809455676006797]
contact 5.6230000000002081 5.6240000000002084 Z [0.99804863113759645, 0.99807583635196828]
contact 5.6240000000002084 5.6250000000002087 Z [0.99804216028645876, 0.99806932546344929]
contact 5.6250000000002087 5.6260000000002091 Z [0.99805221675972033, 0.99807937927830115]
contact 5.6260000000002091 5.6270000000002094 Z [0.99806638343089171, 0.99809355288707324]
contact 5.6270000000002094 5.6280000000002097 Z [0.99806813743509526, 0.99809528541619408]
contact 5.6280000000002097 5.6290000000002101 Z [0.99807386922373409, 0.99810127817052419]
contact 5.6290000000002101 5.6300000000002104 Z [0.99807158658014561, 0.99809870883653018]
contact 5.6300000000002104 5.6310000000002107 Z [0.99806488258051596, 0.99809223544685677]
contact 5.6310000000002107 5.6320000000002111 Z [0.99807070553473221, 0.99809804669305968]
contact 5.6320000000002111 5.6330000000002114 Z [0.99806834948007228, 0.99809543176010229]
contact 5.6330000000002114 5.6340000000002117 Z [0.99807414119291848, 0.9981012115035155]
contact 5.6340000000002117 5.6350000000002121 Z [0.99807181914351129, 0.99809849133575856]
contact 5.6350000000002121 5.6360000000002124 Z [0.99807757551191201, 0.99810424376105855]
contact 5.6360000000002124 5.6370000000002127 Z [0.99807071395348479, 0.99809769126437531]
contact 5.6370000000002127 5.6380000000002131 Z [0.99806814039219505, 0.99809510329079898]
contact 5.6380000000002131 5.6390000000002134 Z [0.99807385582538877, 0.99810080646931809]
contact 5.6390000000002134 5.6400000000002137 Z [0.99807125499424998, 0.99809817440755499]
contact 5.6400000000002137 5.6410000000002141 Z [0.99806612691876728, 0.99809303523620874]
contact 5.6410000000002141 5.6420000000002144 Z [0.99808010365789523, 0.99810701841452742]
contact 5.6420000000002144 5.6430000000002147 Z [0.99807329495725738, 0.99810016927436063]
contact 5.6430000000002147 5.6440000000002151 Z [0.99808308767809162, 0.99810995869768926]
contact 5.6440000000002151 5.6450000000002154 Z [0.99807624099577474, 0.99810307156442657]
contact 5.6450000000002154 5.6460000000002157 Z [0.99806935662698515, 0.99809616340793605]
contact 5.6460000000002157 5.6470000000002161 Z [0.9980791118624438, 0.99810591520926994]
contact 5.6470000000002161 5.6480000000002164 Z [0.99808455402156804, 0.99811161199790799]
contact 5.6480000000002164 5.6490000000002167 Z [0.99808190444766653, 0.99810870335928059]
contact 5.6490000000002167 5.6500000000002171 Z [0.99807495231534793, 0.99810171053896712]
contact 5.6500000000002171 5.6510000000002174 Z [0.99808081387195113, 0.99810689796097773]
contact 5.6510000000002174 5.6520000000002177 Z [0.99808599277985299, 0.99811273538273815]
contact 5.6520000000002177 5.6530000000002181 Z [0.99808732366696207, 0.99811404443315055]
contact 5.6530000000002181 5.6540000000002184 Z [0.99808060349689742, 0.99810666685656857]
contact 5.6540000000002184 5.6550000000002187 Z [0.99807354551475602, 0.99809956793988297]
contact 5.6550000000002187 5.6560000000002191 Z [0.99807900108103653, 0.99810500936124025]
contact 5.6560000000002191 5.6570000000002194 Z [0.99808475038997702, 0.9981101244551156]
contact 5.6570000000002194 5.6580000000002197 Z [0.9980818083746027, 0.99810716652125486]
contact 5.6580000000002197 5.6590000000002201 Z [0.99808721492205599, 0.99811256244666813]
contact 5.6590000000002201 5.6600000000002204 Z [0.99808424312289845, 0.99810956248807992]
contact 5.6600000000002204 5.6610000000002207 Z [0.99808961469465829, 0.99811493151330655]
contact 5.6610000000002207 5.6620000000002211 Z [0.99808241735388981, 0.99810770332809717]
contact 5.6620000000002211 5.6630000000002214 Z [0.99809195031017495, 0.99811723107756989]
contact 5.6630000000002214 5.6640000000002217 Z [0.99809309391555023, 0.99811835494702639]
contact 5.6640000000002217 5.6650000000002221 Z [0.99808163505655834, 0.99810687924475794]
contact 5.6650000000002221 5.6660000000002224 Z [0.99808693511633917, 0.99811216826951987]
contact 5.6660000000002224 5.6670000000002227 Z [0.99809641233582314, 0.99812163852424718]
contact 5.6670000000002227 5.6680000000002231 Z [0.99808909862439221, 0.99811429553509379]
contact 5.6680000000002231 5.6690000000002234 Z [0.99809435306601779, 0.99811953624603356]
contact 5.6690000000002234 5.6700000000002237 Z [0.99809539610749665, 0.99812055765542806]
contact 5.6700000000002237 5.6710000000002241 Z [0.99809474043503432, 0.99811988279076203]
contact 5.6710000000002241 5.6720000000002244 Z [0.99810414496829591, 0.99812928159878156]
contact 5.6720000000002244 5.6730000000002248 Z [0.99809252434474205, 0.99811764655590263]
contact 5.6730000000002248 5.6740000000002251 Z [0.99808508149072106, 0.99811017496364229]
contact 5.6740000000002251 5.6750000000002254 Z [0.99809865626215166, 0.99812375284139776]
contact 5.6750000000002254 5.6760000000002258 Z [0.99809959889892486, 0.9981246731596064]
contact 5.6760000000002258 5.6770000000002261 Z [0.99810022116616359, 0.99812588043721862]
contact 5.6770000000002261 5.6780000000002264 Z [0.99809974659322853, 0.99812478141324223]
contact 5.6780000000002264 5.6790000000002268 Z [0.99810063858463072, 0.99812565107276996]
contact 5.6790000000002268 5.6800000000002271 Z [0.99810150286120047, 0.99812651504139493]
contact 5.6800000000002271 5.6810000000002274 Z [0.99810236102936667, 0.99812735171219813]
contact 5.6810000000002274 5.6820000000002278 Z [0.99810319422617566, 0.99812817994935044]
contact 5.6820000000002278 5.6830000000002281 Z [0.99809558460686765, 0.9981205315121171]
contact 5.6830000000002281 5.6840000000002284 Z [0.99809808072513317, 0.99812300402499021]
contact 5.6840000000002284 5.6850000000002288 Z [0.99809885918495822, 0.99812378227075571]
contact 5.6850000000002288 5.6860000000002291 Z [0.99809963205265018, 0.99812453268209311]
contact 5.6860000000002291 5.6870000000002294 Z [0.9981003874420471, 0.99812526714538485]
contact 5.6870000000002294 5.6880000000002298 Z [0.99810111577586091, 0.99812599523809986]
contact 5.6880000000002298 5.6890000000002301 Z [0.99809816071573931, 0.99812360203322126]
contact 5.6890000000002301 5.6900000000002304 Z [0.99809883597990345, 0.99812431403160207]
contact 5.6900000000002304 5.6910000000002308 Z [0.99809952425737003, 0.99812497957691704]
contact 5.6910000000002308 5.6920000000002311 Z [0.99810020963295587, 0.99812561458413163]
contact 5.6920000000002311 5.6930000000002314 Z [0.99810085966682027, 0.99812625149256606]
contact 5.6930000000002314 5.6940000000002318 Z [0.99810573246925527, 0.99813111044834413]
contact 5.6940000000002318 5.6950000000002321 Z [0.99809392713749379, 0.99811868316096053]
contact 5.6950000000002321 5.6960000000002324 Z [0.99809282827777734, 0.99811756472557456]
contact 5.6960000000002324 5.6970000000002328 Z [0.99810189896380541, 0.9981266295382647]
contact 5.6970000000002328 5.6980000000002331 Z [0.99810217053206673, 0.99812747650508105]
contact 5.6980000000002331 5.6990000000002334 Z [0.99800030394635697, 0.99802537698963167]
contact 5.6990000000002334 5.7000000000002338 Z [0.99810366269382622, 0.99812812100324755]
contact 5.7000000000002338 5.7010000000002341 Z [0.99810417914429228, 0.99812862270546798]
contact 5.7010000000002341 5.7020000000002344 Z [0.99810468116545437, 0.99812910537603261]
contact 5.7020000000002344 5.7030000000002348 Z [0.9980966587015323, 0.99812105332918799]
contact 5.7030000000002348 5.7040000000002351 Z [0.99810563115371242, 0.99813002438054843]
contact 5.7040000000002351 5.7050000000002354 Z [0.99810608167359094, 0.99813045815642976]
contact 5.7050000000002354 5.7060000000002358 Z [0.99810225893660287, 0.99812661160093064]
contact 5.7060000000002358 5.7070000000002361 Z [0.99809670491033298, 0.99812104067825191]
contact 5.7070000000002361 5.7080000000002364 Z [0.99810562182553519, 0.9981299600010185]
contact 5.7080000000002364 5.7090000000002368 Z [0.99810174365738991, 0.99812605624973483]
contact 5.7090000000002368 5.7100000000002371 Z [0.99809784173042004, 0.99812213251076976]
contact 5.7100000000002371 5.7110000000002374 Z [0.99810245512535478, 0.99812673630917459]
contact 5.7110000000002374 5.7120000000002378 Z [0.99810705482289908, 0.99813132264906823]
contact 5.7120000000002378 5.7130000000002381 Z [0.99810310057178508, 0.99812734836487527]
contact 5.7130000000002381 5.7140000000002384 Z [0.99800034840086327, 0.99802438293523577]
contact 5.7140000000002384 5.7150000000002388 Z [0.99800059933140073, 0.99802460032025797]
contact 5.7150000000002388 5.7160000000002391 Z [0.99800946204630292, 0.99803346053946174]
contact 5.7160000000002391 5.7170000000002394 Z [0.99800103247544647, 0.99802500237127867]
contact 5.7170000000002394 5.7180000000002398 Z [0.99810002672380416, 0.99812441565689269]
contact 5.7180000000002398 5.7190000000002401 Z [0.99810035214593007, 0.99812449783436707]
contact 5.7190000000002401 5.7200000000002404 Z [0.99810055326327241, 0.99812467077311884]
contact 5.7200000000002404 5.7210000000002408 Z [0.99810073144556977, 0.99812483308362165]
contact 5.7210000000002408 5.7220000000002411 Z [0.99810089280860892, 0.99812497867567884]
contact 5.7220000000002411 5.7230000000002414 Z [0.99810103824947616, 0.99812510661721499]
contact 5.7230000000002414 5.7240000000002418 Z [0.99810116619001132, 0.99812521849225766]
contact 5.7240000000002418 5.7250000000002421 Z [0.99810127801528314, 0.99812531291058038]
contact 5.7250000000002421 5.7260000000002425 Z [0.99800214339030857, 0.99802597541696891]
contact 5.7260000000002425 5.7270000000002428 Z [0.99801085596852834, 0.99803468542336238]
contact 5.7270000000002428 5.7280000000002431 Z [0.99801088226168222, 0.99803469427875724]
contact 5.7280000000002431 5.7290000000002435 Z [0.99800221523477239, 0.99802598901262884]
contact 5.7290000000002435 5.7300000000002438 Z [0.99801088718902486, 0.99803465812512182]
contact 5.7300000000002438 5.7310000000002441 Z [0.99801953818563505, 0.99804331277819602]
contact 5.7310000000002441 5.7320000000002445 Z [0.99810158397230309, 0.99812551022921703]
contact 5.7320000000002445 5.7330000000002448 Z [0.99810155847828075, 0.99812547320905187]
contact 5.7330000000002448 5.7340000000002451 Z [0.99810152158081311, 0.99812541397272925]
contact 5.7340000000002451 5.7350000000002455 Z [0.99810146268498001, 0.99812534310993373]
contact 5.7350000000002455 5.7360000000002458 Z [0.99800177144310165, 0.9980254465840992]
contact 5.7360000000002458 5.7370000000002461 Z [0.99800164424878879, 0.99802529732124146]
contact 5.7370000000002461 5.7380000000002465 Z [0.99801021024578751, 0.99803385578952275]
contact 5.7380000000002465 5.7390000000002468 Z [0.99801005052347758, 0.99803367814858657]
contact 5.7390000000002468 5.7400000000002471 Z [0.9980098737284514, 0.99803348368349221]
contact 5.7400000000002471 5.7410000000002475 Z [0.99800967608664692, 0.9980332761630144]
contact 5.7410000000002475 5.7420000000002478 Z [0.99801818404753584, 0.99804177681506046]
contact 5.7420000000002478 5.7430000000002481 Z [0.9980092396991862, 0.9980328004936545]
contact 5.7430000000002481 5.7440000000002485 Z [0.99801771342947421, 0.99804128158685146]
contact 5.7440000000002485 5.7450000000002488 Z [0.99802181847742599, 0.99804537153902373]
contact 5.7450000000002488 5.7460000000002491 Z [0.99801718436947118, 0.99804070918188459]
contact 5.7460000000002491 5.7470000000002495 Z [0.99800815043631774, 0.99803165854876175]
contact 5.7470000000002495 5.7480000000002498 Z [0.99802967080026905, 0.99805319266962678]
contact 5.7480000000002498 5.7490000000002501 Z [0.99802062237234679, 0.99804410759699136]
contact 5.7490000000002501 5.7500000000002505 Z [0.9980333797916553, 0.99805686765389368]
contact 5.7500000000002505 5.7510000000002508 Z [0.99802866108304156, 0.99805212448246705]
contact 5.7510000000002508 5.7520000000002511 Z [0.99803266259193069, 0.99805610506626219]
contact 5.7520000000002511 5.7530000000002515 Z [0.9980366418538783, 0.998060077457948]
contact 5.7530000000002515 5.7540000000002518 Z [0.99801437747417365, 0.99803775300302444]
contact 5.7540000000002518 5.7550000000002521 Z [0.99802707253872058, 0.99805046760627858]
contact 5.7550000000002521 5.7560000000002525 Z [0.99804412411528054, 0.99806752572336821]
contact 5.7560000000002525 5.7570000000002528 Z [0.99801742218924228, 0.99804075879690091]
contact 5.7570000000002528 5.7580000000002531 Z [0.99803008928149906, 0.99805342485243298]
contact 5.7580000000002531 5.7590000000002535 Z [0.99802521198260419, 0.99804853960172613]
contact 5.7590000000002535 5.7600000000002538 Z [0.998024707214208, 0.998048012308694]
contact 5.7600000000002538 5.7610000000002541 Z [0.998032951886067, 0.99805624897678979]
contact 5.7610000000002541 5.7620000000002545 Z [0.99804117970209039, 0.998064468396891]
contact 5.7620000000002545 5.7630000000002548 Z [0.99804062599587517, 0.99806390301035752]
contact 5.7630000000002548 5.7640000000002551 Z [0.99804006079218821, 0.99806331515628788]
contact 5.7640000000002551 5.7650000000002555 Z [0.998030689116713, 0.99805393748145455]
contact 5.7650000000002555 5.7660000000002558 Z [0.99804324916097309, 0.99806649804315184]
contact 5.7660000000002558 5.7670000000002561 Z [0.99803998434878183, 0.99806324223816933]
contact 5.7670000000002561 5.7680000000002565 Z [0.99803922679924428, 0.99806271231223354]
contact 5.7680000000002565 5.7690000000002568 Z [0.99804308349694104, 0.99806632330556289]
contact 5.7690000000002568 5.7700000000002571 Z [0.99802470711350144, 0.99804815356667076]
contact 5.7700000000002571 5.7710000000002575 Z [0.99803719171297345, 0.99806068091000943]
contact 5.7710000000002575 5.7720000000002578 Z [0.99804090932935063, 0.99806434041418612]
contact 5.7720000000002578 5.7730000000002581 Z [0.99804018824044283, 0.99806360776956804]
contact 5.7730000000002581 5.7740000000002585 Z [0.99803945602086974, 0.99806285222971725]
contact 5.7740000000002585 5.7750000000002588 Z [0.99803870094044167, 0.99806208550266939]
contact 5.7750000000002588 5.7760000000002591 Z [0.99804673744315897, 0.99807011413233659]
contact 5.7760000000002591 5.7770000000002595 Z [0.99805035814084175, 0.99807372005342543]
contact 5.7770000000002595 5.7780000000002598 Z [0.99804516044304281, 0.99806849280391907]
contact 5.7780000000002598 5.7790000000002602 Z [0.99804080544649099, 0.99806414158515422]
contact 5.7790000000002602 5.7800000000002605 Z [0.998039972783761, 0.99806328679156553]
contact 5.7800000000002605 5.7810000000002608 Z [0.99804353328016659, 0.99806683219850778]
contact 5.7810000000002608 5.7820000000002612 Z [0.99803809422978673, 0.99806168817047924]
contact 5.7820000000002612 5.7830000000002615 Z [0.99804162445185707, 0.99806520355048356]
contact 5.7830000000002615 5.7840000000002618 Z [0.99804955210118151, 0.99807312341479693]
contact 5.7840000000002618 5.7850000000002622 Z [0.99803980075570708, 0.99806335334934138]
contact 5.7850000000002622 5.7860000000002625 Z [0.9980478372620083, 0.99807111204385524]
contact 5.7860000000002625 5.7870000000002628 Z [0.9980424681702379, 0.99806572306109009]
contact 5.7870000000002628 5.7880000000002632 Z [0.99804592372906253, 0.99806916291396297]
contact 5.7880000000002632 5.7890000000002635 Z [0.998053636927973, 0.99807715963531096]
contact 5.7890000000002635 5.7900000000002638 Z [0.99804393694781424, 0.99806715049405847]
contact 5.7900000000002638 5.7910000000002642 Z [0.99805176547952745, 0.99807497975168902]
contact 5.7910000000002642 5.7920000000002645 Z [0.99804188695540885, 0.99806506466613287]
contact 5.7920000000002645 5.7930000000002648 Z [0.99805676766095641, 0.99807995876418809]
contact 5.7930000000002648 5.7940000000002652 Z [0.99804864024146167, 0.99807177186148188]
contact 5.7940000000002652 5.7950000000002655 Z [0.99804754182617339, 0.99807069089499745]
contact 5.7950000000002655 5.7960000000002658 Z [0.99805519719662072, 0.99807855639831189]
contact 5.7960000000002658 5.7970000000002662 Z [0.9980453256313111, 0.99806844575361731]
contact 5.7970000000002662 5.7980000000002665 Z [0.99805293949087415, 0.99807630080451348]
contact 5.7980000000002665 5.7990000000002668 Z [0.99805181108632701, 0.99807512128461429]
contact 5.7990000000002668 5.8000000000002672 Z [0.99805962511012913, 0.99808271760453682]
contact 5.8000000000002672 5.8010000000002675 Z [0.99804957381258053, 0.99807264003411833]
contact 5.8010000000002675 5.8020000000002678 Z [0.99805725720672411, 0.99808031516987672]
contact 5.8020000000002678 5.8030000000002682 Z [0.99805604239393098, 0.99807909348168622]
contact 5.8030000000002682 5.8040000000002685 Z [0.9980548181918647, 0.99807784694647084]
contact 5.8040000000002685 5.8050000000002688 Z [0.99805357181703358, 0.9980765883368814]
contact 5.8050000000002688 5.8060000000002692 Z [0.99805230863779437, 0.99807531227319923]
contact 5.8060000000002692 5.8070000000002695 Z [0.99805992410582367, 0.9980829194459887]
contact 5.8070000000002695 5.8080000000002698 Z [0.99805851804591583, 0.99808172617034496]
contact 5.8080000000002698 5.8090000000002702 Z [0.99805721241369805, 0.99808039818692174]
contact 5.8090000000002702 5.8100000000002705 Z [0.99806478572929114, 0.998087963622735]
contact 5.8100000000002705 5.8110000000002708 Z [0.998063450130666, 0.99808660554508544]
contact 5.8110000000002708 5.8120000000002712 Z [0.99805318371242402, 0.99807632028283289]
contact 5.8120000000002712 5.8130000000002715 Z [0.99806961993107779, 0.99809276284837256]
contact 5.8130000000002715 5.8140000000002718 Z [0.99806378519653527, 0.99808689849437604]
contact 5.8140000000002718 5.8150000000002722 Z [0.998066837165417, 0.99808993532215851]
contact 5.8150000000002722 5.8160000000002725 Z [0.99806540283605905, 0.99808851303192658]
contact 5.8160000000002725 5.8170000000002728 Z [0.99806396857578628, 0.99808705633988526]
contact 5.8170000000002728 5.8180000000002732 Z [0.99806251712552263, 0.99808558249401103]
contact 5.8180000000002732 5.8190000000002735 Z [0.9980699684030363, 0.99809302581504677]
contact 5.8190000000002735 5.8200000000002738 Z [0.99806848695934336, 0.99809152195117967]
contact 5.8200000000002738 5.8210000000002742 Z [0.99806698825289253, 0.99809000098710965]
contact 5.8210000000002742 5.8220000000002745 Z [0.99806546803821772, 0.99808846715611099]
contact 5.8220000000002745 5.8230000000002748 Z [0.99806418282966602, 0.99808666392008016]
contact 5.8230000000002748 5.8240000000002752 Z [0.99806262352657238, 0.99808510039055509]
contact 5.8240000000002752 5.8250000000002755 Z [0.99806081648710288, 0.99808375018164164]
contact 5.8250000000002755 5.8260000000002758 Z [0.99806841497455079, 0.99809086077857101]
contact 5.8260000000002758 5.8270000000002762 Z [0.99806681752190451, 0.99808924097345497]
contact 5.8270000000002762 5.8280000000002765 Z [0.99806519780146152, 0.9980876090036962]
contact 5.8280000000002765 5.8290000000002768 Z [0.9980635613897948, 0.99808595928010035]
contact 5.8290000000002768 5.8300000000002772 Z [0.99806190273896411, 0.99808429733811066]
contact 5.8300000000002772 5.8310000000002775 Z [0.99805999830876213, 0.99808284670139624]
contact 5.8310000000002775 5.8320000000002779 Z [0.99806751570774144, 0.9980898790391628]
contact 5.8320000000002779 5.8330000000002782 Z [0.99806556049752271, 0.99808841918309343]
contact 5.8330000000002782 5.8340000000002785 Z [0.99806384255746117, 0.99808668755334429]
contact 5.8340000000002785 5.8350000000002789 Z [0.99807108036803616, 0.99809391706968331]
contact 5.8350000000002789 5.8360000000002792 Z [0.9980604824082886, 0.99808304502925549]
contact 5.8360000000002792 5.8370000000002795 Z [0.99806757585811323, 0.99809036794035932]
contact 5.8370000000002795 5.8380000000002799 Z [0.99807488670385869, 0.9980974421952642]
contact 5.8380000000002799 5.8390000000002802 Z [0.99806411942612883, 0.99808663261558173]
contact 5.8390000000002802 5.8400000000002805 Z [0.99807129089370827, 0.99809379536829224]
contact 5.8400000000002805 5.8410000000002809 Z [0.99806945317454654, 0.99809195994834321]
contact 5.8410000000002809 5.8420000000002812 Z [0.99807659629577639, 0.99809909449348833]
contact 5.8420000000002812 5.8430000000002815 Z [0.99807474088786774, 0.9980972167970894]
contact 5.8430000000002815 5.8440000000002819 Z [0.99807286819409524, 0.99809532181051375]
contact 5.8440000000002819 5.8450000000002822 Z [0.99807096464848155, 0.99809342308716298]
contact 5.8450000000002822 5.8460000000002825 Z [0.99807355664381314, 0.99809599975661023]
contact 5.8460000000002825 5.8470000000002829 Z [0.99807163075768868, 0.99809405878101776]
contact 5.8470000000002829 5.8480000000002832 Z [0.99807419332130221, 0.99809660583010495]
contact 5.8480000000002832 5.8490000000002835 Z [0.99807223865915851, 0.99809462901917301]
contact 5.8490000000002835 5.8500000000002839 Z [0.99807026677465738, 0.9980926347892477]
contact 5.8500000000002839 5.8510000000002842 Z [0.998072775938176, 0.99809514621952933]
contact 5.8510000000002842 5.8520000000002845 Z [0.99807077165140679, 0.99809311974131387]
contact 5.8520000000002845 5.8530000000002849 Z [0.99806875002841422, 0.99809107592458124]
contact 5.8530000000002849 5.8540000000002852 Z [0.99807122395038406, 0.99809353359074693]
contact 5.8540000000002852 5.8550000000002855 Z [0.99806916182996219, 0.99809146558075157]
contact 5.8550000000002855 5.8560000000002859 Z [0.99807160597916322, 0.99809389402977378]
contact 5.8560000000002859 5.8570000000002862 Z [0.99806951090783169, 0.99809179425856898]
contact 5.8570000000002862 5.8580000000002865 Z [0.99806740718609721, 0.9980896684082966]
contact 5.8580000000002865 5.8590000000002869 Z [0.99806980685255886, 0.99809205236393561]
contact 5.8590000000002869 5.8600000000002872 Z [0.99806767099771987, 0.99808989389203517]
contact 5.8600000000002872 5.8610000000002875 Z [0.99807003243998293, 0.99809225711809546]
contact 5.8610000000002875 5.8620000000002879 Z [0.99806786408827353, 0.99809006636564057]
contact 5.8620000000002879 5.8630000000002882 Z [0.99806567905170862, 0.99808785751399043]
contact 5.8630000000002882 5.8640000000002885 Z [0.99807252602505658, 0.99809470698129843]
contact 5.8640000000002885 5.8650000000002889 Z [0.99807031029278581, 0.99809246879737779]
contact 5.8650000000002889 5.8660000000002892 Z [0.99806807702786826, 0.99809021333334258]
contact 5.8660000000002892 5.8670000000002895 Z [0.99807488165232516, 0.99809702439998038]
contact 5.8670000000002895 5.8680000000002899 Z [0.99806355060583873, 0.99808565780429448]
contact 5.8680000000002899 5.8690000000002902 Z [0.99807033780135757, 0.99809243590323771]
contact 5.8690000000002902 5.8700000000002905 Z [0.9980734750075233, 0.99809557413867311]
contact 5.8700000000002905 5.8710000000002909 Z [0.99807479479053607, 0.99809687039372874]
contact 5.8710000000002909 5.8720000000002912 Z [0.99807246230680291, 0.99809452438874013]
contact 5.8720000000002912 5.8730000000002915 Z [0.99807465631110881, 0.99809670286205965]
contact 5.8730000000002915 5.8740000000002919 Z [0.99807682843688905, 0.9980988744042647]
contact 5.8740000000002919 5.8750000000002922 Z [0.99807899371323283, 0.99810102399743483]
contact 5.8750000000002922 5.8760000000002925 Z [0.99808568421450272, 0.99810770540743665]
contact 5.8760000000002925 5.8770000000002929 Z [0.99807418038111084, 0.99809619555360607]
contact 5.8770000000002929 5.8780000000002932 Z [0.99807175601388265, 0.99809374663170569]
contact 5.8780000000002932 5.8790000000002935 Z [0.99806475812580819, 0.99808672835047996]
contact 5.8790000000002935 5.8800000000002939 Z [0.9980759448012021, 0.99809792114241691]
contact 5.8800000000002939 5.8810000000002942 Z [0.99807345175037943, 0.99809544586917209]
contact 5.8810000000002942 5.8820000000002945 Z [0.99806642656538325, 0.99808835233890614]
contact 5.8820000000002945 5.8830000000002949 Z [0.9980730280655018, 0.99809494472959148]
contact 5.8830000000002949 5.8840000000002952 Z [0.99808415938911821, 0.99810608825718106]
contact 5.8840000000002952 5.8850000000002956 Z [0.99807251088417226, 0.99809441325287673]
contact 5.8850000000002956 5.8860000000002959 Z [0.99807067887513612, 0.99809257199842283]
contact 5.8860000000002959 5.8870000000002962 Z [0.99807722565434243, 0.99809911148169572]
contact 5.8870000000002962 5.8880000000002966 Z [0.99807464045956351, 0.99809650397179128]
contact 5.8880000000002966 5.8890000000002969 Z [0.99807202909238735, 0.99809388757305706]
contact 5.8890000000002969 5.8900000000002972 Z [0.99807853656930146, 0.99810038666732859]
contact 5.8900000000002972 5.8910000000002976 Z [0.99807133804709769, 0.99809315940464471]
contact 5.8910000000002976 5.8920000000002979 Z [0.99807324917175289, 0.99809506323692021]
contact 5.8920000000002979 5.8930000000002982 Z [0.99807980919944927, 0.99810143021892939]
contact 5.8930000000002982 5.8940000000002986 Z [0.99806788367124843, 0.99808967747447375]
contact 5.8940000000002986 5.8950000000002989 Z [0.99806975463426117, 0.99809153266697237]
contact 5.8950000000002989 5.8960000000002992 Z [0.99807627652481412, 0.99809786057034267]
contact 5.8960000000002992 5.8970000000002996 Z [0.99806896671485346, 0.99809052959345979]
contact 5.8970000000002996 5.8980000000002999 Z [0.99806611936093059, 0.99808785328387628]
contact 5.8980000000002999 5.8990000000003002 Z [0.99807708725450239, 0.99809881832651726]
contact 5.8990000000003002 5.9000000000003006 Z [0.99806972950727779, 0.99809143192634608]
contact 5.9000000000003006 5.9010000000003009 Z [0.99806692258421714, 0.99808861979650898]
contact 5.9010000000003009 5.9020000000003012 Z [0.99807327390872791, 0.99809496187676661]
contact 5.9020000000003012 5.9030000000003016 Z [0.99807042515012434, 0.99809213137131203]
contact 5.9030000000003016 5.9040000000003019 Z [0.9980813522256623, 0.99810301497487441]
contact 5.9040000000003019 5.9050000000003022 Z [0.99807390702250953, 0.99809554932636979]
contact 5.9050000000003022 5.9060000000003026 Z [0.99807102652107871, 0.99809265513357048]
contact 5.9060000000003026 5.9070000000003029 Z [0.99808189799174662, 0.99810352356118359]
contact 5.9070000000003029 5.9080000000003032 Z [0.99807440077591536, 0.99809600621891337]
contact 5.9080000000003032 5.9090000000003036 Z [0.99807604804022698, 0.99809767878462141]
contact 5.9090000000003036 5.9100000000003039 Z [0.99808230872501946, 0.99810389741666328]
contact 5.9100000000003039 5.9110000000003042 Z [0.9980701644382084, 0.99809172647608002]
contact 5.9110000000003042 5.9120000000003046 Z [0.99807178387172102, 0.99809333812247025]
contact 5.9120000000003046 5.9130000000003049 Z [0.99808258492928381, 0.99810413604835357]
contact 5.9130000000003049 5.9140000000003052 Z [0.99808418144550326, 0.99810571680110649]
contact 5.9140000000003052 5.9150000000003056 Z [0.99807656443389126, 0.99809807969204434]
contact 5.9150000000003056 5.9160000000003059 Z [0.99808273016621007, 0.99810423589915642]
contact 5.9160000000003059 5.9170000000003062 Z [0.99808427895161589, 0.9981057773100751]
contact 5.9170000000003062 5.9180000000003066 Z [0.99808581775100247, 0.99810730023898675]
contact 5.9180000000003066 5.9190000000003069 Z [0.99808274050558854, 0.99810420089835972]
contact 5.9190000000003069 5.9200000000003072 Z [0.99808424250412131, 0.99810570204993176]
contact 5.9200000000003072 5.9210000000003076 Z [0.99807652125271984, 0.99809796070862344]
contact 5.9210000000003076 5.9220000000003079 Z [0.99808260842039909, 0.99810403856647822]
contact 5.9220000000003079 5.9230000000003082 Z [0.99808407023306456, 0.99810549288156913]
contact 5.9230000000003082 5.9240000000003086 Z [0.9980809123478579, 0.99810231290091789]
contact 5.9240000000003086 5.9250000000003089 Z [0.99808234903052218, 0.99810373377001826]
contact 5.9250000000003089 5.9260000000003092 Z [0.99808377152251959, 0.99810514040559151]
contact 5.9260000000003092 5.9270000000003096 Z [0.99807593773341707, 0.99809730255779305]
contact 5.9270000000003096 5.9280000000003099 Z [0.99808194677759687, 0.99810330204991027]
contact 5.9280000000003099 5.9290000000003102 Z [0.99808332164705715, 0.99810466932844577]
contact 5.9290000000003102 5.9300000000003106 Z [0.99808006792350723, 0.9981013935408678]
contact 5.9300000000003106 5.9310000000003109 Z [0.99808141765136871, 0.99810272739165495]
contact 5.9310000000003109 5.9320000000003112 Z [0.99808275314924344, 0.99810404707986988]
contact 5.9320000000003112 5.9330000000003116 Z [0.99809331504372678, 0.99811460560943577]
contact 5.9330000000003116 5.9340000000003119 Z [0.99810385908199595, 0.99812514632091942]
contact 5.9340000000003119 5.9350000000003122 Z [0.99809591465084269, 0.99811718172310815]
contact 5.9350000000003122 5.9360000000003126 Z [0.99809256918675349, 0.99811382208763444]
contact 5.9360000000003126 5.9370000000003129 Z [0.99810307869814674, 0.99812432866973511]
contact 5.9370000000003129 5.9380000000003132 Z [0.99809508172419892, 0.99811631156692304]
contact 5.9380000000003132 5.9390000000003136 Z [0.99809168830108108, 0.99811290390858243]
contact 5.9390000000003136 5.9400000000003139 Z [0.99810215698721116, 0.99812338283436897]
contact 5.9400000000003139 5.9410000000003143 Z [0.99809410741583071, 0.99811531313080815]
contact 5.9410000000003143 5.9420000000003146 Z [0.99810455837400802, 0.99812576064432812]
contact 5.9420000000003146 5.9430000000003149 Z [0.99810111434217619, 0.99812228837315031]
contact 5.9430000000003149 5.9440000000003153 Z [0.99809301185868016, 0.9981141662326829]
contact 5.9440000000003153 5.9450000000003156 Z [0.99810342875115932, 0.99812457964132195]
contact 5.9450000000003156 5.9460000000003159 Z [0.99810549114911018, 0.99812663178955141]
contact 5.9460000000003159 5.9470000000003163 Z [0.99810779953873585, 0.99812915201204011]
contact 5.9470000000003163 5.9480000000003166 Z [0.99809499754146636, 0.99811632314355037]
contact 5.9480000000003166 5.9490000000003169 Z [0.99811000215800971, 0.9981313307669637]
contact 5.9490000000003169 5.9500000000003173 Z [0.99810644414352179, 0.99812775826654154]
contact 5.9500000000003173 5.9510000000003176 Z [0.99800036431450867, 0.99802151372775583]
contact 5.9510000000003176 5.9520000000003179 Z [0.99810856411161863, 0.99812984628425727]
contact 5.9520000000003179 5.9530000000003183 Z [0.99810494910849856, 0.99812623454575289]
contact 5.9530000000003183 5.9540000000003186 Z [0.99811061474463958, 0.99813189069685582]
contact 5.9540000000003186 5.9550000000003189 Z [0.99810697840662443, 0.99812823985075794]
contact 5.9550000000003189 5.9560000000003193 Z [0.99810332427946702, 0.9981245709328177]
contact 5.9560000000003193 5.9570000000003196 Z [0.99800506352962048, 0.99802640375081764]
contact 5.9570000000003196 5.9580000000003199 Z [0.99800132084443094, 0.99802263932031143]
contact 5.9580000000003199 5.9590000000003203 Z [0.99800496018596008, 0.9980264727808188]
contact 5.9590000000003203 5.9600000000003206 Z [0.99800117957041112, 0.99802268311980324]
contact 5.9600000000003206 5.9610000000003209 Z [0.9981095235783759, 0.99813116444069372]
contact 5.9610000000003209 5.9620000000003213 Z [0.99800296614061779, 0.99802443857288847]
contact 5.9620000000003213 5.9630000000003216 Z [0.99800863700513953, 0.99802988823100669]
contact 5.9630000000003216 5.9640000000003219 Z [0.99810765611511265, 0.99812904384337298]
contact 5.9640000000003219 5.9650000000003223 Z [0.99800081911270067, 0.99802228597650222]
contact 5.9650000000003223 5.9660000000003226 Z [0.99810935636413178, 0.99813075101191029]
contact 5.9660000000003226 5.9670000000003229 Z [0.99800279378000489, 0.99802356524367297]
contact 5.9670000000003229 5.9680000000003233 Z [0.99811102882757663, 0.99813237314004788]
contact 5.9680000000003233 5.9690000000003236 Z [0.99800403385450964, 0.99802546563296413]
contact 5.9690000000003236 5.9700000000003239 Z [0.99800492393149798, 0.99802610322843943]
contact 5.9700000000003239 5.9710000000003243 Z [0.99801038733691194, 0.99803155169963775]
contact 5.9710000000003243 5.9720000000003246 Z [0.9980017152040821, 0.99802286417104147]
contact 5.9720000000003246 5.9730000000003249 Z [0.99800714702529081, 0.99802829303962537]
contact 5.9730000000003249 5.9740000000003253 Z [0.99800786201360692, 0.99802899232726783]
contact 5.9740000000003253 5.9750000000003256 Z [0.99810705473762162, 0.99812830025485133]
contact 5.9750000000003256 5.9760000000003259 Z [0.99801395816481908, 0.99803506309797196]
contact 5.9760000000003259 5.9770000000003263 Z [0.99801923070989473, 0.99804054425336253]
contact 5.9770000000003263 5.9780000000003266 Z [0.99810445548134763, 0.99812566833970784]
contact 5.9780000000003266 5.9790000000003269 Z [0.99801592886349533, 0.99803700189795785]
contact 5.9790000000003269 5.9800000000003273 Z [0.99800241073276208, 0.99802345969108941]
contact 5.9800000000003273 5.9810000000003276 Z [0.99800774650581947, 0.99802877675087442]
contact 5.9810000000003276 5.9820000000003279 Z [0.99801306170003912, 0.99803408709609698]
contact 5.9820000000003279 5.9830000000003283 Z [0.99802779368625061, 0.99804882116154992]
contact 5.9830000000003283 5.9840000000003286 Z [0.99801893570830336, 0.9980399448916174]
contact 5.9840000000003286 5.9850000000003289 Z [0.99801005678978394, 0.99803103849037678]
contact 5.9850000000003289 5.9860000000003293 Z [0.9980247580942917, 0.99804574670817459]
contact 5.9860000000003293 5.9870000000003296 Z [0.99803000907642792, 0.99805098776207901]
contact 5.9870000000003296 5.9880000000003299 Z [0.99800691056566493, 0.99802785938587646]
contact 5.9880000000003299 5.9890000000003303 Z [0.99802158886316483, 0.9980425344398749]
contact 5.9890000000003303 5.9900000000003306 Z [0.99802667401206113, 0.99804786458501893]
contact 5.9900000000003306 5.9910000000003309 Z [0.9980035076284729, 0.99802466530068679]
contact 5.9910000000003309 5.9920000000003313 Z [0.99801815488763068, 0.99803931523961587]
contact 5.9920000000003313 5.9930000000003316 Z [0.99802333620962891, 0.99804447245562511]
contact 5.9930000000003316 5.994000000000332 Z [0.99802849932105653, 0.99804962100574457]
contact 5.994000000000332 5.9950000000003323 Z [0.99801491921905616, 0.99803562598098949]
contact 5.9950000000003323 5.9960000000003326 Z [0.99802964670280747, 0.99805009499615427]
contact 5.9960000000003326 5.997000000000333 Z [0.99802517777663957, 0.99804586438507326]
contact 5.997000000000333 5.9980000000003333 Z [0.99803030903335599, 0.99805094119308924]
contact 5.9980000000003333 5.9990000000003336 Z [0.99803528229419436, 0.99805614923152419]
contact 5.9990000000003336 6 Z [0.99803575859750848, 0.99805635902966561]
SUMMARY contact 5 6 cells 1000 runs 1000


==> anc/computational-supplement/capd/capd_c68.txt <==
contact 6 6.0049999999999999 Z [0.9980937429966692, 0.99820076228327981]
contact 6.0049999999999999 6.0099999999999998 Z [0.99809547601292015, 0.99820213549985837]
contact 6.0099999999999998 6.0149999999999997 Z [0.99800284888053026, 0.99810791747533589]
contact 6.0149999999999997 6.0199999999999996 Z [0.9980867035215728, 0.99819613351531911]
contact 6.0199999999999996 6.0249999999999995 Z [0.99801161944985828, 0.99812038985454976]
contact 6.0249999999999995 6.0299999999999994 Z [0.99802354361960544, 0.9981275887790021]
contact 6.0299999999999994 6.0349999999999993 Z [0.99802359524538542, 0.99812731428869572]
contact 6.0349999999999993 6.0399999999999991 Z [0.99800022706065228, 0.99810350451285956]
contact 6.0399999999999991 6.044999999999999 Z [0.9981039214728753, 0.99820762510943217]
contact 6.044999999999999 6.0499999999999989 Z [0.99801720472889432, 0.99812001785869986]
contact 6.0499999999999989 6.0549999999999988 Z [0.99802729221187769, 0.99813526866164193]
contact 6.0549999999999988 6.0599999999999987 Z [0.998032827286365, 0.99813524445001556]
contact 6.0599999999999987 6.0649999999999986 Z [0.99803638636721759, 0.99813844080784264]
contact 6.0649999999999986 6.0699999999999985 Z [0.99803846304491883, 0.99814052533882103]
contact 6.0699999999999985 6.0749999999999984 Z [0.99802367069724818, 0.99812991136518459]
contact 6.0749999999999984 6.0799999999999983 Z [0.99804198826256285, 0.9981432974033253]
contact 6.0799999999999983 6.0849999999999982 Z [0.99804320683142778, 0.99814421585082813]
contact 6.0849999999999982 6.0899999999999981 Z [0.99804415904124399, 0.99814472679454458]
contact 6.0899999999999981 6.094999999999998 Z [0.99804722555240755, 0.99815212144935606]
contact 6.094999999999998 6.0999999999999979 Z [0.99803566531597632, 0.99813862591906077]
contact 6.0999999999999979 6.1049999999999978 Z [0.99803555594185966, 0.99813815902301151]
contact 6.1049999999999978 6.1099999999999977 Z [0.99804487124000063, 0.99814701969444808]
contact 6.1099999999999977 6.1149999999999975 Z [0.99804637605897739, 0.99814556316201208]
contact 6.1149999999999975 6.1199999999999974 Z [0.99804386269390533, 0.99814551121787276]
contact 6.1199999999999974 6.1249999999999973 Z [0.99804727245062297, 0.99814861023643631]
contact 6.1249999999999973 6.1299999999999972 Z [0.99807720078310225, 0.99817677687803763]
contact 6.1299999999999972 6.1349999999999971 Z [0.99808545782711711, 0.99818353239656743]
contact 6.1349999999999971 6.139999999999997 Z [0.99806482747065128, 0.99816389380575565]
contact 6.139999999999997 6.1449999999999969 Z [0.99806206689546884, 0.99816081171904436]
contact 6.1449999999999969 6.1499999999999968 Z [0.99806299848311852, 0.99816120380026507]
contact 6.1499999999999968 6.1549999999999967 Z [0.99808597646596198, 0.99818397224824296]
contact 6.1549999999999967 6.1599999999999966 Z [0.99808719289319991, 0.99818479566945173]
contact 6.1599999999999966 6.1649999999999965 Z [0.99808789425845534, 0.99818549089766906]
contact 6.1649999999999965 6.1699999999999964 Z [0.99809820863837173, 0.99819557259848268]
contact 6.1699999999999964 6.1749999999999963 Z [0.99808777559192308, 0.99818450735457209]
contact 6.1749999999999963 6.1799999999999962 Z [0.99809277399947038, 0.99818882300137435]
contact 6.1799999999999962 6.1849999999999961 Z [0.99807073589986761, 0.99816826732857067]
contact 6.1849999999999961 6.1899999999999959 Z [0.99808474253110557, 0.99818204179311454]
contact 6.1899999999999959 6.1949999999999958 Z [0.99808268876171979, 0.99817965853574364]
contact 6.1949999999999958 6.1999999999999957 Z [0.99809067301452525, 0.99818836327172544]
contact 6.1999999999999957 6.2049999999999956 Z [0.99808969256484759, 0.99818562536509825]
contact 6.2049999999999956 6.2099999999999955 Z [0.99810233286420413, 0.99819836653610217]
contact 6.2099999999999955 6.2149999999999954 Z [0.99800472018717723, 0.99809992247123847]
contact 6.2149999999999954 6.2199999999999953 Z [0.99810283195759708, 0.99819922921958348]
contact 6.2199999999999953 6.2249999999999952 Z [0.9981039800211553, 0.9981998139185515]
contact 6.2249999999999952 6.2299999999999951 Z [0.99800648240152401, 0.99810072639132585]
contact 6.2299999999999951 6.234999999999995 Z [0.99800777337833135, 0.99810171731485431]
contact 6.234999999999995 6.2399999999999949 Z [0.99801823938288614, 0.99811298496735046]
contact 6.2399999999999949 6.2449999999999948 Z [0.99800936177343191, 0.99810284185009357]
contact 6.2449999999999948 6.2499999999999947 Z [0.99801975138318499, 0.99811299615439319]
contact 6.2499999999999947 6.2549999999999946 Z [0.99802483897668415, 0.99811780918192927]
contact 6.2549999999999946 6.2599999999999945 Z [0.99802222924454431, 0.99811562485131344]
contact 6.2599999999999945 6.2649999999999944 Z [0.99802169663026163, 0.99811477361514511]
contact 6.2649999999999944 6.2699999999999942 Z [0.99802618747660643, 0.99811837917829538]
contact 6.2699999999999942 6.2749999999999941 Z [0.99802497197464501, 0.99811699519561392]
contact 6.2749999999999941 6.279999999999994 Z [0.9980235370667645, 0.99811521773397505]
contact 6.279999999999994 6.2849999999999939 Z [0.99803153334069805, 0.99812364573038226]
contact 6.2849999999999939 6.2899999999999938 Z [0.99804496158990197, 0.99813619068076676]
contact 6.2899999999999938 6.2949999999999937 Z [0.99803755853628584, 0.99812846790851173]
contact 6.2949999999999937 6.2999999999999936 Z [0.9980247690083498, 0.99811533649135153]
contact 6.2999999999999936 6.3049999999999935 Z [0.99804683558847207, 0.9981378360712313]
contact 6.3049999999999935 6.3099999999999934 Z [0.99804873575880093, 0.99813930712456467]
contact 6.3099999999999934 6.3149999999999933 Z [0.99805066233667517, 0.99814016432172048]
contact 6.3149999999999933 6.3199999999999932 Z [0.99805599295682113, 0.99814517665972557]
contact 6.3199999999999932 6.3249999999999931 Z [0.99806189535626955, 0.99815108259442609]
contact 6.3249999999999931 6.329999999999993 Z [0.99804732811609376, 0.99813608480962068]
contact 6.329999999999993 6.3349999999999929 Z [0.99805277687474248, 0.99814128010610903]
contact 6.3349999999999929 6.3399999999999928 Z [0.99805793672171805, 0.99814619726491505]
contact 6.3399999999999928 6.3449999999999926 Z [0.99806280822015314, 0.99815083667658488]
contact 6.3449999999999926 6.3499999999999925 Z [0.99805661153353131, 0.99814549935208019]
contact 6.3499999999999925 6.3549999999999924 Z [0.99806089993424085, 0.99814957707725704]
contact 6.3549999999999924 6.3599999999999923 Z [0.99805924710777227, 0.99814671982217851]
contact 6.3599999999999923 6.3649999999999922 Z [0.99805781347210432, 0.99814511174627618]
contact 6.3649999999999922 6.3699999999999921 Z [0.99806126922477123, 0.99814831582423758]
contact 6.3699999999999921 6.374999999999992 Z [0.99806443592027527, 0.99815124748741446]
contact 6.374999999999992 6.3799999999999919 Z [0.99805690139768721, 0.99814371728412365]
contact 6.3799999999999919 6.3849999999999918 Z [0.998059626266111, 0.99814595311062682]
contact 6.3849999999999918 6.3899999999999917 Z [0.99805680238120109, 0.99814285521605417]
contact 6.3899999999999917 6.3949999999999916 Z [0.99806372737324056, 0.99815009580597935]
contact 6.3949999999999916 6.3999999999999915 Z [0.99805546737673478, 0.99814095567461303]
contact 6.3999999999999915 6.4049999999999914 Z [0.99806726994859085, 0.99815256490500937]
contact 6.4049999999999914 6.4099999999999913 Z [0.9980581240216676, 0.99814316014655369]
contact 6.4099999999999913 6.4149999999999912 Z [0.99805856324188547, 0.99814431676577886]
contact 6.4149999999999912 6.419999999999991 Z [0.99807007224389521, 0.99815460663609556]
contact 6.419999999999991 6.4249999999999909 Z [0.998060081017899, 0.99814432407872478]
contact 6.4249999999999909 6.4299999999999908 Z [0.9980705472664162, 0.99815458587009709]
contact 6.4299999999999908 6.4349999999999907 Z [0.99806517219455526, 0.99814895019644945]
contact 6.4349999999999907 6.4399999999999906 Z [0.99807461834910294, 0.99815916844646879]
contact 6.4399999999999906 6.4449999999999905 Z [0.99806396434246414, 0.99814727178319962]
contact 6.4449999999999905 6.4499999999999904 Z [0.99806818362807503, 0.99815121823317077]
contact 6.4499999999999904 6.4549999999999903 Z [0.99806645186647303, 0.99815013697895028]
contact 6.4549999999999903 6.4599999999999902 Z [0.99806742005933258, 0.99814998703149482]
contact 6.4599999999999902 6.4649999999999901 Z [0.99807039904859929, 0.99815356216799989]
contact 6.4649999999999901 6.46999999999999 Z [0.99806870953417304, 0.99815080160792413]
contact 6.46999999999999 6.4749999999999899 Z [0.99807171375496195, 0.99815328099737421]
contact 6.4749999999999899 6.4799999999999898 Z [0.99807387055512886, 0.998156077575441]
contact 6.4799999999999898 6.4849999999999897 Z [0.99807661767982114, 0.99815775428198994]
contact 6.4849999999999897 6.4899999999999896 Z [0.9980782083801647, 0.99816005869614666]
contact 6.4899999999999896 6.4949999999999894 Z [0.99808042543080955, 0.99816120867135016]
contact 6.4949999999999894 6.4999999999999893 Z [0.99808720700453057, 0.99816778824103092]
contact 6.4999999999999893 6.5049999999999892 Z [0.99808276970513321, 0.99816401718396119]
contact 6.5049999999999892 6.5099999999999891 Z [0.99808900866539585, 0.99817010405095052]
contact 6.5099999999999891 6.514999999999989 Z [0.99807457253512055, 0.99815415895063253]
contact 6.514999999999989 6.5199999999999889 Z [0.99809085316002166, 0.99817027606557451]
contact 6.5199999999999889 6.5249999999999888 Z [0.99809634601392927, 0.998175567877428]
contact 6.5249999999999888 6.5299999999999887 Z [0.99809094424820721, 0.99817010560976516]
contact 6.5299999999999887 6.5349999999999886 Z [0.99808486098927818, 0.99816478055931313]
contact 6.5349999999999886 6.5399999999999885 Z [0.99810064276150201, 0.99817941479574379]
contact 6.5399999999999885 6.5449999999999884 Z [0.99800440179807159, 0.99808260949719174]
contact 6.5449999999999884 6.5499999999999883 Z [0.9981040456551542, 0.99818239693217448]
contact 6.5499999999999883 6.5549999999999882 Z [0.99809685524574532, 0.99817609317965306]
contact 6.5549999999999882 6.5599999999999881 Z [0.99810275838846685, 0.99818165202486209]
contact 6.5599999999999881 6.564999999999988 Z [0.99801099188043529, 0.9980883559771575]
contact 6.564999999999988 6.5699999999999878 Z [0.99801413307850839, 0.99809129813106956]
contact 6.5699999999999878 6.5749999999999877 Z [0.99810225571068523, 0.99817950180534931]
contact 6.5749999999999877 6.5799999999999876 Z [0.99801513215095672, 0.99809239599301847]
contact 6.5799999999999876 6.5849999999999875 Z [0.99800772538219129, 0.99808508885571756]
contact 6.5849999999999875 6.5899999999999874 Z [0.99801532105266633, 0.9980922734292107]
contact 6.5899999999999874 6.5949999999999873 Z [0.99801191302317593, 0.99808851603475524]
contact 6.5949999999999873 6.5999999999999872 Z [0.99801354547498866, 0.99808994183224953]
contact 6.5999999999999872 6.6049999999999871 Z [0.99802549583288591, 0.998102041069587]
contact 6.6049999999999871 6.609999999999987 Z [0.9980158506797272, 0.99809225837883231]
contact 6.609999999999987 6.6149999999999869 Z [0.99802332728065524, 0.99809926120031445]
contact 6.6149999999999869 6.6199999999999868 Z [0.99802191677497631, 0.99809744227068797]
contact 6.6199999999999868 6.6249999999999867 Z [0.99802335459835678, 0.99809873931281512]
contact 6.6249999999999867 6.6299999999999866 Z [0.99802349717646344, 0.99809868264525636]
contact 6.6299999999999866 6.6349999999999865 Z [0.99801878004639633, 0.99809435477138242]
contact 6.6349999999999865 6.6399999999999864 Z [0.99802413263899525, 0.99809889695997234]
contact 6.6399999999999864 6.6449999999999863 Z [0.99801921718273312, 0.99809376867622923]
contact 6.6449999999999863 6.6499999999999861 Z [0.99803341050652661, 0.99810797387457795]
contact 6.6499999999999861 6.654999999999986 Z [0.99802156669805797, 0.99809580443966361]
contact 6.654999999999986 6.6599999999999859 Z [0.99804168003853977, 0.99811615184784697]
contact 6.6599999999999859 6.6649999999999858 Z [0.99801868490019074, 0.99809245571932736]
contact 6.6649999999999858 6.6699999999999857 Z [0.99804394477531955, 0.99811759277105816]
contact 6.6699999999999857 6.6749999999999856 Z [0.99803647583289701, 0.99810991396509663]
contact 6.6749999999999856 6.6799999999999855 Z [0.9980341792987738, 0.99810741789814006]
contact 6.6799999999999855 6.6849999999999854 Z [0.99804240300508196, 0.99811565513531364]
contact 6.6849999999999854 6.6899999999999853 Z [0.99804516082764305, 0.99811802396036464]
contact 6.6899999999999853 6.6949999999999852 Z [0.99804214594411478, 0.99811481146403636]
contact 6.6949999999999852 6.6999999999999851 Z [0.99805102141826163, 0.99812318335091288]
contact 6.6999999999999851 6.704999999999985 Z [0.99804644425766076, 0.99811840212780878]
contact 6.704999999999985 6.7099999999999849 Z [0.99804993630573802, 0.99812251376095396]
contact 6.7099999999999849 6.7149999999999848 Z [0.99804596864099016, 0.9981183440315522]
contact 6.7149999999999848 6.7199999999999847 Z [0.99805194212253834, 0.99812340975621561]
contact 6.7199999999999847 6.7249999999999845 Z [0.99805297987261521, 0.99812421352447622]
contact 6.7249999999999845 6.7299999999999844 Z [0.99805376824865832, 0.99812480093389444]
contact 6.7299999999999844 6.7349999999999843 Z [0.99805977941964241, 0.99813064249136896]
contact 6.7349999999999843 6.7399999999999842 Z [0.99805093421443325, 0.99812242080678359]
contact 6.7399999999999842 6.7449999999999841 Z [0.99805090724451362, 0.99812242553833608]
contact 6.7449999999999841 6.749999999999984 Z [0.99806100267457232, 0.99813158389571288]
contact 6.749999999999984 6.7549999999999839 Z [0.99806062667464845, 0.99813102638224938]
contact 6.7549999999999839 6.7599999999999838 Z [0.99807098389409443, 0.99814122856446985]
contact 6.7599999999999838 6.7649999999999837 Z [0.9980740844816457, 0.99814507343100312]
contact 6.7649999999999837 6.7699999999999836 Z [0.99807298933333066, 0.99814387471014543]
contact 6.7699999999999836 6.7749999999999835 Z [0.99806244652599119, 0.99813186370641094]
contact 6.7749999999999835 6.7799999999999834 Z [0.9980719189584899, 0.99814117943963065]
contact 6.7799999999999834 6.7849999999999833 Z [0.99805917141552591, 0.99812822311115745]
contact 6.7849999999999833 6.7899999999999832 Z [0.9980676757024125, 0.99813762439681186]
contact 6.7899999999999832 6.7949999999999831 Z [0.99805498165042073, 0.99812366367529737]
contact 6.7949999999999831 6.7999999999999829 Z [0.99807459688722455, 0.9981431498937049]
contact 6.7999999999999829 6.8049999999999828 Z [0.99806091308977252, 0.99812925813136621]
contact 6.8049999999999828 6.8099999999999827 Z [0.99806906947271989, 0.99813725762500571]
contact 6.8099999999999827 6.8149999999999826 Z [0.99808756376862795, 0.9981565980013003]
contact 6.8149999999999826 6.8199999999999825 Z [0.99806873036888144, 0.99813763900585251]
contact 6.8199999999999825 6.8249999999999824 Z [0.99806681714191636, 0.99813447588772863]
contact 6.8249999999999824 6.8299999999999823 Z [0.99808406452114484, 0.99815159402310605]
contact 6.8299999999999823 6.8349999999999822 Z [0.99808560908818589, 0.99815297245495649]
contact 6.8349999999999822 6.8399999999999821 Z [0.99808693484150113, 0.99815413333885628]
contact 6.8399999999999821 6.844999999999982 Z [0.99809907125475461, 0.99816623654032555]
contact 6.844999999999982 6.8499999999999819 Z [0.99810002418366572, 0.99816691365642973]
contact 6.8499999999999819 6.8549999999999818 Z [0.99810070488488933, 0.99816742879986053]
contact 6.8549999999999818 6.8599999999999817 Z [0.99810116899887513, 0.99816772696914202]
contact 6.8599999999999817 6.8649999999999816 Z [0.99810141642979122, 0.99816780889517365]
contact 6.8649999999999816 6.8699999999999815 Z [0.99811034716286551, 0.99817657626024525]
contact 6.8699999999999815 6.8749999999999813 Z [0.99802841386959673, 0.9980947461137607]
contact 6.8749999999999813 6.8799999999999812 Z [0.9980284818637345, 0.99809361421873355]
contact 6.8799999999999812 6.8849999999999811 Z [0.99802781573610977, 0.99809278495744835]
contact 6.8849999999999811 6.889999999999981 Z [0.99802622903825944, 0.99809244538963893]
contact 6.889999999999981 6.8949999999999809 Z [0.99803143107216552, 0.99809608519290249]
contact 6.8949999999999809 6.8999999999999808 Z [0.99803012506978961, 0.99809461258657073]
contact 6.8999999999999808 6.9049999999999807 Z [0.99803419381240388, 0.99809854777192253]
contact 6.9049999999999807 6.9099999999999806 Z [0.99803216034642195, 0.99809695291000178]
contact 6.9099999999999806 6.9149999999999805 Z [0.99803029415858646, 0.99809476282197318]
contact 6.9149999999999805 6.9199999999999804 Z [0.9980337401022854, 0.99809806639330589]
contact 6.9199999999999804 6.9249999999999803 Z [0.99803137232530947, 0.99809553181058663]
contact 6.9249999999999803 6.9299999999999802 Z [0.99805023643735602, 0.99811631219150976]
contact 6.9299999999999802 6.9349999999999801 Z [0.99804289917368383, 0.99810668051884832]
contact 6.9349999999999801 6.93999999999998 Z [0.99804548678823679, 0.9981091946497983]
contact 6.93999999999998 6.9449999999999799 Z [0.99804125605979577, 0.99810685492770701]
contact 6.9449999999999799 6.9499999999999797 Z [0.99804575225768766, 0.99810888869643744]
contact 6.9499999999999797 6.9549999999999796 Z [0.99805339257221748, 0.99811639073812897]
contact 6.9549999999999796 6.9599999999999795 Z [0.99806067768762796, 0.99812384970241774]
contact 6.9599999999999795 6.9649999999999794 Z [0.99806243604330791, 0.99812515696910076]
contact 6.9649999999999794 6.9699999999999793 Z [0.99806369108644299, 0.99812656097423857]
contact 6.9699999999999793 6.9749999999999792 Z [0.99807068526882825, 0.99813311369448598]
contact 6.9749999999999792 6.9799999999999791 Z [0.99802985504787189, 0.99809256966773674]
contact 6.9799999999999791 6.984999999999979 Z [0.99804196272074852, 0.99810450666734918]
contact 6.984999999999979 6.9899999999999789 Z [0.99803660063358268, 0.99809955247220372]
contact 6.9899999999999789 6.9949999999999788 Z [0.99804313507262543, 0.9981049516677688]
contact 6.9949999999999788 6.9999999999999787 Z [0.99803746520386727, 0.9980994851652496]
contact 6.9999999999999787 7.0049999999999786 Z [0.9980429078039712, 0.99810518415292271]
contact 7.0049999999999786 7.0099999999999785 Z [0.99804082877314981, 0.99810212150309596]
contact 7.0099999999999785 7.0149999999999784 Z [0.99804559337543297, 0.99810771180151125]
contact 7.0149999999999784 7.0199999999999783 Z [0.99806777561441729, 0.99812957193659413]
contact 7.0199999999999783 7.0249999999999782 Z [0.99804421347908967, 0.99810589556090812]
contact 7.0249999999999782 7.029999999999978 Z [0.99806581697553132, 0.99812759192007539]
contact 7.029999999999978 7.0349999999999779 Z [0.99804193050859535, 0.99810338468997861]
contact 7.0349999999999779 7.0399999999999778 Z [0.99805778533745659, 0.998118705366138]
contact 7.0399999999999778 7.0449999999999777 Z [0.99806744313954465, 0.99812845965938934]
contact 7.0449999999999777 7.0499999999999776 Z [0.99807703590239039, 0.99813790175485129]
contact 7.0499999999999776 7.0549999999999775 Z [0.99806926848213096, 0.99813013529097039]
contact 7.0549999999999775 7.0599999999999774 Z [0.99804426775824473, 0.99810494419478724]
contact 7.0599999999999774 7.0649999999999773 Z [0.99806474072620999, 0.9981251934864992]
contact 7.0649999999999773 7.0699999999999772 Z [0.99806773478668909, 0.99812829514031887]
contact 7.0699999999999772 7.0749999999999771 Z [0.99805913817598568, 0.99811974764210443]
contact 7.0749999999999771 7.079999999999977 Z [0.99807346589497181, 0.9981336126188125]
contact 7.079999999999977 7.0849999999999769 Z [0.99808271725153419, 0.99814303892666234]
contact 7.0849999999999769 7.0899999999999768 Z [0.99807324156621791, 0.99813421112123846]
contact 7.0899999999999768 7.0949999999999767 Z [0.99807570428685033, 0.99813594064284072]
contact 7.0949999999999767 7.0999999999999766 Z [0.99808274905479377, 0.99814279088371183]
contact 7.0999999999999766 7.1049999999999764 Z [0.99807865272696461, 0.99813886849544042]
contact 7.1049999999999764 7.1099999999999763 Z [0.99808088478782309, 0.9981396964933773]
contact 7.1099999999999763 7.1149999999999762 Z [0.99808190862985724, 0.99814135687516248]
contact 7.1149999999999762 7.1199999999999761 Z [0.9980832722590921, 0.99814230217250643]
contact 7.1199999999999761 7.124999999999976 Z [0.99808409291276967, 0.99814341585170718]
contact 7.124999999999976 7.1299999999999759 Z [0.99808542362343622, 0.99814364545143142]
contact 7.1299999999999759 7.1349999999999758 Z [0.99809728964107636, 0.99815595682280667]
contact 7.1349999999999758 7.1399999999999757 Z [0.99808625144842467, 0.99814481872969696]
contact 7.1399999999999757 7.1449999999999756 Z [0.99809774315612454, 0.99815678408887376]
contact 7.1449999999999756 7.1499999999999755 Z [0.99809138105708228, 0.99815171654363144]
contact 7.1499999999999755 7.1549999999999754 Z [0.99809758829346651, 0.9981567338671764]
contact 7.1549999999999754 7.1599999999999753 Z [0.99809105375296281, 0.99815108486051596]
contact 7.1599999999999753 7.1649999999999752 Z [0.9981047899497878, 0.99816398618988988]
contact 7.1649999999999752 7.1699999999999751 Z [0.99801645815468598, 0.99807534281960486]
contact 7.1699999999999751 7.174999999999975 Z [0.9980982255456583, 0.99815817297752452]
contact 7.174999999999975 7.1799999999999748 Z [0.99801651828989479, 0.99807583508705877]
contact 7.1799999999999748 7.1849999999999747 Z [0.99809747061993492, 0.99815430054631082]
contact 7.1849999999999747 7.1899999999999746 Z [0.99810619220405461, 0.99816583411674287]
contact 7.1899999999999746 7.1949999999999745 Z [0.99811083154821634, 0.99816954050309747]
contact 7.1949999999999745 7.1999999999999744 Z [0.9981033299033224, 0.9981618963442922]
contact 7.1999999999999744 7.2049999999999743 Z [0.9980894030691293, 0.99814871450691212]
contact 7.2049999999999743 7.2099999999999742 Z [0.99809889600360846, 0.99815806920637418]
contact 7.2099999999999742 7.2149999999999741 Z [0.99801907042722604, 0.99807767542616177]
contact 7.2149999999999741 7.219999999999974 Z [0.99801076752885176, 0.99806921202337318]
contact 7.219999999999974 7.2249999999999739 Z [0.99801385736929993, 0.99807225459617166]
contact 7.2249999999999739 7.2299999999999738 Z [0.99801669021009509, 0.99807520261627813]
contact 7.2299999999999738 7.2349999999999737 Z [0.99800913277592296, 0.99806722195627262]
contact 7.2349999999999737 7.2399999999999736 Z [0.99801405594998294, 0.99807203181237092]
contact 7.2399999999999736 7.2449999999999735 Z [0.99801997268197384, 0.99807783379220649]
contact 7.2449999999999735 7.2499999999999734 Z [0.99802223256664391, 0.9980799510467766]
contact 7.2499999999999734 7.2549999999999732 Z [0.99801925744734632, 0.99807528509321786]
contact 7.2549999999999732 7.2599999999999731 Z [0.99801529868429972, 0.99807124253945556]
contact 7.2599999999999731 7.264999999999973 Z [0.99802285946191793, 0.99807868770919039]
contact 7.264999999999973 7.2699999999999729 Z [0.99801855492580982, 0.99807428677569765]
contact 7.2699999999999729 7.2749999999999728 Z [0.99801399916049061, 0.99806977829458299]
contact 7.2749999999999728 7.2799999999999727 Z [0.99802116236600236, 0.99807659582063768]
contact 7.2799999999999727 7.2849999999999726 Z [0.99802806572469804, 0.99808333690171935]
contact 7.2849999999999726 7.2899999999999725 Z [0.99802074509083161, 0.99807586611869215]
contact 7.2899999999999725 7.2949999999999724 Z [0.99803898290881032, 0.99809401891763205]
contact 7.2949999999999724 7.2999999999999723 Z [0.99802775399085331, 0.99808273673788539]
contact 7.2999999999999723 7.3049999999999722 Z [0.99802807574322328, 0.99808298580104171]
contact 7.3049999999999722 7.3099999999999721 Z [0.99802475173037486, 0.99807949963085529]
contact 7.3099999999999721 7.314999999999972 Z [0.9980423303005499, 0.99809701008265217]
contact 7.314999999999972 7.3199999999999719 Z [0.99803396326966798, 0.9980885034201098]
contact 7.3199999999999719 7.3249999999999718 Z [0.99802763970599173, 0.99808229217007849]
contact 7.3249999999999718 7.3299999999999716 Z [0.99802067531097083, 0.9980763682628957]
contact 7.3299999999999716 7.3349999999999715 Z [0.99803762857721523, 0.99809321456645672]
contact 7.3349999999999715 7.3399999999999714 Z [0.9980373649480373, 0.99809167958365352]
contact 7.3399999999999714 7.3449999999999713 Z [0.99803400778309415, 0.99808819296010665]
contact 7.3449999999999713 7.3499999999999712 Z [0.99803223912157613, 0.99808748533767788]
contact 7.3499999999999712 7.3549999999999711 Z [0.99803667195913914, 0.99809201901152644]
contact 7.3549999999999711 7.359999999999971 Z [0.99803585900395408, 0.9980896885293552]
contact 7.359999999999971 7.3649999999999709 Z [0.9980424312269971, 0.99809614223577137]
contact 7.3649999999999709 7.3699999999999708 Z [0.99804647640018274, 0.99810008427721553]
contact 7.3699999999999708 7.3749999999999707 Z [0.99803840115976861, 0.99809222605726278]
contact 7.3749999999999707 7.3799999999999706 Z [0.99803741804225843, 0.99809109575368837]
contact 7.3799999999999706 7.3849999999999705 Z [0.99804087088442028, 0.99809464729368114]
contact 7.3849999999999705 7.3899999999999704 Z [0.99804428479142115, 0.99809791521136171]
contact 7.3899999999999704 7.3949999999999703 Z [0.99803517051039592, 0.99808974702891518]
contact 7.3949999999999703 7.3999999999999702 Z [0.99806334735211666, 0.99811678420014571]
contact 7.3999999999999702 7.4049999999999701 Z [0.99805750696625628, 0.99811132459931928]
contact 7.4049999999999701 7.4099999999999699 Z [0.99806028002352787, 0.99811395245554491]
contact 7.4099999999999699 7.4149999999999698 Z [0.99806292188105417, 0.99811639205004865]
contact 7.4149999999999698 7.4199999999999697 Z [0.9980653820947496, 0.99811869442954804]
contact 7.4199999999999697 7.4249999999999696 Z [0.99806076067980565, 0.99811354569554789]
contact 7.4249999999999696 7.4299999999999695 Z [0.99806311527180602, 0.99811531221055638]
contact 7.4299999999999695 7.4349999999999694 Z [0.9980585593173118, 0.99811181507894442]
contact 7.4349999999999694 7.4399999999999693 Z [0.99806764540143311, 0.99812044556297219]
contact 7.4399999999999693 7.4449999999999692 Z [0.99805975080192144, 0.99811252571118569]
contact 7.4449999999999692 7.4499999999999691 Z [0.9980673734936808, 0.99811962448868086]
contact 7.4499999999999691 7.454999999999969 Z [0.99805465594293397, 0.99810637262958246]
contact 7.454999999999969 7.4599999999999689 Z [0.99805964195130492, 0.99811073099739267]
contact 7.4599999999999689 7.4649999999999688 Z [0.99806182010756217, 0.99811283295947695]
contact 7.4649999999999688 7.4699999999999687 Z [0.99806265152766471, 0.99811359146316603]
contact 7.4699999999999687 7.4749999999999686 Z [0.99807137029357451, 0.99812280675021914]
contact 7.4749999999999686 7.4799999999999685 Z [0.99808410808283898, 0.99813483929014513]
contact 7.4799999999999685 7.4849999999999683 Z [0.99806424789920878, 0.99811489059132463]
contact 7.4849999999999683 7.4899999999999682 Z [0.9980645419081382, 0.99811493877507174]
contact 7.4899999999999682 7.4949999999999681 Z [0.99808199584433366, 0.99813326613131126]
contact 7.4949999999999681 7.499999999999968 Z [0.99806404639387181, 0.99811518741967031]
contact 7.499999999999968 7.5049999999999679 Z [0.99805555110014499, 0.99810639011917912]
contact 7.5049999999999679 7.5099999999999678 Z [0.99806708601884797, 0.9981178236715148]
contact 7.5099999999999678 7.5149999999999677 Z [0.99807847323823551, 0.99812910921701969]
contact 7.5149999999999677 7.5199999999999676 Z [0.99808375098618651, 0.99813427166685931]
contact 7.5199999999999676 7.5249999999999675 Z [0.99808289224407909, 0.99813332888433748]
contact 7.5249999999999675 7.5299999999999674 Z [0.99808429082773464, 0.99813460158818756]
contact 7.5299999999999674 7.5349999999999673 Z [0.99808314256122688, 0.99813333728211062]
contact 7.5349999999999673 7.5399999999999672 Z [0.99808184021551938, 0.99813192117811489]
contact 7.5399999999999672 7.5449999999999671 Z [0.9980808669155854, 0.99813082786706009]
contact 7.5449999999999671 7.549999999999967 Z [0.99807925650298457, 0.99812910997226723]
contact 7.549999999999967 7.5549999999999669 Z [0.99807772626646085, 0.99812700745989735]
contact 7.5549999999999669 7.5599999999999667 Z [0.99809381992978286, 0.9981429149815777]
contact 7.5599999999999667 7.5649999999999666 Z [0.99808570384475193, 0.99813482529534392]
contact 7.5649999999999666 7.5699999999999665 Z [0.99808562800351197, 0.99813516535032387]
contact 7.5699999999999665 7.5749999999999664 Z [0.9980832726396488, 0.998132689011898]
contact 7.5749999999999664 7.5799999999999663 Z [0.99808076617330999, 0.99813006176757102]
contact 7.5799999999999663 7.5849999999999662 Z [0.99809010076160631, 0.99813930110195581]
contact 7.5849999999999662 7.5899999999999661 Z [0.99808730339264085, 0.99813637406687405]
contact 7.5899999999999661 7.594999999999966 Z [0.99808940629104359, 0.99813785708762803]
contact 7.594999999999966 7.5999999999999659 Z [0.99808156680615767, 0.99812976053921876]
contact 7.5999999999999659 7.6049999999999658 Z [0.99808789473738702, 0.99813604771349407]
contact 7.6049999999999658 7.6099999999999657 Z [0.99808449909379948, 0.99813252909739747]
contact 7.6099999999999657 7.6149999999999656 Z [0.99808074217155429, 0.9981290730025425]
contact 7.6149999999999656 7.6199999999999655 Z [0.99808305996145541, 0.99813128458052247]
contact 7.6199999999999655 7.6249999999999654 Z [0.99808537776333239, 0.99813320863194244]
contact 7.6249999999999654 7.6299999999999653 Z [0.99808254335697133, 0.9981308408325672]
contact 7.6299999999999653 7.6349999999999651 Z [0.99808737383752466, 0.99813546117407659]
contact 7.6349999999999651 7.639999999999965 Z [0.99808187255981706, 0.99812987375265616]
contact 7.639999999999965 7.6449999999999649 Z [0.9980834765624621, 0.99813136050569173]
contact 7.6449999999999649 7.6499999999999648 Z [0.99808493468844706, 0.99813270821559807]
contact 7.6499999999999648 7.6549999999999647 Z [0.99808741958645475, 0.99813515923015994]
contact 7.6549999999999647 7.6599999999999646 Z [0.99808647718090526, 0.99813350922006117]
contact 7.6599999999999646 7.6649999999999645 Z [0.99808750354538511, 0.99813443611341335]
contact 7.6649999999999645 7.6699999999999644 Z [0.99808835829499265, 0.99813525173926021]
contact 7.6699999999999644 7.6749999999999643 Z [0.99808521144468454, 0.99813253164444715]
contact 7.6749999999999643 7.6799999999999642 Z [0.99808582902707554, 0.99813301742881466]
contact 7.6799999999999642 7.6849999999999641 Z [0.99808652678079657, 0.99813314162099498]
contact 7.6849999999999641 7.689999999999964 Z [0.99809289679594415, 0.99813941763886549]
contact 7.689999999999964 7.6949999999999639 Z [0.99809172224705167, 0.99813843571304683]
contact 7.6949999999999639 7.6999999999999638 Z [0.99809055983241879, 0.99813715976591688]
contact 7.6999999999999638 7.7049999999999637 Z [0.99810255824029048, 0.99814909917730021]
contact 7.7049999999999637 7.7099999999999635 Z [0.99810233420853089, 0.99814875787431723]
contact 7.7099999999999635 7.7149999999999634 Z [0.99811408109731858, 0.99816041200064631]
contact 7.7149999999999634 7.7199999999999633 Z [0.99810751767972428, 0.99815373723133283]
contact 7.7199999999999633 7.7249999999999632 Z [0.99811293845268556, 0.99815905330154764]
contact 7.7249999999999632 7.7299999999999631 Z [0.9980028475032714, 0.99804871951300855]
contact 7.7299999999999631 7.734999999999963 Z [0.99809920208916136, 0.99814489635035686]
contact 7.734999999999963 7.7399999999999629 Z [0.99810671516526006, 0.99815216117139416]
contact 7.7399999999999629 7.7449999999999628 Z [0.99811158421684454, 0.99815694493256046]
contact 7.7449999999999628 7.7499999999999627 Z [0.99809085593999158, 0.99813600130842006]
contact 7.7499999999999627 7.7549999999999626 Z [0.99810153221005193, 0.99814659434819319]
contact 7.7549999999999626 7.7599999999999625 Z [0.99800250590533379, 0.99804736982119802]
contact 7.7599999999999625 7.7649999999999624 Z [0.99809198569021951, 0.99813704854884688]
contact 7.7649999999999624 7.7699999999999623 Z [0.99810956629151415, 0.99815455677952802]
contact 7.7699999999999623 7.7749999999999622 Z [0.99811363639192041, 0.99815853261113652]
contact 7.7749999999999622 7.7799999999999621 Z [0.99800174533971919, 0.99804643610626465]
contact 7.7799999999999621 7.784999999999962 Z [0.99811522036118094, 0.99816006554806147]
contact 7.784999999999962 7.7899999999999618 Z [0.99811271299581472, 0.99815763627063203]
contact 7.7899999999999618 7.7949999999999617 Z [0.99811095859379806, 0.99815564634577902]
contact 7.7949999999999617 7.7999999999999616 Z [0.99811407345153436, 0.99815925334130684]
contact 7.7999999999999616 7.8049999999999615 Z [0.99800117580680059, 0.99804641445117703]
contact 7.8049999999999615 7.8099999999999614 Z [0.99811424560238249, 0.99815953465025264]
contact 7.8099999999999614 7.8149999999999613 Z [0.99800114732622358, 0.99804620206025418]
contact 7.8149999999999613 7.8199999999999612 Z [0.99811404133428261, 0.99815913479050433]
contact 7.8199999999999612 7.8249999999999611 Z [0.99800671266298802, 0.99805159401236798]
contact 7.8249999999999611 7.829999999999961 Z [0.99800317312733111, 0.99804796280611618]
contact 7.829999999999961 7.8349999999999609 Z [0.99811587901523691, 0.9981605308291509]
contact 7.8349999999999609 7.8399999999999608 Z [0.99800854160506569, 0.9980519886533451]
contact 7.8399999999999608 7.8449999999999607 Z [0.99800112145147146, 0.9980450633529232]
contact 7.8449999999999607 7.8499999999999606 Z [0.99800932289278554, 0.9980531859118178]
contact 7.8499999999999606 7.8549999999999605 Z [0.99800513738742513, 0.99804888343783615]
contact 7.8549999999999605 7.8599999999999604 Z [0.99800080714892125, 0.99804445962632138]
contact 7.8599999999999604 7.8649999999999602 Z [0.99800886728616944, 0.99805196291431142]
contact 7.8649999999999602 7.8699999999999601 Z [0.99801655213946383, 0.99805959156426416]
contact 7.8699999999999601 7.87499999999996 Z [0.9980120182799822, 0.99805459847415756]
contact 7.87499999999996 7.8799999999999599 Z [0.9980194538350059, 0.99806197420792619]
contact 7.8799999999999599 7.8849999999999598 Z [0.99800791833460556, 0.99805115975811698]
contact 7.8849999999999598 7.8899999999999597 Z [0.9980216637645386, 0.9980640315668956]
contact 7.8899999999999597 7.8949999999999596 Z [0.99803731710139643, 0.99807967344121329]
contact 7.8949999999999596 7.8999999999999595 Z [0.99801345272231523, 0.9980557895801111]
contact 7.8999999999999595 7.9049999999999594 Z [0.99800794796773507, 0.99805021263814719]
contact 7.9049999999999594 7.9099999999999593 Z [0.99803309913706095, 0.99807534543375409]
contact 7.9099999999999593 7.9149999999999592 Z [0.99803350616688424, 0.99807568877602504]
contact 7.9149999999999592 7.9199999999999591 Z [0.99803378680023058, 0.99807590748246089]
contact 7.9199999999999591 7.924999999999959 Z [0.99804024383705903, 0.99808203155537745]
contact 7.924999999999959 7.9299999999999589 Z [0.99805251348517721, 0.99809443220861149]
contact 7.9299999999999589 7.9349999999999588 Z [0.99803706001771919, 0.99807904796091518]
contact 7.9349999999999588 7.9399999999999586 Z [0.99804915047305165, 0.99809114561601142]
contact 7.9399999999999586 7.9449999999999585 Z [0.99804882395486683, 0.9980907337194167]
contact 7.9449999999999585 7.9499999999999584 Z [0.99805452659890181, 0.99809639325889943]
contact 7.9499999999999584 7.9549999999999583 Z [0.99803038884732143, 0.99807234832778768]
contact 7.9549999999999583 7.9599999999999582 Z [0.99802982737135593, 0.99807141542610822]
contact 7.9599999999999582 7.9649999999999581 Z [0.99802904607507215, 0.99807045521281679]
contact 7.9649999999999581 7.969999999999958 Z [0.99803426829752562, 0.9980756164240554]
contact 7.969999999999958 7.9749999999999579 Z [0.99803317582040763, 0.9980744788219994]
contact 7.9749999999999579 7.9799999999999578 Z [0.99803199133283382, 0.99807318737463524]
contact 7.9799999999999578 7.9849999999999577 Z [0.99805513554957137, 0.99809684362860651]
contact 7.9849999999999577 7.9899999999999576 Z [0.99807501199447168, 0.9981161045112914]
contact 7.9899999999999576 7.9949999999999575 Z [0.99805488632199169, 0.9980959059293788]
contact 7.9949999999999575 8 Z [0.99807796782341085, 0.99811893328108403]
SUMMARY contact 6 8 cells 400 runs 400


==> anc/computational-supplement/capd/capd_c815.txt <==
contact 8 8.0199999999999996 Z [0.99807190841394833, 0.99823772958354373]
contact 8.0199999999999996 8.0399999999999991 Z [0.99803177009316246, 0.99819690094279556]
contact 8.0399999999999991 8.0599999999999987 Z [0.99808046554702334, 0.99824444074313556]
contact 8.0599999999999987 8.0799999999999983 Z [0.99805804941633647, 0.99822037348823145]
contact 8.0799999999999983 8.0999999999999979 Z [0.99808827643934717, 0.9982492723111005]
contact 8.0999999999999979 8.1199999999999974 Z [0.99808522272927791, 0.99824561842527271]
contact 8.1199999999999974 8.139999999999997 Z [0.99809595465143264, 0.99825440863330894]
contact 8.139999999999997 8.1599999999999966 Z [0.99810188836900615, 0.99825941353303704]
contact 8.1599999999999966 8.1799999999999962 Z [0.99810125618631473, 0.9982574131945916]
contact 8.1799999999999962 8.1999999999999957 Z [0.99800798723539541, 0.99816163070291564]
contact 8.1999999999999957 8.2199999999999953 Z [0.99800199917256249, 0.99815511026160686]
contact 8.2199999999999953 8.2399999999999949 Z [0.99801509841247094, 0.99816718479232891]
contact 8.2399999999999949 8.2599999999999945 Z [0.99801225773102664, 0.99816310056738566]
contact 8.2599999999999945 8.279999999999994 Z [0.99802391167168625, 0.99817380784123289]
contact 8.279999999999994 8.2999999999999936 Z [0.99802653065679214, 0.99817506331077765]
contact 8.2999999999999936 8.3199999999999932 Z [0.9980399987644174, 0.99818733800887094]
contact 8.3199999999999932 8.3399999999999928 Z [0.99804041266469645, 0.99818664260599654]
contact 8.3399999999999928 8.3599999999999923 Z [0.99805058598777852, 0.99819563212338114]
contact 8.3599999999999923 8.3799999999999919 Z [0.9980508924612963, 0.99819352887572388]
contact 8.3799999999999919 8.3999999999999915 Z [0.99805970974327352, 0.9982024634999086]
contact 8.3999999999999915 8.419999999999991 Z [0.9980688245764473, 0.99821045103988737]
contact 8.419999999999991 8.4399999999999906 Z [0.99806112546743631, 0.9982016331671465]
contact 8.4399999999999906 8.4599999999999902 Z [0.99806966037497113, 0.9982089642449169]
contact 8.4599999999999902 8.4799999999999898 Z [0.99807375024410072, 0.99821255174652923]
contact 8.4799999999999898 8.4999999999999893 Z [0.99808061720991237, 0.99821791230737056]
contact 8.4999999999999893 8.5199999999999889 Z [0.99810074018251127, 0.99823754229981754]
contact 8.5199999999999889 8.5399999999999885 Z [0.99801258262093129, 0.99814809713444386]
contact 8.5399999999999885 8.5599999999999881 Z [0.99801096154866387, 0.99814503588255976]
contact 8.5599999999999881 8.5799999999999876 Z [0.99810583868136482, 0.9982394223786385]
contact 8.5799999999999876 8.5999999999999872 Z [0.9980210828050603, 0.99815345813510903]
contact 8.5999999999999872 8.6199999999999868 Z [0.99801479959626316, 0.99814614721877437]
contact 8.6199999999999868 8.6399999999999864 Z [0.99802063281716291, 0.99815099312520372]
contact 8.6399999999999864 8.6599999999999859 Z [0.99802032287408704, 0.99814934931705812]
contact 8.6599999999999859 8.6799999999999855 Z [0.99802886739217833, 0.99815707622487548]
contact 8.6799999999999855 8.6999999999999851 Z [0.9980258832485972, 0.99815293092420843]
contact 8.6999999999999851 8.7199999999999847 Z [0.99803252806482412, 0.99815952299385602]
contact 8.7199999999999847 8.7399999999999842 Z [0.99803084495919736, 0.99815620749509482]
contact 8.7399999999999842 8.7599999999999838 Z [0.99802710368303749, 0.99815217967111558]
contact 8.7599999999999838 8.7799999999999834 Z [0.9980416578521194, 0.99816586134784169]
contact 8.7799999999999834 8.7999999999999829 Z [0.99804196457951833, 0.99816526996601784]
contact 8.7999999999999829 8.8199999999999825 Z [0.99804235755347903, 0.99816449200953827]
contact 8.8199999999999825 8.8399999999999821 Z [0.99803997553435697, 0.99816123387735245]
contact 8.8399999999999821 8.8599999999999817 Z [0.9980427696359544, 0.99816311228833665]
contact 8.8599999999999817 8.8799999999999812 Z [0.9980446235010112, 0.99816332164020305]
contact 8.8799999999999812 8.8999999999999808 Z [0.9980577556107566, 0.99817562993012898]
contact 8.8999999999999808 8.9199999999999804 Z [0.99804314803644389, 0.99816116939857713]
contact 8.9199999999999804 8.93999999999998 Z [0.99805434787545522, 0.99817032909755121]
contact 8.93999999999998 8.9599999999999795 Z [0.99806331397275239, 0.99817922729706809]
contact 8.9599999999999795 8.9799999999999791 Z [0.99805839491158843, 0.99817348301867581]
contact 8.9799999999999791 8.9999999999999787 Z [0.99806529111651221, 0.99817949700539643]
contact 8.9999999999999787 9.0199999999999783 Z [0.99807266228286839, 0.99818468234137658]
contact 9.0199999999999783 9.0399999999999778 Z [0.99806347986524691, 0.99817579844948956]
contact 9.0399999999999778 9.0599999999999774 Z [0.99808379908976275, 0.99819507367133509]
contact 9.0599999999999774 9.079999999999977 Z [0.99810540622469657, 0.99821594322697038]
contact 9.079999999999977 9.0999999999999766 Z [0.99808665236482619, 0.9981963665635526]
contact 9.0999999999999766 9.1199999999999761 Z [0.99810854026137419, 0.99821752766294813]
contact 9.1199999999999761 9.1399999999999757 Z [0.99810443507152247, 0.9982126218343218]
contact 9.1399999999999757 9.1599999999999753 Z [0.99810832403837568, 0.99821574836407323]
contact 9.1599999999999753 9.1799999999999748 Z [0.99800609357277625, 0.99811258812020798]
contact 9.1799999999999748 9.1999999999999744 Z [0.99800761655428361, 0.99811336882668411]
contact 9.1999999999999744 9.219999999999974 Z [0.99802114582599721, 0.99812621086265119]
contact 9.219999999999974 9.2399999999999736 Z [0.99802690678886086, 0.99813144702588019]
contact 9.2399999999999736 9.2599999999999731 Z [0.99804483116403808, 0.9981486679037932]
contact 9.2599999999999731 9.2799999999999727 Z [0.99800111647429968, 0.99810403906561962]
contact 9.2799999999999727 9.2999999999999723 Z [0.99802739314801692, 0.99812966558699545]
contact 9.2999999999999723 9.3199999999999719 Z [0.99802890102526742, 0.99813041132469882]
contact 9.3199999999999719 9.3399999999999714 Z [0.99802929856002121, 0.99813012329635165]
contact 9.3399999999999714 9.359999999999971 Z [0.99802863540915243, 0.9981287667246842]
contact 9.359999999999971 9.3799999999999706 Z [0.9980694341873414, 0.99816905156148605]
contact 9.3799999999999706 9.3999999999999702 Z [0.99806669609758758, 0.99816561927801417]
contact 9.3999999999999702 9.4199999999999697 Z [0.9980655470901183, 0.99816381221314288]
contact 9.4199999999999697 9.4399999999999693 Z [0.99806734919189155, 0.99816494542320267]
contact 9.4399999999999693 9.4599999999999689 Z [0.99806812776144571, 0.99816506462290666]
contact 9.4599999999999689 9.4799999999999685 Z [0.99806769788725225, 0.99816436882185733]
contact 9.4799999999999685 9.499999999999968 Z [0.99807300623380035, 0.99816920889683469]
contact 9.499999999999968 9.5199999999999676 Z [0.99807074913606753, 0.99816634435416096]
contact 9.5199999999999676 9.5399999999999672 Z [0.99808080741308747, 0.99817578372559135]
contact 9.5399999999999672 9.5599999999999667 Z [0.99808288090961039, 0.99817690083787491]
contact 9.5599999999999667 9.5799999999999663 Z [0.99807090038060642, 0.99816456332141679]
contact 9.5799999999999663 9.5999999999999659 Z [0.99807806464574356, 0.99817110266338815]
contact 9.5999999999999659 9.6199999999999655 Z [0.99808826208343759, 0.99818071455272084]
contact 9.6199999999999655 9.639999999999965 Z [0.99807887870926637, 0.99817067772446821]
contact 9.639999999999965 9.6599999999999646 Z [0.99808107829995507, 0.99817225353618499]
contact 9.6599999999999646 9.6799999999999642 Z [0.99808447589020233, 0.99817504638042487]
contact 9.6799999999999642 9.6999999999999638 Z [0.99808690538025624, 0.99817696521328392]
contact 9.6999999999999638 9.7199999999999633 Z [0.99808177644539031, 0.99817123665998386]
contact 9.7199999999999633 9.7399999999999629 Z [0.99808618870095911, 0.99817501380395968]
contact 9.7399999999999629 9.7599999999999625 Z [0.99809265543069126, 0.9981808333102935]
contact 9.7599999999999625 9.7799999999999621 Z [0.99810489070589092, 0.99819250592952413]
contact 9.7799999999999621 9.7999999999999616 Z [0.99810953724599816, 0.9981966121669601]
contact 9.7999999999999616 9.8199999999999612 Z [0.99810260879758139, 0.99818908013743401]
contact 9.8199999999999612 9.8399999999999608 Z [0.99800482649075306, 0.99809064799376113]
contact 9.8399999999999608 9.8599999999999604 Z [0.99800680458980973, 0.99809207682314638]
contact 9.8599999999999604 9.8799999999999599 Z [0.99800254068449568, 0.99808726566727268]
contact 9.8799999999999599 9.8999999999999595 Z [0.99802856450849309, 0.99811291109099709]
contact 9.8999999999999595 9.9199999999999591 Z [0.99802799457088298, 0.99811179394869287]
contact 9.9199999999999591 9.9399999999999586 Z [0.99805618217561265, 0.99813951608548557]
contact 9.9399999999999586 9.9599999999999582 Z [0.9980741428642993, 0.99815697902406242]
contact 9.9599999999999582 9.9799999999999578 Z [0.9980712393638882, 0.99815324149617735]
contact 9.9799999999999578 9.9999999999999574 Z [0.99807402813027968, 0.99815565364761683]
contact 9.9999999999999574 10.019999999999957 Z [0.99806792871932093, 0.99814913427490382]
contact 10.019999999999957 10.039999999999957 Z [0.99806512344300669, 0.9981457945476635]
contact 10.039999999999957 10.059999999999956 Z [0.99803716271734488, 0.9981173405414564]
contact 10.059999999999956 10.079999999999956 Z [0.99805701484550846, 0.99813679461626315]
contact 10.079999999999956 10.099999999999955 Z [0.9980693700598704, 0.99814867376647776]
contact 10.099999999999955 10.119999999999955 Z [0.99807276528900646, 0.99815172924650619]
contact 10.119999999999955 10.139999999999954 Z [0.99807681188719455, 0.99815529510414214]
contact 10.139999999999954 10.159999999999954 Z [0.99805463908029679, 0.99813259830050505]
contact 10.159999999999954 10.179999999999954 Z [0.99807074721633415, 0.99814813665351498]
contact 10.179999999999954 10.199999999999953 Z [0.99807927565176457, 0.99815620260269833]
contact 10.199999999999953 10.219999999999953 Z [0.99807565193583858, 0.99815213431410688]
contact 10.219999999999953 10.239999999999952 Z [0.99807589603282088, 0.99815192831580335]
contact 10.239999999999952 10.259999999999952 Z [0.99807540726722044, 0.99815097242228223]
contact 10.259999999999952 10.279999999999951 Z [0.99808368900290201, 0.99815879995696366]
contact 10.279999999999951 10.299999999999951 Z [0.9980885275208482, 0.99816318720907149]
contact 10.299999999999951 10.319999999999951 Z [0.99808600080088861, 0.99815989687915296]
contact 10.319999999999951 10.33999999999995 Z [0.99808388483933219, 0.99815747390030607]
contact 10.33999999999995 10.35999999999995 Z [0.99808653212872278, 0.9981597497177257]
contact 10.35999999999995 10.379999999999949 Z [0.99808575659554122, 0.99815858757355536]
contact 10.379999999999949 10.399999999999949 Z [0.99808698002681229, 0.99815947117266368]
contact 10.399999999999949 10.419999999999948 Z [0.998103985766012, 0.99817590451428362]
contact 10.419999999999948 10.439999999999948 Z [0.99811071174465815, 0.99818216520421732]
contact 10.439999999999948 10.459999999999948 Z [0.99809075086553767, 0.99816189099332897]
contact 10.459999999999948 10.479999999999947 Z [0.99809608378224146, 0.99816680813458014]
contact 10.479999999999947 10.499999999999947 Z [0.99811529673460675, 0.99818382053758337]
contact 10.499999999999947 10.519999999999946 Z [0.99811154885609854, 0.99818148600116496]
contact 10.519999999999946 10.539999999999946 Z [0.99811488261458658, 0.9981844028206136]
contact 10.539999999999946 10.559999999999945 Z [0.99800210394507138, 0.99806945149786297]
contact 10.559999999999945 10.579999999999945 Z [0.99802240538663445, 0.99809103031855217]
contact 10.579999999999945 10.599999999999945 Z [0.99801687886461932, 0.99808509095471998]
contact 10.599999999999945 10.619999999999944 Z [0.99802440167174233, 0.99809221848326357]
contact 10.619999999999944 10.639999999999944 Z [0.99802438337593968, 0.9980918988669617]
contact 10.639999999999944 10.659999999999943 Z [0.9980233441559917, 0.99808858006565526]
contact 10.659999999999943 10.679999999999943 Z [0.99802896204415825, 0.9980938082784182]
contact 10.679999999999943 10.699999999999942 Z [0.99802845023099274, 0.99809293191436577]
contact 10.699999999999942 10.719999999999942 Z [0.99802499721536975, 0.99809100026292108]
contact 10.719999999999942 10.739999999999942 Z [0.99802959782554468, 0.99809351800062029]
contact 10.739999999999942 10.759999999999941 Z [0.99803273347674448, 0.99809627760819442]
contact 10.759999999999941 10.779999999999941 Z [0.99802836179778187, 0.99809157231450929]
contact 10.779999999999941 10.79999999999994 Z [0.99803715084495803, 0.99810001330694176]
contact 10.79999999999994 10.81999999999994 Z [0.99805144645219224, 0.99811552514460444]
contact 10.81999999999994 10.839999999999939 Z [0.99804610404508276, 0.99810818870931639]
contact 10.839999999999939 10.859999999999939 Z [0.9980407921602652, 0.99810238137110585]
contact 10.859999999999939 10.879999999999939 Z [0.99805321867842445, 0.99811624564768453]
contact 10.879999999999939 10.899999999999938 Z [0.99804623193024089, 0.99810700877321246]
contact 10.899999999999938 10.919999999999938 Z [0.99804461405234413, 0.99810502526162004]
contact 10.919999999999938 10.939999999999937 Z [0.99805619635089904, 0.99811628893576732]
contact 10.939999999999937 10.959999999999937 Z [0.99804652295235896, 0.9981062662197866]
contact 10.959999999999937 10.979999999999936 Z [0.99804857007130454, 0.99810989106300863]
contact 10.979999999999936 10.999999999999936 Z [0.99806630544100938, 0.99812544301342809]
contact 10.999999999999936 11.019999999999936 Z [0.99806874172583415, 0.99812755874435943]
contact 11.019999999999936 11.039999999999935 Z [0.9980705929252236, 0.99812915301754823]
contact 11.039999999999935 11.059999999999935 Z [0.9980717589935334, 0.99813033295946452]
contact 11.059999999999935 11.079999999999934 Z [0.99805611982077624, 0.99811401673876055]
contact 11.079999999999934 11.099999999999934 Z [0.99807574542910682, 0.99813330455043103]
contact 11.099999999999934 11.119999999999933 Z [0.99807541946329648, 0.99813272205784753]
contact 11.119999999999933 11.139999999999933 Z [0.99807175431882056, 0.99812886615647978]
contact 11.139999999999933 11.159999999999933 Z [0.99807315927941853, 0.99812995660738046]
contact 11.159999999999933 11.179999999999932 Z [0.99807126067997243, 0.99812775145275412]
contact 11.179999999999932 11.199999999999932 Z [0.99807854255246975, 0.99813472865821096]
contact 11.199999999999932 11.219999999999931 Z [0.99806789938025087, 0.99812530591784066]
contact 11.219999999999931 11.239999999999931 Z [0.99807831466029251, 0.99813540960488611]
contact 11.239999999999931 11.259999999999931 Z [0.99809587037255099, 0.998151240198347]
contact 11.259999999999931 11.27999999999993 Z [0.99806988266455121, 0.99812629915313089]
contact 11.27999999999993 11.29999999999993 Z [0.99809262644566255, 0.99814882156384888]
contact 11.29999999999993 11.319999999999929 Z [0.99809547271636279, 0.99815135635188712]
contact 11.319999999999929 11.339999999999929 Z [0.99809224991064804, 0.99814784544974489]
contact 11.339999999999929 11.359999999999928 Z [0.99809274031803485, 0.99814796864606381]
contact 11.359999999999928 11.379999999999928 Z [0.99809550689951831, 0.99815039598315214]
contact 11.379999999999928 11.399999999999928 Z [0.99809497220463184, 0.99814958458024106]
contact 11.399999999999928 11.419999999999927 Z [0.99810786843655785, 0.99816220962195923]
contact 11.419999999999927 11.439999999999927 Z [0.99809666620444226, 0.99815064435998513]
contact 11.439999999999927 11.459999999999926 Z [0.99809534356317231, 0.9981490686132356]
contact 11.459999999999926 11.479999999999926 Z [0.99809980930636921, 0.99815324497999391]
contact 11.479999999999926 11.499999999999925 Z [0.99810385339030461, 0.99815690489502329]
contact 11.499999999999925 11.519999999999925 Z [0.99810041128307136, 0.99815317546445259]
contact 11.519999999999925 11.539999999999925 Z [0.99810347081263784, 0.99815595692550252]
contact 11.539999999999925 11.559999999999924 Z [0.99800139616466577, 0.99805357193481437]
contact 11.559999999999924 11.579999999999924 Z [0.99811531967832834, 0.99816699031777034]
contact 11.579999999999924 11.599999999999923 Z [0.99800581801077759, 0.99805611860037635]
contact 11.599999999999923 11.619999999999923 Z [0.99800472537919216, 0.99805486357416129]
contact 11.619999999999923 11.639999999999922 Z [0.99800499199885651, 0.99805582240154767]
contact 11.639999999999922 11.659999999999922 Z [0.99801074469357676, 0.99806159158484553]
contact 11.659999999999922 11.679999999999922 Z [0.99801059928493785, 0.99806118549647227]
contact 11.679999999999922 11.699999999999921 Z [0.99800161938664445, 0.99805193647909984]
contact 11.699999999999921 11.719999999999921 Z [0.99801459111104618, 0.99806464979214049]
contact 11.719999999999921 11.73999999999992 Z [0.99802993123292572, 0.99807973966262409]
contact 11.73999999999992 11.75999999999992 Z [0.99802804525594935, 0.99807759275048635]
contact 11.75999999999992 11.779999999999919 Z [0.99802572710160509, 0.99807501724774927]
contact 11.779999999999919 11.799999999999919 Z [0.99801737322034711, 0.99806640859675311]
contact 11.799999999999919 11.819999999999919 Z [0.99802817141163669, 0.99807704874162884]
contact 11.819999999999919 11.839999999999918 Z [0.99802460301397611, 0.99807317782349914]
contact 11.839999999999918 11.859999999999918 Z [0.99802339229975823, 0.99807172075100192]
contact 11.859999999999918 11.879999999999917 Z [0.99803299121778499, 0.9980810754731344]
contact 11.879999999999917 11.899999999999917 Z [0.99803522489771535, 0.99808294513567308]
contact 11.899999999999917 11.919999999999916 Z [0.99802990953301507, 0.99807750647325577]
contact 11.919999999999916 11.939999999999916 Z [0.99803828894106483, 0.99808564345218931]
contact 11.939999999999916 11.959999999999916 Z [0.99803359589183838, 0.99808076614802432]
contact 11.959999999999916 11.979999999999915 Z [0.99803264032103089, 0.99807977489197652]
contact 11.979999999999915 11.999999999999915 Z [0.99803980359958788, 0.99808673509900003]
contact 11.999999999999915 12.019999999999914 Z [0.99803957939272325, 0.99808623747618386]
contact 12.019999999999914 12.039999999999914 Z [0.99803190167984512, 0.99807834034759069]
contact 12.039999999999914 12.059999999999913 Z [0.99803510591078126, 0.99808128206606961]
contact 12.059999999999913 12.079999999999913 Z [0.99803367900889506, 0.99807963743348649]
contact 12.079999999999913 12.099999999999913 Z [0.99803891290420232, 0.99808463643835954]
contact 12.099999999999913 12.119999999999912 Z [0.99803670505899611, 0.99808223480241409]
contact 12.119999999999912 12.139999999999912 Z [0.99803838669223266, 0.9980836308891422]
contact 12.139999999999912 12.159999999999911 Z [0.99804269962044834, 0.99808727650000562]
contact 12.159999999999911 12.179999999999911 Z [0.99804641464818078, 0.99809077263135015]
contact 12.179999999999911 12.19999999999991 Z [0.99805680433353161, 0.99810094709047614]
contact 12.19999999999991 12.21999999999991 Z [0.99803840993885151, 0.9980827742810473]
contact 12.21999999999991 12.23999999999991 Z [0.99807626339759492, 0.99812042497068343]
contact 12.23999999999991 12.259999999999909 Z [0.99804325545124339, 0.99808717605992914]
contact 12.259999999999909 12.279999999999909 Z [0.99805923897787496, 0.99810294897388374]
contact 12.279999999999909 12.299999999999908 Z [0.99806922372150875, 0.99811272082650937]
contact 12.299999999999908 12.319999999999908 Z [0.99805627311350054, 0.99809954273203649]
contact 12.319999999999908 12.339999999999907 Z [0.99807824983536231, 0.9981213176869308]
contact 12.339999999999907 12.359999999999907 Z [0.99807869753788758, 0.99812156026580379]
contact 12.359999999999907 12.379999999999907 Z [0.99807879749421635, 0.99812144643943723]
contact 12.379999999999907 12.399999999999906 Z [0.9980926754549172, 0.99813511642350705]
contact 12.399999999999906 12.419999999999906 Z [0.99808504605271098, 0.99812720920609144]
contact 12.419999999999906 12.439999999999905 Z [0.99809823481776638, 0.99814019815647548]
contact 12.439999999999905 12.459999999999905 Z [0.99808278420875529, 0.99812458740024612]
contact 12.459999999999905 12.479999999999905 Z [0.99809387733222843, 0.99813548664084195]
contact 12.479999999999905 12.499999999999904 Z [0.99808483621120703, 0.99812623611045914]
contact 12.499999999999904 12.519999999999904 Z [0.99808969183559337, 0.99813071109351548]
contact 12.519999999999904 12.539999999999903 Z [0.99808987737055965, 0.99813069757752915]
contact 12.539999999999903 12.559999999999903 Z [0.99808692390865261, 0.99812749390167532]
contact 12.559999999999903 12.579999999999902 Z [0.99809777061202676, 0.99813815235286563]
contact 12.579999999999902 12.599999999999902 Z [0.99810121832405951, 0.99814139667454316]
contact 12.599999999999902 12.619999999999902 Z [0.99809724122543531, 0.99813724680947458]
contact 12.619999999999902 12.639999999999901 Z [0.9981000561105412, 0.99813982536870205]
contact 12.639999999999901 12.659999999999901 Z [0.99809823871626002, 0.99813788826899641]
contact 12.659999999999901 12.6799999999999 Z [0.9981074754594722, 0.9981469423363154]
contact 12.6799999999999 12.6999999999999 Z [0.99810936840461995, 0.99814852919868968]
contact 12.6999999999999 12.719999999999899 Z [0.99810516729182086, 0.99814423019807741]
contact 12.719999999999899 12.739999999999899 Z [0.99809931410096486, 0.9981381121173224]
contact 12.739999999999899 12.759999999999899 Z [0.99810726590928278, 0.99814594564394188]
contact 12.759999999999899 12.779999999999898 Z [0.99810642234283664, 0.99814492492817009]
contact 12.779999999999898 12.799999999999898 Z [0.99810385584946248, 0.99814216913447129]
contact 12.799999999999898 12.819999999999897 Z [0.99811171359476913, 0.99814996242774245]
contact 12.819999999999897 12.839999999999897 Z [0.9980076508904725, 0.9980456822862307]
contact 12.839999999999897 12.859999999999896 Z [0.99812066735445659, 0.99815857065292779]
contact 12.859999999999896 12.879999999999896 Z [0.99800601286920265, 0.9980436817056525]
contact 12.879999999999896 12.899999999999896 Z [0.99802608824776151, 0.99806356052971412]
contact 12.899999999999896 12.919999999999895 Z [0.99803163738391321, 0.99806893242789019]
contact 12.919999999999895 12.939999999999895 Z [0.99800843776532233, 0.99804554409799406]
contact 12.939999999999895 12.959999999999894 Z [0.99801343192979031, 0.99805029031662174]
contact 12.959999999999894 12.979999999999894 Z [0.99802379003925634, 0.99806048264840519]
contact 12.979999999999894 12.999999999999893 Z [0.99802816201958033, 0.99806469716846224]
contact 12.999999999999893 13.019999999999893 Z [0.99802655780620031, 0.99806292045141742]
contact 13.019999999999893 13.039999999999893 Z [0.99802466388494937, 0.99806085865811645]
contact 13.039999999999893 13.059999999999892 Z [0.99801678556110052, 0.99805280967599708]
contact 13.059999999999892 13.079999999999892 Z [0.99802002019671165, 0.9980558794233676]
contact 13.079999999999892 13.099999999999891 Z [0.99800587059296963, 0.99804155706605246]
contact 13.099999999999891 13.119999999999891 Z [0.99801994755495704, 0.99805547601752898]
contact 13.119999999999891 13.13999999999989 Z [0.99802234495194186, 0.99805770949075334]
contact 13.13999999999989 13.15999999999989 Z [0.9980244666228778, 0.99805966788710987]
contact 13.15999999999989 13.17999999999989 Z [0.99803629903844115, 0.99807134255022034]
contact 13.17999999999989 13.199999999999889 Z [0.99802503475293791, 0.99805991140867201]
contact 13.199999999999889 13.219999999999889 Z [0.99804060978270648, 0.99807532846698166]
contact 13.219999999999889 13.239999999999888 Z [0.99805588378423826, 0.99809051740458998]
contact 13.239999999999888 13.259999999999888 Z [0.99805665796001763, 0.99809112585997839]
contact 13.259999999999888 13.279999999999887 Z [0.99805716625752361, 0.99809146764631496]
contact 13.279999999999887 13.299999999999887 Z [0.99805740417343591, 0.99809155022841012]
contact 13.299999999999887 13.319999999999887 Z [0.998057378902242, 0.99809136934697873]
contact 13.319999999999887 13.339999999999886 Z [0.99805709075540427, 0.99809092760246321]
contact 13.339999999999886 13.359999999999886 Z [0.99804225019007908, 0.99807593120305937]
contact 13.359999999999886 13.379999999999885 Z [0.99804143993230721, 0.99807496677500429]
contact 13.379999999999885 13.399999999999885 Z [0.99804036993661394, 0.99807374694971829]
contact 13.399999999999885 13.419999999999884 Z [0.99803905238501245, 0.99807226237387114]
contact 13.419999999999884 13.439999999999884 Z [0.99804463158534318, 0.99807767692872285]
contact 13.439999999999884 13.459999999999884 Z [0.99804279608823343, 0.99807569710285904]
contact 13.459999999999884 13.479999999999883 Z [0.99805501783931638, 0.99808777722937825]
contact 13.479999999999883 13.499999999999883 Z [0.9980469579733644, 0.9980795720917941]
contact 13.499999999999883 13.519999999999882 Z [0.99804438572000675, 0.99807682907790407]
contact 13.519999999999882 13.539999999999882 Z [0.99805300876125702, 0.99808530557439146]
contact 13.539999999999882 13.559999999999881 Z [0.99805422998830762, 0.99808637805461742]
contact 13.559999999999881 13.579999999999881 Z [0.9980566429700668, 0.99808863666058667]
contact 13.579999999999881 13.599999999999881 Z [0.99805308823595207, 0.99808491834556878]
contact 13.599999999999881 13.61999999999988 Z [0.99806360881750522, 0.99809529867192448]
contact 13.61999999999988 13.63999999999988 Z [0.99805383168154638, 0.99808537550324417]
contact 13.63999999999988 13.659999999999879 Z [0.99805671082315317, 0.99808811479562887]
contact 13.659999999999879 13.679999999999879 Z [0.99805935380983424, 0.99809061853245051]
contact 13.679999999999879 13.699999999999878 Z [0.99806319537257582, 0.99809432254862118]
contact 13.699999999999878 13.719999999999878 Z [0.99809202485281079, 0.99812305484604646]
contact 13.719999999999878 13.739999999999878 Z [0.99809827268790374, 0.99812916963843212]
contact 13.739999999999878 13.759999999999877 Z [0.99809282008465028, 0.9981235736744376]
contact 13.759999999999877 13.779999999999877 Z [0.99808712487655216, 0.99811775563644656]
contact 13.779999999999877 13.799999999999876 Z [0.99809554415376234, 0.99812606379364865]
contact 13.799999999999876 13.819999999999876 Z [0.99808222728436313, 0.99811259736341718]
contact 13.819999999999876 13.839999999999876 Z [0.99809737986474734, 0.99812762593598781]
contact 13.839999999999876 13.859999999999875 Z [0.99810512888877889, 0.99813525918701684]
contact 13.859999999999875 13.879999999999875 Z [0.99809830688306622, 0.99812829991833907]
contact 13.879999999999875 13.899999999999874 Z [0.99810559785299768, 0.9981355052014913]
contact 13.899999999999874 13.919999999999874 Z [0.99809835279397729, 0.99812807735995002]
contact 13.919999999999874 13.939999999999873 Z [0.99809372543408437, 0.99812333419616861]
contact 13.939999999999873 13.959999999999873 Z [0.99810038464187822, 0.99812985876053606]
contact 13.959999999999873 13.979999999999873 Z [0.99810682182662003, 0.99813617503154317]
contact 13.979999999999873 13.999999999999872 Z [0.99811303558221098, 0.99814228674312255]
contact 13.999999999999872 14.019999999999872 Z [0.99810470801614037, 0.99813375765893719]
contact 14.019999999999872 14.039999999999871 Z [0.99811049243321326, 0.99813944542870847]
contact 14.039999999999871 14.059999999999871 Z [0.99810169672113069, 0.99813052526467616]
contact 14.059999999999871 14.07999999999987 Z [0.99811034165444201, 0.99813883813142812]
contact 14.07999999999987 14.09999999999987 Z [0.99811548702683039, 0.99814390502416472]
contact 14.09999999999987 14.11999999999987 Z [0.99809885540675303, 0.99812716183324646]
contact 14.11999999999987 14.139999999999869 Z [0.99811077053151187, 0.99813901952624584]
contact 14.139999999999869 14.159999999999869 Z [0.99811530343614685, 0.99814345802642768]
contact 14.159999999999869 14.179999999999868 Z [0.99811245386292669, 0.99814047336426448]
contact 14.179999999999868 14.199999999999868 Z [0.99811654700054897, 0.99814453600026443]
contact 14.199999999999868 14.219999999999867 Z [0.99811328283892464, 0.9981411498113083]
contact 14.219999999999867 14.239999999999867 Z [0.99811701897364091, 0.99814476239662897]
contact 14.239999999999867 14.259999999999867 Z [0.9981133500075301, 0.99814097339829022]
contact 14.259999999999867 14.279999999999866 Z [0.99800859191016311, 0.99803607860255517]
contact 14.279999999999866 14.299999999999866 Z [0.99801891934834153, 0.99804629291879521]
contact 14.299999999999866 14.319999999999865 Z [0.99800743162772088, 0.99803466949947073]
contact 14.319999999999865 14.339999999999865 Z [0.99802456951245422, 0.99805171533548853]
contact 14.339999999999865 14.359999999999864 Z [0.99801267859442344, 0.998039706541473]
contact 14.359999999999864 14.379999999999864 Z [0.99811455192743814, 0.99814146078002719]
contact 14.379999999999864 14.399999999999864 Z [0.9981167114169458, 0.9981435070504695]
contact 14.399999999999864 14.419999999999863 Z [0.99811867663062892, 0.99814536476300308]
contact 14.419999999999863 14.439999999999863 Z [0.99811323829607956, 0.99813981658373674]
contact 14.439999999999863 14.459999999999862 Z [0.99800657469930387, 0.99803302191188936]
contact 14.459999999999862 14.479999999999862 Z [0.99811622974497449, 0.99814257029297127]
contact 14.479999999999862 14.499999999999861 Z [0.99800915009903923, 0.99803537417389165]
contact 14.499999999999861 14.519999999999861 Z [0.9980318199884457, 0.99805793950554844]
contact 14.519999999999861 14.539999999999861 Z [0.99804134200897721, 0.99806729045541498]
contact 14.539999999999861 14.55999999999986 Z [0.99804197203863965, 0.99806783257834053]
contact 14.55999999999986 14.57999999999986 Z [0.99800198280521413, 0.99802770336550028]
contact 14.57999999999986 14.599999999999859 Z [0.99800943519307617, 0.99803513195880744]
contact 14.599999999999859 14.619999999999859 Z [0.99803123049275222, 0.99805676780918051]
contact 14.619999999999859 14.639999999999858 Z [0.99800945543215314, 0.99803488166468224]
contact 14.639999999999858 14.659999999999858 Z [0.99800917877906092, 0.99803450262671878]
contact 14.659999999999858 14.679999999999858 Z [0.99803763959986225, 0.99806287406729333]
contact 14.679999999999858 14.699999999999857 Z [0.99800807561931115, 0.99803322227319702]
contact 14.699999999999857 14.719999999999857 Z [0.99801450285105064, 0.99803953740739704]
contact 14.719999999999857 14.739999999999856 Z [0.99804246744009895, 0.99806736891168502]
contact 14.739999999999856 14.759999999999856 Z [0.99804130768931965, 0.99806611221881947]
contact 14.759999999999856 14.779999999999855 Z [0.99804720057049567, 0.99807192490091468]
contact 14.779999999999855 14.799999999999855 Z [0.99803845187476126, 0.9980630900183135]
contact 14.799999999999855 14.819999999999855 Z [0.99805124935748712, 0.99807578484233572]
contact 14.819999999999855 14.839999999999854 Z [0.99805229073035018, 0.99807673690002863]
contact 14.839999999999854 14.859999999999854 Z [0.99805028389841643, 0.99807460533271231]
contact 14.859999999999854 14.879999999999853 Z [0.99804808663785471, 0.99807232395426604]
contact 14.879999999999853 14.899999999999853 Z [0.9980515283322865, 0.9980756516983903]
contact 14.899999999999853 14.919999999999852 Z [0.99806202876124062, 0.99808607190403498]
contact 14.919999999999852 14.939999999999852 Z [0.99805353909101702, 0.9980774886563557]
contact 14.939999999999852 14.959999999999852 Z [0.9980506796621661, 0.99807452946186559]
contact 14.959999999999852 14.979999999999851 Z [0.99804765396415884, 0.9980714047363467]
contact 14.979999999999851 15 Z [0.99805170816240274, 0.99807536353033621]
SUMMARY contact 8 15 cells 350 runs 350


==> anc/computational-supplement/capd/capd_check.cpp <==
// Independent re-verification of Proposition 6.7 with the CAPD library (C0 Lohner / high-order enclosure),
// written from scratch (no code shared with the Python/Arb verifier).
// State: (g, p, E, eps, y, psi, s); autonomous form with y' = y (y = e^tau).
//   g' = p,  p' = -p - eps*y*g/(1-y g^2),  E' = y (g+p)^2,  eps' = 0,  y' = y,
//   psi' = s,  s' = -s - eps*y*(1+y g^2)/(1-y g^2)^2 * psi.
// Usage: capd_check kind c_lo c_hi dc [order]
//   kind in {lt1, gt1, nondeg, contact}; covers [c_lo,c_hi] adaptively; prints one line per verified cell.
#include <iostream>
#include <vector>
#include <string>
#include <cstdlib>
#include <algorithm>
#include "capd/capdlib.h"
using namespace capd;
using namespace std;

static const char* FIELD =
 "var:g,p,E,eps,y,psi,s;"
 "fun:p,-p-eps*y*g/(1-y*g^2),y*(g+p)^2,0,y,s,-s-eps*y*(1+y*g^2)/((1-y*g^2)^2)*psi;";

struct Result { string kind; interval E, A2, gap, dPhi, Z, X; bool ok=false; string why; };

interval hullI(const interval& a, const interval& b){ return intervalHull(a,b); }

// Volterra bootstrap enclosure at y0 = e^{-28}  (Appendix B.3, Lemma B.1; independent code)
IVector initialBox(const interval& eps){
  interval y0 = exp(interval(-28.0));
  interval a  = interval(4.0)*eps.rightBound()*y0.rightBound();  a = interval(a.rightBound());
  interval hlo = 1.0 - a, hhi = 1.0/(1.0 - y0);
  interval khi = (1.0 + y0)/((1.0 - y0)*(1.0 - y0));
  interval half = y0/2.0;
  interval el(eps.leftBound()), eh(eps.rightBound());
  IVector x(7);
  x[0] = hullI(1.0 - eh*half*hhi, 1.0 - el*half*hlo);
  x[1] = hullI(-eh*half*hhi, -el*half*hlo);
  x[2] = interval(0.0, y0.rightBound());
  x[3] = eps;
  x[4] = y0;
  x[5] = hullI(1.0 - eh*half*khi, 1.0 - el*half*(1.0 - a));
  x[6] = hullI(-eh*half*khi, -el*half*(1.0 - a));
  // bootstrap consistency
  if(!((1.0 - x[0]).rightBound() < a.leftBound() && (1.0 - x[5]).rightBound() < a.leftBound()))
    throw runtime_error("bootstrap check failed");
  return x;
}

bool invariantsOK(const IVector& v){           // g>0, eps>0, 1 - y g^2 > 0 (certainly)
  return v[0].leftBound() > 0 && v[3].leftBound() > 0 && (1.0 - v[4]*sqr(v[0])).leftBound() > 0;
}

Result runOne(const interval& eps, const string& kind, int order, double eta0){
  Result R; R.kind = kind;
  IMap f(FIELD);
  IOdeSolver solver(f, order);
  ITimeMap tm(solver);
  tm.stopAfterStep(true);
  IVector x0 = initialBox(eps);
  C0HOTripletonSet set(x0);
  const double T = 40.0;                         // tau runs from -28; turning happens at tau < 1
  bool turning = false;
  IVector turnHull(7); bool haveTurn = false;
  const int M = 64;
  for(int step=0; step<100000; ++step){
    tm(T, set);
    interval h = solver.getStep();
    const IOdeSolver::SolutionCurve& curve = solver.getCurve();
    interval dom = interval(0,1)*h;
    IVector enc = curve(dom);
    if(!invariantsOK(enc)){ R.why = "invariant not verified"; return R; }
    IVector v = IVector(set);
    interval Gp = v[0] + v[1];
    if(kind == "contact"){
      interval Z = v[4]*sqr(v[0]);
      if(Gp.leftBound() > 0 && Z.leftBound() >= 1.0 - eta0){ R.Z = Z; R.ok = true; return R; }
      if(Gp.leftBound() <= 0){ R.why = "G' not positive before contact"; return R; }
    } else {
      // collect cells of this step where G' may vanish (G' strictly decreasing, invariants verified)
      if(Gp.leftBound() <= 0){
        turning = true;
        for(int i=0;i<M;++i){
          interval sub = interval(i,i+1)*h/interval(M);
          if(!intersection(dom, sub, sub)) continue;
          IVector w = curve(sub);
          interval G = w[0] + w[1];
          if(G.leftBound() <= 0 && G.rightBound() >= 0){
            // refine this cell once more
            for(int j=0;j<M;++j){
              interval sub2 = sub.leftBound() + interval(j,j+1)*(interval(sub.rightBound())-sub.leftBound())/interval(M);
              if(!intersection(sub, sub2, sub2)) continue;
              IVector w2 = curve(sub2);
              interval G2 = w2[0] + w2[1];
              if(G2.leftBound() <= 0 && G2.rightBound() >= 0){
                if(!haveTurn){ turnHull = w2; haveTurn = true; }
                else for(int k=0;k<7;++k) turnHull[k] = intervalHull(turnHull[k], w2[k]);
              }
            }
          }
        }
      }
      if(turning && Gp.rightBound() < 0){
        if(!haveTurn){ R.why = "turn not located"; return R; }
        IVector& w = turnHull;
        R.E = w[2]; R.Z = w[4]*sqr(w[0]); R.A2 = R.Z; R.X = w[3]*w[4];
        R.dPhi = w[5] + w[6];
        if(kind == "nondeg"){
          if(!(R.dPhi.rightBound() < 0 || R.dPhi.leftBound() > 0)){ R.why = "Phi'(Y) not separated from 0"; return R; }
          R.gap = (1.0 - R.Z)/2.0 - w[3]*w[4]*w[5]/(w[5]+w[6]);
        }
        if(kind=="lt1")    R.ok = R.E.rightBound() < 1.0;
        if(kind=="gt1")    R.ok = R.E.leftBound() > 1.0;
        if(kind=="nondeg") R.ok = R.gap.leftBound() > 0 && (R.dPhi.rightBound() < 0 || R.dPhi.leftBound() > 0);
        if(!R.ok) R.why = "inequality not verified";
        return R;
      }
    }
    if(tm.completed()){ R.why = "time horizon reached"; return R; }
  }
  R.why = "too many steps"; return R;
}

int main(int argc, char** argv){
  cout.precision(17);
  string kind = argv[1];
  double clo = atof(argv[2]), chi = atof(argv[3]), dc = atof(argv[4]);
  int order = argc > 5 ? atoi(argv[5]) : 20;
  double eta0 = 0.002;   // exactly representable? no -> use a safe smaller-threshold check below
  // we need Z >= 1 - 0.002 (decimal).  1-eta0 in double is >= 0.998 decimal? be safe: use 0.9980001
  double Zthr = 0.9980001;   // certifying Z >= 0.9980001 implies Z >= 0.998
  eta0 = 1.0 - Zthr;
  vector<pair<double,double>> stack;
  for(double c = clo; c < chi; ){ double nx = c + dc; if(chi - nx < 1e-12) nx = chi; stack.push_back({c,nx}); c = nx; }
  std::reverse(stack.begin(), stack.end());
  long nok=0, nruns=0;
  while(!stack.empty()){
    auto pr = stack.back(); stack.pop_back();
    double a = pr.first, b = pr.second;
    interval ca(a), cb(b);
    interval eps = intervalHull(1.0/sqr(cb), 1.0/sqr(ca));
    Result R; nruns++;
    try { R = runOne(eps, kind, order, eta0); } catch(exception& e){ R.ok=false; R.why = e.what(); }
    if(R.ok){
      nok++;
      cout << kind << " " << a << " " << b;
      if(kind=="contact") cout << " Z " << R.Z;
      else if(kind=="nondeg") cout << " E " << R.E << " gap " << R.gap << " dPhi " << R.dPhi << " X " << R.X;
      else cout << " E " << R.E << " X " << R.X;
      cout << "\n";
    } else {
      if(b - a < 1e-7){ cout << "FAILED " << kind << " " << a << " " << b << " " << R.why << "\n"; return 1; }
      double m = 0.5*(a+b); stack.push_back({m,b}); stack.push_back({a,m});
    }
  }
  cout << "SUMMARY " << kind << " " << clo << " " << chi << " cells " << nok << " runs " << nruns << "\n";
  return 0;
}


==> anc/computational-supplement/capd/capd_gt1.txt <==
gt1 3.2890000000000001 3.29 E [1.0000960524968372, 1.000388886176564] X [0.1683478790676049, 0.16894308535708302]
gt1 3.29 3.2909999999999999 E [1.0001349262415216, 1.0004294643711922] X [0.16821348520343346, 0.16880959379350238]
gt1 3.2909999999999999 3.2929999999999997 E [1.0000433914409697, 1.000639768102249] X [0.16791296538158762, 0.16872264299011436]
gt1 3.2929999999999997 3.2949999999999995 E [1.0001172512307859, 1.0007235916662114] X [0.1676420387736576, 0.16846076822254735]
gt1 3.2949999999999995 3.2969999999999993 E [1.0001979455131906, 1.0007997699581486] X [0.16738019875189605, 0.16818996654433416]
gt1 3.2969999999999993 3.298999999999999 E [1.0002291715696205, 1.0009246165410797] X [0.1670180180126952, 0.16800420180996403]
gt1 3.298999999999999 3.3009999999999988 E [1.0003482486121074, 1.0009607915124301] X [0.16685919076448971, 0.16763735204357189]
gt1 3.3009999999999988 3.3029999999999986 E [1.0004266467230361, 1.0010368494334234] X [0.16657880359355859, 0.16738893458856177]
gt1 3.3029999999999986 3.3049999999999984 E [1.0005010730317363, 1.0011160793989691] X [0.16631985303142605, 0.16713324429544107]
gt1 3.3049999999999984 3.3069999999999982 E [1.0005788875216526, 1.0011911237377156] X [0.16606214618646636, 0.16686434797468511]
gt1 3.3069999999999982 3.3089999999999979 E [1.0006552866149618, 1.001266788754283] X [0.16579346778077778, 0.16660749665766031]
gt1 3.3089999999999979 3.3109999999999977 E [1.0006640956246988, 1.001409276206487] X [0.16525478514386935, 0.16660838871344213]
gt1 3.3109999999999977 3.3129999999999975 E [1.0008054501349721, 1.0014183789263762] X [0.16526576884606259, 0.16607532102175523]
gt1 3.3129999999999975 3.3149999999999973 E [1.000884870660788, 1.0014886557266913] X [0.16501320766609262, 0.16580550954330481]
gt1 3.3149999999999973 3.3169999999999971 E [1.0009696168751152, 1.0015528191981646] X [0.16476837615209847, 0.16552966188539864]
gt1 3.3169999999999971 3.3189999999999968 E [1.0010339891077784, 1.0016365757496446] X [0.16449306942360514, 0.16528417024226569]
gt1 3.3189999999999968 3.3209999999999966 E [1.0010769080882509, 1.0017410048061504] X [0.16417902938589332, 0.1650950979086821]
gt1 3.3209999999999966 3.3229999999999964 E [1.0011214925691534, 1.0018429946110607] X [0.16383151844987431, 0.16492845123527944]
gt1 3.3229999999999964 3.3249999999999962 E [1.0011952007096385, 1.0019150844239633] X [0.1635727412698384, 0.16467029550530937]
gt1 3.3249999999999962 3.326999999999996 E [1.0012835808675102, 1.0019717308748894] X [0.16330133879248759, 0.16442658729701112]
gt1 3.326999999999996 3.3289999999999957 E [1.0012780129063268, 1.0021216774127797] X [0.16249787810018268, 0.16471319406791912]
gt1 3.3289999999999957 3.3309999999999955 E [1.0013584853761215, 1.0021846909231134] X [0.16233367912763191, 0.16436327638871001]
gt1 3.3309999999999955 3.3329999999999953 E [1.0014798855982525, 1.0022059160749153] X [0.16246908066315577, 0.16370005941077767]
gt1 3.3329999999999953 3.3349999999999951 E [1.0015607858854521, 1.002266964792083] X [0.16227062075258361, 0.16340722859425316]
gt1 3.3349999999999951 3.3369999999999949 E [1.0015671472824743, 1.0024018619867727] X [0.16151177503025616, 0.16365532058461299]
gt1 3.3369999999999949 3.3389999999999946 E [1.0016370583594607, 1.0024724005744556] X [0.16129096680165292, 0.16340105500071755]
gt1 3.3389999999999946 3.3409999999999944 E [1.0017065294062344, 1.0025426604459686] X [0.16103356929590856, 0.1631141344725692]
gt1 3.3409999999999944 3.3429999999999942 E [1.0017816641874102, 1.0026064817412046] X [0.16084492551855994, 0.16279202720143537]
gt1 3.3429999999999942 3.344999999999994 E [1.0019530959637311, 1.0025731411269878] X [0.16116379815631146, 0.16196810511818602]
gt1 3.344999999999994 3.3469999999999938 E [1.0019092921360071, 1.0027546433850874] X [0.16017528209953721, 0.16245985710787614]
gt1 3.3469999999999938 3.3489999999999935 E [1.0019771473782337, 1.002823492837845] X [0.15991853822886537, 0.16221370251288014]
gt1 3.3489999999999935 3.3509999999999933 E [1.002044787315554, 1.0028916771019838] X [0.15967308317905846, 0.161955592707133]
gt1 3.3509999999999933 3.3529999999999931 E [1.0021111755978251, 1.0029604838988357] X [0.15938343358855472, 0.16174700593095626]
gt1 3.3529999999999931 3.3549999999999929 E [1.0022577120889231, 1.0029483579101663] X [0.15976844955107569, 0.16085523624757597]
gt1 3.3549999999999929 3.3569999999999927 E [1.0023665896947751, 1.0029732306978427] X [0.15968430879450904, 0.16043394999713817]
gt1 3.3569999999999927 3.3589999999999924 E [1.0024193428011323, 1.0030535006879566] X [0.15941283176592, 0.16020760136280662]
gt1 3.3589999999999924 3.3609999999999922 E [1.0024445631624241, 1.003160579213503] X [0.15899429770328724, 0.16011849520912999]
gt1 3.3609999999999922 3.362999999999992 E [1.0025171759273606, 1.0032195537393793] X [0.15871506933519275, 0.15989980327159223]
gt1 3.362999999999992 3.3649999999999918 E [1.0026001250116459, 1.0032674388698946] X [0.15850315023457198, 0.15962128950790042]
gt1 3.3649999999999918 3.3669999999999916 E [1.0026637812589274, 1.0033339051679755] X [0.15825324056866352, 0.1593774077904018]
gt1 3.3669999999999916 3.3689999999999913 E [1.0027452195901632, 1.0033818518977642] X [0.15817466409891628, 0.15896984270996503]
gt1 3.3689999999999913 3.3709999999999911 E [1.0027923847600815, 1.0034633764145124] X [0.15777166013326865, 0.1588868030092507]
gt1 3.3709999999999911 3.3729999999999909 E [1.0028561988875662, 1.0035275337144292] X [0.15752597177833255, 0.1586416492655113]
gt1 3.3729999999999909 3.3749999999999907 E [1.002904576580663, 1.0036064170296077] X [0.15724846656308886, 0.15843027011274544]
gt1 3.3749999999999907 3.3769999999999905 E [1.0029730979461815, 1.0036644527627485] X [0.15702141772830483, 0.15815222695077996]
gt1 3.3769999999999905 3.3789999999999902 E [1.0030335593525928, 1.003729843481846] X [0.15673648490055592, 0.15795194844756161]
gt1 3.3789999999999902 3.38099999999999 E [1.0031086086068026, 1.0037799159746086] X [0.15654647778609193, 0.15765406119837033]
gt1 3.38099999999999 3.3829999999999898 E [1.0031702277768477, 1.0038427328658499] X [0.15629932251754725, 0.1574154803304304]
gt1 3.3829999999999898 3.3849999999999896 E [1.0032177407497245, 1.0039189570200346] X [0.15604338372973781, 0.157201505395444]
gt1 3.3849999999999896 3.3869999999999894 E [1.0032943584517058, 1.0039653774896435] X [0.15582815889686624, 0.1569305181100501]
gt1 3.3869999999999894 3.3889999999999891 E [1.0033672787589145, 1.0040148007676057] X [0.15561958737646991, 0.15665446373950714]
gt1 3.3889999999999891 3.3909999999999889 E [1.0034276656055494, 1.0040760658054371] X [0.15537465117331886, 0.15641509886974003]
gt1 3.3909999999999889 3.3929999999999887 E [1.0034894354449999, 1.0041352575497493] X [0.15513568262760169, 0.15617546402636556]
gt1 3.3929999999999887 3.3949999999999885 E [1.0035491627870119, 1.0041957983922936] X [0.15488582650659444, 0.15593051658639015]
gt1 3.3949999999999885 3.3969999999999883 E [1.0035781610677867, 1.0042864019326621] X [0.15457987239065832, 0.15575717112645648]
gt1 3.3969999999999883 3.398999999999988 E [1.0036337081995281, 1.004349755110636] X [0.15434097323975546, 0.1555385559767006]
gt1 3.398999999999988 3.4009999999999878 E [1.0036953684924599, 1.0044063192670054] X [0.15410880038351985, 0.15529358837865798]
gt1 3.4009999999999878 3.4029999999999876 E [1.0037932758411829, 1.0044259580217705] X [0.15388280723208927, 0.15504297835348774]
gt1 3.4029999999999876 3.4049999999999874 E [1.0038976276920355, 1.0044384787164804] X [0.15367989440152502, 0.15474959655067239]
gt1 3.4049999999999874 3.4069999999999871 E [1.0039548305424775, 1.0044974779121223] X [0.15344360734753781, 0.15451170553939131]
gt1 3.4069999999999871 3.4089999999999869 E [1.0040185429170816, 1.0045492887474903] X [0.15320250841042998, 0.15428094169448067]
gt1 3.4089999999999869 3.4109999999999867 E [1.0040047458743815, 1.0046779412714657] X [0.1530176695739304, 0.15399626647722042]
gt1 3.4109999999999867 3.4129999999999865 E [1.0039260281288662, 1.0048713231771318] X [0.15180195372985861, 0.15481130029802104]
gt1 3.4129999999999865 3.4149999999999863 E [1.0040524087733178, 1.0048579958432957] X [0.15236645320132378, 0.15373248644489793]
gt1 3.4149999999999863 3.416999999999986 E [1.0042415058376506, 1.0047817531823382] X [0.15234592139694997, 0.15327208250443158]
gt1 3.416999999999986 3.4189999999999858 E [1.0043497106537882, 1.0047857515658913] X [0.15216400130837435, 0.15298423455381135]
gt1 3.4189999999999858 3.4209999999999856 E [1.0042408800420313, 1.005006163009148] X [0.15165709768531935, 0.15301069266939168]
gt1 3.4209999999999856 3.4229999999999854 E [1.0042802277533405, 1.0050777068353647] X [0.15141923594169512, 0.15278245975371993]
gt1 3.4229999999999854 3.4249999999999852 E [1.0043339427106939, 1.0051342166367876] X [0.15110823118666949, 0.15263151011027487]
gt1 3.4249999999999852 3.4269999999999849 E [1.0044395032074374, 1.0051382365676536] X [0.15097881062973037, 0.15232211741715349]
gt1 3.4269999999999849 3.4289999999999847 E [1.0045628470407297, 1.0051238251321408] X [0.15093280927053032, 0.1518938597988658]
gt1 3.4289999999999847 3.4309999999999845 E [1.0046180202333856, 1.0051769471046936] X [0.1507017011507216, 0.15166320184032381]
gt1 3.4309999999999845 3.4329999999999843 E [1.0046743088473304, 1.0052283101938382] X [0.15047093655156388, 0.15143288384883011]
gt1 3.4329999999999843 3.4349999999999841 E [1.0046391539466677, 1.0053704911497601] X [0.15014571108574482, 0.15127933171389318]
gt1 3.4349999999999841 3.4369999999999838 E [1.0047085054529241, 1.0054075291293842] X [0.14984959628115163, 0.15112343882301005]
gt1 3.4369999999999838 3.4389999999999836 E [1.0047599049420717, 1.0054618672857654] X [0.14961650261798407, 0.15089873045220967]
gt1 3.4389999999999836 3.4409999999999834 E [1.0048119652026619, 1.0055148801635301] X [0.14938555978127557, 0.15067262154578528]
gt1 3.4409999999999834 3.4429999999999832 E [1.0048239172285531, 1.0056075919846303] X [0.14859585885607129, 0.15106425699834578]
gt1 3.4429999999999832 3.444999999999983 E [1.0048740218483203, 1.0056613597544242] X [0.14835645340285764, 0.15084956038688033]
gt1 3.444999999999983 3.4469999999999827 E [1.0049201574858653, 1.0057185062266083] X [0.14809617290572108, 0.15065903257779062]
gt1 3.4469999999999827 3.4489999999999825 E [1.0050051127231348, 1.0057358519167607] X [0.14844189472795438, 0.14979874216347272]
gt1 3.4489999999999825 3.4509999999999823 E [1.0050992955063831, 1.0057436046554911] X [0.14843734175197321, 0.14936144785921998]
gt1 3.4509999999999823 3.4529999999999821 E [1.005151350415715, 1.0057928956570712] X [0.14821255618664281, 0.14912021189907818]
gt1 3.4529999999999821 3.4549999999999819 E [1.0051075335882276, 1.0059374635796443] X [0.14754968822234776, 0.14937673217044659]
gt1 3.4549999999999819 3.4569999999999816 E [1.0051574700487709, 1.0059876475071483] X [0.14732238342699255, 0.14911997014744005]
gt1 3.4569999999999816 3.4589999999999814 E [1.0051980775816705, 1.0060465909054666] X [0.14699032226540187, 0.14900823917422137]
gt1 3.4589999999999814 3.4609999999999812 E [1.005247028015521, 1.0060965593421909] X [0.14675669936105565, 0.14879479245730595]
gt1 3.4609999999999812 3.462999999999981 E [1.0052962005368657, 1.0061457137055267] X [0.14653190907302241, 0.14857285599709172]
gt1 3.462999999999981 3.4649999999999808 E [1.0054409840866512, 1.0060983895260529] X [0.14683225577164219, 0.14781284932119967]
gt1 3.4649999999999808 3.4669999999999805 E [1.0054823171417417, 1.0061541199542858] X [0.14665508365704588, 0.14753886184942544]
gt1 3.4669999999999805 3.4689999999999803 E [1.005439802960701, 1.0062931284483918] X [0.14588329323717295, 0.14788731753225873]
gt1 3.4689999999999803 3.4709999999999801 E [1.0054875382201631, 1.0063412537923599] X [0.1456638102540658, 0.14766419321842184]
gt1 3.4709999999999801 3.4729999999999799 E [1.0055370331862239, 1.006387016331298] X [0.14546959906124468, 0.1474133458170109]
gt1 3.4729999999999799 3.4749999999999797 E [1.0055839455042046, 1.0064348378745029] X [0.14523667560487591, 0.147206322302704]
gt1 3.4749999999999797 3.4769999999999794 E [1.0056287995981237, 1.0064840671737223] X [0.14498501504028202, 0.14702025846472158]
gt1 3.4769999999999794 3.4789999999999792 E [1.0058198147734991, 1.006386361592879] X [0.145470611738195, 0.14608982985687291]
gt1 3.4789999999999792 3.480999999999979 E [1.0058661268409415, 1.0064329293807581] X [0.14524878825479842, 0.14587378226260295]
gt1 3.480999999999979 3.4829999999999788 E [1.0058082774728498, 1.006583086854608] X [0.14463964781848374, 0.14603379379360404]
gt1 3.4829999999999788 3.4849999999999786 E [1.0058549147125888, 1.006628153368792] X [0.14444556498649397, 0.14582159410255524]
gt1 3.4849999999999786 3.4869999999999783 E [1.0059912401920161, 1.0065829372237054] X [0.14452250187988633, 0.14529289230727144]
gt1 3.4869999999999783 3.4889999999999781 E [1.006035958853394, 1.0066287592306851] X [0.14429946734559956, 0.14508116365057511]
gt1 3.4889999999999781 3.4909999999999779 E [1.0059999047112609, 1.0067547996811552] X [0.14383606712626518, 0.14509538332114855]
gt1 3.4909999999999779 3.4929999999999777 E [1.0061416016100133, 1.0067024596570644] X [0.14395938750350376, 0.14455220516881767]
gt1 3.4929999999999777 3.4949999999999775 E [1.0061890720547948, 1.0067437977143108] X [0.14374616922688843, 0.144333678274288]
gt1 3.4949999999999775 3.4969999999999772 E [1.0061441078928104, 1.0068770046181124] X [0.14326248160144356, 0.14439777262795503]
gt1 3.4969999999999772 3.498999999999977 E [1.0061715381728582, 1.006937242853376] X [0.14297544867365669, 0.1442587831844962]
gt1 3.498999999999977 3.5009999999999768 E [1.0062344209887748, 1.0069614524318378] X [0.14282005029138131, 0.14398192109606345]
gt1 3.5009999999999768 3.5029999999999766 E [1.0062544530307986, 1.0070279744461632] X [0.1425283979286919, 0.14382152144908403]
gt1 3.5029999999999766 3.5049999999999764 E [1.0063866222226054, 1.0069817367010834] X [0.14263776337672035, 0.14329773921892211]
gt1 3.5049999999999764 3.5069999999999761 E [1.0063810507587023, 1.0070727202348657] X [0.14222407979702381, 0.14327227539069817]
gt1 3.5069999999999761 3.5089999999999759 E [1.006439346040934, 1.0070992581493485] X [0.1421070077706422, 0.14297975860259637]
gt1 3.5089999999999759 3.5109999999999757 E [1.0064738736329357, 1.007149020284406] X [0.14186794906028635, 0.14277559153676916]
gt1 3.5109999999999757 3.5129999999999755 E [1.0065053595856226, 1.0072012637783918] X [0.14160740250330534, 0.14261404840556743]
gt1 3.5129999999999755 3.5149999999999753 E [1.0065747545512302, 1.0072150309160564] X [0.14149298206278757, 0.14232191060413266]
gt1 3.5149999999999753 3.516999999999975 E [1.0065950901624119, 1.0072773171489167] X [0.14121372560352324, 0.14218133288674398]
gt1 3.516999999999975 3.5189999999999748 E [1.0066533260541422, 1.0073011495889579] X [0.14107775394922933, 0.14189411981341415]
gt1 3.5189999999999748 3.5209999999999746 E [1.0066988525629625, 1.0073371455047848] X [0.14085896744290072, 0.14169294319600867]
gt1 3.5209999999999746 3.5229999999999744 E [1.0067902986671506, 1.0073266730459034] X [0.14078875578078701, 0.14133930039168507]
gt1 3.5229999999999744 3.5249999999999742 E [1.0067753239423201, 1.0074220863761221] X [0.14044325901470403, 0.14125109970068878]
gt1 3.5249999999999742 3.5269999999999739 E [1.0068159564495265, 1.0074613447546297] X [0.14022805895574819, 0.14104983768679411]
gt1 3.5269999999999739 3.5289999999999737 E [1.0068552788010099, 1.0075013683452121] X [0.14003187296038438, 0.1408478443448849]
gt1 3.5289999999999737 3.5309999999999735 E [1.0068805928372635, 1.007554868272911] X [0.13977948502857598, 0.14068637452934402]
gt1 3.5309999999999735 3.5329999999999733 E [1.0069310821469293, 1.0075826555613885] X [0.13957926278651292, 0.14047021063736029]
gt1 3.5329999999999733 3.5349999999999731 E [1.0069663382386873, 1.0076251486859211] X [0.13935819683221023, 0.14026093580379856]
gt1 3.5349999999999731 3.5369999999999728 E [1.0070183519825853, 1.0076503400917343] X [0.13919155601295191, 0.14001508988986217]
gt1 3.5369999999999728 3.5389999999999726 E [1.0070576430252072, 1.0076877333488303] X [0.13900362664764293, 0.13979025973345655]
gt1 3.5389999999999726 3.5409999999999724 E [1.007093082572009, 1.0077284490723042] X [0.13879799660052017, 0.13958131355077538]
gt1 3.5409999999999724 3.5429999999999722 E [1.007102901419195, 1.0077942575740315] X [0.13850592265046324, 0.13948500175077042]
gt1 3.5429999999999722 3.544999999999972 E [1.0071342897866573, 1.0078379735900316] X [0.13831677619119401, 0.13926366344946839]
gt1 3.544999999999972 3.5469999999999717 E [1.0071926286506412, 1.0078542169114377] X [0.13814854378910182, 0.13902123556999485]
gt1 3.5469999999999717 3.5489999999999715 E [1.0072068114190778, 1.0079141075536338] X [0.13787921928954153, 0.13886207834346939]
gt1 3.5489999999999715 3.5509999999999713 E [1.0072857925880274, 1.007908661672847] X [0.13777256397658325, 0.13858069062697095]
gt1 3.5509999999999713 3.5529999999999711 E [1.0073780994965014, 1.0078893825156152] X [0.13769683660826895, 0.13824566493216373]
gt1 3.5529999999999711 3.5549999999999708 E [1.0073167822902969, 1.008023221676231] X [0.13726327243313668, 0.13825851867802769]
gt1 3.5549999999999708 3.5569999999999706 E [1.0073453011714655, 1.0080667103553085] X [0.13700015450168965, 0.13814543884714378]
gt1 3.5569999999999706 3.5589999999999704 E [1.0073818883637462, 1.0081016178718385] X [0.13680229057863433, 0.13793917378076237]
gt1 3.5589999999999704 3.5609999999999702 E [1.0074168713797429, 1.0081376221828013] X [0.13659608734031795, 0.13774269642385104]
gt1 3.5609999999999702 3.56299999999997 E [1.007450744927709, 1.0081742418754858] X [0.13638408709950317, 0.13752612475429754]
gt1 3.56299999999997 3.5649999999999697 E [1.0074851020793396, 1.0082098738416199] X [0.13617469392134487, 0.13733540380420436]
gt1 3.5649999999999697 3.5669999999999695 E [1.0075599283950929, 1.0082044940367125] X [0.13616132221883723, 0.13694947707390698]
gt1 3.5669999999999695 3.5689999999999693 E [1.0075539070209072, 1.0082794954586352] X [0.13579006775108821, 0.13694631472152696]
gt1 3.5689999999999693 3.5709999999999691 E [1.0075892513284503, 1.008312628206677] X [0.13559160755479338, 0.13674563862352224]
gt1 3.5709999999999691 3.5729999999999689 E [1.0076212603046448, 1.0083486009679858] X [0.13537977265568188, 0.13656048227176076]
gt1 3.5729999999999689 3.5749999999999686 E [1.0076540804401604, 1.0083832676723878] X [0.13517947960187554, 0.13636362370175339]
gt1 3.5749999999999686 3.5769999999999684 E [1.0076864276796098, 1.0084179149415526] X [0.13497858699853493, 0.13616833661916461]
gt1 3.5769999999999684 3.5789999999999682 E [1.0077163918974161, 1.0084544575134711] X [0.13473958147048237, 0.13601466799165715]
gt1 3.5789999999999682 3.580999999999968 E [1.0077598540908153, 1.0084770289520277] X [0.13460318138970476, 0.13572667607134337]
gt1 3.580999999999968 3.5829999999999678 E [1.0077887049521619, 1.0085136871245775] X [0.1343862839999348, 0.13555082736326168]
gt1 3.5829999999999678 3.5849999999999675 E [1.0078278718074207, 1.0085395596489055] X [0.13425846839053712, 0.1353082007930321]
gt1 3.5849999999999675 3.5869999999999673 E [1.0078553065457392, 1.008576688096412] X [0.1340283697219519, 0.13514840893457458]
gt1 3.5869999999999673 3.5889999999999671 E [1.007885066191929, 1.0086110104605774] X [0.13380976573031245, 0.13497654300940337]
gt1 3.5889999999999671 3.5909999999999669 E [1.0079084789832131, 1.0086512214877983] X [0.13357790778691828, 0.13479276846040708]
gt1 3.5909999999999669 3.5929999999999667 E [1.0079531241924553, 1.0086697031371017] X [0.13337995390642976, 0.13460222095327715]
gt1 3.5929999999999667 3.5949999999999664 E [1.0079638752597786, 1.0087216329055211] X [0.13310465277341807, 0.13449226387018828]
gt1 3.5949999999999664 3.5969999999999662 E [1.0080787284590818, 1.0086688917128719] X [0.13325403236701991, 0.13395029549071005]
gt1 3.5969999999999662 3.598999999999966 E [1.0080191611393057, 1.0087901756839104] X [0.13276967723857278, 0.13407706468759104]
gt1 3.598999999999966 3.6009999999999658 E [1.0080496904492666, 1.008820881080728] X [0.13257739731790841, 0.13388237776912412]
gt1 3.6009999999999658 3.6029999999999656 E [1.0080806772500803, 1.0088506792125878] X [0.13237845694369188, 0.13366858473777107]
gt1 3.6029999999999656 3.6049999999999653 E [1.0081115917096306, 1.0088800744777562] X [0.13218254585087999, 0.13348115190411336]
gt1 3.6049999999999653 3.6069999999999651 E [1.0081409211082148, 1.0089105979660007] X [0.1319844277284592, 0.13329517850544842]
gt1 3.6069999999999651 3.6089999999999649 E [1.0081960816691631, 1.0089147785568535] X [0.13190752516084031, 0.13298808750189844]
gt1 3.6089999999999649 3.6109999999999647 E [1.0082275495007202, 1.0089422199806763] X [0.1317202921956924, 0.13279249539855875]
gt1 3.6109999999999647 3.6129999999999645 E [1.0082854599217046, 1.0089427506782429] X [0.13163354100314889, 0.1324958906186921]
gt1 3.6129999999999645 3.6149999999999642 E [1.0082359052667567, 1.0090503544478338] X [0.13117192217325879, 0.13258104503600923]
gt1 3.6149999999999642 3.616999999999964 E [1.0082808426036589, 1.0090629488521825] X [0.13104115049574061, 0.13233127378489434]
gt1 3.616999999999964 3.6189999999999638 E [1.0083093098252267, 1.0090915767045714] X [0.13084954379182553, 0.13214305568010887]
gt1 3.6189999999999638 3.6209999999999636 E [1.0084092031959599, 1.0090482819570306] X [0.13087817946023453, 0.13174854450670481]
gt1 3.6209999999999636 3.6229999999999634 E [1.0083545647252485, 1.0091597066062206] X [0.12980406616693851, 0.13249184223304034]
gt1 3.6229999999999634 3.6249999999999631 E [1.0084252373684173, 1.0091441884664649] X [0.13038674075059228, 0.13147064112177473]
gt1 3.6249999999999631 3.6269999999999629 E [1.0084543551872966, 1.009170366698761] X [0.13020228609953358, 0.13127931477059293]
gt1 3.6269999999999629 3.6289999999999627 E [1.008602424929735, 1.0090771435318009] X [0.13023210195443174, 0.13087270328180267]
gt1 3.6289999999999627 3.6309999999999625 E [1.0085587995249643, 1.0091751905372162] X [0.12985555469407006, 0.1308762967243462]
gt1 3.6309999999999625 3.6329999999999623 E [1.0085059798219298, 1.0092823201915102] X [0.12897905698899878, 0.13143806090823784]
gt1 3.6329999999999623 3.634999999999962 E [1.0085826016994943, 1.0092588999800847] X [0.12946363496488195, 0.13052202180795183]
gt1 3.634999999999962 3.6369999999999618 E [1.0084944501583784, 1.0094008465651807] X [0.12828660236122363, 0.13144470894476226]
gt1 3.6369999999999618 3.6389999999999616 E [1.0085817542883881, 1.0093658003470412] X [0.12840196515014612, 0.13088876233706173]
gt1 3.6389999999999616 3.6409999999999614 E [1.0086215606728355, 1.0093783061332726] X [0.12812564024413065, 0.13077905483006902]
gt1 3.6409999999999614 3.6429999999999612 E [1.0088049842217608, 1.0092462709903898] X [0.12896520854509319, 0.1295337561017956]
gt1 3.6429999999999612 3.6449999999999609 E [1.0087201408302418, 1.0093826343636898] X [0.12808759337254189, 0.13007427057232646]
gt1 3.6449999999999609 3.6469999999999607 E [1.008707991024911, 1.0094458921232905] X [0.12773843866862214, 0.13008993529773788]
gt1 3.6469999999999607 3.6489999999999605 E [1.0087656793884467, 1.0094384087650807] X [0.12815948754013112, 0.12923732183889589]
gt1 3.6489999999999605 3.6509999999999603 E [1.00865996501012, 1.0095949328040741] X [0.12696328224709713, 0.13013954161843697]
gt1 3.6509999999999603 3.6529999999999601 E [1.0088631386763594, 1.0094406769819091] X [0.12800727937442125, 0.1286658341990588]
gt1 3.6529999999999601 3.6549999999999598 E [1.0088695848927607, 1.0094834765436489] X [0.12778820538737234, 0.12850865668269507]
gt1 3.6549999999999598 3.6569999999999596 E [1.0088818689790353, 1.0095200124850308] X [0.12757647551687976, 0.1283562043504409]
gt1 3.6569999999999596 3.6589999999999594 E [1.0087056284434506, 1.0097463591539337] X [0.12585792554000549, 0.12991716952146898]
gt1 3.6589999999999594 3.6609999999999592 E [1.008729159806055, 1.0097708737921254] X [0.12567079290520408, 0.12974265247495798]
gt1 3.6609999999999592 3.662999999999959 E [1.0089827213808356, 1.0095631275704557] X [0.12710769731395885, 0.12774602776824504]
gt1 3.662999999999959 3.6649999999999587 E [1.0087120584117786, 1.0098831914361919] X [0.12501853383175238, 0.12975002850878584]
gt1 3.6649999999999587 3.6669999999999585 E [1.0089524917037667, 1.0096877206919748] X [0.12590983901553343, 0.12827293998099459]
gt1 3.6669999999999585 3.6689999999999583 E [1.0089615399153604, 1.0097246856159716] X [0.12575427164021255, 0.12805038592479945]
gt1 3.6689999999999583 3.6709999999999581 E [1.009058586839122, 1.0096734580494688] X [0.12633983802101248, 0.12706187737356256]
gt1 3.6709999999999581 3.6729999999999579 E [1.0090799770445236, 1.009697594006213] X [0.12615694438548883, 0.12688606119668999]
gt1 3.6729999999999579 3.6749999999999576 E [1.0090444940085239, 1.0097782855522963] X [0.12550934253935972, 0.12719360986518716]
gt1 3.6749999999999576 3.6769999999999574 E [1.0088983536465967, 1.0099713726855006] X [0.12413402290274377, 0.1284307211035656]
gt1 3.6769999999999574 3.6789999999999572 E [1.0090884857378966, 1.009823647720802] X [0.12479099749549913, 0.1272559354789356]
gt1 3.6789999999999572 3.680999999999957 E [1.0091083974839337, 1.0098476725360821] X [0.12459939826366928, 0.12709437961364062]
gt1 3.680999999999957 3.6829999999999568 E [1.0091287635479016, 1.00987090638272] X [0.12441979867176635, 0.12691905174945098]
gt1 3.6829999999999568 3.6849999999999565 E [1.0091491057290931, 1.0098935403342582] X [0.12423644788817399, 0.12674969590981952]
gt1 3.6849999999999565 3.6869999999999563 E [1.0091485123887614, 1.0099370697746866] X [0.12394708838816058, 0.1267023105954713]
gt1 3.6869999999999563 3.6889999999999561 E [1.0091694943253371, 1.0099584752794353] X [0.12376802644253056, 0.12652898258978956]
gt1 3.6889999999999561 3.6909999999999559 E [1.0090378452423236, 1.010132864463684] X [0.12285227877190716, 0.12724680761432883]
gt1 3.6909999999999559 3.6929999999999557 E [1.0090679703816932, 1.0101445331260983] X [0.12268125463363887, 0.12706631928243869]
gt1 3.6929999999999557 3.6949999999999554 E [1.0092505812455825, 1.0100021466852438] X [0.12331560247740567, 0.12591707166177368]
gt1 3.6949999999999554 3.6969999999999552 E [1.0092683350706222, 1.0100247781797524] X [0.12315163848474203, 0.12571654023669099]
gt1 3.6969999999999552 3.698999999999955 E [1.009281817054752, 1.0100518063619177] X [0.1229376413153361, 0.12559740486314527]
gt1 3.698999999999955 3.7009999999999548 E [1.009308686868996, 1.0100649983157948] X [0.1227973074425274, 0.12537878890226231]
gt1 3.7009999999999548 3.7029999999999546 E [1.0093352038820169, 1.0100781816557221] X [0.12262636187155769, 0.1252116992153629]
gt1 3.7029999999999546 3.7049999999999543 E [1.0093544299955159, 1.0100982709404172] X [0.12244862448630311, 0.12504349701228923]
gt1 3.7049999999999543 3.7069999999999541 E [1.0093026397573797, 1.0101894006066818] X [0.12192955338219207, 0.1252738246654497]
gt1 3.7069999999999541 3.7089999999999539 E [1.0093161677536817, 1.0102144525007737] X [0.12172027876511128, 0.12514562240788607]
gt1 3.7089999999999539 3.7109999999999537 E [1.0092449460657917, 1.0103250594372937] X [0.12107290772669348, 0.12556267866979187]
gt1 3.7109999999999537 3.7129999999999534 E [1.009263324606136, 1.0103447848094662] X [0.12089490960452666, 0.12539841022883927]
gt1 3.7129999999999534 3.7149999999999532 E [1.009356130116801, 1.0102876573170469] X [0.12110893292145576, 0.12474602825599496]
gt1 3.7149999999999532 3.716999999999953 E [1.0093735087267006, 1.0103075001824064] X [0.12093104658648073, 0.12458290897767227]
gt1 3.716999999999953 3.7189999999999528 E [1.0094707018498246, 1.0102465092575093] X [0.12115304561890596, 0.12394552326418457]
gt1 3.7189999999999528 3.7209999999999526 E [1.0094647938406089, 1.0102884376983816] X [0.12087605200674728, 0.12385742220898799]
gt1 3.7209999999999526 3.7229999999999523 E [1.0094841275340278, 1.010305394614005] X [0.12064654275688118, 0.12379963726871526]
gt1 3.7229999999999523 3.7249999999999521 E [1.0094259910821664, 1.0104000470307315] X [0.12018183803994839, 0.12398337333132591]
gt1 3.7249999999999521 3.7269999999999519 E [1.0094379175965689, 1.0104226311172431] X [0.11999473683030842, 0.12383568315959013]
gt1 3.7269999999999519 3.7289999999999517 E [1.0093911197836416, 1.0105051458168413] X [0.11946290927787692, 0.12412550379829998]
gt1 3.7289999999999517 3.7309999999999515 E [1.0094081415966054, 1.0105229436125325] X [0.11928985023754168, 0.12396270063726443]
gt1 3.7309999999999515 3.7329999999999512 E [1.0095444688803874, 1.0104190708802236] X [0.11972245541611684, 0.12304660869407283]
gt1 3.7329999999999512 3.734999999999951 E [1.0095593596846952, 1.0104381188309943] X [0.11954436596711684, 0.12289047108173654]
gt1 3.734999999999951 3.7369999999999508 E [1.0095758299125408, 1.0104553242739491] X [0.11937075626783968, 0.12273013067267706]
gt1 3.7369999999999508 3.7389999999999506 E [1.0094563035163093, 1.0106098638791208] X [0.11859593240643913, 0.12331917784419039]
gt1 3.7389999999999506 3.7409999999999504 E [1.009669567995491, 1.0104270956322678] X [0.11922945773086219, 0.12216869714193508]
gt1 3.7409999999999504 3.7429999999999501 E [1.0096895047980146, 1.0104394711125366] X [0.11910361848237974, 0.12195404128584325]
gt1 3.7429999999999501 3.7449999999999499 E [1.009499024181717, 1.0106638524022193] X [0.11806642716748955, 0.12285788560430304]
gt1 3.7449999999999499 3.7469999999999497 E [1.0095521343237734, 1.0106418992766946] X [0.118001373246304, 0.12256210217380301]
gt1 3.7469999999999497 3.7489999999999495 E [1.0096205740362707, 1.0106035654834147] X [0.11809824698070745, 0.12206499670364304]
gt1 3.7489999999999495 3.7509999999999493 E [1.009654682530799, 1.0106004140412905] X [0.11801525611793687, 0.12179804382813364]
gt1 3.7509999999999493 3.752999999999949 E [1.0096690985847885, 1.0106167729692113] X [0.11784197785905451, 0.12164326954846447]
gt1 3.752999999999949 3.7549999999999488 E [1.0096821666457354, 1.0106342019038093] X [0.11766753983135475, 0.12149105534149947]
gt1 3.7549999999999488 3.7569999999999486 E [1.0096952328562872, 1.0106512607221125] X [0.11749306841410434, 0.12133913553886437]
gt1 3.7569999999999486 3.7589999999999484 E [1.009698473750507, 1.0106780737153118] X [0.11728300485753211, 0.12123259150344139]
gt1 3.7589999999999484 3.7609999999999482 E [1.0096258214262828, 1.0107813170478384] X [0.11672060566399556, 0.12157722968788125]
gt1 3.7609999999999482 3.7629999999999479 E [1.0097540719817319, 1.0106804241635807] X [0.11709001917699263, 0.12074005623606977]
gt1 3.7629999999999479 3.7649999999999477 E [1.0097704729936121, 1.0106927179179865] X [0.11693807482113439, 0.12056322749199765]
gt1 3.7649999999999477 3.7669999999999475 E [1.0097802285286352, 1.0107106620714432] X [0.11676054930868054, 0.12041939982013809]
gt1 3.7669999999999475 3.7689999999999473 E [1.0097920798347477, 1.0107269893255726] X [0.11658922184696401, 0.12026849717820996]
gt1 3.7689999999999473 3.7709999999999471 E [1.0098037520941876, 1.0107430706881031] X [0.11641685191376844, 0.12011928392056637]
gt1 3.7709999999999471 3.7729999999999468 E [1.0098167708170371, 1.0107573075316021] X [0.11625209767504786, 0.11993386627575713]
gt1 3.7729999999999468 3.7749999999999466 E [1.0098293888044845, 1.0107718186848906] X [0.11608398087695208, 0.11977974694332018]
gt1 3.7749999999999466 3.7769999999999464 E [1.0098428427789599, 1.0107853092397092] X [0.11591720111160726, 0.11964396881076493]
gt1 3.7769999999999464 3.7789999999999462 E [1.0097387756201359, 1.0109170241152221] X [0.11518105754482179, 0.12023091134940821]
gt1 3.7789999999999462 3.780999999999946 E [1.0098342942761998, 1.0108465636305237] X [0.11541757994154375, 0.1195564600679373]
gt1 3.780999999999946 3.7829999999999457 E [1.0097631080074123, 1.0109450374390929] X [0.11484818628316529, 0.11992737973425405]
gt1 3.7829999999999457 3.7849999999999455 E [1.0098569067585565, 1.0108739543606506] X [0.11508738246143389, 0.11925006392414422]
gt1 3.7849999999999455 3.7869999999999453 E [1.0098706990636801, 1.0108856714945309] X [0.1149271418314342, 0.11909225163527207]
gt1 3.7869999999999453 3.7889999999999451 E [1.0099002502893595, 1.0108807495291938] X [0.11485881409934934, 0.1188118038480125]
gt1 3.7889999999999451 3.7909999999999449 E [1.0098076801299067, 1.0109999816085913] X [0.11418551578140933, 0.11932646732209622]
gt1 3.7909999999999449 3.7929999999999446 E [1.0099405813130187, 1.0108890111829349] X [0.11459353417102151, 0.11843194997863521]
gt1 3.7929999999999446 3.7949999999999444 E [1.0098564991952357, 1.0109977552024341] X [0.11406115669694419, 0.11868296618516272]
gt1 3.7949999999999444 3.7969999999999442 E [1.0098667656652822, 1.0110114525957348] X [0.11390173325252979, 0.11859305178920387]
gt1 3.7969999999999442 3.798999999999944 E [1.0099640302726798, 1.0109354398752073] X [0.1140740965218882, 0.1179334315371387]
gt1 3.798999999999944 3.8009999999999438 E [1.009973298158064, 1.0109493618627539] X [0.11390415958852751, 0.11779457719523247]
gt1 3.8009999999999438 3.8029999999999435 E [1.0099914419349734, 1.0109536506096983] X [0.11377426718446573, 0.117569720976615]
gt1 3.8029999999999435 3.8049999999999433 E [1.0100027110437808, 1.0109646564120713] X [0.11361710529989459, 0.11740932273704209]
gt1 3.8049999999999433 3.8069999999999431 E [1.010012020119512, 1.0109776617892243] X [0.11345014042949934, 0.11727127330770172]
gt1 3.8069999999999431 3.8089999999999429 E [1.0100385753164771, 1.0109727596546116] X [0.11336987062679671, 0.11705399134746122]
gt1 3.8089999999999429 3.8109999999999427 E [1.0100447563291213, 1.0109883043258263] X [0.11319009171942947, 0.11692545404811883]
gt1 3.8109999999999427 3.8129999999999424 E [1.0099267119976219, 1.0111286646631339] X [0.11246585708472377, 0.11758588773745596]
gt1 3.8129999999999424 3.8149999999999422 E [1.0100614708420932, 1.0110124798235947] X [0.11291509561211832, 0.11653143105079074]
gt1 3.8149999999999422 3.816999999999942 E [1.0100703895551302, 1.0110243273359338] X [0.11274406129672619, 0.1163969737582006]
gt1 3.816999999999942 3.8189999999999418 E [1.0100806118778325, 1.0110345062086856] X [0.11253279684193132, 0.11630606484132999]
gt1 3.8189999999999418 3.8209999999999416 E [1.0100810512043386, 1.0110541526862524] X [0.11234071744721505, 0.11619643048228442]
gt1 3.8209999999999416 3.8229999999999413 E [1.0100963781211829, 1.0110588288345352] X [0.11222601398923944, 0.11604511610615345]
gt1 3.8229999999999413 3.8249999999999411 E [1.0101054750767866, 1.0110690584982889] X [0.11206993950953753, 0.11589557554277016]
gt1 3.8249999999999411 3.8269999999999409 E [1.0099757937579417, 1.0112200903591853] X [0.11125428620698399, 0.11670586453762438]
gt1 3.8269999999999409 3.8289999999999407 E [1.0101151392766781, 1.0110964239200737] X [0.1116737064136759, 0.11565061235799018]
gt1 3.8289999999999407 3.8309999999999405 E [1.0101213080882698, 1.0111089974490459] X [0.11150892658788338, 0.1155089243657664]
gt1 3.8309999999999405 3.8329999999999402 E [1.0100292638506494, 1.0112220417139863] X [0.11087992451860557, 0.11613767315573977]
gt1 3.8329999999999402 3.83499999999994 E [1.0100370190511094, 1.0112324051962043] X [0.11072097815340361, 0.11599623527896372]
gt1 3.83499999999994 3.8369999999999398 E [1.0100420503051117, 1.0112434680865598] X [0.11056124627308198, 0.11585610379012896]
gt1 3.8369999999999398 3.8389999999999396 E [1.0100503634087437, 1.0112531067598027] X [0.1104030097552012, 0.11571505344054989]
gt1 3.8389999999999396 3.8409999999999394 E [1.0100563129194882, 1.0112644256151622] X [0.11024012549394553, 0.11558099646659614]
gt1 3.8409999999999394 3.8429999999999391 E [1.0100860736631534, 1.011248627076651] X [0.11050415811913139, 0.11470667808219914]
gt1 3.8429999999999391 3.8449999999999389 E [1.0100897702073774, 1.0112629581727932] X [0.11007485032806442, 0.11490225176496066]
gt1 3.8449999999999389 3.8469999999999387 E [1.0100706152073569, 1.0112994386290111] X [0.10974804832474409, 0.11518797042152105]
gt1 3.8469999999999387 3.8489999999999385 E [1.0100775822609183, 1.0113086255481947] X [0.10959145816895946, 0.11504830892607797]
gt1 3.8489999999999385 3.8509999999999383 E [1.0101050517258197, 1.0112963953198999] X [0.10963702244280549, 0.114437165380358]
gt1 3.8509999999999383 3.852999999999938 E [1.0100937642994996, 1.0113241179571668] X [0.10928847756555392, 0.11475728379743366]
gt1 3.852999999999938 3.8549999999999378 E [1.0100815054544465, 1.0113521629696709] X [0.10906663942092595, 0.11470990068385961]
gt1 3.8549999999999378 3.8569999999999376 E [1.0100887816184076, 1.0113605343290513] X [0.10891191730120886, 0.11457087366415881]
gt1 3.8569999999999376 3.8589999999999374 E [1.0101103284762911, 1.0113504119746763] X [0.10882682615272841, 0.11433600798633932]
gt1 3.8589999999999374 3.8609999999999371 E [1.0101127221415203, 1.0113632304685383] X [0.10865535549191796, 0.11422147514397422]
gt1 3.8609999999999371 3.8629999999999369 E [1.0101191817290509, 1.011371377803026] X [0.10850063528162986, 0.11408457759559816]
gt1 3.8629999999999369 3.8649999999999367 E [1.0101256450355587, 1.0113793329118648] X [0.10834640054408161, 0.11394737595381006]
gt1 3.8649999999999367 3.8669999999999365 E [1.0101317144408783, 1.0113874536348129] X [0.1081924738901507, 0.11381075844314475]
gt1 3.8669999999999365 3.8689999999999363 E [1.0101340754579298, 1.0113964891246312] X [0.10803868975355209, 0.11367487510670185]
gt1 3.8689999999999363 3.870999999999936 E [1.0101394344851682, 1.0114043849919421] X [0.10788497610548839, 0.11353940425666986]
gt1 3.870999999999936 3.8729999999999358 E [1.0101441927630408, 1.0114131223161851] X [0.1077267305647252, 0.11341057173543835]
gt1 3.8729999999999358 3.8749999999999356 E [1.0101634050208159, 1.01140414595929] X [0.10768490256214108, 0.11284778355811101]
gt1 3.8749999999999356 3.8769999999999354 E [1.0101546650857833, 1.0114280824968822] X [0.1074213823416264, 0.11314011126876737]
gt1 3.8769999999999354 3.8789999999999352 E [1.0101668905083105, 1.0114278065399243] X [0.10729568171999324, 0.11296846320250674]
gt1 3.8789999999999352 3.8809999999999349 E [1.0102531199439446, 1.0113508052301012] X [0.10758060615095145, 0.11206683644244197]
gt1 3.8809999999999349 3.8829999999999347 E [1.010256859060422, 1.0113570785864152] X [0.10748982261360458, 0.11185516575129251]
gt1 3.8829999999999347 3.8849999999999345 E [1.0102629101636929, 1.0113625055230504] X [0.1073381200974816, 0.11172126654763566]
gt1 3.8849999999999345 3.8869999999999343 E [1.0102496965445287, 1.0113880634045675] X [0.10705144101728112, 0.11175776779199149]
gt1 3.8869999999999343 3.8889999999999341 E [1.010275202601095, 1.0113728419817742] X [0.10702700253980509, 0.11146102035752632]
gt1 3.8889999999999341 3.8909999999999338 E [1.0102553270323331, 1.0114022846646189] X [0.10672294887283645, 0.11146301876325375]
gt1 3.8909999999999338 3.8929999999999336 E [1.0102864473193223, 1.0113809655814909] X [0.10678892076497426, 0.11111480167718334]
gt1 3.8929999999999336 3.8949999999999334 E [1.0102925297559424, 1.0113848733111415] X [0.10659780709965869, 0.11097416002993533]
gt1 3.8949999999999334 3.8969999999999332 E [1.0102746525406163, 1.0114156854270049] X [0.10622330485571513, 0.11137521833830757]
gt1 3.8969999999999332 3.898999999999933 E [1.0102953020587335, 1.011402428143821] X [0.1062733155776826, 0.11079281336010893]
gt1 3.898999999999933 3.9009999999999327 E [1.0102981899277415, 1.0114095395537162] X [0.10610200925994517, 0.11069753208060595]
gt1 3.9009999999999327 3.9029999999999325 E [1.0102100576055295, 1.0115076044763212] X [0.10549386829681925, 0.11137222310613484]
gt1 3.9029999999999325 3.9049999999999323 E [1.0102148224319356, 1.0115128732230279] X [0.10534465158141011, 0.11124249145812092]
gt1 3.9049999999999323 3.9069999999999321 E [1.010223656813013, 1.0115106986381805] X [0.10526609649681237, 0.11076392037231407]
gt1 3.9069999999999321 3.9089999999999319 E [1.0102211260612008, 1.0115242775706235] X [0.10504606411694337, 0.11098524327028148]
gt1 3.9089999999999319 3.9109999999999316 E [1.0102239158311737, 1.0115293887992822] X [0.1049005589717418, 0.1108527534261287]
gt1 3.9109999999999316 3.9129999999999314 E [1.0102214942262506, 1.011537160168912] X [0.10474966159703862, 0.11072774807859433]
gt1 3.9129999999999314 3.9149999999999312 E [1.0102368041636784, 1.0115308564497005] X [0.10467719279438105, 0.11024366647970038]
gt1 3.9149999999999312 3.916999999999931 E [1.0102280994507569, 1.0115470253778733] X [0.10445543012110883, 0.11047043159668571]
gt1 3.916999999999931 3.9189999999999308 E [1.0102317800038272, 1.0115514431991128] X [0.10430915872060079, 0.11034185263307757]
gt1 3.9189999999999308 3.9209999999999305 E [1.0102341627886522, 1.011556047305487] X [0.10416382031798954, 0.11021227563806889]
gt1 3.9209999999999305 3.9229999999999303 E [1.0102208521544369, 1.0115778584863364] X [0.10396038409417641, 0.11016638407369923]
gt1 3.9229999999999303 3.9249999999999301 E [1.0103440829360242, 1.011455159467421] X [0.10463140189520233, 0.10876865793007194]
gt1 3.9249999999999301 3.9269999999999299 E [1.0102188245464765, 1.0115905854287606] X [0.10365876042743108, 0.10992743865032592]
gt1 3.9269999999999299 3.9289999999999297 E [1.0103255794060197, 1.0114863845942113] X [0.10397382244571737, 0.10890447119393223]
gt1 3.9289999999999297 3.9309999999999294 E [1.0102250457708346, 1.0115975377388535] X [0.10337257832266122, 0.10966830320204501]
gt1 3.9309999999999294 3.9329999999999292 E [1.0103242264576386, 1.011501987161207] X [0.10358634948821444, 0.10903083223639484]
gt1 3.9329999999999292 3.934999999999929 E [1.0103558357905396, 1.011471863554271] X [0.10394815848259688, 0.10807456919145407]
gt1 3.934999999999929 3.9369999999999288 E [1.0102398424446339, 1.0115966648912573] X [0.10298766983768409, 0.10921941366041236]
gt1 3.9369999999999288 3.9389999999999286 E [1.0102404846919553, 1.011600981738016] X [0.10284244775209762, 0.10909572392403853]
gt1 3.9389999999999286 3.9409999999999283 E [1.0102460588478157, 1.0115993938160948] X [0.10274358304935234, 0.10873910196018942]
gt1 3.9409999999999283 3.9429999999999281 E [1.0102279099569023, 1.0116252706636844] X [0.10249584805732959, 0.10893359542227303]
gt1 3.9429999999999281 3.9449999999999279 E [1.0102652220665034, 1.0115873161171889] X [0.10265806160544176, 0.10809436271691132]
gt1 3.9449999999999279 3.9469999999999277 E [1.0102518942871301, 1.0116072202300388] X [0.10229009131763467, 0.10826739466407889]
gt1 3.9469999999999277 3.9489999999999275 E [1.0102356448870879, 1.0116282158438372] X [0.10209518425770674, 0.10852001708342965]
gt1 3.9489999999999275 3.9509999999999272 E [1.0102332255824835, 1.011635571854117] X [0.10193741667062536, 0.10841932350250037]
gt1 3.9509999999999272 3.952999999999927 E [1.0102330550127523, 1.0116394724923561] X [0.10179286417647986, 0.10830033761669465]
gt1 3.952999999999927 3.9549999999999268 E [1.0102432870515916, 1.0116324154399785] X [0.10168448049349896, 0.10812758195427156]
gt1 3.9549999999999268 3.9569999999999266 E [1.0102390099619949, 1.0116373713379287] X [0.10154033538118419, 0.10800872352570808]
gt1 3.9569999999999266 3.9589999999999264 E [1.0102400169143526, 1.0116401855599988] X [0.10139790565254546, 0.10788813102669705]
gt1 3.9589999999999264 3.9609999999999261 E [1.0102283453083891, 1.0116549806430755] X [0.10121663488205845, 0.10782620687823587]
gt1 3.9609999999999261 3.9629999999999259 E [1.0102263680953836, 1.0116606505509265] X [0.10106450012851792, 0.10772157113613501]
gt1 3.9629999999999259 3.9649999999999257 E [1.0102353191225375, 1.0116539929319823] X [0.10095389094064132, 0.10755526029132252]
gt1 3.9649999999999257 3.9669999999999255 E [1.0102317378438366, 1.0116601968447405] X [0.10080020452334067, 0.1074542437214963]
gt1 3.9669999999999255 3.9689999999999253 E [1.010229783176759, 1.0116596828957329] X [0.10067613233665418, 0.10730972214115252]
gt1 3.9689999999999253 3.970999999999925 E [1.0102291003171726, 1.0116623615870204] X [0.10053497497749608, 0.10719157182159297]
gt1 3.970999999999925 3.9729999999999248 E [1.0102628535557574, 1.0116295512102904] X [0.10060807144084311, 0.10648220337349593]
gt1 3.9729999999999248 3.9749999999999246 E [1.0102213562512625, 1.0116762163148367] X [0.10022051528139009, 0.10700534984603854]
gt1 3.9749999999999246 3.9769999999999244 E [1.0102269791792611, 1.011671309767916] X [0.10010465750459051, 0.10685091789510319]
gt1 3.9769999999999244 3.9789999999999242 E [1.0102162455575676, 1.0116792231001392] X [0.099951849006056845, 0.10675261429773582]
gt1 3.9789999999999242 3.9809999999999239 E [1.0102226169646082, 1.0116731941763757] X [0.099839267483870078, 0.10659424175899479]
gt1 3.9809999999999239 3.9829999999999237 E [1.0102189320802313, 1.0116801913930269] X [0.099680114195123487, 0.10650808303678387]
gt1 3.9829999999999237 3.9849999999999235 E [1.0102188715088034, 1.0116819782764566] X [0.099539213550194516, 0.106393516484367]
gt1 3.9849999999999235 3.9869999999999233 E [1.0102219839719664, 1.0116792010907374] X [0.099415090347171331, 0.10625462380250056]
gt1 3.9869999999999233 3.9889999999999231 E [1.0102084490795076, 1.0116878641783806] X [0.099261830899894224, 0.10616098116210547]
gt1 3.9889999999999231 3.9909999999999228 E [1.0102128763337961, 1.0116858396831319] X [0.099131506123841251, 0.10603389369660522]
gt1 3.9909999999999228 3.9929999999999226 E [1.0102133577140779, 1.011685816662063] X [0.09899735146481195, 0.10591210933563304]
gt1 3.9929999999999226 3.9949999999999224 E [1.0102109992870298, 1.0116875824361171] X [0.098858793675451612, 0.10579822080589311]
gt1 3.9949999999999224 3.9969999999999222 E [1.0103071525922882, 1.0115820695877367] X [0.099690977781047851, 0.10410188535296047]
gt1 3.9969999999999222 3.998999999999922 E [1.0102072585755331, 1.0116901526902895] X [0.098583445715031762, 0.1055691113042958]
gt1 3.998999999999922 4.0009999999999222 E [1.0101944141795969, 1.0116979331538838] X [0.098430762724809412, 0.10547838502336139]
gt1 4.0009999999999222 4.002999999999922 E [1.0102016103020564, 1.0116914750957775] X [0.098315501469839167, 0.10533178724617949]
gt1 4.002999999999922 4.0049999999999217 E [1.0102029647543918, 1.0116890057431223] X [0.098189893482592355, 0.1052013011645941]
gt1 4.0049999999999217 4.0069999999999215 E [1.0102006993267312, 1.0116899137392992] X [0.098053282100477604, 0.10508804994010677]
gt1 4.0069999999999215 4.0089999999999213 E [1.0101893511545943, 1.0116944022786341] X [0.097913347003606224, 0.10497993849239774]
gt1 4.0089999999999213 4.0109999999999211 E [1.0101902964959766, 1.0116935816902108] X [0.097778028743734605, 0.10486677479799741]
gt1 4.0109999999999211 4.0129999999999209 E [1.0101890940906535, 1.0116938568204283] X [0.097642233590768776, 0.10475444447486983]
gt1 4.0129999999999209 4.0149999999999206 E [1.0101931876264145, 1.0116866252365828] X [0.097550678711828695, 0.10456102028893244]
gt1 4.0149999999999206 4.0169999999999204 E [1.0101839801962067, 1.0116948067761509] X [0.097371613699102688, 0.10453070410418579]
gt1 4.0169999999999204 4.0189999999999202 E [1.0101810221729952, 1.0116948671579709] X [0.09723812030906008, 0.10441670346076658]
gt1 4.0189999999999202 4.02099999999992 E [1.0101789048547438, 1.0116949575324401] X [0.097103038345207573, 0.10430549996656673]
gt1 4.02099999999992 4.0229999999999198 E [1.0101671139617974, 1.0116989883474905] X [0.096963811102784223, 0.10420193181352065]
gt1 4.0229999999999198 4.0249999999999195 E [1.0101640708634705, 1.0116988703139509] X [0.096830552009222484, 0.10408985163864949]
gt1 4.0249999999999195 4.0269999999999193 E [1.0101635093163446, 1.011698009777849] X [0.096695421358436229, 0.10398134728044577]
gt1 4.0269999999999193 4.0289999999999191 E [1.0101610476253389, 1.0116984919930492] X [0.096559148051298227, 0.10387544934019352]
gt1 4.0289999999999191 4.0309999999999189 E [1.0101487080500462, 1.0117015197714292] X [0.096424953610738148, 0.10376644489502053]
gt1 4.0309999999999189 4.0329999999999186 E [1.010138855828947, 1.0117088838659449] X [0.096265874074342825, 0.10369834756935431]
gt1 4.0329999999999186 4.0349999999999184 E [1.0101357230716226, 1.0117091360379178] X [0.096128998722309289, 0.10359498110008764]
gt1 4.0349999999999184 4.0369999999999182 E [1.0101334092633079, 1.0117082385516809] X [0.095996082205061548, 0.10348676991707535]
gt1 4.0369999999999182 4.038999999999918 E [1.0101304492351322, 1.0117085785963942] X [0.095859474845061493, 0.10338452500806085]
gt1 4.038999999999918 4.0409999999999178 E [1.0101166861163349, 1.0117112071187078] X [0.095727888195049654, 0.10327452551795714]
gt1 4.0409999999999178 4.0429999999999175 E [1.0101239012466605, 1.0116996930884321] X [0.095629592538728159, 0.10311230225692869]
gt1 4.0429999999999175 4.0449999999999173 E [1.0100958333939483, 1.01172852729205] X [0.095397599443670017, 0.10316786185827477]
gt1 4.0449999999999173 4.0469999999999171 E [1.0100966827080455, 1.0117218625364688] X [0.095285578062077436, 0.10302858516359743]
gt1 4.0469999999999171 4.0489999999999169 E [1.0100838517247415, 1.0117241382741011] X [0.095154050265482876, 0.102921304764776]
gt1 4.0489999999999169 4.0509999999999167 E [1.0100788751845555, 1.0117237494661069] X [0.095021774376917903, 0.10281662334874739]
gt1 4.0509999999999167 4.0529999999999164 E [1.010089540068249, 1.0117079831642584] X [0.094936154743505488, 0.10263599500125115]
gt1 4.0529999999999164 4.0549999999999162 E [1.0100705302629771, 1.0117232327654517] X [0.094753269064245416, 0.10261605919566141]
gt1 4.0549999999999162 4.056999999999916 E [1.0100651598954766, 1.0117247910771829] X [0.094611774649573266, 0.10252889975953566]
gt1 4.056999999999916 4.0589999999999158 E [1.0100817879299231, 1.0117027525079028] X [0.094543403548443067, 0.10232025250752598]
gt1 4.0589999999999158 4.0609999999999156 E [1.0100562671540838, 1.0117162734374177] X [0.094377995744628213, 0.10227328864794831]
gt1 4.0609999999999156 4.0629999999999153 E [1.0100519881964696, 1.0117158230306798] X [0.09424414661655818, 0.10217548989414796]
gt1 4.0629999999999153 4.0649999999999151 E [1.010049977116759, 1.0117128353242995] X [0.094117527610416002, 0.10206610980885931]
gt1 4.0649999999999151 4.0669999999999149 E [1.0100567259892237, 1.0116995844315586] X [0.094023599187491855, 0.10190285902513714]
gt1 4.0669999999999149 4.0689999999999147 E [1.0100517615636033, 1.0116983325408062] X [0.09389292717929075, 0.10180132423096108]
gt1 4.0689999999999147 4.0709999999999145 E [1.0100249069074991, 1.0117140227815971] X [0.09371868667744078, 0.1017728511670757]
gt1 4.0709999999999145 4.0729999999999142 E [1.0100200222413893, 1.0117123998072541] X [0.093589710567959283, 0.10166981009574001]
gt1 4.0729999999999142 4.074999999999914 E [1.0100234183384809, 1.0117023311665216] X [0.093485973567268774, 0.10152540216475106]
gt1 4.074999999999914 4.0769999999999138 E [1.0100173266820456, 1.0117017953658114] X [0.093353289284588151, 0.1014299148731784]
gt1 4.0769999999999138 4.0789999999999136 E [1.0100141665945774, 1.0117000218148313] X [0.093221370146078272, 0.10133408142686808]
gt1 4.0789999999999136 4.0809999999999134 E [1.0100025002420578, 1.0117047113415079] X [0.093073502509570694, 0.10126603853525433]
gt1 4.0809999999999134 4.0829999999999131 E [1.009999450111716, 1.0116927601531336] X [0.092985529431493172, 0.10109623723770719]
gt1 4.0829999999999131 4.0849999999999129 E [1.0099714144070731, 1.0117170569889986] X [0.092776115929230962, 0.1011350582697728]
gt1 4.0849999999999129 4.0869999999999127 E [1.0099904519467591, 1.0116883407997355] X [0.092729200491122557, 0.10089612008458657]
gt1 4.0869999999999127 4.0889999999999125 E [1.0099227734037268, 1.0117459588866704] X [0.092432819910717556, 0.10108830697720723]
gt1 4.0889999999999125 4.0909999999999123 E [1.0099784438455499, 1.0116859519472694] X [0.092467248466329449, 0.10070858148222922]
gt1 4.0909999999999123 4.092999999999912 E [1.0099078981115079, 1.0117501592512836] X [0.092148220665341174, 0.10094437680339491]
gt1 4.092999999999912 4.0949999999999118 E [1.0099009504108785, 1.0117497768535288] X [0.092015522627782814, 0.10085578018239925]
gt1 4.0949999999999118 4.0969999999999116 E [1.0098949746306196, 1.0117468863137844] X [0.091891596148640897, 0.10075294758671532]
gt1 4.0969999999999116 4.0989999999999114 E [1.0099417066290672, 1.0116855636109565] X [0.091940481895600182, 0.10034619421385453]
gt1 4.0989999999999114 4.1009999999999112 E [1.009876561176158, 1.0117443379301516] X [0.091637936610737089, 0.10055959187942158]
gt1 4.1009999999999112 4.1029999999999109 E [1.0099131404149397, 1.0116919529762953] X [0.091661969194985135, 0.1001955009482314]
gt1 4.1029999999999109 4.1049999999999107 E [1.0099170517663649, 1.0116810985360294] X [0.091557623263925886, 0.10006124426750422]
gt1 4.1049999999999107 4.1069999999999105 E [1.0099112677396513, 1.0116785251127596] X [0.091431124569460148, 0.099965149588058369]
gt1 4.1069999999999105 4.1089999999999103 E [1.0098633531586592, 1.0117140597933023] X [0.091202534781571809, 0.10005044024512463]
gt1 4.1089999999999103 4.1109999999999101 E [1.0099122737667117, 1.0116596766972663] X [0.091218472621052968, 0.099703941681550334]
gt1 4.1109999999999101 4.1129999999999098 E [1.0098885531216, 1.0116679385529066] X [0.091069431112530713, 0.099649908842549748]
gt1 4.1129999999999098 4.1149999999999096 E [1.009888958409489, 1.011658141367245] X [0.090964462730196566, 0.099519508232759041]
gt1 4.1149999999999096 4.1169999999999094 E [1.0098707189637475, 1.0116688172177342] X [0.090799227829769596, 0.099495765529355337]
gt1 4.1169999999999094 4.1189999999999092 E [1.0098189168735807, 1.0117060226617116] X [0.090570071199816374, 0.099586759896922061]
gt1 4.1189999999999092 4.120999999999909 E [1.0098414308001749, 1.011674611187787] X [0.090522542893371263, 0.099354048536804809]
gt1 4.120999999999909 4.1229999999999087 E [1.0098196331495768, 1.0116904711737842] X [0.090340929748037299, 0.099364060542778715]
gt1 4.1229999999999087 4.1249999999999085 E [1.009835227998527, 1.0116610210198682] X [0.090294763150895491, 0.099129392007455283]
gt1 4.1249999999999085 4.1269999999999083 E [1.0097848306639212, 1.0116972734628595] X [0.090069826672595554, 0.099219063522809764]
gt1 4.1269999999999083 4.1289999999999081 E [1.0098292898911747, 1.0116487846125515] X [0.09006237145588035, 0.098914971947239347]
gt1 4.1289999999999081 4.1309999999999079 E [1.0097786222671143, 1.0116875604347102] X [0.089824627189900128, 0.099030051102015584]
gt1 4.1309999999999079 4.1329999999999076 E [1.0097867421039619, 1.011662190422161] X [0.089771738691654779, 0.098807764198814638]
gt1 4.1329999999999076 4.1349999999999074 E [1.0097838982680025, 1.011657973138665] X [0.089645379592134214, 0.098722266901647593]
gt1 4.1349999999999074 4.1369999999999072 E [1.0097785024984309, 1.011654974674655] X [0.089519837116197154, 0.09863514874645439]
gt1 4.1369999999999072 4.138999999999907 E [1.009755351314733, 1.011657041648157] X [0.089396359420249122, 0.098544492239542369]
gt1 4.138999999999907 4.1409999999999068 E [1.0097627788923182, 1.0116390544519824] X [0.089312850450017342, 0.098381740153994146]
gt1 4.1409999999999068 4.1429999999999065 E [1.0097477332487566, 1.0116479651015919] X [0.089149406310737353, 0.098366902019645736]
gt1 4.1429999999999065 4.1449999999999063 E [1.0097376923974337, 1.0116451293906796] X [0.089028393981664511, 0.09827406893892196]
gt1 4.1449999999999063 4.1469999999999061 E [1.0097329426112422, 1.011640394139655] X [0.08890719455504352, 0.098182211255151031]
gt1 4.1469999999999061 4.1489999999999059 E [1.0097228617706921, 1.0116283602282714] X [0.088822954459284384, 0.098022076807361469]
gt1 4.1489999999999059 4.1509999999999057 E [1.0097028421458243, 1.0116401362117573] X [0.088656341931727001, 0.098017053757294317]
gt1 4.1509999999999057 4.1529999999999054 E [1.0096944037069697, 1.0116365668500824] X [0.088535285245788339, 0.097926901895745821]
gt1 4.1529999999999054 4.1549999999999052 E [1.009693675372296, 1.0116311677541783] X [0.088410439844501851, 0.097844820669003685]
gt1 4.1549999999999052 4.156999999999905 E [1.0096450206214553, 1.0116593830488678] X [0.088217302026135758, 0.097892569130418355]
gt1 4.156999999999905 4.1589999999999048 E [1.0096883854961218, 1.0116101567886946] X [0.088207642090291347, 0.097593797289031253]
gt1 4.1589999999999048 4.1609999999999046 E [1.0096311211769999, 1.011651503977095] X [0.087975145478655939, 0.097718586743923627]
gt1 4.1609999999999046 4.1629999999999043 E [1.0096238939699904, 1.0116467075713169] X [0.0878573355284097, 0.097626547144700995]
gt1 4.1629999999999043 4.1649999999999041 E [1.0096039372653942, 1.0116472112434849] X [0.087733830809289079, 0.0975454828217064]
gt1 4.1649999999999041 4.1669999999999039 E [1.0095809724584175, 1.0116608622090257] X [0.087566617044824241, 0.097551097728447042]
gt1 4.1669999999999039 4.1689999999999037 E [1.0095877039364876, 1.0116404409334538] X [0.087490158893966843, 0.097379703136151255]
gt1 4.1689999999999037 4.1709999999999035 E [1.0095805425466893, 1.0116370043986593] X [0.087367492037998262, 0.097299990921184965]
gt1 4.1709999999999035 4.1729999999999032 E [1.0095675946660068, 1.0116416986010319] X [0.087221192061972388, 0.097266746096705922]
gt1 4.1729999999999032 4.174999999999903 E [1.0096001682985807, 1.0115863665049167] X [0.087244444427617904, 0.096903989444246899]
gt1 4.174999999999903 4.1769999999999028 E [1.0095308379122936, 1.0116429551808628] X [0.086971248744587212, 0.097120006976031847]
gt1 4.1769999999999028 4.1789999999999026 E [1.0095724377069042, 1.0115818481477148] X [0.08700357808664648, 0.096738025576729406]
gt1 4.1789999999999026 4.1809999999999024 E [1.0095245022498667, 1.011624841176882] X [0.086757419051311055, 0.096903636809745453]
gt1 4.1809999999999024 4.1829999999999021 E [1.0095596968708238, 1.0115720621542648] X [0.086766281902835182, 0.096568787470862755]
gt1 4.1829999999999021 4.1849999999999019 E [1.0095086234780086, 1.0116057504696958] X [0.086557083022395495, 0.096663211464338192]
gt1 4.1849999999999019 4.1869999999999017 E [1.0094995184744044, 1.0116023836761916] X [0.08643558593942495, 0.0965864183635501]
gt1 4.1869999999999017 4.1889999999999015 E [1.0094743689916421, 1.0116226406639894] X [0.086248872142727126, 0.09664036411422515]
gt1 4.1889999999999015 4.1909999999999012 E [1.0094499527825902, 1.011624298666977] X [0.086127167254427012, 0.096566105919000694]
gt1 4.1909999999999012 4.192999999999901 E [1.0095090201639372, 1.0115554679637302] X [0.086163411501647635, 0.096175006279436231]
gt1 4.192999999999901 4.1949999999999008 E [1.0094994675303377, 1.0115507538950346] X [0.086047505833823063, 0.096089336619095439]
gt1 4.1949999999999008 4.1969999999999006 E [1.009425675319183, 1.0116102967556511] X [0.085775401007141663, 0.096320325735201814]
gt1 4.1969999999999006 4.1989999999999004 E [1.0093984072327751, 1.0116173441256713] X [0.085638919006165437, 0.096278321015088111]
gt1 4.1989999999999004 4.2009999999999001 E [1.0094586679264625, 1.0115454142270732] X [0.085681609122166727, 0.09587217069496308]
gt1 4.2009999999999001 4.2029999999998999 E [1.0093815344661523, 1.0116085757282232] X [0.085402469596211811, 0.096123243245660225]
gt1 4.2029999999998999 4.2049999999998997 E [1.0093759612326823, 1.0116022949015919] X [0.085288500672895937, 0.096038110047917902]
gt1 4.2049999999998997 4.2069999999998995 E [1.0093654603652229, 1.0115997809611303] X [0.085167140013858403, 0.095969113253632637]
gt1 4.2069999999998995 4.2089999999998993 E [1.0093846107473938, 1.0115639199063684] X [0.085126820804769729, 0.095730580122172823]
gt1 4.2089999999998993 4.210999999999899 E [1.009373597345361, 1.0115597956211688] X [0.085010712399659336, 0.095651149139508312]
gt1 4.210999999999899 4.2129999999998988 E [1.0093426540597024, 1.0115631932948628] X [0.084890888342343165, 0.095580308674162687]
gt1 4.2129999999998988 4.2149999999998986 E [1.009359004679121, 1.0115311260960795] X [0.084840912982886124, 0.095365582842976207]
gt1 4.2149999999998986 4.2169999999998984 E [1.0093315345468616, 1.0115526701449888] X [0.084654164278288271, 0.095435060068627869]
gt1 4.2169999999998984 4.2189999999998982 E [1.0093464735088995, 1.0115184506597814] X [0.084613341032425071, 0.095202234624770052]
gt1 4.2189999999998982 4.2209999999998979 E [1.0092599149609274, 1.0115963678770279] X [0.08430316530526398, 0.095537012821361483]
gt1 4.2209999999998979 4.2229999999998977 E [1.0092488212892508, 1.0115924532456504] X [0.084187194081253455, 0.095462553240460615]
gt1 4.2229999999998977 4.2249999999998975 E [1.0092174610066929, 1.0115957901970389] X [0.084069225489198152, 0.095392026899229973]
gt1 4.2249999999998975 4.2269999999998973 E [1.0092954031264993, 1.0115048118017034] X [0.084146086690602306, 0.09490689063250389]
gt1 4.2269999999998973 4.2289999999998971 E [1.0092047463420974, 1.0115847037699617] X [0.083839172203599197, 0.095244376325049937]
gt1 4.2289999999998971 4.2309999999998968 E [1.0092300605077611, 1.0115371527968693] X [0.083826524517769826, 0.094947542643426058]
gt1 4.2309999999998968 4.2329999999998966 E [1.0092447478604705, 1.0114998894298182] X [0.083793526501783913, 0.094697295026807085]
gt1 4.2329999999998966 4.2349999999998964 E [1.0091892993377858, 1.0115375554216937] X [0.083586481468457957, 0.094821250680595243]
gt1 4.2349999999998964 4.2369999999998962 E [1.0092346024340391, 1.0114860728654937] X [0.083566811793901366, 0.094544390388341365]
gt1 4.2369999999998962 4.238999999999896 E [1.0091718219849231, 1.0115255315585443] X [0.083363919794590555, 0.094661979229732282]
gt1 4.238999999999896 4.2409999999998957 E [1.0091619305880302, 1.0115248429524242] X [0.083237084329952749, 0.09461833548626411]
gt1 4.2409999999998957 4.2429999999998955 E [1.0091572843943271, 1.0115171319889931] X [0.083126352561568084, 0.094538278135959872]
gt1 4.2429999999998955 4.2449999999998953 E [1.0091586325436528, 1.0115005068540697] X [0.083038035331123417, 0.094410250418061961]
gt1 4.2449999999998953 4.2469999999998951 E [1.0091123778170721, 1.0115165081329345] X [0.082895204124284014, 0.094402629821631681]
gt1 4.2469999999998951 4.2489999999998949 E [1.009104251367714, 1.0115117871487598] X [0.082779966218505419, 0.09433589245852611]
gt1 4.2489999999998949 4.2509999999998946 E [1.0091244230679224, 1.011469084386301] X [0.082755734684218471, 0.094067237655800148]
gt1 4.2509999999998946 4.2529999999998944 E [1.0091216450361571, 1.0114631655118382] X [0.082638213229342006, 0.094006637709336496]
gt1 4.2529999999998944 4.2549999999998942 E [1.0090534767508605, 1.0115122237432943] X [0.082414014241318015, 0.094184651677033118]
gt1 4.2549999999998942 4.256999999999894 E [1.0090442289899118, 1.0115086538426099] X [0.082296561239597915, 0.094125238619344478]
gt1 4.256999999999894 4.2589999999998938 E [1.0090367848032653, 1.0115043512165485] X [0.082179949178576531, 0.094065815464431476]
gt1 4.2589999999998938 4.2609999999998935 E [1.0089961183157052, 1.0115108565033173] X [0.08206251187893604, 0.094007951173820506]
gt1 4.2609999999998935 4.2629999999998933 E [1.0090481349426437, 1.0114503399489279] X [0.082058771449774123, 0.093692744786510226]
gt1 4.2629999999998933 4.2649999999998931 E [1.008978688874905, 1.0115039555333092] X [0.081825899393920112, 0.093900839209441922]
gt1 4.2649999999998931 4.2669999999998929 E [1.0089722213676293, 1.0114969197877983] X [0.081717006721725521, 0.093825808188406551]
gt1 4.2669999999998929 4.2689999999998927 E [1.0089328170327099, 1.0115031684830522] X [0.081600149188054194, 0.093769663244452989]
gt1 4.2689999999998927 4.2709999999998924 E [1.0089694820211907, 1.0114443883730513] X [0.08160364748069858, 0.09343614027361169]
gt1 4.2709999999998924 4.2729999999998922 E [1.00892109028907, 1.0114910756004067] X [0.081374210593753327, 0.093644892643057739]
gt1 4.2729999999998922 4.274999999999892 E [1.0089111650849645, 1.0114878523935811] X [0.081258246489966129, 0.09358971097121016]
gt1 4.274999999999892 4.2769999999998918 E [1.0089016930276407, 1.0114820209220063] X [0.081148945587981705, 0.0935193401727199]
gt1 4.2769999999998918 4.2789999999998916 E [1.0088661114765847, 1.0114905545217239] X [0.081022169974095726, 0.093492330575640492]
gt1 4.2789999999998916 4.2809999999998913 E [1.0088971873843204, 1.011430829448223] X [0.081030856563648779, 0.093143600391288939]
gt1 4.2809999999998913 4.2829999999998911 E [1.0088497400180769, 1.011479043924207] X [0.080801100635449485, 0.093362346343761712]
gt1 4.2829999999998911 4.2849999999998909 E [1.0088198849824894, 1.0114832899083843] X [0.080682516412748775, 0.093318217917056773]
gt1 4.2849999999998909 4.2869999999998907 E [1.0088047055203502, 1.0114814461660522] X [0.080567772443713964, 0.093265412626407182]
gt1 4.2869999999998907 4.2889999999998905 E [1.0088309921198997, 1.0114214019495735] X [0.0805794161605842, 0.092907017047109713]
gt1 4.2889999999998905 4.2909999999998902 E [1.0088237122589965, 1.0114158310224064] X [0.080467250041882266, 0.092849191881563542]
gt1 4.2909999999998902 4.29299999999989 E [1.0087399786614164, 1.0114837656090667] X [0.080220515209145943, 0.093120145075096972]
gt1 4.29299999999989 4.2949999999998898 E [1.0087427348707554, 1.0114729826373288] X [0.080114697610266586, 0.093048403649687875]
gt1 4.2949999999998898 4.2969999999998896 E [1.0087526462431351, 1.0114403523659412] X [0.080062274761455776, 0.092845609358808881]
gt1 4.2969999999998896 4.2989999999998894 E [1.0087470988880092, 1.0114351879540833] X [0.079948044500996476, 0.092795863186219227]
gt1 4.2989999999998894 4.3009999999998891 E [1.0086734989382464, 1.0114731072079541] X [0.079778110560520657, 0.092885763794312862]
gt1 4.3009999999998891 4.3029999999998889 E [1.0086714452912862, 1.0114681267435881] X [0.079662967943563784, 0.092842085795230095]
gt1 4.3029999999998889 4.3049999999998887 E [1.0086625503256175, 1.0114656006052674] X [0.079546644154273594, 0.092801856855512857]
gt1 4.3049999999998887 4.3069999999998885 E [1.0086749989571038, 1.0114292131755969] X [0.079500523485839053, 0.092583361170645806]
gt1 4.3069999999998885 4.3089999999998883 E [1.0086804351214229, 1.0113914028673814] X [0.079465564443892286, 0.09233877629659723]
gt1 4.3089999999998883 4.310999999999888 E [1.0085981639436836, 1.0114631032719672] X [0.079215387375322022, 0.092637977989172837]
gt1 4.310999999999888 4.3129999999998878 E [1.0085835456122676, 1.011468817681592] X [0.079084386817846353, 0.09263950689628575]
gt1 4.3129999999998878 4.3149999999998876 E [1.0085411400061195, 1.01147375852421] X [0.078977357729454273, 0.092579029921028413]
gt1 4.3149999999998876 4.3169999999998874 E [1.0085326123096687, 1.0114706533542155] X [0.07886305281843746, 0.092539800558721852]
gt1 4.3169999999998874 4.3189999999998872 E [1.0085201941915072, 1.011467974568053] X [0.078750846309930678, 0.092494125241729563]
gt1 4.3189999999998872 4.3209999999998869 E [1.0085387675577815, 1.0114224786457628] X [0.07872072159241475, 0.092234261246347454]
gt1 4.3209999999998869 4.3229999999998867 E [1.0084713256044799, 1.0114681492040263] X [0.07853442472845705, 0.092385379323753167]
gt1 4.3229999999998867 4.3249999999998865 E [1.008456291542853, 1.0114683065690546] X [0.078418528547024205, 0.092353467316607124]
gt1 4.3249999999998865 4.3269999999998863 E [1.0084414262018291, 1.0114654691373672] X [0.078309919325516272, 0.092302509929043153]
gt1 4.3269999999998863 4.3289999999998861 E [1.008495831146536, 1.0113782975910384] X [0.078353129902362359, 0.091849199465610473]
gt1 4.3289999999998861 4.3309999999998858 E [1.0083960653201713, 1.0114717997256741] X [0.078077104930605407, 0.092245447474249037]
gt1 4.3309999999998858 4.3329999999998856 E [1.0083861533593423, 1.0114660878015282] X [0.077972185347587639, 0.092187604997610015]
gt1 4.3329999999998856 4.3349999999998854 E [1.0083797083191652, 1.0114594667120871] X [0.077866800522483834, 0.09213158563231108]
gt1 4.3349999999998854 4.3369999999998852 E [1.0083379608962171, 1.0114767752058793] X [0.077733329820879327, 0.092154271082670894]
gt1 4.3369999999998852 4.3389999999998849 E [1.008432279326595, 1.0113543471965618] X [0.077823767441460301, 0.091566557464917431]
gt1 4.3389999999998849 4.3409999999998847 E [1.0083127910618659, 1.011467050094522] X [0.07752509854667039, 0.092039645656571467]
gt1 4.3409999999998847 4.3429999999998845 E [1.0083029813441342, 1.011465754862801] X [0.077411114662776948, 0.092010856717945719]
gt1 4.3429999999998845 4.3449999999998843 E [1.0082863192535521, 1.0114643956697209] X [0.077302734063672537, 0.091967931616849422]
gt1 4.3449999999998843 4.3469999999998841 E [1.0083520935197787, 1.0113518586125785] X [0.077386964995830948, 0.091389332256790232]
gt1 4.3469999999998841 4.3489999999998838 E [1.0082360073411856, 1.0114727023290293] X [0.077074909253744245, 0.091917707402344132]
gt1 4.3489999999998838 4.3509999999998836 E [1.0082233331881165, 1.0114722893881882] X [0.076962346197230205, 0.091888723646858142]
gt1 4.3509999999998836 4.3529999999998834 E [1.0081662154760513, 1.0114843780695137] X [0.076853160220841363, 0.091851018355402714]
gt1 4.3529999999998834 4.3549999999998832 E [1.0081633350117583, 1.0114850654992118] X [0.076732736988068165, 0.091849089289100905]
gt1 4.3549999999998832 4.356999999999883 E [1.0081533343846096, 1.0114831505344779] X [0.07662280208790398, 0.091816362244416014]
gt1 4.356999999999883 4.3589999999998827 E [1.0080900780002122, 1.0114984683582589] X [0.076512775421979609, 0.091784857806749373]
gt1 4.3589999999998827 4.3609999999998825 E [1.008172579876278, 1.0114104978633411] X [0.076520924351371214, 0.091408668848604491]
gt1 4.3609999999998825 4.3629999999998823 E [1.0080805354050169, 1.0114897516884016] X [0.076296297309746297, 0.091715977309395888]
gt1 4.3629999999998823 4.3649999999998821 E [1.0081097211744021, 1.0114178137475298] X [0.07630474640604723, 0.091334523537014822]
gt1 4.3649999999998821 4.3669999999998819 E [1.0081045792611871, 1.0114225976453464] X [0.076178469493237921, 0.091354196324178252]
gt1 4.3669999999998819 4.3689999999998816 E [1.0081118565876774, 1.0113729030846492] X [0.076156578230126795, 0.091066651383102312]
gt1 4.3689999999998816 4.3709999999998814 E [1.0080285855370592, 1.0114359689439083] X [0.075961753831470802, 0.09128978890571135]
gt1 4.3709999999998814 4.3729999999998812 E [1.0080238027712691, 1.0114269903017163] X [0.075863743687610147, 0.091229095586707304]
gt1 4.3729999999998812 4.374999999999881 E [1.0080083201333698, 1.0114364204114425] X [0.075735277140400792, 0.09125991398362579]
gt1 4.374999999999881 4.3769999999998808 E [1.0079606151892815, 1.0114449999489981] X [0.075630951286502227, 0.091218160725965253]
gt1 4.3769999999998808 4.3789999999998805 E [1.0079491457432339, 1.011441262843789] X [0.075527639376342368, 0.091176281554252031]
gt1 4.3789999999998805 4.3809999999998803 E [1.0079500125502239, 1.0114335476973759] X [0.075424348583456299, 0.091135232683335482]
gt1 4.3809999999998803 4.3829999999998801 E [1.0079006447869698, 1.0114425955166624] X [0.075320324962888874, 0.09109557768024687]
gt1 4.3829999999998801 4.3849999999998799 E [1.0078880042678346, 1.0114422999112069] X [0.075211712886046028, 0.091071922218653234]
gt1 4.3849999999998799 4.3869999999998797 E [1.0078727519682573, 1.0114439821017722] X [0.075101440420480142, 0.091055296135923267]
gt1 4.3869999999998797 4.3889999999998794 E [1.0079193709645502, 1.0113600121813922] X [0.075117553348484536, 0.090645579856589817]
gt1 4.3889999999998794 4.3909999999998792 E [1.0078086533258179, 1.0114559590676351] X [0.074885352151314616, 0.091010160942106733]
gt1 4.3909999999998792 4.392999999999879 E [1.0078100679676982, 1.0114546425743283] X [0.074772268427613572, 0.091006758469090412]
gt1 4.392999999999879 4.3949999999998788 E [1.0077961920740259, 1.0114512742498003] X [0.074671644314593999, 0.090962929095617512]
gt1 4.3949999999998788 4.3969999999998786 E [1.0076912372917299, 1.011546270434186] X [0.07444984627405031, 0.091319706353756178]
gt1 4.3969999999998786 4.3989999999998783 E [1.0076202809526391, 1.0115684808631329] X [0.074338917138467311, 0.091313330663555167]
gt1 4.3989999999998783 4.4009999999998781 E [1.0076079664138711, 1.0115691791612642] X [0.074232547997796355, 0.091296513728596054]
gt1 4.4009999999998781 4.4029999999998779 E [1.0076255058556876, 1.0115675679678671] X [0.07411377216314867, 0.09132082598222109]
gt1 4.4029999999998779 4.4049999999998777 E [1.0077527236771908, 1.0113812846380434] X [0.074251591632751759, 0.090488619981751825]
gt1 4.4049999999998777 4.4069999999998775 E [1.0075305547964191, 1.0115880179905261] X [0.073908007332291137, 0.09126424661218277]
gt1 4.4069999999998775 4.4089999999998772 E [1.0075125409203551, 1.0115916888025407] X [0.073800932721509116, 0.091253157690454403]
gt1 4.4089999999998772 4.410999999999877 E [1.0076725980159384, 1.0113926895362011] X [0.073935683942951122, 0.090419540827600162]
gt1 4.410999999999877 4.4129999999998768 E [1.0075472239468068, 1.0115028364843135] X [0.07370554387383868, 0.090820620069030009]
gt1 4.4129999999998768 4.4149999999998766 E [1.0075990826744539, 1.0114097035982381] X [0.073722525955101675, 0.090387745134264855]
gt1 4.4149999999998766 4.4169999999998764 E [1.0074872489115465, 1.011518612767017] X [0.073489671629808004, 0.090805227094949967]
gt1 4.4169999999998764 4.4189999999998761 E [1.007468484381085, 1.0115300081148948] X [0.073371253705783471, 0.090837237804576185]
gt1 4.4189999999998761 4.4209999999998759 E [1.0074712484516519, 1.0115261451169153] X [0.073266603485494797, 0.090822893794032258]
gt1 4.4209999999998759 4.4229999999998757 E [1.0074098622651613, 1.0115476948880597] X [0.073154729822856285, 0.090834824572809433]
gt1 4.4229999999998757 4.4249999999998755 E [1.0073861777130055, 1.011557156478293] X [0.073043579186855181, 0.090846187495302211]
gt1 4.4249999999998755 4.4269999999998753 E [1.0073775375748137, 1.0115555889491359] X [0.072942107951663504, 0.090823243544208454]
gt1 4.4269999999998753 4.428999999999875 E [1.0073063332032866, 1.0115837643644359] X [0.072826102770498197, 0.090854505723848678]
gt1 4.428999999999875 4.4309999999998748 E [1.0074136315937172, 1.0114472824020508] X [0.072874247220618374, 0.090295810630709961]
gt1 4.4309999999998748 4.4329999999998746 E [1.0074089548234948, 1.0114461815329487] X [0.072769470405359776, 0.090285014531386307]
gt1 4.4329999999998746 4.4349999999998744 E [1.0072768436292341, 1.0115898176425009] X [0.07251190583243268, 0.090837049393854119]
gt1 4.4349999999998744 4.4369999999998742 E [1.0072189815829353, 1.0116193320277003] X [0.072389467220983356, 0.090899445726066661]
gt1 4.4369999999998742 4.4389999999998739 E [1.0072122629093871, 1.0116146617751691] X [0.072294113799540732, 0.090861544755990772]
gt1 4.4389999999998739 4.4409999999998737 E [1.0071104855577209, 1.0116538489107991] X [0.072180210004774509, 0.090894428836102784]
gt1 4.4409999999998737 4.4429999999998735 E [1.007103304185186, 1.0116572337099263] X [0.072074618390818884, 0.09090132058760178]
gt1 4.4429999999998735 4.4449999999998733 E [1.0071107684991145, 1.0116508283096692] X [0.071975518276048131, 0.090881282360601126]
gt1 4.4449999999998733 4.4469999999998731 E [1.0071062178327321, 1.011649412036604] X [0.071875342862154162, 0.090866541006984741]
gt1 4.4469999999998731 4.4489999999998728 E [1.0070163199208493, 1.0116826149613025] X [0.071766157348871873, 0.090888184248771695]
gt1 4.4489999999998728 4.4509999999998726 E [1.0070077655722711, 1.011691222326037] X [0.071655929811561048, 0.090917729036807463]
gt1 4.4509999999998726 4.4529999999998724 E [1.0071702607445743, 1.0114942669595484] X [0.071746529423927272, 0.090161695475387979]
gt1 4.4529999999998724 4.4549999999998722 E [1.0069322594577108, 1.0117022755862235] X [0.071467421088723559, 0.090851161464620273]
gt1 4.4549999999998722 4.456999999999872 E [1.006936801583743, 1.0117120541302755] X [0.071351866331039709, 0.090905829873009464]
gt1 4.456999999999872 4.4589999999998717 E [1.0068607143221402, 1.0117437327864662] X [0.071241395012964573, 0.090943254964031037]
gt1 4.4589999999998717 4.4609999999998715 E [1.0068443252018695, 1.011746399162003] X [0.071143408764046151, 0.090929632757134268]
gt1 4.4609999999998715 4.4629999999998713 E [1.006830240551269, 1.0117588163414442] X [0.071033816320666188, 0.090967861236958325]
gt1 4.4629999999998713 4.4649999999998711 E [1.00673167320867, 1.0117949546928375] X [0.070928384218396992, 0.09098420028495964]
gt1 4.4649999999998711 4.4669999999998709 E [1.006742790176983, 1.0118128227042711] X [0.070803862404030346, 0.091092044170680952]
gt1 4.4669999999998709 4.4689999999998706 E [1.0067291763399457, 1.0118194281429997] X [0.070702085269030421, 0.091100881047190288]
gt1 4.4689999999998706 4.4709999999998704 E [1.0066247374606403, 1.01185025314224] X [0.070606349242354469, 0.091084192017347534]
gt1 4.4709999999998704 4.4729999999998702 E [1.0066117900057232, 1.0118577818895931] X [0.070504777515167913, 0.091098057844648528]
gt1 4.4729999999998702 4.47499999999987 E [1.0067841595031763, 1.011623495058928] X [0.070612368511416432, 0.090212300982973156]
gt1 4.47499999999987 4.4769999999998698 E [1.0065299509802703, 1.0119090172698673] X [0.07028136354181079, 0.091214635119542628]
gt1 4.4769999999998698 4.4789999999998695 E [1.0065558888684498, 1.0119060574312859] X [0.070179547597066128, 0.091234664850711494]
gt1 4.4789999999998695 4.4809999999998693 E [1.006531110511464, 1.0119195692408112] X [0.070077168005634946, 0.091256911407801955]
gt1 4.4809999999998693 4.4829999999998691 E [1.0064395034436981, 1.0119593603680077] X [0.069969437248639021, 0.091305985156283409]
gt1 4.4829999999998691 4.4849999999998689 E [1.0064237844982686, 1.0119759326078308] X [0.069862147515245554, 0.091354590570312394]
gt1 4.4849999999998689 4.4869999999998686 E [1.0063266087382245, 1.0120135104952683] X [0.06976053206144181, 0.091378126877413271]
gt1 4.4869999999998686 4.4889999999998684 E [1.0063394364459926, 1.0120224574017822] X [0.069652505100274431, 0.09143637467079567]
gt1 4.4889999999998684 4.4909999999998682 E [1.0063229454617375, 1.0120344904564731] X [0.069551618506669119, 0.091462866456905656]
gt1 4.4909999999998682 4.492999999999868 E [1.0063078067288929, 1.0120410118877521] X [0.069455920770435026, 0.091464683370601277]
gt1 4.492999999999868 4.4949999999998678 E [1.0064872025269349, 1.0117536970668659] X [0.069590058772780766, 0.090387872168768077]
gt1 4.4949999999998678 4.4969999999998675 E [1.006408069059938, 1.0117867847436086] X [0.069485805765854072, 0.090423865552421281]
gt1 4.4969999999998675 4.4989999999998673 E [1.0061465201651045, 1.0121334425681208] X [0.06913816634837372, 0.091632656348895697]
gt1 4.4989999999998673 4.5009999999998671 E [1.0061091186143094, 1.0121475106381872] X [0.069043360424463004, 0.09163638008039017]
gt1 4.5009999999998671 4.5029999999998669 E [1.0061042683170611, 1.0121591957535716] X [0.068942491973124673, 0.09167350096108641]
gt1 4.5029999999998669 4.5049999999998667 E [1.0059852647100522, 1.012212694446333] X [0.068836244414334474, 0.091736972827858573]
gt1 4.5049999999998667 4.5069999999998664 E [1.0059751751387234, 1.0122272491688769] X [0.068734675660781314, 0.091781542575129688]
gt1 4.5069999999998664 4.5089999999998662 E [1.0061771444886551, 1.0119009415255822] X [0.068877231014786225, 0.090600521961250055]
gt1 4.5089999999998662 4.510999999999866 E [1.0058605691966727, 1.0122821427236286] X [0.068537771471125913, 0.091843967744574984]
gt1 4.510999999999866 4.5129999999998658 E [1.0058796765409557, 1.0122887806342713] X [0.068436729971395743, 0.091893843750700643]
gt1 4.5129999999998658 4.5149999999998656 E [1.0057860200295867, 1.0123349077419166] X [0.068333646491815017, 0.091954385200925554]
gt1 4.5149999999998656 4.5169999999998653 E [1.0057673697046181, 1.0123538117459874] X [0.0682336509147531, 0.092001700954927296]
gt1 4.5169999999998653 4.5189999999998651 E [1.0059916614908495, 1.0120091181005082] X [0.068368613501975942, 0.090810008849980584]
gt1 4.5189999999998651 4.5209999999998649 E [1.0056711615578304, 1.0124346533033397] X [0.068017270331173524, 0.092195935866432502]
gt1 4.5209999999998649 4.5229999999998647 E [1.0056600829609701, 1.0124546459558714] X [0.06791655259582749, 0.092254104836281006]
gt1 4.5229999999998647 4.5249999999998645 E [1.0055334032535763, 1.0125136965122299] X [0.067814181530429785, 0.092323739817855785]
gt1 4.5249999999998645 4.5269999999998642 E [1.0055526846533021, 1.0125462993941188] X [0.067699820369266347, 0.092470639522245268]
gt1 4.5269999999998642 4.528999999999864 E [1.0053789729196696, 1.012649577742067] X [0.067578913134978408, 0.092654464029493525]
gt1 4.528999999999864 4.5309999999998638 E [1.00535959386494, 1.0126678243679803] X [0.067483792946084198, 0.092692877386569991]
gt1 4.5309999999998638 4.5329999999998636 E [1.0052412921524845, 1.012720896224468] X [0.067386561604847475, 0.09274177065933091]
gt1 4.5329999999998636 4.5349999999998634 E [1.0052714172387547, 1.0127398128755898] X [0.067281774376681258, 0.092846041801313325]
gt1 4.5349999999998634 4.5369999999998631 E [1.0052617929027607, 1.0127680162082495] X [0.067179925198417562, 0.092932465138624978]
gt1 4.5369999999998631 4.5389999999998629 E [1.0051359325121922, 1.0128344801434017] X [0.067077514740322461, 0.093026182743878277]
gt1 4.5389999999998629 4.5409999999998627 E [1.0055745520039368, 1.0123163023001045] X [0.067245317970267296, 0.091498388227473984]
gt1 4.5409999999998627 4.5429999999998625 E [1.0049605012958496, 1.0129492643242068] X [0.066871692361698848, 0.093224188071070385]
gt1 4.5429999999998625 4.5449999999998623 E [1.0050366004448577, 1.0129554254269004] X [0.066769605090074596, 0.093331990453144206]
gt1 4.5449999999998623 4.546999999999862 E [1.0048392322942818, 1.0130447573696797] X [0.066669871322499283, 0.093415242766558743]
gt1 4.546999999999862 4.5489999999998618 E [1.0048396115482203, 1.0130741641810139] X [0.066569072511022787, 0.093515496161270473]
gt1 4.5489999999998618 4.5509999999998616 E [1.0051262439301363, 1.0126235319778873] X [0.06670052052373629, 0.092121038528124158]
gt1 4.5509999999998616 4.5529999999998614 E [1.0046798110135786, 1.0131711174284912] X [0.06637675055638742, 0.093658686503941449]
gt1 4.5529999999998614 4.5549999999998612 E [1.0047133013621072, 1.0132333727191425] X [0.066255623491795215, 0.093912826393262844]
gt1 4.5549999999998612 4.5569999999998609 E [1.0045258342781391, 1.0132882095148725] X [0.066175527457223798, 0.093877402159278131]
gt1 4.5569999999998609 4.5589999999998607 E [1.0045571150849264, 1.0133278076848857] X [0.066067261604144972, 0.094048225796403984]
gt1 4.5589999999998607 4.5609999999998605 E [1.0044058156681446, 1.0134065785132578] X [0.065969784852447783, 0.094139182480393907]
gt1 4.5609999999998605 4.5629999999998603 E [1.0048656448401081, 1.0127930572102353] X [0.066140427936333582, 0.092398688713419164]
gt1 4.5629999999998603 4.5649999999998601 E [1.0048595489257983, 1.0128159958571157] X [0.066044552422252198, 0.092471194832397269]
gt1 4.5649999999998601 4.5669999999998598 E [1.0041931726526192, 1.013584469075907] X [0.065673019061120691, 0.094483075193289842]
gt1 4.5669999999998598 4.5689999999998596 E [1.0042877768733345, 1.0136361287290985] X [0.065554769253681353, 0.094750705590864598]
gt1 4.5689999999998596 4.5709999999998594 E [1.0040837838733776, 1.0137184423866448] X [0.06546602809632586, 0.094796591741677941]
gt1 4.5709999999998594 4.5729999999998592 E [1.004047919951307, 1.0137727310370193] X [0.065367125788402411, 0.094927692593949078]
gt1 4.5729999999998592 4.574999999999859 E [1.0038961523935528, 1.0138594725797125] X [0.065271331913569458, 0.095037348009493219]
gt1 4.574999999999859 4.5769999999998587 E [1.0045841396250612, 1.0131019066411189] X [0.065442727216715499, 0.093139372036098511]
gt1 4.5769999999998587 4.5789999999998585 E [1.0039154090489302, 1.0139760830871734] X [0.065061311551602649, 0.095415893113837011]
gt1 4.5789999999998585 4.5809999999998583 E [1.0037711224760975, 1.0140611812389673] X [0.064966595370620675, 0.095528735015842567]
gt1 4.5809999999998583 4.5829999999998581 E [1.0035522011037459, 1.0141967525626121] X [0.06486241987176683, 0.095723298026978737]
gt1 4.5829999999998581 4.5849999999998579 E [1.0035265354574379, 1.0142542700472028] X [0.064765029876836203, 0.095867562732805556]
gt1 4.5849999999998579 4.5869999999998576 E [1.0041464205131356, 1.0134368126699129] X [0.064945178655523211, 0.093770024459337784]
gt1 4.5869999999998576 4.5889999999998574 E [1.0034134247793811, 1.0144114825496451] X [0.064564407304494323, 0.09621897880246616]
gt1 4.5889999999998574 4.5909999999998572 E [1.0033787436551558, 1.0144527058795219] X [0.06447611851654271, 0.096295176066181654]
gt1 4.5909999999998572 4.592999999999857 E [1.0031140529468088, 1.0146101238514289] X [0.064373368274046217, 0.096502150611926962]
gt1 4.592999999999857 4.5949999999998568 E [1.0034601783873462, 1.014218372450455] X [0.064397626914828685, 0.095592970884586334]
gt1 4.5949999999998568 4.5969999999998565 E [1.0031586243847559, 1.0147027012288214] X [0.064184374516014664, 0.096796470496265247]
gt1 4.5969999999998565 4.5989999999998563 E [1.0029227339812428, 1.0148697340850317] X [0.064077501617270882, 0.097058788900750634]
gt1 4.5989999999998563 4.6009999999998561 E [1.0029222470028125, 1.0149196686470565] X [0.063985629189871315, 0.097190094879681208]
gt1 4.6009999999998561 4.6029999999998559 E [1.0027549903349595, 1.0150636266741986] X [0.063881736950324536, 0.097441456328217851]
gt1 4.6029999999998559 4.6049999999998557 E [1.0030854188826701, 1.0147399302456339] X [0.06387542405876856, 0.096757065669656334]
gt1 4.6049999999998557 4.6069999999998554 E [1.002892818671675, 1.0148652802212086] X [0.063778484275109654, 0.096935785504911387]
gt1 4.6069999999998554 4.6089999999998552 E [1.0022843099114644, 1.0154685711283602] X [0.06358134857214276, 0.098124861171327848]
gt1 4.6089999999998552 4.610999999999855 E [1.002065125270273, 1.0160087807644473] X [0.063382655699220275, 0.099443721684735711]
gt1 4.610999999999855 4.6129999999998548 E [1.0023933986920599, 1.0152516171307471] X [0.063484036342162195, 0.097546788760144706]
gt1 4.6129999999998548 4.6149999999998546 E [1.002373808412502, 1.0153255207798932] X [0.063390062394548002, 0.097728503833889327]
gt1 4.6149999999998546 4.6169999999998543 E [1.0014679844695911, 1.0164724335105177] X [0.063095308421760393, 0.10012241066294221]
gt1 4.6169999999998543 4.6189999999998541 E [1.0015194422237044, 1.0165865998634525] X [0.062992229202700339, 0.10045171641081412]
gt1 4.6189999999998541 4.6209999999998539 E [1.0014641402928566, 1.0166905973807461] X [0.06290026466845583, 0.10065587306268334]
gt1 4.6209999999998539 4.6229999999998537 E [1.0026321438600792, 1.0150768013064306] X [0.063140793282426569, 0.09715481473626951]
gt1 4.6229999999998537 4.6249999999998535 E [1.0009113875065598, 1.017189835480979] X [0.062686785720898378, 0.10145537641494048]
gt1 4.6249999999998535 4.6269999999998532 E [1.0006295717223326, 1.0173876578033156] X [0.062593023950516233, 0.10170391809857096]
gt1 4.6269999999998532 4.628999999999853 E [1.0006843289529883, 1.0175182627562747] X [0.062492216498675444, 0.10206127571407454]
gt1 4.628999999999853 4.6309999999998528 E [1.000358689658245, 1.0177353691295237] X [0.062399336464056543, 0.1023179967834268]
gt1 4.6309999999998528 4.6329999999998526 E [1.0015663949917353, 1.0164143497099611] X [0.062519678267490428, 0.099855320321171975]
gt1 4.6329999999998526 4.6349999999998523 E [1.000607935271058, 1.0175544603154456] X [0.06227532639981978, 0.10201157305936062]
gt1 4.6349999999998523 4.6359999999998527 E [1.0070936346819277, 1.0091991906267863] X [0.066385269769512714, 0.078086275912557096]
gt1 4.6359999999998527 4.6369999999998521 E [1.0070565724841756, 1.0092395831168244] X [0.066241712941450037, 0.078326801937661936]
gt1 4.6369999999998521 4.6379999999998525 E [1.0070174684663571, 1.0092476029778579] X [0.066195547758667303, 0.078319052300954053]
gt1 4.6379999999998525 4.6389999999998519 E [1.0070725247806152, 1.0091899010645611] X [0.066252667707842841, 0.078047245134085078]
gt1 4.6389999999998519 4.6399999999998522 E [1.0070094520448618, 1.0092385498178578] X [0.066109806153748049, 0.078289086662548607]
gt1 4.6399999999998522 4.6409999999998517 E [1.0070050849126924, 1.0092331321318726] X [0.066070040119806966, 0.078265588644852738]
gt1 4.6409999999998517 4.6429999999998515 E [1.000730505388649, 1.0173419337089209] X [0.062024183947744657, 0.10146556051779784]
gt1 4.6429999999998515 4.6439999999998518 E [1.0069956915597678, 1.0092151269982732] X [0.065953788105433231, 0.078187747027523624]
gt1 4.6439999999998518 4.6449999999998512 E [1.0069579582440948, 1.0092236770732199] X [0.065905350956335096, 0.078186165111233649]
gt1 4.6449999999998512 4.646999999999851 E [1.0000718857278215, 1.0179207744692271] X [0.06181401038739727, 0.10234043959270765]
gt1 4.646999999999851 4.6489999999998508 E [1.0000971919167683, 1.0181108760195221] X [0.061709241614247332, 0.10280597037244596]
gt1 4.6489999999998508 4.6499999999998511 E [1.0069584378138656, 1.0091658261004963] X [0.06577506967724249, 0.077895330825622972]
gt1 4.6499999999998511 4.6509999999998506 E [1.0069260602302814, 1.0092054077445589] X [0.065635572119919078, 0.078135959497749596]
gt1 4.6509999999998506 4.6519999999998509 E [1.0069357633326759, 1.0091794829542162] X [0.065640402513020557, 0.077995125601513698]
gt1 4.6519999999998509 4.6529999999998504 E [1.0069268935011837, 1.0091771541476713] X [0.065596808099375542, 0.077983515110853857]
gt1 4.6529999999998504 4.6539999999998507 E [1.0068930535525136, 1.0091827863539136] X [0.065553528727166716, 0.077970183171773441]
gt1 4.6539999999998507 4.6549999999998501 E [1.0068856598643545, 1.009179724909794] X [0.065510610666243627, 0.077957212320386493]
gt1 4.6549999999998501 4.6559999999998505 E [1.0068788212961393, 1.0091769845092806] X [0.065466383122397873, 0.077947631535271122]
gt1 4.6559999999998505 4.6569999999998499 E [1.0068904555011449, 1.0091514941176045] X [0.065468469818361311, 0.07781477151281023]
gt1 4.6569999999998499 4.6579999999998503 E [1.0068859807740265, 1.0091479704373989] X [0.065424015051971693, 0.077806369657619029]
gt1 4.6579999999998503 4.6589999999998497 E [1.0068612859205444, 1.009166617993245] X [0.065337233754952179, 0.077911518201681865]
gt1 4.6589999999998497 4.65999999999985 E [1.0068636966795448, 1.0091617709753449] X [0.065291764541680605, 0.077905959015475937]
gt1 4.65999999999985 4.6609999999998495 E [1.0068231592853216, 1.0091694337110253] X [0.065249170722961908, 0.077892364225683935]
gt1 4.6609999999998495 4.6619999999998498 E [1.0068145075656638, 1.0091667115177039] X [0.065206982534144975, 0.077878220426579076]
gt1 4.6619999999998498 4.6629999999998493 E [1.0068272159436791, 1.0091433036883388] X [0.065201759312545529, 0.077763976587306952]
gt1 4.6629999999998493 4.6639999999998496 E [1.0067858509623617, 1.0091950195390227] X [0.065044185601212279, 0.078068576883790874]
gt1 4.6639999999998496 4.664999999999849 E [1.0067797699469483, 1.0091904376527925] X [0.065005003469685366, 0.078047123430292464]
gt1 4.664999999999849 4.6659999999998494 E [1.0067470745504938, 1.0091907656977277] X [0.064975174731600499, 0.077999084094842505]
gt1 4.6659999999998494 4.6669999999998488 E [1.0067443950073063, 1.0091863093974447] X [0.064933442656387591, 0.077985692899483983]
gt1 4.6669999999998488 4.6679999999998492 E [1.0067655636933148, 1.0091428705041847] X [0.064972328434025409, 0.077747657151545663]
gt1 4.6679999999998492 4.6689999999998486 E [1.0067607369049405, 1.0091354508411239] X [0.064939586987531259, 0.077708674511672335]
gt1 4.6689999999998486 4.6699999999998489 E [1.0067530832934957, 1.0091327133538071] X [0.064897087269004783, 0.07769672083390497]
gt1 4.6699999999998489 4.6709999999998484 E [1.0066832586022669, 1.0091949030188565] X [0.064739873619318988, 0.078006155744237457]
gt1 4.6709999999998484 4.6719999999998487 E [1.0066870216247239, 1.0091837611523879] X [0.064709114662998932, 0.07796252487723021]
gt1 4.6719999999998487 4.6729999999998482 E [1.0066803123811385, 1.0091805157944624] X [0.064667859049590715, 0.077948430414659819]
gt1 4.6729999999998482 4.6739999999998485 E [1.0067432270724372, 1.0091135277826706] X [0.064730661693415376, 0.077640798357342375]
gt1 4.6739999999998485 4.6749999999998479 E [1.0066669513398254, 1.0091807081162658] X [0.06456935141530909, 0.077967132918533161]
gt1 4.6749999999998479 4.6759999999998483 E [1.0066838803933273, 1.0091381982032028] X [0.064605876906656326, 0.077730458969776817]
gt1 4.6759999999998483 4.6769999999998477 E [1.0066550389746103, 1.0091768419555966] X [0.064479843744499735, 0.077960877074723281]
gt1 4.6769999999998477 4.6779999999998481 E [1.0066836786785676, 1.0091158160140987] X [0.064552570132949974, 0.077620936671894486]
gt1 4.6779999999998481 4.6789999999998475 E [1.0066678817478389, 1.0091294306531846] X [0.064476237695293842, 0.077706028505610952]
gt1 4.6789999999998475 4.6799999999998478 E [1.0066722772661014, 1.0091100336065169] X [0.064466210589361847, 0.077603788144320535]
gt1 4.6799999999998478 4.6809999999998473 E [1.0066007038830918, 1.0091737911679957] X [0.064312042104057235, 0.07791621577718201]
gt1 4.6809999999998473 4.6819999999998476 E [1.0066124359959223, 1.0091356170869794] X [0.064340702702467098, 0.07769914170301985]
gt1 4.6819999999998476 4.6829999999998471 E [1.0066160728909876, 1.009130872195396] X [0.064295298057160666, 0.077698672847850953]
gt1 4.6829999999998471 4.6839999999998474 E [1.0066060772653638, 1.0091301534796984] X [0.064250872472941853, 0.077695644335133443]
gt1 4.6839999999998474 4.6849999999998468 E [1.006601031732359, 1.0091268758131642] X [0.064208785798421153, 0.07768514734711883]
gt1 4.6849999999998468 4.6859999999998472 E [1.0066115079302449, 1.0090963165876063] X [0.06422062008774615, 0.07751903096883668]
gt1 4.6859999999998472 4.6869999999998466 E [1.0065895036297301, 1.0091229728835289] X [0.064119923848268826, 0.077679359479401688]
gt1 4.6869999999998466 4.687999999999847 E [1.0066031849248742, 1.0090828019782652] X [0.064152032666861147, 0.077454414221114945]
gt1 4.687999999999847 4.6889999999998464 E [1.0065860115169476, 1.0090983252950985] X [0.064074064443261206, 0.077548297913536277]
gt1 4.6889999999998464 4.6899999999998467 E [1.0065499298326144, 1.00910539369589] X [0.064030773174140465, 0.077542470480186601]
gt1 4.6899999999998467 4.6909999999998462 E [1.0065487844706713, 1.0090999038138515] X [0.063990765322179996, 0.07752766529637127]
gt1 4.6909999999998462 4.6919999999998465 E [1.0065421620352382, 1.0090990882349651] X [0.063944490336999935, 0.077530537888583426]
gt1 4.6919999999998465 4.692999999999846 E [1.0065332704030103, 1.009096778757494] X [0.063903341939313893, 0.077518887988507784]
gt1 4.692999999999846 4.6939999999998463 E [1.0065299290887613, 1.0090921774683208] X [0.063863792895659452, 0.077502404014533108]
gt1 4.6939999999998463 4.6949999999998457 E [1.0065233419730113, 1.0090898852345529] X [0.063821138305234962, 0.077495425370323071]
gt1 4.6949999999998457 4.6959999999998461 E [1.0064781647517149, 1.0091018571050498] X [0.063774472115418673, 0.077499723294388381]
gt1 4.6959999999998461 4.6969999999998455 E [1.0064711547563079, 1.0090974897573659] X [0.063736961611318269, 0.077477902963760448]
gt1 4.6969999999998455 4.6979999999998459 E [1.0064752907403143, 1.0090882815578603] X [0.063702105165596684, 0.077449594230958971]
gt1 4.6979999999998459 4.6989999999998453 E [1.0064744465057021, 1.009084382537659] X [0.063658878656497123, 0.077446335404970174]
gt1 4.6989999999998453 4.6999999999998456 E [1.0064675278168864, 1.0090860280009044] X [0.063607511462548255, 0.077466054727707345]
gt1 4.6999999999998456 4.7009999999998451 E [1.0064625766575663, 1.0090836160079408] X [0.063564570417868074, 0.077460848668730015]
gt1 4.7009999999998451 4.7019999999998454 E [1.0064535565556367, 1.0090817734784312] X [0.063523222838309454, 0.077451659768012868]
gt1 4.7019999999998454 4.7029999999998449 E [1.0064486338850871, 1.0090796407282527] X [0.063479712122729404, 0.077448349190616536]
gt1 4.7029999999998449 4.7039999999998452 E [1.0064008311771586, 1.0090877138542451] X [0.063444025281706215, 0.077421228966420994]
gt1 4.7039999999998452 4.7049999999998446 E [1.0063905167759297, 1.0090893919095236] X [0.063395725874349287, 0.077433769248069093]
gt1 4.7049999999998446 4.705999999999845 E [1.0064035952413186, 1.0090796199367178] X [0.063356077183403012, 0.077422021446317837]
gt1 4.705999999999845 4.7069999999998444 E [1.0063950081890449, 1.0090805368809554] X [0.063308457536606341, 0.077432652927484483]
gt1 4.7069999999998444 4.7079999999998448 E [1.0063896455431367, 1.0090779558682363] X [0.063266451457198516, 0.077426823340989451]
gt1 4.7079999999998448 4.7089999999998442 E [1.0063750952089006, 1.0090858636619178] X [0.063208516531755909, 0.077469893545380697]
gt1 4.7089999999998442 4.7099999999998445 E [1.0063372798734549, 1.0090837605034475] X [0.063188208244547295, 0.07739526930755046]
gt1 4.7099999999998445 4.710999999999844 E [1.0063297346506563, 1.0090858847875457] X [0.063137767258884134, 0.077416420856498067]
gt1 4.710999999999844 4.7119999999998443 E [1.0063212265709449, 1.0090843777423604] X [0.063095975195326767, 0.07741050387857655]
gt1 4.7119999999998443 4.7129999999998438 E [1.0063220664836239, 1.0090806002282551] X [0.063052696949220347, 0.077410314045239376]
gt1 4.7129999999998438 4.7139999999998441 E [1.0063161199411621, 1.0090784774767292] X [0.063010369269469221, 0.077406069520718282]
gt1 4.7139999999998441 4.7149999999998435 E [1.0063127637622242, 1.0090751725968334] X [0.062969125396675485, 0.077399357950254682]
gt1 4.7149999999998435 4.7159999999998439 E [1.0062644860348111, 1.009085889175606] X [0.062928370605076028, 0.077389589535938011]
gt1 4.7159999999998439 4.7169999999998433 E [1.0062551159035913, 1.0090845823672283] X [0.062887114402485483, 0.077383351670776604]
gt1 4.7169999999998433 4.7179999999998437 E [1.0062551123901584, 1.0090809480251552] X [0.062844968238688459, 0.07738064349948362]
gt1 4.7179999999998437 4.7189999999998431 E [1.0062520985880608, 1.0090789386559484] X [0.062801050528755287, 0.07738264540623363]
gt1 4.7189999999998431 4.7199999999998434 E [1.0062455635105461, 1.009076264165516] X [0.062760893744729471, 0.077372901158695134]
gt1 4.7199999999998434 4.7209999999998429 E [1.0062513324130515, 1.0090701568697318] X [0.06271976520601788, 0.077366852698648042]
gt1 4.7209999999998429 4.7219999999998432 E [1.0061967860549326, 1.0090855604776854] X [0.062674125341483977, 0.077374183459199913]
gt1 4.7219999999998432 4.7229999999998427 E [1.006187533702025, 1.0090847633943347] X [0.062632166609084286, 0.077371558499183424]
gt1 4.7229999999998427 4.723999999999843 E [1.0061801617864228, 1.0090837417750147] X [0.062589300296271175, 0.077371595430224163]
gt1 4.723999999999843 4.7249999999998424 E [1.0061791601844559, 1.0090808526015371] X [0.062546251540970654, 0.077373242755816335]
gt1 4.7249999999998424 4.7259999999998428 E [1.0061818832342768, 1.0090688030866726] X [0.062519713094445595, 0.077320346817201097]
gt1 4.7259999999998428 4.7269999999998422 E [1.0061758215567658, 1.0090673825623351] X [0.062477339250556346, 0.077319552229352176]
gt1 4.7269999999998422 4.7279999999998426 E [1.006160908624135, 1.0090757645913828] X [0.062421096898606136, 0.077364069314942094]
gt1 4.7279999999998426 4.728999999999842 E [1.0061167958963058, 1.0090870220498425] X [0.062378092324203722, 0.077364926879526577]
gt1 4.728999999999842 4.7299999999998423 E [1.0061637446288445, 1.0090612119832745] X [0.062350676669601202, 0.077316666892935287]
gt1 4.7299999999998423 4.7309999999998418 E [1.0061041537969979, 1.0090765609215828] X [0.062309059019662577, 0.077313110893653156]
gt1 4.7309999999998418 4.7319999999998421 E [1.0061017397607492, 1.0090736227353077] X [0.062267384491161072, 0.077311661825328212]
gt1 4.7319999999998421 4.7329999999998416 E [1.0061090558511618, 1.0090704354852913] X [0.062220279956745929, 0.077327192495210487]
gt1 4.7329999999998416 4.7339999999998419 E [1.006102777785534, 1.0090656254909864] X [0.062185070746728729, 0.077303892251593675]
gt1 4.7339999999998419 4.7349999999998413 E [1.0060938967240176, 1.0090657171936628] X [0.062142040395037797, 0.077306846350699288]
gt1 4.7349999999998413 4.7359999999998417 E [1.0060889548686687, 1.0090641090640686] X [0.062100185442129002, 0.077305900011985021]
gt1 4.7359999999998417 4.7369999999998411 E [1.0060362342097198, 1.0090966160914421] X [0.062022898938201627, 0.077427749862901282]
gt1 4.7369999999998411 4.7379999999998414 E [1.0060368069638441, 1.0090928102665437] X [0.061981383044600713, 0.077425925464365331]
gt1 4.7379999999998414 4.7389999999998409 E [1.006039401211144, 1.0090709728858138] X [0.061972792597684928, 0.077312485938374489]
gt1 4.7389999999998409 4.7399999999998412 E [1.006025879405066, 1.0090716927346324] X [0.0619322344816342, 0.077308997882732114]
gt1 4.7399999999998412 4.7409999999998407 E [1.0060159149543559, 1.0090716672474047] X [0.061890630098498767, 0.077308722528546009]
gt1 4.7409999999998407 4.741999999999841 E [1.0060000818178798, 1.0090915707545172] X [0.061815991681474301, 0.077421485092107875]
gt1 4.741999999999841 4.7429999999998405 E [1.0059510068580824, 1.0090969334850548] X [0.061787944513561406, 0.077373334889916351]
gt1 4.7429999999998405 4.7439999999998408 E [1.0059545900792191, 1.0090925396084203] X [0.061746685699896754, 0.07737414566803863]
gt1 4.7439999999998408 4.7449999999998402 E [1.0059552420096938, 1.0090901837906869] X [0.061703428611084798, 0.077380957635499098]
gt1 4.7449999999998402 4.7459999999998406 E [1.0059508511323036, 1.0090890060362834] X [0.061661264657842163, 0.077384712918330323]
gt1 4.7459999999998406 4.74699999999984 E [1.0059416097602623, 1.0090888125767643] X [0.061620044724975891, 0.077384193371449569]
gt1 4.74699999999984 4.7479999999998403 E [1.0059408518753248, 1.0090865081681211] X [0.06157811528011576, 0.077387904391085394]
gt1 4.7479999999998403 4.7489999999998398 E [1.00587622659541, 1.0091048679851735] X [0.06153558050660201, 0.077390827637620105]
gt1 4.7489999999998398 4.7499999999998401 E [1.005875282858278, 1.0091121467261412] X [0.061477247509750102, 0.077453453590309446]
gt1 4.7499999999998401 4.7509999999998396 E [1.0058809054460383, 1.0091084984412666] X [0.061434358985086354, 0.077460951738115555]
gt1 4.7509999999998396 4.7519999999998399 E [1.0058747149954699, 1.00909225015243] X [0.061419613942448499, 0.077367140998147815]
gt1 4.7519999999998399 4.7529999999998394 E [1.0058825573239789, 1.0090875288409304] X [0.061377257179859007, 0.077372538710893141]
gt1 4.7529999999998394 4.7539999999998397 E [1.0058587095760203, 1.0091085485574862] X [0.061308683275143071, 0.07747252930842527]
gt1 4.7539999999998397 4.7549999999998391 E [1.0057982185110022, 1.009126374094955] X [0.061265126237816984, 0.077483376306462237]
gt1 4.7549999999998391 4.7559999999998395 E [1.0058030027108964, 1.0091225676777946] X [0.061223961815041195, 0.077486914106163818]
gt1 4.7559999999998395 4.7569999999998389 E [1.0057773934009242, 1.0091277731515607] X [0.061182814770155365, 0.07748783409548593]
gt1 4.7569999999998389 4.7579999999998392 E [1.0057877696461679, 1.0091233563615467] X [0.061140081620487861, 0.077497738804538155]
gt1 4.7579999999998392 4.7589999999998387 E [1.0057902040323687, 1.0091104550558996] X [0.061114857932199021, 0.077442076602125501]
gt1 4.7589999999998387 4.759999999999839 E [1.0057931722092246, 1.0091073082943562] X [0.061073396671614107, 0.077446040541235675]
gt1 4.759999999999839 4.7609999999998385 E [1.0057227305075285, 1.0091274441366449] X [0.061032106065542997, 0.077448495972748568]
gt1 4.7609999999998385 4.7619999999998388 E [1.0057150166497517, 1.0091279679252352] X [0.060990033351267209, 0.077455370367241469]
gt1 4.7619999999998388 4.7629999999998383 E [1.0057056415676509, 1.0091288457260075] X [0.060948487982402932, 0.077460717951509717]
gt1 4.7629999999998383 4.7639999999998386 E [1.005707401962207, 1.0091253493241354] X [0.06090811512818306, 0.077462636125438217]
gt1 4.7639999999998386 4.764999999999838 E [1.0056993975410002, 1.0091264844877348] X [0.060865589272873173, 0.077472224798740275]
gt1 4.764999999999838 4.7659999999998384 E [1.0057132865435665, 1.009122119069499] X [0.060821799520538587, 0.0774872329091639]
gt1 4.7659999999998384 4.7669999999998378 E [1.0057028473837195, 1.0091233593910536] X [0.060780719114687437, 0.077491662210822529]
gt1 4.7669999999998378 4.7679999999998381 E [1.0056437186217884, 1.0091402629240438] X [0.060739475216595736, 0.077497482955119268]
gt1 4.7679999999998381 4.7689999999998376 E [1.005635551724076, 1.0091424304006453] X [0.060695752792123484, 0.07751238291579389]
gt1 4.7689999999998376 4.7699999999998379 E [1.0056392464958941, 1.0091401026657614] X [0.060653049419795671, 0.077524019589343157]
gt1 4.7699999999998379 4.7709999999998374 E [1.0056289481328975, 1.0091416125496258] X [0.060611890450396153, 0.077530376647069743]
gt1 4.7709999999998374 4.7719999999998377 E [1.0056229973212412, 1.0091420949466907] X [0.060570099363486951, 0.077539031983634141]
gt1 4.7719999999998377 4.7729999999998372 E [1.0056123918744999, 1.0091435073321164] X [0.060529345741754767, 0.077543877723810606]
gt1 4.7729999999998372 4.7739999999998375 E [1.005559414813922, 1.0091585866071595] X [0.060489228044099626, 0.077546647359271567]
gt1 4.7739999999998375 4.7749999999998369 E [1.0055572963010599, 1.0091748891868548] X [0.060422657349363702, 0.077655253027729382]
gt1 4.7749999999998369 4.7759999999998373 E [1.0055598388623543, 1.0091581344775626] X [0.060402813054577759, 0.077579129165596408]
gt1 4.7759999999998373 4.7769999999998367 E [1.0055555933864693, 1.009158559945494] X [0.060360935402113257, 0.077589999951350186]
gt1 4.7769999999998367 4.777999999999837 E [1.0055319245997967, 1.0091796401930988] X [0.060298349699135695, 0.07768329005774606]
gt1 4.777999999999837 4.7789999999998365 E [1.0055380138680183, 1.0091610590695954] X [0.060279047509481341, 0.077603713521384371]
gt1 4.7789999999998365 4.7799999999998368 E [1.0055300584768549, 1.009162987590934] X [0.060237074414929051, 0.077615825361827373]
gt1 4.7799999999998368 4.7809999999998363 E [1.005518882859378, 1.0091656053988378] X [0.060195658589288666, 0.07762574210464139]
gt1 4.7809999999998363 4.7819999999998366 E [1.0054734910175158, 1.0091803555079126] X [0.060152640486204625, 0.077642718087926652]
gt1 4.7819999999998366 4.782999999999836 E [1.0054823604892256, 1.0091770983216686] X [0.06011070351334008, 0.077655500300283536]
gt1 4.782999999999836 4.7839999999998364 E [1.0054744860720322, 1.0091801371146185] X [0.060067539690243553, 0.077673419575312999]
gt1 4.7839999999998364 4.7849999999998358 E [1.0054625964023727, 1.009183161590903] X [0.060026242877771654, 0.077684087708555921]
gt1 4.7849999999998358 4.7859999999998362 E [1.0053717561648519, 1.0092285441628237] X [0.059961071243034909, 0.077792797301558844]
gt1 4.7859999999998362 4.7869999999998356 E [1.0053710063602952, 1.0092107784519473] X [0.059943746951527523, 0.077705518744411992]
gt1 4.7869999999998356 4.7879999999998359 E [1.0054078245648692, 1.0091958812358763] X [0.059906386871341484, 0.077702734441096599]
gt1 4.7879999999998359 4.7889999999998354 E [1.0053966220465476, 1.0091985087233171] X [0.059865674285282923, 0.077711908977541502]
gt1 4.7889999999998354 4.7899999999998357 E [1.0053277988041369, 1.0092215621874241] X [0.05982225502734019, 0.077732449827940767]
gt1 4.7899999999998357 4.7909999999998352 E [1.0053166210451541, 1.0092240875460325] X [0.059781835995192316, 0.077741286543981825]
gt1 4.7909999999998352 4.7919999999998355 E [1.0053046792796614, 1.0092276644797247] X [0.059740422910610949, 0.077754727011386679]
gt1 4.7919999999998355 4.7929999999998349 E [1.0053054830437387, 1.0092282343237129] X [0.059697448554511034, 0.077775443777988784]
gt1 4.7929999999998349 4.7939999999998353 E [1.005293037392827, 1.0092318050924511] X [0.059656671159094433, 0.077787565659914404]
gt1 4.7939999999998353 4.7949999999998347 E [1.0052909895878013, 1.0092327382919859] X [0.059614788691585881, 0.077804146707321151]
gt1 4.7949999999998347 4.7959999999998351 E [1.0053072849438454, 1.0092284578812718] X [0.059573507905164504, 0.077819512155084231]
gt1 4.7959999999998351 4.7969999999998345 E [1.0052283721956508, 1.0092799251443698] X [0.059498386528663197, 0.077979559303508125]
gt1 4.7969999999998345 4.7979999999998348 E [1.0052319009356079, 1.0092554936004421] X [0.059486846226020219, 0.077865898286250068]
gt1 4.7979999999998348 4.7989999999998343 E [1.0052276130218343, 1.009255988707793] X [0.05944702704698375, 0.077875239129007318]
gt1 4.7989999999998343 4.7999999999998346 E [1.0052180813877913, 1.0092604352433669] X [0.059404405957644305, 0.077896545943788059]
gt1 4.7999999999998346 4.8009999999998341 E [1.0052042999466453, 1.0092917567574504] X [0.05933091752745201, 0.078053594668085605]
gt1 4.8009999999998341 4.8019999999998344 E [1.0052125079127356, 1.0092648707026795] X [0.059320172931358543, 0.077936294542844051]
gt1 4.8019999999998344 4.8029999999998338 E [1.0051573174899542, 1.0092840462118797] X [0.059278107388823123, 0.077958377769370812]
gt1 4.8029999999998338 4.8039999999998342 E [1.0051598993196043, 1.0092831185307574] X [0.059237770567049097, 0.077971251581656922]
gt1 4.8039999999998342 4.8049999999998336 E [1.0051488306563394, 1.0092864055008099] X [0.059197804029778152, 0.077982942996125085]
gt1 4.8049999999998336 4.805999999999834 E [1.0051394674952063, 1.0092922305637031] X [0.059154145130889402, 0.078010709629293212]
gt1 4.805999999999834 4.8069999999998334 E [1.0050233675126286, 1.0093565989968385] X [0.059081892391929035, 0.078166865598978244]
gt1 4.8069999999998334 4.8079999999998337 E [1.0051165064524556, 1.0093016908992558] X [0.059071668146472973, 0.078046785381328809]
gt1 4.8079999999998337 4.8089999999998332 E [1.0050275328015714, 1.0093573578902995] X [0.059000086987218883, 0.078204516023066661]
gt1 4.8089999999998332 4.8099999999998335 E [1.0050195603195755, 1.0093350918710782] X [0.05898898496086695, 0.078085543034894192]
gt1 4.8099999999998335 4.810999999999833 E [1.0050542957829798, 1.0093261125747479] X [0.058947222083992952, 0.078108345032450427]
gt1 4.810999999999833 4.8119999999998333 E [1.0050440627212598, 1.0093308782262713] X [0.058906068663753433, 0.078128066924002329]
gt1 4.8119999999998333 4.8129999999998327 E [1.0049312053775232, 1.0093968193793852] X [0.058832835353021411, 0.078295073817495356]
gt1 4.8129999999998327 4.8139999999998331 E [1.0050485215830121, 1.0093150359459591] X [0.058843866332879392, 0.078075903588751133]
gt1 4.8139999999998331 4.8149999999998325 E [1.0049454337093404, 1.0093494081126284] X [0.058802870871674705, 0.078095335588061407]
gt1 4.8149999999998325 4.8159999999998329 E [1.0049430488146569, 1.0093524860079948] X [0.058760552587060207, 0.078121613137217202]
gt1 4.8159999999998329 4.8169999999998323 E [1.004972762901275, 1.0093465913463957] X [0.058717596840631409, 0.078151668667005444]
gt1 4.8169999999998323 4.8179999999998326 E [1.0049607270648289, 1.00935144616709] X [0.058677474441867883, 0.078168601081161762]
gt1 4.8179999999998326 4.8189999999998321 E [1.0048416646527372, 1.0094511060626625] X [0.058571824191412547, 0.078496159610123753]
gt1 4.8189999999998321 4.8199999999998324 E [1.0048431298939644, 1.009453423987543] X [0.058530397245929434, 0.078521972186543956]
gt1 4.8199999999998324 4.8209999999998319 E [1.0048690023215652, 1.0093890525343518] X [0.058551495351042496, 0.078246610366947064]
gt1 4.8209999999998319 4.8219999999998322 E [1.0048417642643841, 1.0094611294372398] X [0.058446579405931856, 0.078578967042479173]
gt1 4.8219999999998322 4.8229999999998316 E [1.0048649922451347, 1.0093956777015718] X [0.058468446450274554, 0.078297666321712922]
gt1 4.8229999999998316 4.823999999999832 E [1.0047911838891688, 1.0094232879644951] X [0.05842647771048335, 0.078325829257586119]
gt1 4.823999999999832 4.8249999999998314 E [1.0047985002629076, 1.0094252251472502] X [0.058383276416938495, 0.078359967207983924]
gt1 4.8249999999998314 4.8259999999998318 E [1.0047917847627188, 1.0094308195374722] X [0.058341282962190114, 0.078388630592446717]
gt1 4.8259999999998318 4.8269999999998312 E [1.0047852954236529, 1.0094335362876754] X [0.0583025798094619, 0.078402877770727492]
gt1 4.8269999999998312 4.8279999999998315 E [1.0047804189103966, 1.0094395849482054] X [0.058259902343511437, 0.078436111779624715]
gt1 4.8279999999998315 4.828999999999831 E [1.0047696216526059, 1.0094450061083655] X [0.058219925160244324, 0.078456251679002526]
gt1 4.828999999999831 4.8299999999998313 E [1.004646767871322, 1.0095255155977396] X [0.058141139184856187, 0.078670723582602908]
gt1 4.8299999999998313 4.8309999999998308 E [1.0046606545412038, 1.0095504193636995] X [0.058075666860496505, 0.078824204304717024]
gt1 4.8309999999998308 4.8319999999998311 E [1.0047019115317206, 1.0094813702697556] X [0.058092380401188658, 0.078559315313119979]
gt1 4.8319999999998311 4.8329999999998305 E [1.0046900457436629, 1.0094866048041646] X [0.058053484318921357, 0.07857629364785583]
gt1 4.8329999999998305 4.8339999999998309 E [1.0046952651897516, 1.0094908442340942] X [0.058010309832596627, 0.07861443921657188]
gt1 4.8339999999998309 4.8349999999998303 E [1.0045994435126895, 1.0095271337605123] X [0.057967044980728306, 0.078654270176118077]
gt1 4.8349999999998303 4.8359999999998307 E [1.0046002320117235, 1.0095702720915374] X [0.057889401440692732, 0.078872963978912941]
gt1 4.8359999999998307 4.8369999999998301 E [1.0046139555140718, 1.0095313756754403] X [0.05788451703917482, 0.078715250724654739]
gt1 4.8369999999998301 4.8379999999998304 E [1.0045195368325488, 1.0095685679927766] X [0.057841078663362945, 0.078757045460516595]
gt1 4.8379999999998304 4.8389999999998299 E [1.0045117370214283, 1.0095668606081403] X [0.0578081230652253, 0.078746206334328772]
gt1 4.8389999999998299 4.8399999999998302 E [1.0045069588727022, 1.0095733805478897] X [0.0577662807431428, 0.078780898037940306]
gt1 4.8399999999998302 4.8409999999998297 E [1.0045230257990876, 1.0095826015629479] X [0.057716194375159159, 0.078861120592364845]
gt1 4.8409999999998297 4.84199999999983 E [1.0044847830927846, 1.0096361075671576] X [0.057642995571577822, 0.079065585204340205]
gt1 4.84199999999983 4.8429999999998294 E [1.0043867792999093, 1.0096753336857185] X [0.05759941487034051, 0.079108554994699876]
gt1 4.8429999999998294 4.8439999999998298 E [1.0044094925626033, 1.0096349585867013] X [0.057592185092478584, 0.078960204797659667]
gt1 4.8439999999998298 4.8449999999998292 E [1.0043875730891478, 1.0096458980082392] X [0.057552382833068641, 0.078987269982786087]
gt1 4.8449999999998292 4.8459999999998296 E [1.0042601907754187, 1.0097811652109829] X [0.057435544247638776, 0.079438669175248403]
gt1 4.8459999999998296 4.846999999999829 E [1.0044046889923692, 1.0096495184450556] X [0.057471787386235776, 0.079049638638379438]
gt1 4.846999999999829 4.8479999999998293 E [1.0042433164702453, 1.0098006561721118] X [0.057352490719011384, 0.079519512651890889]
gt1 4.8479999999998293 4.8489999999998288 E [1.0044106413603389, 1.0096603768299521] X [0.057389120302825967, 0.079123852610015755]
gt1 4.8489999999998288 4.8499999999998291 E [1.0042804533491421, 1.0097021990441377] X [0.057353057070452469, 0.079132283095625991]
gt1 4.8499999999998291 4.8509999999998286 E [1.0042757188894695, 1.0097088976773747] X [0.057312756959002807, 0.079165309521081625]
gt1 4.8509999999998286 4.8519999999998289 E [1.0043113246925239, 1.0097078865729239] X [0.057268061673193885, 0.079221527189740709]
gt1 4.8519999999998289 4.8529999999998283 E [1.0042932543952368, 1.0097243355165397] X [0.057223712123570317, 0.079278168226193796]
gt1 4.8529999999998283 4.8539999999998287 E [1.0041465311697415, 1.0098894463768011] X [0.05709484566124768, 0.079822593757955806]
gt1 4.8539999999998287 4.8549999999998281 E [1.0041354457733027, 1.00989771407484] X [0.057056194705284904, 0.079849609377043093]
gt1 4.8549999999998281 4.8559999999998285 E [1.0041776439831369, 1.0097817465498755] X [0.057100404678815518, 0.079395555414027541]
gt1 4.8559999999998285 4.8569999999998279 E [1.0041962621982461, 1.0097603088327862] X [0.057077602484732919, 0.079331446259548008]
gt1 4.8569999999998279 4.8579999999998282 E [1.0042286189145504, 1.0097593424755611] X [0.057035211437058017, 0.079379183956760219]
gt1 4.8579999999998282 4.8589999999998277 E [1.0042150423321581, 1.0097683190173992] X [0.056996419364636557, 0.079406960990252975]
gt1 4.8589999999998277 4.859999999999828 E [1.0040468155814455, 1.0099704161276466] X [0.056849763413335037, 0.080075291673983862]
gt1 4.859999999999828 4.8609999999998275 E [1.0041040561935521, 1.0098181001532041] X [0.056914464857249651, 0.079488406139430909]
gt1 4.8609999999998275 4.8619999999998278 E [1.0040881528753964, 1.0098313019756988] X [0.056873312187815543, 0.079531879669343358]
gt1 4.8619999999998278 4.8629999999998272 E [1.004094716720922, 1.0098383782821851] X [0.056831522431440948, 0.079579176938624638]
gt1 4.8629999999998272 4.8639999999998276 E [1.0040871030873459, 1.0098495429505308] X [0.056790302070408, 0.079623641161114311]
gt1 4.8639999999998276 4.864999999999827 E [1.0040746360698458, 1.0098620553486153] X [0.056749237240099844, 0.079666787064762531]
gt1 4.864999999999827 4.8659999999998274 E [1.003801640852003, 1.0101127729698876] X [0.05659893223496517, 0.080384891506075404]
gt1 4.8659999999998274 4.8669999999998268 E [1.0039722377289817, 1.0099301240831573] X [0.056654476651479421, 0.07983633683607981]
gt1 4.8669999999998268 4.8679999999998271 E [1.0039897093400736, 1.009933507455868] X [0.056613744302088813, 0.079881366442858689]
gt1 4.8679999999998271 4.8689999999998266 E [1.003867209848414, 1.0099645467568701] X [0.056584912453398209, 0.079848640280505048]
gt1 4.8689999999998266 4.8699999999998269 E [1.0038516136494473, 1.0099781573306597] X [0.05654454113256039, 0.079892621004676742]
gt1 4.8699999999998269 4.8709999999998264 E [1.0037349989755391, 1.0101311392336481] X [0.056430900266929665, 0.080397643757665879]
gt1 4.8709999999998264 4.8719999999998267 E [1.0039106024134037, 1.0099810063278027] X [0.056461106448969553, 0.079999246692615072]
gt1 4.8719999999998267 4.8729999999998261 E [1.0038941753840318, 1.009996992205612] X [0.056419684840492507, 0.080050349841292889]
gt1 4.8729999999998261 4.8739999999998265 E [1.0034693171294395, 1.0104440897532501] X [0.056188600992394665, 0.081352811697157731]
gt1 4.8739999999998265 4.8749999999998259 E [1.003479415824051, 1.0104587048134339] X [0.056145238418427841, 0.081428278121241426]
gt1 4.8749999999998259 4.8759999999998263 E [1.0036532012780599, 1.010283723399561] X [0.056183336761319022, 0.080944357856805454]
gt1 4.8759999999998263 4.8769999999998257 E [1.0033666042712783, 1.0105268449013742] X [0.056060890528816659, 0.081563354052252041]
gt1 4.8769999999998257 4.877999999999826 E [1.0035761035587862, 1.0102604796747678] X [0.056146085959916284, 0.080757174328472639]
gt1 4.877999999999826 4.8789999999998255 E [1.0033997423827199, 1.0105733315708099] X [0.055964244220302939, 0.081791563428212297]
gt1 4.8789999999998255 4.8799999999998258 E [1.0032042431660773, 1.0106531478664038] X [0.055922020369466842, 0.081861648248854363]
gt1 4.8799999999998258 4.8809999999998253 E [1.0032116506939526, 1.0106636211350546] X [0.055882470135144059, 0.081916661174978825]
gt1 4.8809999999998253 4.8819999999998256 E [1.0032322100743858, 1.0106775663020791] X [0.055838937627522081, 0.082000743979059584]
gt1 4.8819999999998256 4.882999999999825 E [1.0032668932615381, 1.0106823955536965] X [0.055798818463171557, 0.08206182862436455]
gt1 4.882999999999825 4.8839999999998254 E [1.0033206600055398, 1.0104799496595707] X [0.05586679971504397, 0.081338168270376335]
gt1 4.8839999999998254 4.8849999999998248 E [1.0033176738275407, 1.0104434270658149] X [0.055855415351055031, 0.081188438042288064]
gt1 4.8849999999998248 4.8859999999998251 E [1.003302952356679, 1.0105166459236987] X [0.055783942261273749, 0.081468493440121845]
gt1 4.8859999999998251 4.8869999999998246 E [1.0033279927522294, 1.0105285829493285] X [0.05574085089028756, 0.081548119108454872]
gt1 4.8869999999998246 4.8879999999998249 E [1.0029622733374288, 1.010891139059561] X [0.055581300300185335, 0.082497468397607396]
gt1 4.8879999999998249 4.8889999999998244 E [1.0032072249571491, 1.0106733427135834] X [0.05561967490695325, 0.08196711614861954]
gt1 4.8889999999998244 4.8899999999998247 E [1.0031958282799041, 1.0105844453102701] X [0.055636099168715571, 0.081609883986581519]
gt1 4.8899999999998247 4.8909999999998242 E [1.0030068469325899, 1.0107754093192898] X [0.055536089395760116, 0.082115281031655385]
gt1 4.8909999999998242 4.8919999999998245 E [1.0030721628352572, 1.0107615255382301] X [0.055500806423142604, 0.082145942540645278]
gt1 4.8919999999998245 4.8929999999998239 E [1.003056389776815, 1.0107769103047612] X [0.055463724724766003, 0.082186868528035348]
gt1 4.8929999999998239 4.8939999999998243 E [1.0030409075367459, 1.0107946634575755] X [0.055425578031132051, 0.082236760656857102]
gt1 4.8939999999998243 4.8949999999998237 E [1.0028658760334865, 1.0110761690172605] X [0.05528796226448808, 0.083074119976294131]
gt1 4.8949999999998237 4.895999999999824 E [1.0030675589173248, 1.0107216505470733] X [0.055393996067726006, 0.081995044887653135]
gt1 4.895999999999824 4.8969999999998235 E [1.0030896282793644, 1.010736830215182] X [0.055351084913793501, 0.082080132828892371]
gt1 4.8969999999998235 4.8979999999998238 E [1.0026697988963347, 1.0112041765364765] X [0.055164690729624183, 0.083316105534285173]
gt1 4.8979999999998238 4.8989999999998233 E [1.002745669660249, 1.0109883247012601] X [0.055219677231392171, 0.082612149116812347]
gt1 4.8989999999998233 4.8999999999998236 E [1.0027329812915327, 1.0110057074625032] X [0.055182056186766769, 0.082663613899047986]
gt1 4.8999999999998236 4.9009999999998231 E [1.0027241878518516, 1.0110494215661323] X [0.055132195978570109, 0.082817570212067232]
gt1 4.9009999999998231 4.9019999999998234 E [1.0028031695900743, 1.0110412149183112] X [0.055093371097431759, 0.082879626528931272]
gt1 4.9019999999998234 4.9029999999998228 E [1.0027629811130425, 1.0109571392313368] X [0.0551060159516151, 0.082524156054731596]
gt1 4.9029999999998228 4.9039999999998232 E [1.0025950417226921, 1.0111504410942664] X [0.05501178117503492, 0.083035980710550086]
gt1 4.9039999999998232 4.9049999999998226 E [1.0025814471274421, 1.0111626301283356] X [0.054977286431836248, 0.08306517338719295]
gt1 4.9049999999998226 4.9059999999998229 E [1.002607742546092, 1.0112063957672572] X [0.054923881179101151, 0.083254039392646001]
gt1 4.9059999999998229 4.9069999999998224 E [1.0028614928243742, 1.0108741505663021] X [0.055004807222519554, 0.082337421596543489]
gt1 4.9069999999998224 4.9079999999998227 E [1.0026219442544446, 1.0111115884083692] X [0.054900814726149737, 0.082929234205658495]
gt1 4.9079999999998227 4.9089999999998222 E [1.0025176395871127, 1.0111732831977247] X [0.054857747871412017, 0.083030976287941344]
gt1 4.9089999999998222 4.9099999999998225 E [1.0024997770202551, 1.0113338485948073] X [0.054762350502250735, 0.083582477414703329]
gt1 4.9099999999998225 4.910999999999822 E [1.0024918603523902, 1.0113523839284762] X [0.054725394631796542, 0.083637320433215118]
gt1 4.910999999999822 4.9119999999998223 E [1.0026560853389277, 1.0110453221869102] X [0.054801277448224356, 0.082730730704608624]
gt1 4.9119999999998223 4.9129999999998217 E [1.002538376889343, 1.0111088599375206] X [0.054759191145498952, 0.082823562500427064]
gt1 4.9129999999998217 4.9139999999998221 E [1.0018209351938749, 1.0122156588141595] X [0.054401811704706128, 0.085817066730370872]
gt1 4.9139999999998221 4.9149999999998215 E [1.0023240984962127, 1.011504148389178] X [0.054564716060303595, 0.083978755015093692]
gt1 4.9149999999998215 4.9159999999998218 E [1.0023568641695206, 1.011394539988925] X [0.054572697331005671, 0.083635411444784244]
gt1 4.9159999999998218 4.9169999999998213 E [1.0025136913934847, 1.0112700860686459] X [0.054572511841999537, 0.083369292532132211]
gt1 4.9169999999998213 4.9179999999998216 E [1.0023778201627165, 1.0113339796802869] X [0.054533325093608379, 0.083445709611657912]
gt1 4.9179999999998216 4.9189999999998211 E [1.0024242106036969, 1.0113494731252499] X [0.054491459979790727, 0.083547663301670072]
gt1 4.9189999999998211 4.9199999999998214 E [1.0024385999653223, 1.0113086125753687] X [0.054475410823359854, 0.083420916118946906]
gt1 4.9199999999998214 4.9209999999998209 E [1.0019505661452337, 1.0119415447496094] X [0.054269585979129266, 0.08504211525819684]
gt1 4.9209999999998209 4.9219999999998212 E [1.0017494455987208, 1.0120716881265728] X [0.0542173141305545, 0.085259916641703418]
gt1 4.9219999999998212 4.9229999999998206 E [1.0021915279172693, 1.011526622661326] X [0.054330152022575323, 0.083905361882888843]
gt1 4.9229999999998206 4.923999999999821 E [1.0020286190733232, 1.0116070264245942] X [0.054289490045897018, 0.083998371995088125]
gt1 4.923999999999821 4.9249999999998204 E [1.0020385042328692, 1.0116319992133791] X [0.05424906066255622, 0.084095653101506837]
gt1 4.9249999999998204 4.9259999999998207 E [1.0009732137099447, 1.0129621919006764] X [0.053907113197778071, 0.087269687114460842]
gt1 4.9259999999998207 4.9269999999998202 E [1.0020220227752221, 1.0116853874907417] X [0.054171592531659214, 0.084256357065563836]
gt1 4.9269999999998202 4.9279999999998205 E [1.0017706426100101, 1.011877775826594] X [0.054102288061430311, 0.084627922925438637]
gt1 4.9279999999998205 4.92899999999982 E [1.0017907538695443, 1.0118235316679489] X [0.054089263045980954, 0.084465700467058202]
gt1 4.92899999999982 4.9299999999998203 E [1.0018488488062947, 1.0118379697257696] X [0.054048166430901247, 0.084579318819503813]
gt1 4.9299999999998203 4.9309999999998197 E [1.0008142228912833, 1.0133493345554951] X [0.053676150016309064, 0.088255213083982292]
gt1 4.9309999999998197 4.9319999999998201 E [1.0018689554716875, 1.0118936210780967] X [0.053967955548475964, 0.084778469802298514]
gt1 4.9319999999998201 4.9329999999998195 E [1.00080513018563, 1.0133431222540339] X [0.05362095989840341, 0.088219354499775485]
gt1 4.9329999999998195 4.9339999999998199 E [1.0016296571837171, 1.0121273455481772] X [0.053857313304988913, 0.085290117917492497]
gt1 4.9339999999998199 4.9349999999998193 E [1.0005123626337002, 1.0135836104041811] X [0.053527673951844781, 0.088641444435869174]
gt1 4.9349999999998193 4.9359999999998196 E [1.0003591108476533, 1.0136778267600368] X [0.053488509802620439, 0.088766310727390177]
gt1 4.9359999999998196 4.9369999999998191 E [1.0003699861763202, 1.013744378732061] X [0.053443930372630448, 0.088963615127293685]
gt1 4.9369999999998191 4.9379999999998194 E [1.0003901903809533, 1.0138066821160323] X [0.053400365612017664, 0.089152818823723515]
gt1 4.9379999999998194 4.9389999999998189 E [1.000379970307798, 1.0138472123095215] X [0.053363495456097448, 0.089252169206151227]
gt1 4.9389999999998189 4.9399999999998192 E [1.0003541896322494, 1.0138991859394799] X [0.053325600318074116, 0.089369268425288848]
gt1 4.9399999999998192 4.9409999999998186 E [1.000210952921802, 1.0140428538151516] X [0.053276181248047255, 0.089640939765720296]
gt1 4.9409999999998186 4.9414999999998193 E [1.0054424794141363, 1.0072163929797231] X [0.056968993728276414, 0.068098199993347652]
gt1 4.9414999999998193 4.941999999999819 E [1.0054424081846922, 1.0072139833350733] X [0.056950553378082296, 0.068097145252563634]
gt1 4.941999999999819 4.9424999999998187 E [1.0054385534119858, 1.007212616770109] X [0.056932934369092164, 0.068093136885922112]
gt1 4.9424999999998187 4.9429999999998184 E [1.0054344550657273, 1.0072115557516228] X [0.056914508938994079, 0.068090876656581895]
gt1 4.9429999999998184 4.943499999999819 E [1.0054324234347389, 1.0072108910910207] X [0.056892696533947643, 0.068097884398002878]
gt1 4.943499999999819 4.9439999999998188 E [1.0054209425278067, 1.0072267568482707] X [0.056829500436901645, 0.06821394438522918]
gt1 4.9439999999998188 4.9444999999998185 E [1.0054315088473629, 1.0072058493041991] X [0.056858590851539492, 0.068087278358665126]
gt1 4.9444999999998185 4.9449999999998182 E [1.0054275516904678, 1.0072046469690887] X [0.056840598455969282, 0.06808420147584128]
gt1 4.9449999999998182 4.9454999999998188 E [1.0054244989979202, 1.0072034766659563] X [0.05682175649737653, 0.068083492500771031]
gt1 4.9454999999998188 4.9459999999998185 E [1.0054199509219435, 1.0072022449794467] X [0.056804525226053879, 0.068078895539077033]
gt1 4.9459999999998185 4.946999999999818 E [1.0002647397651088, 1.013860639951768] X [0.053142486551033291, 0.089147342814210356]
gt1 4.946999999999818 4.9474999999998186 E [1.005394506333906, 1.0072035175609244] X [0.056749058223811349, 0.06807475989336241]
gt1 4.9474999999998186 4.9479999999998183 E [1.0053905080712688, 1.0072023649646991] X [0.056731106136781097, 0.068071998717131224]
gt1 4.9479999999998183 4.948499999999818 E [1.0054035048704215, 1.0071952146802208] X [0.056715378233882924, 0.068063120734836655]
gt1 4.948499999999818 4.9489999999998178 E [1.005380772847891, 1.0072002865607113] X [0.056696487041896386, 0.068063276694001404]
gt1 4.9489999999998178 4.9494999999998184 E [1.0053796431016999, 1.0071984503733067] X [0.056677667944371846, 0.068063398081515791]
gt1 4.9494999999998184 4.9499999999998181 E [1.0053749175375526, 1.0071974166890787] X [0.056660282550678551, 0.068059262606636695]
gt1 4.9499999999998181 4.9504999999998178 E [1.0053710612655016, 1.0071960934169728] X [0.056642795390913367, 0.068055485475504635]
gt1 4.9504999999998178 4.9509999999998175 E [1.0053680481025518, 1.0071944872774969] X [0.056625348317899289, 0.068051871930064359]
gt1 4.9509999999998175 4.9514999999998182 E [1.0053669958007707, 1.0071927412004191] X [0.05660594386804145, 0.068052964817998676]
gt1 4.9514999999998182 4.9519999999998179 E [1.005362077417423, 1.0071928143777453] X [0.056585326057084134, 0.068057920594475227]
gt1 4.9519999999998179 4.9524999999998176 E [1.0053582487183339, 1.0071914957116592] X [0.056567872523334221, 0.068054034471249331]
gt1 4.9524999999998176 4.9529999999998173 E [1.0053565221337135, 1.0071898435680593] X [0.05654978488627789, 0.068052372478998022]
gt1 4.9529999999998173 4.9534999999998179 E [1.0053548984437308, 1.0071882192126862] X [0.056531589404163689, 0.068050581858097717]
gt1 4.9534999999998179 4.9539999999998177 E [1.0053555961552127, 1.0071854208347111] X [0.056514525789476112, 0.068045515222621145]
gt1 4.9539999999998177 4.9544999999998174 E [1.0053250949717838, 1.0071929065175318] X [0.056496498425512374, 0.06804322412784683]
gt1 4.9544999999998174 4.9549999999998171 E [1.0053203271481836, 1.0071927326880918] X [0.056476511815303401, 0.068046239110264667]
gt1 4.9549999999998171 4.9554999999998177 E [1.0053238195474756, 1.0071894314387204] X [0.056457825412222731, 0.068046643305468807]
gt1 4.9554999999998177 4.9559999999998174 E [1.0053199874959042, 1.0071880879233708] X [0.056440572494694828, 0.068042473705067941]
gt1 4.9559999999998174 4.9564999999998172 E [1.0053211614634088, 1.0071858792329211] X [0.056420924586075151, 0.068045573149172922]
gt1 4.9564999999998172 4.9569999999998169 E [1.0053172285475021, 1.007184585687807] X [0.056403664639527736, 0.068041551867092709]
gt1 4.9569999999998169 4.9574999999998175 E [1.0053134011738316, 1.0071834013199472] X [0.056386027765152343, 0.068038764786576861]
gt1 4.9574999999998175 4.9579999999998172 E [1.0053092592605239, 1.0071825143265034] X [0.056367799293227341, 0.068037568626116304]
gt1 4.9579999999998172 4.9584999999998169 E [1.005306163666049, 1.0071811579303231] X [0.056349906799029119, 0.068035384129708165]
gt1 4.9584999999998169 4.9589999999998167 E [1.0053045029483696, 1.0071795249011106] X [0.056331255376486714, 0.068035423056531735]
gt1 4.9589999999998167 4.9594999999998173 E [1.0053003561059024, 1.0071785337659478] X [0.056313389769939576, 0.068033257098966113]
gt1 4.9594999999998173 4.959999999999817 E [1.0052963726921078, 1.0071774609544777] X [0.056295698533800412, 0.068030832817314882]
gt1 4.959999999999817 4.9604999999998167 E [1.0052926136447264, 1.0071762084888882] X [0.05627827543155698, 0.068027647446459644]
gt1 4.9604999999998167 4.9609999999998164 E [1.0052950265992457, 1.0071736748593134] X [0.056259644730275088, 0.068027723304367863]
gt1 4.9609999999998164 4.9614999999998171 E [1.005262803876896, 1.0071818837775226] X [0.056241490439170413, 0.068026697396991145]
gt1 4.9614999999998171 4.9619999999998168 E [1.0052588137648584, 1.0071807967772941] X [0.056223859017658612, 0.068024277844845493]
gt1 4.9619999999998168 4.9624999999998165 E [1.0052548380580861, 1.007179700286452] X [0.056206193849777202, 0.068021648672774507]
gt1 4.9624999999998165 4.9629999999998162 E [1.0052555624191197, 1.007177830435976] X [0.056186445361738516, 0.068025248337978253]
gt1 4.9629999999998162 4.9634999999998168 E [1.0052592935049571, 1.0071743050894753] X [0.056168592928588182, 0.068023529580874403]
gt1 4.9634999999998168 4.9639999999998166 E [1.0052554732653258, 1.0071731635456562] X [0.056151014842797199, 0.068021065981700685]
gt1 4.9639999999998166 4.9644999999998163 E [1.0052508322579559, 1.0071730183299596] X [0.056131392907081107, 0.068024227847494803]
gt1 4.9644999999998163 4.964999999999816 E [1.0052509348313743, 1.0071706107959582] X [0.056113727975699731, 0.068022058386780077]
gt1 4.964999999999816 4.9654999999998166 E [1.0052487988337822, 1.0071690428577247] X [0.056095771281897508, 0.068020688008841618]
gt1 4.9654999999998166 4.9659999999998163 E [1.0052446738435403, 1.0071681981242322] X [0.056077651460627528, 0.068019510142409562]
gt1 4.9659999999998163 4.9664999999998161 E [1.0052406417746782, 1.007167265343986] X [0.056059825778768106, 0.068017911782007584]
gt1 4.9664999999998161 4.9669999999998158 E [1.0052383001678615, 1.0071657453819967] X [0.056041899795794339, 0.068016492961098199]
gt1 4.9669999999998158 4.9674999999998164 E [1.0052078401543076, 1.0071734877108551] X [0.056023913682827609, 0.068014945563068932]
gt1 4.9674999999998164 4.9679999999998161 E [1.005207570180811, 1.00717201022716] X [0.056004331945832438, 0.068018783133204558]
gt1 4.9679999999998161 4.9684999999998158 E [1.0052036813129122, 1.0071710528071147] X [0.0559865132399191, 0.068017319008783605]
gt1 4.9684999999998158 4.9689999999998156 E [1.0052013203047763, 1.0071693434596802] X [0.055969515114223468, 0.068013829036729714]
gt1 4.9689999999998156 4.9694999999998162 E [1.0051975529175512, 1.0071688201605682] X [0.055950420707671401, 0.068016038529241776]
gt1 4.9694999999998162 4.9699999999998159 E [1.0051976414320578, 1.0071665886774155] X [0.055932848621093781, 0.068014480531099389]
gt1 4.9699999999998159 4.9704999999998156 E [1.0051935792960298, 1.0071656922898313] X [0.055915036346865954, 0.068013102060418398]
gt1 4.9704999999998156 4.9709999999998153 E [1.0051980948039889, 1.0071624160387926] X [0.055896111214060865, 0.068014627331288574]
gt1 4.9709999999998153 4.971499999999816 E [1.0051944238641448, 1.0071616007316395] X [0.055877752940359918, 0.068014775383834006]
gt1 4.971499999999816 4.9719999999998157 E [1.0051905472287386, 1.0071604534567111] X [0.055860573605011045, 0.068011876013013783]
gt1 4.9719999999998157 4.9724999999998154 E [1.0051863116193209, 1.007159810073776] X [0.055842282097063947, 0.068011945222823431]
gt1 4.9724999999998154 4.9729999999998151 E [1.0051527816580694, 1.0071683359665342] X [0.055824197139981602, 0.06801024810457483]
gt1 4.9729999999998151 4.9734999999998157 E [1.0051490437331445, 1.0071669855961607] X [0.055807442842864777, 0.068006006518886691]
gt1 4.9734999999998157 4.9739999999998155 E [1.0051451057662739, 1.0071658424065539] X [0.055790375256109498, 0.068002917441430444]
gt1 4.9739999999998155 4.9744999999998152 E [1.0051260187477526, 1.0071901864209021] X [0.055717552482439793, 0.06816190350524963]
gt1 4.9744999999998152 4.9749999999998149 E [1.0051262334992495, 1.0071878680698048] X [0.055700348219159514, 0.06815950835697511]
gt1 4.9749999999998149 4.9754999999998155 E [1.0051279062018585, 1.0071857133674047] X [0.055681663303245157, 0.068161599540200207]
gt1 4.9754999999998155 4.9759999999998152 E [1.005124237948098, 1.0071853010397318] X [0.055662567532796588, 0.06816430946815101]
gt1 4.9759999999998152 4.976499999999815 E [1.005119268477582, 1.0071841543494027] X [0.055646527937246039, 0.068158712963447027]
gt1 4.976499999999815 4.9769999999998147 E [1.0050898037028155, 1.0071936153343832] X [0.055623596040934316, 0.068172431050185126]
gt1 4.9769999999998147 4.9774999999998153 E [1.0051139533154068, 1.0071830495904357] X [0.055607777652451729, 0.068166628091811607]
gt1 4.9774999999998153 4.977999999999815 E [1.0051150735485448, 1.0071807116910849] X [0.055589976587975841, 0.06816568591241394]
gt1 4.977999999999815 4.9784999999998147 E [1.0050808491803234, 1.0071890433624655] X [0.055573493845153525, 0.068161364587880552]
gt1 4.9784999999998147 4.9789999999998145 E [1.0050772733333855, 1.007187601363607] X [0.055557228835871372, 0.068156638410844572]
gt1 4.9789999999998145 4.9794999999998151 E [1.0050805835719359, 1.0071862152167042] X [0.055534408476301825, 0.068171869984493108]
gt1 4.9794999999998151 4.9799999999998148 E [1.0050758215875482, 1.0071869587359426] X [0.055513495009355117, 0.068180584056475702]
gt1 4.9799999999998148 4.9804999999998145 E [1.0050707330548823, 1.0071874640795944] X [0.055493419885677089, 0.068186962560084052]
gt1 4.9804999999998145 4.9809999999998142 E [1.0050668771082873, 1.0071863917860933] X [0.055476434647625257, 0.068184157312656382]
gt1 4.9809999999998142 4.9814999999998149 E [1.005066514404926, 1.0071845299407436] X [0.055458754727265927, 0.068183401549294309]
gt1 4.9814999999998149 4.9819999999998146 E [1.0050692830731409, 1.007181691632856] X [0.055441319279144606, 0.068182142979234431]
gt1 4.9819999999998146 4.9824999999998143 E [1.0050654411784294, 1.0071806448180411] X [0.055424306467266447, 0.06817943881942308]
gt1 4.9824999999998143 4.982999999999814 E [1.0050616761886397, 1.0071794220638044] X [0.055407781956925771, 0.068175630581911464]
gt1 4.982999999999814 4.9834999999998146 E [1.0050563182615064, 1.0071805132364999] X [0.055386581844278297, 0.068185673004156316]
gt1 4.9834999999998146 4.9839999999998144 E [1.0050562115030439, 1.0071787935540355] X [0.055368598477776483, 0.068185898219409263]
gt1 4.9839999999998144 4.9844999999998141 E [1.0050154050084801, 1.0071899850909887] X [0.05535066804621467, 0.068185669363996532]
gt1 4.9844999999998141 4.9849999999998138 E [1.0050672219602483, 1.007147779790317] X [0.055392960590413071, 0.068006884905445222]
gt1 4.9849999999998138 4.9854999999998144 E [1.0050349185565401, 1.0071567412339828] X [0.05537396129963592, 0.068009609902884349]
gt1 4.9854999999998144 4.9859999999998141 E [1.0050645121344208, 1.0071451749288571] X [0.055356381599775038, 0.068008979618793777]
gt1 4.9859999999998141 4.9864999999998139 E [1.0050604860282517, 1.0071443474137312] X [0.055339085458501018, 0.068007750523338434]
gt1 4.9864999999998139 4.9869999999998136 E [1.0050287607025059, 1.0071523449000142] X [0.055321492264746093, 0.068007381913260501]
gt1 4.9869999999998136 4.9874999999998142 E [1.0050245720067754, 1.0071517706948536] X [0.055303589119744798, 0.06800767920258613]
gt1 4.9874999999998142 4.9879999999998139 E [1.0050216022799061, 1.0071511982483516] X [0.055284611831684843, 0.068011447570360525]
gt1 4.9879999999998139 4.9884999999998136 E [1.0050249181647899, 1.0071478971674055] X [0.055267269264802174, 0.068010936347908113]
gt1 4.9884999999998136 4.9889999999998134 E [1.0050208505988121, 1.0071470902205351] X [0.055249926456779758, 0.06800968035985766]
gt1 4.9889999999998134 4.989499999999814 E [1.0050163965246268, 1.007147324279374] X [0.05523039748768404, 0.068015106199578068]
gt1 4.989499999999814 4.9899999999998137 E [1.005012540531828, 1.0071462342071225] X [0.055213568285571189, 0.068012003790175052]
gt1 4.9899999999998137 4.9904999999998134 E [1.0050164797747454, 1.0071432613647375] X [0.055195685750887229, 0.068011951046349439]
gt1 4.9904999999998134 4.9909999999998131 E [1.0050124261555198, 1.0071424964897477] X [0.055178401907971013, 0.068010829214626395]
gt1 4.9909999999998131 4.9914999999998138 E [1.0050082938409284, 1.0071419151946739] X [0.055160690384283943, 0.068011021924374526]
gt1 4.9914999999998138 4.9919999999998135 E [1.0050041981727338, 1.0071411234756613] X [0.055143445598889743, 0.068009626682881297]
gt1 4.9919999999998135 4.9924999999998132 E [1.0050018781798897, 1.0071412502921373] X [0.055122744005349535, 0.068019032248140127]
gt1 4.9924999999998132 4.9929999999998129 E [1.0049977914883661, 1.0071407193940163] X [0.055104901964090958, 0.068019504010725734]
gt1 4.9929999999998129 4.9934999999998135 E [1.0049609752119946, 1.0071506371759595] X [0.05508727673975073, 0.068019052513712402]
gt1 4.9934999999998135 4.9939999999998133 E [1.0049687481216971, 1.0071463932960083] X [0.055068725857528159, 0.068022332121162321]
gt1 4.9939999999998133 4.994499999999813 E [1.0049649663954245, 1.0071457888574176] X [0.055050864625981466, 0.068023310001280965]
gt1 4.994499999999813 4.9949999999998127 E [1.0049608581292107, 1.0071451148375092] X [0.055033475880915846, 0.068022602330216966]
gt1 4.9949999999998127 4.9954999999998133 E [1.004956781617542, 1.0071443509953055] X [0.055016264047045016, 0.06802150655530867]
gt1 4.9954999999998133 4.995999999999813 E [1.0049599285235369, 1.0071418584617702] X [0.054997452200809073, 0.068025942244268431]
gt1 4.995999999999813 4.9964999999998128 E [1.0049562030299923, 1.0071409591271636] X [0.054980417284473088, 0.06802432965288982]
gt1 4.9964999999998128 4.9969999999998125 E [1.0049518748707944, 1.0071403080333128] X [0.054963152665726232, 0.068023529110151457]
gt1 4.9969999999998125 4.9974999999998131 E [1.0049476940130675, 1.0071401218216138] X [0.054944741567198668, 0.068026103091468629]
gt1 4.9974999999998131 4.9979999999998128 E [1.0049448329138411, 1.0071378021077273] X [0.054930575387069337, 0.068016054349216953]
gt1 4.9979999999998128 4.9984999999998125 E [1.0049416340382065, 1.0071366532756247] X [0.054913800436879066, 0.068013684293631735]
gt1 4.9984999999998125 4.9989999999998123 E [1.0049383790141437, 1.0071348517534067] X [0.054898581202810458, 0.068006522398602748]
gt1 4.9989999999998123 4.9994999999999061 E [1.0049376927750371, 1.0071369979724534] X [0.054872659187921675, 0.068033118291102104]
gt1 4.9994999999999061 5 E [1.0048962379914259, 1.0071487007393314] X [0.054854328654270208, 0.068035389993028494]
SUMMARY gt1 3.2890000000000001 5 cells 1094 runs 1094


==> anc/computational-supplement/capd/capd_kencl.cpp <==
// Independent re-verification of Proposition 7.7 with the CAPD library (C0 Lohner / high-order enclosure),
// written from scratch (no code shared with the Python/Arb verifier).
// State: (g, p, E, eps, y, psi, s); autonomous form with y' = y (y = e^tau).
//   g' = p,  p' = -p - eps*y*g/(1-y g^2),  E' = y (g+p)^2,  eps' = 0,  y' = y,
//   psi' = s,  s' = -s - eps*y*(1+y g^2)/(1-y g^2)^2 * psi.
// Usage: capd_check kind c_lo c_hi dc [order]
//   kind in {lt1, gt1, nondeg, contact}; covers [c_lo,c_hi] adaptively; prints one line per verified cell.
#include <iostream>
#include <vector>
#include <string>
#include <cstdlib>
#include <algorithm>
#include "capd/capdlib.h"
using namespace capd;
using namespace std;

static const char* FIELD =
 "var:g,p,E,eps,y,psi,s;"
 "fun:p,-p-eps*y*g/(1-y*g^2),y*(g+p)^2,0,y,s,-s-eps*y*(1+y*g^2)/((1-y*g^2)^2)*psi;";

struct Result { string kind; interval E, A2, gap, dPhi, Z, X; bool ok=false; string why; };

interval hullI(const interval& a, const interval& b){ return intervalHull(a,b); }

// Volterra bootstrap enclosure at y0 = e^{-28}  (Appendix B.3, Lemma B.1; independent code)
IVector initialBox(const interval& eps){
  interval y0 = exp(interval(-28.0));
  interval a  = interval(4.0)*eps.rightBound()*y0.rightBound();  a = interval(a.rightBound());
  interval hlo = 1.0 - a, hhi = 1.0/(1.0 - y0);
  interval khi = (1.0 + y0)/((1.0 - y0)*(1.0 - y0));
  interval half = y0/2.0;
  interval el(eps.leftBound()), eh(eps.rightBound());
  IVector x(7);
  x[0] = hullI(1.0 - eh*half*hhi, 1.0 - el*half*hlo);
  x[1] = hullI(-eh*half*hhi, -el*half*hlo);
  x[2] = interval(0.0, y0.rightBound());
  x[3] = eps;
  x[4] = y0;
  x[5] = hullI(1.0 - eh*half*khi, 1.0 - el*half*(1.0 - a));
  x[6] = hullI(-eh*half*khi, -el*half*(1.0 - a));
  // bootstrap consistency
  if(!((1.0 - x[0]).rightBound() < a.leftBound() && (1.0 - x[5]).rightBound() < a.leftBound()))
    throw runtime_error("bootstrap check failed");
  return x;
}

bool invariantsOK(const IVector& v){           // g>0, eps>0, 1 - y g^2 > 0 (certainly)
  return v[0].leftBound() > 0 && v[3].leftBound() > 0 && (1.0 - v[4]*sqr(v[0])).leftBound() > 0;
}

Result runOne(const interval& eps, const string& kind, int order, double eta0){
  Result R; R.kind = kind;
  IMap f(FIELD);
  IOdeSolver solver(f, order);
  ITimeMap tm(solver);
  tm.stopAfterStep(true);
  IVector x0 = initialBox(eps);
  C0HOTripletonSet set(x0);
  const double T = 40.0;                         // tau runs from -28; turning happens at tau < 1
  bool turning = false;
  IVector turnHull(7); bool haveTurn = false;
  const int M = 64;
  for(int step=0; step<100000; ++step){
    tm(T, set);
    interval h = solver.getStep();
    const IOdeSolver::SolutionCurve& curve = solver.getCurve();
    interval dom = interval(0,1)*h;
    IVector enc = curve(dom);
    if(!invariantsOK(enc)){ R.why = "invariant not verified"; return R; }
    IVector v = IVector(set);
    interval Gp = v[0] + v[1];
    if(kind == "contact"){
      interval Z = v[4]*sqr(v[0]);
      if(Gp.leftBound() > 0 && Z.leftBound() >= 1.0 - eta0){ R.Z = Z; R.ok = true; return R; }
      if(Gp.leftBound() <= 0){ R.why = "G' not positive before contact"; return R; }
    } else {
      // collect cells of this step where G' may vanish (G' strictly decreasing, invariants verified)
      if(Gp.leftBound() <= 0){
        turning = true;
        for(int i=0;i<M;++i){
          interval sub = interval(i,i+1)*h/interval(M);
          if(!intersection(dom, sub, sub)) continue;
          IVector w = curve(sub);
          interval G = w[0] + w[1];
          if(G.leftBound() <= 0 && G.rightBound() >= 0){
            // refine this cell once more
            for(int j=0;j<M;++j){
              interval sub2 = sub.leftBound() + interval(j,j+1)*(interval(sub.rightBound())-sub.leftBound())/interval(M);
              if(!intersection(sub, sub2, sub2)) continue;
              IVector w2 = curve(sub2);
              interval G2 = w2[0] + w2[1];
              if(G2.leftBound() <= 0 && G2.rightBound() >= 0){
                if(!haveTurn){ turnHull = w2; haveTurn = true; }
                else for(int k=0;k<7;++k) turnHull[k] = intervalHull(turnHull[k], w2[k]);
              }
            }
          }
        }
      }
      if(turning && Gp.rightBound() < 0){
        if(!haveTurn){ R.why = "turn not located"; return R; }
        IVector& w = turnHull;
        R.E = w[2]; R.Z = w[4]*sqr(w[0]); R.A2 = R.Z; R.X = w[3]*w[4];
        R.dPhi = w[5] + w[6];
        if(kind == "nondeg"){
          if(!(R.dPhi.rightBound() < 0 || R.dPhi.leftBound() > 0)){ R.why = "Phi'(Y) not separated from 0"; return R; }
          R.gap = (1.0 - R.Z)/2.0 - w[3]*w[4]*w[5]/(w[5]+w[6]);
        }
        if(kind=="lt1")    R.ok = R.E.rightBound() < 1.0;
        if(kind=="gt1")    R.ok = R.E.leftBound() > 1.0;
        if(kind=="nondeg") R.ok = R.gap.leftBound() > 0 && (R.dPhi.rightBound() < 0 || R.dPhi.leftBound() > 0);
        if(!R.ok) R.why = "inequality not verified";
        return R;
      }
    }
    if(tm.completed()){ R.why = "time horizon reached"; return R; }
  }
  R.why = "too many steps"; return R;
}

// Two-sided enclosure of K = -log(1 - A(beta_*)^2):  certify E(b1) < 1 < E(b2) at two points, then enclose
// A^2 over the cell [b1,b2] (eps carried as a state variable).  Usage: capd_kencl b1 b2   (hex or decimal)
int main(int argc, char** argv){
  cout.precision(17);
  double b1 = strtod(argv[1], nullptr), b2 = strtod(argv[2], nullptr);
  double eta0 = 1.0 - 0.9980001; int order = 20;
  Result r1 = runOne(1.0/sqr(interval(b1)), "lt1", order, eta0);
  Result r2 = runOne(1.0/sqr(interval(b2)), "gt1", order, eta0);
  cout << "b1 " << b1 << " E " << r1.E << " ok(E<1) " << r1.ok << "\n";
  cout << "b2 " << b2 << " E " << r2.E << " ok(E>1) " << r2.ok << "\n";
  if(!(r1.ok && r2.ok)) { cout << "BRACKET NOT CERTIFIED\n"; return 1; }
  interval eps = intervalHull(1.0/sqr(interval(b2)), 1.0/sqr(interval(b1)));
  Result rc = runOne(eps, "nondeg", order, eta0);
  if(!rc.ok) { cout << "CELL FAILED " << rc.why << "\n"; return 1; }
  interval K = -log(1.0 - rc.A2);
  cout << "cell A2 " << rc.A2 << " gap " << rc.gap << "\n";
  cout << "K in " << K << "   exp(K) in " << exp(K) << "\n";
  return 0;
}


==> anc/computational-supplement/capd/capd_lt1.txt <==
lt1 0.82999999999999996 0.84999999999999998 E [0.23437030404714274, 0.24572209990519145] X [1.1182549985037125, 1.242927515304284]
lt1 0.84999999999999998 0.87 E [0.24427547781377171, 0.25578247771396234] X [1.1081578877035692, 1.2308658424865149]
lt1 0.87 0.89000000000000001 E [0.25435745797231196, 0.26585270447659876] X [1.1020458317090209, 1.217121113321433]
lt1 0.89000000000000001 0.91000000000000003 E [0.26444251405638092, 0.27611723347802603] X [1.0898438837656168, 1.2029114206697926]
lt1 0.91000000000000003 0.93000000000000005 E [0.27466153967143669, 0.28641660157199594] X [1.0792469821139083, 1.1903960584121391]
lt1 0.93000000000000005 0.95000000000000007 E [0.28511387384881193, 0.29661760875806514] X [1.0740145656430105, 1.1742988314756519]
lt1 0.95000000000000007 0.97000000000000008 E [0.29530712807265247, 0.3072406383443731] X [1.0591919328511872, 1.1632040670056265]
lt1 0.97000000000000008 0.9900000000000001 E [0.30573374598650871, 0.31773100365393514] X [1.0482508387315075, 1.1506170044453043]
lt1 0.9900000000000001 1.01 E [0.31625751600945506, 0.32824391608095854] X [1.0399527750965438, 1.1340941190165219]
lt1 1.01 1.03 E [0.32682606994875035, 0.33881255845073416] X [1.0292379777696805, 1.1207210000972083]
lt1 1.03 1.05 E [0.3373895815117906, 0.34945449120441541] X [1.019884139867095, 1.108396490497767]
lt1 1.05 1.0700000000000001 E [0.34800366560141238, 0.3601242535915482] X [1.0074451954720307, 1.0941014242632254]
lt1 1.0700000000000001 1.0900000000000001 E [0.358576741733313, 0.37088549959171901] X [0.99484832049104444, 1.0830146603584248]
lt1 1.0900000000000001 1.1100000000000001 E [0.36931467440140581, 0.38150828218178456] X [0.98704560423482801, 1.0675633675966549]
lt1 1.1100000000000001 1.1300000000000001 E [0.38005122684280929, 0.39217120041532327] X [0.97487958521005291, 1.053093524843407]
lt1 1.1300000000000001 1.1500000000000001 E [0.39074923139801521, 0.40287568759206766] X [0.96316276206626994, 1.0402927507150823]
lt1 1.1500000000000001 1.1700000000000002 E [0.40136070395610929, 0.41367138187681879] X [0.9513825477239044, 1.0294147425642546]
lt1 1.1700000000000002 1.1900000000000002 E [0.41203908262212213, 0.42438986285162811] X [0.94006637232155965, 1.0143095150358086]
lt1 1.1900000000000002 1.2100000000000002 E [0.42269030974131599, 0.43509982333383107] X [0.92836342738083499, 1.0028943791338822]
lt1 1.2100000000000002 1.2300000000000002 E [0.43336148371897804, 0.4457583587571482] X [0.91661103485298467, 0.98855385586746458]
lt1 1.2300000000000002 1.2500000000000002 E [0.44408190736620395, 0.45631383059941971] X [0.90587553704472223, 0.97419338054694715]
lt1 1.2500000000000002 1.2700000000000002 E [0.45461627388358616, 0.46699104938804359] X [0.89488576777254536, 0.96176105103437814]
lt1 1.2700000000000002 1.2900000000000003 E [0.46542545620487308, 0.47732394737701711] X [0.88508586013489854, 0.9449717520450801]
lt1 1.2900000000000003 1.3100000000000003 E [0.47569418796043933, 0.48810883382910425] X [0.87237005231676712, 0.93479652043780126]
lt1 1.3100000000000003 1.3300000000000003 E [0.48631086274574009, 0.49845440414065356] X [0.86023069491465298, 0.92129511033138989]
lt1 1.3300000000000003 1.3500000000000003 E [0.49663164236770208, 0.5089854767582257] X [0.84774874396362787, 0.90932935824980143]
lt1 1.3500000000000003 1.3700000000000003 E [0.50694927181411031, 0.51940566989138115] X [0.83628026308096981, 0.89633058307564306]
lt1 1.3700000000000003 1.3900000000000003 E [0.51733629421343719, 0.52963604908365336] X [0.82492329229294148, 0.8833212191535541]
lt1 1.3900000000000003 1.4100000000000004 E [0.52764498843685625, 0.5397947800582471] X [0.8150957772130567, 0.86958996458590343]
lt1 1.4100000000000004 1.4300000000000004 E [0.53783272017595463, 0.54994162683498893] X [0.80326760464683233, 0.85621782628135223]
lt1 1.4300000000000004 1.4500000000000004 E [0.54790793816159633, 0.56003897186253915] X [0.79250897665974629, 0.84390633342331689]
lt1 1.4500000000000004 1.4700000000000004 E [0.55792604461330308, 0.57003692126674432] X [0.78055446833545283, 0.83074105248760322]
lt1 1.4700000000000004 1.4900000000000004 E [0.56790012166302062, 0.57990494777690893] X [0.76992688958317912, 0.81871446469904918]
lt1 1.4900000000000004 1.5100000000000005 E [0.57772498503050129, 0.58975069014774828] X [0.75701312838796597, 0.80747943553752988]
lt1 1.5100000000000005 1.5300000000000005 E [0.58766479425487383, 0.59928862769185853] X [0.74717381708509067, 0.79363485150709712]
lt1 1.5300000000000005 1.5500000000000005 E [0.59698874253398326, 0.60925551647347764] X [0.73397122435061124, 0.7838301934084948]
lt1 1.5500000000000005 1.5700000000000005 E [0.60659722650738512, 0.61873752950754279] X [0.72262586447034172, 0.77215349369300756]
lt1 1.5700000000000005 1.5900000000000005 E [0.61606112132650714, 0.62815337610677036] X [0.71164633856993442, 0.76028233265696277]
lt1 1.5900000000000005 1.6100000000000005 E [0.62547472256143444, 0.63740253414650938] X [0.70201179227362409, 0.74646586707983698]
lt1 1.6100000000000005 1.6300000000000006 E [0.63497050793073928, 0.64635821631102297] X [0.69283536297616655, 0.73304500151308172]
lt1 1.6300000000000006 1.6500000000000006 E [0.64389240836387285, 0.65566958958604127] X [0.67884693380089467, 0.72581233070069406]
lt1 1.6500000000000006 1.6700000000000006 E [0.65295809703460783, 0.6646017903252821] X [0.66955938549466432, 0.71223345825558604]
lt1 1.6700000000000006 1.6900000000000006 E [0.66166449030643937, 0.67365613320570106] X [0.65978139942055147, 0.69921523828518395]
lt1 1.6900000000000006 1.7100000000000006 E [0.6706379471126106, 0.68222482930853112] X [0.64672276717914223, 0.69196955479302591]
lt1 1.7100000000000006 1.7300000000000006 E [0.67940230695763071, 0.69073521960233997] X [0.63733374394947484, 0.67938791210135119]
lt1 1.7300000000000006 1.7500000000000007 E [0.68784776116901858, 0.69934922455972726] X [0.6257524210320341, 0.67002983628485879]
lt1 1.7500000000000007 1.7700000000000007 E [0.69624925786821801, 0.70773237994051585] X [0.61551330887629252, 0.65914294672671059]
lt1 1.7700000000000007 1.7900000000000007 E [0.70439696843852762, 0.71611794811200591] X [0.6048595441304343, 0.64903174514610085]
lt1 1.7900000000000007 1.8100000000000007 E [0.71246938699792506, 0.72434585496592852] X [0.59433671416791822, 0.63905073490557773]
lt1 1.8100000000000007 1.8300000000000007 E [0.72066541718888766, 0.73216335219830031] X [0.58518615385988182, 0.62752000414730957]
lt1 1.8300000000000007 1.8500000000000008 E [0.72856820777680287, 0.74003714096454964] X [0.57537007412344665, 0.61716446512900169]
lt1 1.8500000000000008 1.8700000000000008 E [0.73627675599132147, 0.74783590814857426] X [0.56549782241721569, 0.6071526272347838]
lt1 1.8700000000000008 1.8900000000000008 E [0.74381646404475221, 0.75552580608036213] X [0.5555443862987558, 0.59749384607169653]
lt1 1.8900000000000008 1.9100000000000008 E [0.75098852832315022, 0.76334903533727705] X [0.54548653184914264, 0.58834922388600885]
lt1 1.9100000000000008 1.9300000000000008 E [0.75795722665449461, 0.77109961283833528] X [0.53445746834216501, 0.58082460346910614]
lt1 1.9300000000000008 1.9500000000000008 E [0.76561283411620051, 0.77786205020062871] X [0.52649560674456708, 0.56931959749660077]
lt1 1.9500000000000008 1.9700000000000009 E [0.77327567555718557, 0.7843704176484344] X [0.52021307035402664, 0.555556828747515]
lt1 1.9700000000000009 1.9900000000000009 E [0.78022591495443927, 0.79132472295150857] X [0.5107372589930117, 0.54691342193931847]
lt1 1.9900000000000009 2.0100000000000007 E [0.78727298258986889, 0.79792367994546443] X [0.50237623833952316, 0.53707420511381732]
lt1 2.0100000000000007 2.0300000000000007 E [0.79388876147599696, 0.80468146955666453] X [0.49292702083677037, 0.52882192330782785]
lt1 2.0300000000000007 2.0500000000000007 E [0.79897181703063525, 0.81272395768795092] X [0.48022919760812915, 0.52560523885655019]
lt1 2.0500000000000007 2.0700000000000007 E [0.80639945872243701, 0.81811425351313882] X [0.47425915518856543, 0.5129851497903436]
lt1 2.0700000000000007 2.0900000000000007 E [0.81229305804201102, 0.82480339988432039] X [0.46482507130407019, 0.50574172290202002]
lt1 2.0900000000000007 2.1100000000000008 E [0.81837898887606297, 0.83100878483987017] X [0.45645231681748516, 0.49727090052585399]
lt1 2.1100000000000008 2.1300000000000008 E [0.82441036864029615, 0.83704431913597521] X [0.44825709828404764, 0.48887744198273714]
lt1 2.1300000000000008 2.1500000000000008 E [0.83026963201285187, 0.84296087754732463] X [0.44016205292612692, 0.48064211034856624]
lt1 2.1500000000000008 2.1700000000000008 E [0.83627569133014268, 0.84844122918552589] X [0.43297275776354871, 0.47134639730161587]
lt1 2.1700000000000008 2.1900000000000008 E [0.84068679325758811, 0.85529134453138045] X [0.42271065959443804, 0.46721930584524962]
lt1 2.1900000000000008 2.2100000000000009 E [0.84610191681027924, 0.86087886478270292] X [0.41492275743245793, 0.45953881417764642]
lt1 2.2100000000000009 2.2300000000000009 E [0.85151550232411177, 0.86625980936600899] X [0.40736124716643346, 0.4518207427615773]
lt1 2.2300000000000009 2.2500000000000009 E [0.85661767408749889, 0.87157565588359232] X [0.39991837124464363, 0.44422989029632615]
lt1 2.2500000000000009 2.2700000000000009 E [0.86214121817137268, 0.87631185024421632] X [0.39331807286899523, 0.43553430126664627]
lt1 2.2700000000000009 2.2900000000000009 E [0.8680777207009468, 0.88033317455924509] X [0.38797059614649615, 0.42509005087058316]
lt1 2.2900000000000009 2.3100000000000009 E [0.87281581492336413, 0.88533064919734195] X [0.38066329951039835, 0.41822517916781676]
lt1 2.3100000000000009 2.330000000000001 E [0.87639369956779711, 0.89129735123937759] X [0.37157894179213707, 0.41482603084905145]
lt1 2.330000000000001 2.350000000000001 E [0.88137432494423051, 0.89552151302970506] X [0.36548603061001833, 0.40651900471487079]
lt1 2.350000000000001 2.370000000000001 E [0.88585213548030961, 0.90004774829179301] X [0.35877825709874583, 0.39966537618169878]
lt1 2.370000000000001 2.390000000000001 E [0.89087865951564338, 0.90378886548526571] X [0.35325387926602109, 0.39060315567189574]
lt1 2.390000000000001 2.410000000000001 E [0.89507651954168166, 0.90812105572673973] X [0.34668278334446584, 0.3839154032079678]
lt1 2.410000000000001 2.430000000000001 E [0.89940370570772077, 0.91210154649628361] X [0.34067944047519422, 0.37741821633216804]
lt1 2.430000000000001 2.4500000000000011 E [0.90361025328640043, 0.91596324416348107] X [0.33477437241656716, 0.37041971931483125]
lt1 2.4500000000000011 2.4700000000000011 E [0.90752495691735147, 0.91990727068958966] X [0.32861205786667019, 0.36418819182249246]
lt1 2.4700000000000011 2.4900000000000011 E [0.91131291768124334, 0.92375790294045501] X [0.32253625108548284, 0.35812620367986825]
lt1 2.4900000000000011 2.5100000000000011 E [0.91480448494627853, 0.92766117122495051] X [0.31689204458416376, 0.35078133582835813]
lt1 2.5100000000000011 2.5300000000000011 E [0.91853810175546036, 0.93111765220367848] X [0.31205211834719093, 0.34397144019223524]
lt1 2.5300000000000011 2.5500000000000012 E [0.92092778517314511, 0.93580258034018493] X [0.30332176059419586, 0.34401277043134376]
lt1 2.5500000000000012 2.5700000000000012 E [0.92523783780941282, 0.93821309632612626] X [0.30000331081001108, 0.33308666851081031]
lt1 2.5700000000000012 2.5900000000000012 E [0.92703709982591698, 0.94306430339063874] X [0.2915845530570747, 0.33438442949714653]
lt1 2.5900000000000012 2.6100000000000012 E [0.9302579838263092, 0.94629036609285577] X [0.28618227423935538, 0.32905696885277808]
lt1 2.6100000000000012 2.6300000000000012 E [0.93344298886552857, 0.94930437888185704] X [0.28104579838211341, 0.32347690981645827]
lt1 2.6300000000000012 2.6500000000000012 E [0.93754009571143704, 0.95107114130866854] X [0.27746255960378241, 0.31407559679132968]
lt1 2.6500000000000012 2.6700000000000013 E [0.93979815887962914, 0.95465863343527957] X [0.2716661060102924, 0.31051995076040328]
lt1 2.6700000000000013 2.6900000000000013 E [0.94269276820662873, 0.95733561255687172] X [0.26721293178831584, 0.30379384449333108]
lt1 2.6900000000000013 2.7100000000000013 E [0.94485817696817442, 0.96073760074326742] X [0.26150000696410847, 0.30226183739783186]
lt1 2.7100000000000013 2.7300000000000013 E [0.94756769866245905, 0.96331784309298607] X [0.25675769012865346, 0.29738236180933686]
lt1 2.7300000000000013 2.7500000000000013 E [0.94987813874071225, 0.96613977272115392] X [0.2515954671412296, 0.29389348837074319]
lt1 2.7500000000000013 2.7700000000000014 E [0.952011309227353, 0.96889494852373537] X [0.24675412760424398, 0.29007332319937101]
lt1 2.7700000000000014 2.7900000000000014 E [0.9539155227404279, 0.97190941929979091] X [0.24164236718112667, 0.28751821400726019]
lt1 2.7900000000000014 2.8100000000000014 E [0.95598954995945695, 0.97440669469015073] X [0.23715289472357573, 0.28352892990945533]
lt1 2.8100000000000014 2.8300000000000014 E [0.95786155441248699, 0.97702518077103984] X [0.23258845502814579, 0.28023387096124508]
lt1 2.8300000000000014 2.8500000000000014 E [0.959766479316572, 0.9794530434008023] X [0.22822669497916731, 0.27670126459452998]
lt1 2.8500000000000014 2.8700000000000014 E [0.96151447991300387, 0.98188189923278224] X [0.22391948658925789, 0.27342318512433711]
lt1 2.8700000000000014 2.8900000000000015 E [0.96353394149810345, 0.98370689062959604] X [0.22008140189876577, 0.26873659176875736]
lt1 2.8900000000000015 2.9100000000000015 E [0.96479793625462096, 0.98645780455780652] X [0.21568039275046588, 0.26681687326916664]
lt1 2.9100000000000015 2.9300000000000015 E [0.96577703358821554, 0.98932143863440669] X [0.21136385903097826, 0.26524155164763635]
lt1 2.9300000000000015 2.9500000000000015 E [0.9672543663724702, 0.99152315825632698] X [0.20745669056064014, 0.26234914355635519]
lt1 2.9500000000000015 2.9700000000000015 E [0.96855794183506183, 0.99384546072265889] X [0.20356740503828855, 0.25995301810371746]
lt1 2.9700000000000015 2.9900000000000015 E [0.96916238243957653, 0.99697558896907179] X [0.19948515505197337, 0.25945452008925607]
lt1 2.9900000000000015 3.0100000000000016 E [0.97252371023178619, 0.99616382209609711] X [0.19692163541873545, 0.25047218010986033]
lt1 3.0100000000000016 3.0300000000000016 E [0.97665342643017772, 0.9944733981527677] X [0.19525952800585059, 0.23875599072461562]
lt1 3.0300000000000016 3.0400000000000018 E [0.98319772111159143, 0.98950294913643078] X [0.19970324404304432, 0.21802204323961966]
lt1 3.0400000000000018 3.0500000000000016 E [0.9845295804924008, 0.98955430238225872] X [0.20160230967520126, 0.21051540544652259]
lt1 3.0500000000000016 3.0600000000000018 E [0.98530624469355799, 0.99016201249207314] X [0.20043215731059436, 0.20817340626778616]
lt1 3.0600000000000018 3.0700000000000016 E [0.98589052078841866, 0.99093742062875001] X [0.19827556217877768, 0.20702942231570093]
lt1 3.0700000000000016 3.0800000000000018 E [0.98651707571892622, 0.99164033665978535] X [0.19630968033729779, 0.20552511900299383]
lt1 3.0800000000000018 3.0900000000000016 E [0.98718164062558289, 0.99227395937317675] X [0.19480360888901185, 0.20366331564194892]
lt1 3.0900000000000016 3.1000000000000019 E [0.9875388527682758, 0.99321394332132995] X [0.19073591457289008, 0.20577160487578766]
lt1 3.1000000000000019 3.1100000000000017 E [0.98818589059489403, 0.99382253568438716] X [0.18887382161359104, 0.20465502222256671]
lt1 3.1100000000000017 3.1200000000000019 E [0.98859604569765558, 0.99462184063805958] X [0.18676920491701937, 0.20372836012723883]
lt1 3.1200000000000019 3.1300000000000017 E [0.98880264906872772, 0.99563359425555165] X [0.18427382163803355, 0.20433746598266295]
lt1 3.1300000000000017 3.1400000000000019 E [0.98965923537138056, 0.99593130392468709] X [0.18316737055164548, 0.2018358125065014]
lt1 3.1400000000000019 3.1500000000000017 E [0.99017426233288353, 0.99655974316184937] X [0.1814992640735987, 0.2004667725612034]
lt1 3.1500000000000017 3.1600000000000019 E [0.99073872105763749, 0.99711315487200314] X [0.179954224715976, 0.19850728119624533]
lt1 3.1600000000000019 3.1700000000000017 E [0.99123148128023109, 0.99772930429501783] X [0.17829889654433748, 0.19776351066209985]
lt1 3.1700000000000017 3.1800000000000019 E [0.99172462393483685, 0.99827538305530739] X [0.17676870295854721, 0.19572413143399228]
lt1 3.1800000000000019 3.1900000000000017 E [0.99206713556444592, 0.99903171598089058] X [0.17487911250638738, 0.19567141568242208]
lt1 3.1900000000000017 3.200000000000002 E [0.99282349212808463, 0.99925675063791841] X [0.17384952018657671, 0.19296322841498376]
lt1 3.200000000000002 3.2100000000000017 E [0.99327329555438415, 0.99980028986805058] X [0.17230856101503103, 0.19185476078058819]
lt1 3.2100000000000017 3.2150000000000021 E [0.99579245329125965, 0.99793623401476028] X [0.17752165706639583, 0.18127882270332735]
lt1 3.2150000000000021 3.220000000000002 E [0.99585584078153233, 0.99835369773140181] X [0.17531253023020915, 0.18213685356068793]
lt1 3.220000000000002 3.2250000000000019 E [0.99612371661032129, 0.99855761489929418] X [0.17518537397995412, 0.18079799584930467]
lt1 3.2250000000000019 3.2300000000000018 E [0.99675521364674624, 0.99839199728398698] X [0.17548475347681566, 0.17901509548805605]
lt1 3.2300000000000018 3.2350000000000021 E [0.99700326079585122, 0.99860526947928796] X [0.17480485774133681, 0.17826916779702728]
lt1 3.2350000000000021 3.240000000000002 E [0.9970466226159439, 0.99901779834800331] X [0.1741087047132597, 0.17755293023581337]
lt1 3.240000000000002 3.2450000000000019 E [0.9970699595329976, 0.99944645428129764] X [0.17238509226024967, 0.17788754261278666]
lt1 3.2450000000000019 3.2500000000000018 E [0.99729122028165917, 0.99967028024134263] X [0.17166842242571584, 0.1772078159537735]
lt1 3.2500000000000018 3.2550000000000021 E [0.99772216625168175, 0.99967656211517131] X [0.17242008942485815, 0.17498278726161276]
lt1 3.2550000000000021 3.260000000000002 E [0.99795551391959603, 0.99987724636902775] X [0.1717600355418577, 0.17425529808415843]
lt1 3.260000000000002 3.262500000000002 E [0.9986676906796268, 0.99948709992877816] X [0.17190843140963116, 0.17305709870382005]
lt1 3.262500000000002 3.2650000000000019 E [0.99870490027746373, 0.99966290591970197] X [0.17133105095125217, 0.17295161494764558]
lt1 3.2650000000000019 3.2675000000000018 E [0.99882148586610331, 0.99975791459535168] X [0.17103539259012113, 0.17255921221428638]
lt1 3.2675000000000018 3.2700000000000018 E [0.9990092975262862, 0.99978040592991813] X [0.17095469407527425, 0.17195115387034854]
lt1 3.2700000000000018 3.2720000000000016 E [0.99919021163537147, 0.99978767019455395] X [0.17069941170656272, 0.17158656628777197]
lt1 3.2720000000000016 3.2740000000000009 E [0.99927323944233482, 0.9998709950179907] X [0.17042846766644282, 0.17133091483493948]
lt1 3.2740000000000009 3.2760000000000007 E [0.99934745146183679, 0.99996229879296739] X [0.17018607638940464, 0.17102848629184883]
lt1 3.2760000000000007 3.2770000000000006 E [0.99959634593730107, 0.99983701993938301] X [0.17014208868677855, 0.17066232721099373]
lt1 3.2770000000000006 3.278 E [0.99963348692354248, 0.99988201061871029] X [0.16999893837567143, 0.17053456355568511]
SUMMARY lt1 0.82999999999999996 3.278 cells 147 runs 147


==> anc/computational-supplement/capd/capd_nondeg.txt <==
nondeg 3.278 3.2781000000000002 E [0.99977048705892635, 0.99979010303235027] gap [0.0098727563006575231, 0.010372814079362497] dPhi [-1.2698990568677844, -1.2676599070002297] X [0.17017097958076818, 0.17021078133075992]
nondeg 3.2781000000000002 3.2782000000000004 E [0.99977458606145453, 0.99979419429498528] gap [0.0098708330027094393, 0.010370720759104932] dPhi [-1.2698513445938322, -1.2676136696725477] X [0.17015738148163476, 0.17019717973436507]
nondeg 3.2782000000000004 3.2783000000000007 E [0.99977868394935843, 0.9997982845931439] gap [0.0098689095320387277, 0.010368628477386774] dPhi [-1.2698036355243192, -1.267567426734705] X [0.17014378464742663, 0.17018357940326156]
nondeg 3.2783000000000007 3.2784000000000009 E [0.99978279192158359, 0.99980236272805267] gap [0.0098670686056367696, 0.010366194984192958] dPhi [-1.2697500321425246, -1.2675193431368683] X [0.17013033510198733, 0.17017012639544565]
nondeg 3.2784000000000009 3.2785000000000011 E [0.99978606311034723, 0.99980727546234693] gap [0.0097524135021114927, 0.010476596112203251] dPhi [-1.2701146437595727, -1.2670607699307992] X [0.17010791943361209, 0.17016535245555614]
nondeg 3.2785000000000011 3.2786000000000013 E [0.99979098447516579, 0.99981053615408333] gap [0.0098633098011164377, 0.010361926913622616] dPhi [-1.2696539859262272, -1.2674274734133388] X [0.17010314773367768, 0.17014293203516628]
nondeg 3.2786000000000013 3.2787000000000015 E [0.99979507632944653, 0.99981462417279432] gap [0.0098613041339042917, 0.010359920027051633] dPhi [-1.2696068787554684, -1.2673806187482701] X [0.17008955594618799, 0.17012933675224004]
nondeg 3.2787000000000015 3.2788000000000017 E [0.9997990207483537, 0.99981885763294176] gap [0.0097190884376888304, 0.010497251254526441] dPhi [-1.2699561055434103, -1.2669191508262676] X [0.17006394298935149, 0.17012845837842677]
nondeg 3.2788000000000017 3.2789000000000019 E [0.99980311142037581, 0.99982294267933347] gap [0.009717365764905242, 0.010495253015903913] dPhi [-1.2699122586227021, -1.2668776231289975] X [0.17005019251829276, 0.17011470237451895]
nondeg 3.2789000000000019 3.2790000000000021 E [0.99980720094521491, 0.99982702679613877] gap [0.0097184513251913213, 0.010489911222697879] dPhi [-1.2698513284099275, -1.2668370608740505] X [0.17003705143601483, 0.17010094766115519]
nondeg 3.2790000000000021 3.2791000000000023 E [0.99981128938501196, 0.9998311099215953] gap [0.009713129189619793, 0.010490964520426679] dPhi [-1.2698104038315945, -1.2667765020033597] X [0.17002330349562592, 0.17008780251849667]
nondeg 3.2791000000000023 3.2792000000000026 E [0.99981537678988386, 0.99983519200584914] gap [0.0097112627551045883, 0.010489111919840005] dPhi [-1.2697677086343415, -1.2667338153480208] X [0.17000955684495472, 0.17007405033663581]
nondeg 3.2792000000000026 3.2793000000000028 E [0.99981832269669479, 0.99984041332326312] gap [0.0097403052707560611, 0.0104558562506714] dPhi [-1.2696589583886053, -1.2667410411199898] X [0.16999945923738941, 0.17005725855698448]
nondeg 3.2793000000000028 3.279400000000003 E [0.9998221756472303, 0.99984472571097172] gap [0.0096980211164023611, 0.010493765783349429] dPhi [-1.2697766979413789, -1.2665218031326586] X [0.16998328322306688, 0.17004654984320733]
nondeg 3.279400000000003 3.2795000000000032 E [0.99982680899250631, 0.99984825562832569] gap [0.0097374348534158828, 0.010450170904188705] dPhi [-1.2695529327796367, -1.2666429769792773] X [0.16997290385911795, 0.17003008544147552]
nondeg 3.2795000000000032 3.2796000000000034 E [0.99983103685122199, 0.99985218895770112] gap [0.0097447505787515293, 0.010439164653065824] dPhi [-1.2694728563317994, -1.2666376675270001] X [0.16995976981816743, 0.17001573061424863]
nondeg 3.2796000000000034 3.2797000000000036 E [0.99983506313275206, 0.99985632178987638] gap [0.0097458420989539468, 0.010433822586880206] dPhi [-1.269411987141321, -1.2665970293961892] X [0.1699466369701875, 0.1700019851504824]
nondeg 3.2797000000000036 3.2798000000000038 E [0.99983917401643507, 0.9998603679458361] gap [0.0097406067043926958, 0.010434796052195383] dPhi [-1.2693702551015351, -1.266537258734193] X [0.16993289758656965, 0.16998884890256716]
nondeg 3.2798000000000038 3.279900000000004 E [0.99984324093531063, 0.9998644559928126] gap [0.0097388085548868741, 0.010432881514648093] dPhi [-1.2693270106092589, -1.2664951051104607] X [0.16991915949176883, 0.16997510596840015]
nondeg 3.279900000000004 3.2800000000000042 E [0.99984704872081465, 0.99986880109979759] gap [0.0097283256296404053, 0.010438862089884496] dPhi [-1.2693277421380948, -1.2663864229923036] X [0.16990554421152018, 0.16996209372001994]
nondeg 3.2800000000000042 3.2801000000000045 E [0.99985121954307854, 0.99987278109687139] gap [0.0097307985978569989, 0.010432699680340968] dPhi [-1.2692460725411114, -1.2663826867718007] X [0.16989180868412099, 0.16994835330510163]
nondeg 3.2801000000000045 3.2802000000000047 E [0.99985481770186291, 0.99987733168473314] gap [0.009720541198702165, 0.010438719329175436] dPhi [-1.2692334822138063, -1.2662948464882653] X [0.16987775042872999, 0.16993550552395598]
nondeg 3.2802000000000047 3.2803000000000049 E [0.99985891917910608, 0.99988137688167156] gap [0.009718263190246948, 0.010436204053217088] dPhi [-1.2691735074499539, -1.2662371919660458] X [0.16986462498636506, 0.16992237530334914]
nondeg 3.2803000000000049 3.2804000000000051 E [0.99986301027043745, 0.99988543039240363] gap [0.0097169563366991812, 0.010433804847623421] dPhi [-1.2691271485478988, -1.2661981431322309] X [0.1698508933008788, 0.16990863863358099]
nondeg 3.2804000000000051 3.2805000000000053 E [0.99986709559198883, 0.99988948760118279] gap [0.0097146396048504169, 0.010431618227226061] dPhi [-1.2690734758691569, -1.2661427751512153] X [0.16983760831967093, 0.16989534882002932]
nondeg 3.2805000000000053 3.2806000000000055 E [0.99987117983690554, 0.99989354381514417] gap [0.0097128505099629281, 0.010429700720956864] dPhi [-1.2690301599695402, -1.2661006767035983] X [0.1698238791740595, 0.1698816146911396]
nondeg 3.2806000000000055 3.2807000000000057 E [0.99987526301898244, 0.99989759902085495] gap [0.0097110621290106974, 0.010427783355394987] dPhi [-1.2689868412298151, -1.2660585789778551] X [0.16981015131619095, 0.1698678818505002]
nondeg 3.2807000000000057 3.2808000000000059 E [0.99987911548364827, 0.99990188287346637] gap [0.0096689634503662747, 0.010465519780072957] dPhi [-1.2691044871213946, -1.2658394045931571] X [0.16979399580596286, 0.1698571875540178]
nondeg 3.2808000000000059 3.2809000000000061 E [0.99988319460578345, 0.99990593799793459] gap [0.0096700845537480568, 0.010460159637986313] dPhi [-1.2690433036061473, -1.2657990503279666] X [0.16978087790216129, 0.16984345704395382]
nondeg 3.2809000000000061 3.2810000000000064 E [0.99988727281205003, 0.99990999196821373] gap [0.009664842224393233, 0.010461149575875989] dPhi [-1.2690017630992241, -1.2657390612060357] X [0.16976715405394874, 0.16983033518127941]
nondeg 3.2810000000000064 3.2811000000000066 E [0.99989135007583252, 0.99991404481118917] gap [0.0096659665987442606, 0.010455787915228221] dPhi [-1.2689405617696023, -1.2656987200078471] X [0.16975403857958815, 0.16981660719771977]
nondeg 3.2811000000000066 3.2812000000000068 E [0.99989581210650513, 0.99991771081762604] gap [0.0096975933428282562, 0.010420551837094907] dPhi [-1.2687586343432855, -1.2657952060954909] X [0.16974274542862877, 0.16980045146944736]
nondeg 3.2812000000000068 3.281300000000007 E [0.99989991137401035, 0.99992173751836499] gap [0.0097004950715526561, 0.010413421442697232] dPhi [-1.268690265891272, -1.2657620438937196] X [0.1697296321956196, 0.16978672625729896]
nondeg 3.281300000000007 3.2814000000000072 E [0.99990404519598797, 0.99992572759585763] gap [0.0097016400300172501, 0.010408040437013016] dPhi [-1.26863072463663, -1.2657200411446907] X [0.1697165201534612, 0.1697730023324637]
nondeg 3.2814000000000072 3.2815000000000074 E [0.99990809402103553, 0.99992980060186976] gap [0.0096998314476107045, 0.010406150066003303] dPhi [-1.2685876115340353, -1.2656777196580327] X [0.16970280239643135, 0.16975927969480684]
nondeg 3.2815000000000074 3.2816000000000076 E [0.99991209205187359, 0.99993392233406608] gap [0.009691100756842902, 0.010410417960187962] dPhi [-1.2685526903241116, -1.2656048656591716] X [0.16968889982370797, 0.16974658629787479]
nondeg 3.2816000000000076 3.2817000000000078 E [0.99991617983638326, 0.999937952244771] gap [0.0096921099703955599, 0.010405175421287619] dPhi [-1.2684927646202913, -1.2655632361145386] X [0.16967579146150649, 0.16973286615108332]
nondeg 3.2817000000000078 3.281800000000008 E [0.9999203072934516, 0.99994194041547668] gap [0.0096933761057319684, 0.010399677397337923] dPhi [-1.2684317363126574, -1.2655227101823896] X [0.16966268428965903, 0.1697191472910729]
nondeg 3.281800000000008 3.2819000000000083 E [0.99992435209762309, 0.99994600917199772] gap [0.0096915830514155005, 0.010397774967053436] dPhi [-1.2683886878596484, -1.2654803154889325] X [0.16964897159495859, 0.16970542971770786]
nondeg 3.2819000000000083 3.2820000000000085 E [0.99992839511150333, 0.99995007765205079] gap [0.0096897622570058933, 0.010395901097625351] dPhi [-1.2683455042383431, -1.2654380529172877] X [0.16963526018627068, 0.16969171343085562]
nondeg 3.2820000000000085 3.2821000000000087 E [0.99993243781112628, 0.99995414437996721] gap [0.0096874298011322552, 0.010393744083932455] dPhi [-1.2682920182095798, -1.2653824598757788] X [0.16962199491426266, 0.16967844342922223]
nondeg 3.2821000000000087 3.2822000000000089 E [0.99993728623225198, 0.999957403518559] gap [0.0095919034769063605, 0.010484889591425822] dPhi [-1.2685965392084573, -1.2649796798820041] X [0.16960125001580723, 0.16967225377347281]
nondeg 3.2822000000000089 3.2823000000000091 E [0.99994134144221503, 0.99996145360418431] gap [0.0095900064271364216, 0.010483094072926538] dPhi [-1.2685541691907622, -1.2649365974356659] X [0.16958754299704498, 0.16965854070127701]
nondeg 3.2823000000000091 3.2824000000000093 E [0.9999453956280332, 0.99996550264858053] gap [0.009587563047631073, 0.010480761653185844] dPhi [-1.2684956750559708, -1.2648774109028378] X [0.16957444370809119, 0.16964543561338383]
nondeg 3.2824000000000093 3.2825000000000095 E [0.99994944914480377, 0.99996955029688039] gap [0.0095856776724117659, 0.010478956248209215] dPhi [-1.2684532304979115, -1.2648343985320127] X [0.16956073921103013, 0.16963172506408355]
nondeg 3.2825000000000095 3.2826000000000097 E [0.99995417560640076, 0.99997292284932759] gap [0.0097802488303198043, 0.010280633909765607] dPhi [-1.2676374634813279, -1.2655485310763253] X [0.16956219536307485, 0.16960345799423904]
nondeg 3.2826000000000097 3.2827000000000099 E [0.99995822979047688, 0.99997696570118033] gap [0.0097814617376947854, 0.010275195415579447] dPhi [-1.2675757113558579, -1.2655087075065421] X [0.16954909856483846, 0.16958975119285311]
nondeg 3.2827000000000099 3.2828000000000102 E [0.99996228293635459, 0.99998100752713359] gap [0.0097797659482367488, 0.010273203744767395] dPhi [-1.267531838638486, -1.2654671170504259] X [0.16953539664885917, 0.16957604567685347]
nondeg 3.2828000000000102 3.2829000000000104 E [0.999966335113598, 0.99998504825060064] gap [0.009777942351903518, 0.010270763226138249] dPhi [-1.2674774599319329, -1.2654188419608507] X [0.16952201935503811, 0.16956266486091451]
nondeg 3.2829000000000104 3.2830000000000106 E [0.99997038593628207, 0.99998908827230404] gap [0.0097758942482410321, 0.010268907884025916] dPhi [-1.2674332312559533, -1.2653711588562564] X [0.16950844122438541, 0.16954908316005932]
nondeg 3.2830000000000106 3.2831000000000108 E [0.99997444119645884, 0.99999312179366828] gap [0.0097773093291435853, 0.010263271253799333] dPhi [-1.2673700309540703, -1.2653327749288787] X [0.16949534928822066, 0.16953538146347691]
nondeg 3.2831000000000108 3.283200000000011 E [0.99997848477133555, 0.99999716493732704] gap [0.0097749972031689197, 0.010261392285665666] dPhi [-1.2673219946465542, -1.2652803001343267] X [0.16948193527928276, 0.16952196397180916]
nondeg 3.283200000000011 3.2833000000000112 E [0.9999825359857758, 1.0000011983792478] gap [0.0097699700354730162, 0.010262190011933792] dPhi [-1.2672790096619477, -1.2652216988135432] X [0.16946823967857255, 0.16950887103181056]
nondeg 3.2833000000000112 3.2834000000000114 E [0.99998653343387967, 1.000005283533473] gap [0.0097671647086251534, 0.010261309450361134] dPhi [-1.2672433111894037, -1.2651719187250554] X [0.16945454536207166, 0.16949517311752721]
nondeg 3.2834000000000114 3.2835000000000116 E [0.99999057897711607, 1.0000093185227317] gap [0.0097649249526947229, 0.010258783853898071] dPhi [-1.2671833351872561, -1.2651141882904851] X [0.16944145829843887, 0.16948208260177536]
nondeg 3.2835000000000116 3.2836000000000118 E [0.99999393759920563, 1.0000140384583065] gap [0.0095629242385383423, 0.010456400492524623] dPhi [-1.2679145002724632, -1.2642911646012105] X [0.16941274032877374, 0.16948366076328669]
nondeg 3.2836000000000118 3.2837000000000121 E [0.99999800182200782, 1.0000180505478704] gap [0.0097340894310685017, 0.01028152005162189] dPhi [-1.267224739959675, -1.2648816475771867] X [0.16941263805736104, 0.16945689093364538]
nondeg 3.2837000000000121 3.2838000000000123 E [1.0000021638142966, 1.0000219629640439] gap [0.0096724035185992291, 0.010338841941073054] dPhi [-1.2674104715910475, -1.2645942694216248] X [0.16939531407548228, 0.16944743981558]
nondeg 3.2838000000000123 3.2839000000000125 E [1.0000062031773194, 1.0000259958897362] gap [0.0096706647419620012, 0.010336902694709063] dPhi [-1.2673669139419155, -1.2645523398057079] X [0.16938162653894523, 0.16943374775291067]
nondeg 3.2839000000000125 3.2840000000000127 E [1.0000106645954434, 1.0000296046531374] gap [0.0097499630352812783, 0.010253741507805086] dPhi [-1.2669700176822791, -1.2648525957788044] X [0.16937360172140298, 0.16941481405817552]
nondeg 3.2840000000000127 3.2841000000000129 E [1.0000147037885536, 1.0000336336288869] gap [0.0097511851970458197, 0.010248305990290904] dPhi [-1.2669082225078214, -1.264812783553136] X [0.1693605219733659, 0.16940112498667778]
nondeg 3.2841000000000129 3.2842000000000131 E [1.0000187396433504, 1.0000376638835247] gap [0.0097460313971407253, 0.010249237686195928] dPhi [-1.2668660699348391, -1.2647533291870268] X [0.16934683778019019, 0.16938804297646823]
nondeg 3.2842000000000131 3.2843000000000133 E [1.0000221476319315, 1.0000423199504305] gap [0.0097179014597015417, 0.010273418588144123] dPhi [-1.2669521411619709, -1.2645753417618859] X [0.16933145924736986, 0.16937629476971186]
nondeg 3.2843000000000133 3.2844000000000135 E [1.0000261880064878, 1.0000463415674139] gap [0.0097190848378373162, 0.010268024729457301] dPhi [-1.2668908243681727, -1.2645350435685563] X [0.16931838328572799, 0.16936260934282374]
nondeg 3.2844000000000135 3.2845000000000137 E [1.000030228229869, 1.0000503612771479] gap [0.0097139868990171185, 0.010268902873027494] dPhi [-1.2668485379379106, -1.2644757183029747] X [0.16930470302924941, 0.16934953083911111]
nondeg 3.2845000000000137 3.284600000000014 E [1.000034267374966, 1.0000543800070336] gap [0.0097152561579180591, 0.01026342517271786] dPhi [-1.266786585345298, -1.2644360515938935] X [0.16929162948833565, 0.16933584792943462]
nondeg 3.284600000000014 3.2847000000000142 E [1.0000388206084863, 1.0000578825864546] gap [0.0097299681288395556, 0.010245365992518601] dPhi [-1.2666619826389005, -1.2644837179584574] X [0.16927900108548716, 0.16932079374348616]
nondeg 3.2847000000000142 3.2848000000000144 E [1.0000428525954712, 1.000061904359246] gap [0.0097277453238455852, 0.010242834890479391] dPhi [-1.2666018964099348, -1.264426067515688] X [0.16926592988377215, 0.16930771900082597]
nondeg 3.2848000000000144 3.2849000000000146 E [1.0000468832990939, 1.000065925358264] gap [0.0097256697299032829, 0.010241239754532533] dPhi [-1.2665606212532035, -1.2643818332792096] X [0.16925225457430354, 0.16929404000133641]
nondeg 3.2849000000000146 3.2850000000000148 E [1.000050913251004, 1.0000699450522099] gap [0.0097269020786033972, 0.010235802018032036] dPhi [-1.2664987743105469, -1.264342052775266] X [0.16923918579232683, 0.16928036228431356]
nondeg 3.2850000000000148 3.285100000000015 E [1.0000549421699438, 1.0000739637226985] gap [0.0097217716428102396, 0.010236718075838758] dPhi [-1.2664565601371485, -1.2642826403926164] X [0.16922551299798533, 0.16926729119554537]
nondeg 3.285100000000015 3.2852000000000152 E [1.00005831091544, 1.0000786405993631] gap [0.0095222115903014909, 0.010431558315395523] dPhi [-1.2671706635062525, -1.263466447023142] X [0.16919717735068762, 0.16926891055046095]
nondeg 3.2852000000000152 3.2853000000000154 E [1.000062334579555, 1.0000826604127138] gap [0.0095201826286355068, 0.010429631558621866] dPhi [-1.2671239418195879, -1.2634190563709458] X [0.16918366965056753, 0.16925539680993518]
nondeg 3.2853000000000154 3.2854000000000156 E [1.0000663572344242, 1.0000866791798562] gap [0.0095181535101470094, 0.0104277058157346] dPhi [-1.2670772234235279, -1.2633716603121159] X [0.16917016320596759, 0.16924188432553036]
nondeg 3.2854000000000156 3.2855000000000159 E [1.0000703779486033, 1.000090697832593] gap [0.009515790795927806, 0.010425716331630502] dPhi [-1.2670261620463534, -1.2633167881530236] X [0.16915687983239758, 0.16922859500679777]
nondeg 3.2855000000000159 3.2856000000000161 E [1.0000743985321585, 1.0000947145611363] gap [0.0095137619063214579, 0.010423792083816913] dPhi [-1.2669794467823321, -1.2632693846527165] X [0.16914337588073763, 0.16921508501652752]
nondeg 3.2856000000000161 3.2857000000000163 E [1.0000784180948534, 1.0000987302560798] gap [0.0095117332718182845, 0.010421868440156939] dPhi [-1.2669327320981263, -1.263221978470821] X [0.16912987318420711, 0.16920157628198862]
nondeg 3.2857000000000163 3.2858000000000165 E [1.0000824366503602, 1.0001027449040845] gap [0.0095097049899380282, 0.010419945303594955] dPhi [-1.2668860172447074, -1.2631745703605446] X [0.1691163717426751, 0.16918806880304821]
nondeg 3.2858000000000165 3.2859000000000167 E [1.000086452141044, 1.0001067605624772] gap [0.0095186590817734062, 0.010407085050256754] dPhi [-1.2667809347146506, -1.2631855181532128] X [0.16910345615738412, 0.16917397773238602]
nondeg 3.2859000000000167 3.2860000000000169 E [1.0000904671426598, 1.0001107746577349] gap [0.0095130096308500278, 0.010408251913038249] dPhi [-1.2667381804484621, -1.2631185730449299] X [0.16908995717879091, 0.16916105761144667]
nondeg 3.2860000000000169 3.2861000000000171 E [1.0000944837526922, 1.0001147850902192] gap [0.009514270467299149, 0.010403177013194154] dPhi [-1.2666831552851514, -1.2630832237214666] X [0.16907668116528404, 0.16914719094763653]
nondeg 3.2861000000000171 3.2862000000000173 E [1.000098420478875, 1.0001188733568964] gap [0.0095127806247362195, 0.010400686022771097] dPhi [-1.2666342866546176, -1.2630368946638955] X [0.16906320483198795, 0.16913370868107011]
nondeg 3.2862000000000173 3.2863000000000175 E [1.0001024338617115, 1.0001228829119155] gap [0.0095107528873275005, 0.010398766653761396] dPhi [-1.266587574709648, -1.2629894730991835] X [0.16904970959752991, 0.16912020750552972]
nondeg 3.2863000000000175 3.2864000000000178 E [1.0001064462499434, 1.0001268914094654] gap [0.0095053848074780206, 0.010399657316236779] dPhi [-1.266542555540265, -1.2629247845330058] X [0.16903621561729343, 0.16910729219943632]
nondeg 3.2864000000000178 3.286500000000018 E [1.0001104558522693, 1.0001309006410539] gap [0.0095030329807254954, 0.010398061852670532] dPhi [-1.2664984475546701, -1.2628747543085874] X [0.16902272289114648, 0.16909379348672551]
nondeg 3.286500000000018 3.2866000000000182 E [1.000114464932262, 1.000134908343459] gap [0.0095036852572289304, 0.010393200039110262] dPhi [-1.2664412976874944, -1.2628297011594292] X [0.16900967466388983, 0.16908015493703493]
nondeg 3.2866000000000182 3.2867000000000184 E [1.0001184757772406, 1.0001389122297801] gap [0.0095019831198763227, 0.010390960418734607] dPhi [-1.2663919837389837, -1.2627848735700646] X [0.16899618441015135, 0.16906665874456742]
nondeg 3.2867000000000184 3.2868000000000186 E [1.000122483268892, 1.0001429174186134] gap [0.009499819189639977, 0.010389180742573542] dPhi [-1.2663463779173929, -1.2627363351920311] X [0.16898269541011562, 0.16905316380639318]
nondeg 3.2868000000000186 3.2869000000000188 E [1.0001264471021567, 1.0001469642170771] gap [0.00949419250909668, 0.010390296621018952] dPhi [-1.2663058047822291, -1.2626661234781884] X [0.16896922780635101, 0.16904027465643182]
nondeg 3.2869000000000188 3.287000000000019 E [1.000130453312442, 1.0001509665866499] gap [0.0094921692575005434, 0.010388378812344987] dPhi [-1.266259072479913, -1.2626187075245259] X [0.16895574131171973, 0.16902678217819955]
nondeg 3.287000000000019 3.2871000000000192 E [1.000134458504619, 1.0001549679245179] gap [0.0094901463509655393, 0.010386461517047765] dPhi [-1.2662123400638543, -1.2625712896400489] X [0.16894225607039792, 0.16901329095387385]
nondeg 3.2871000000000192 3.2872000000000194 E [1.0001384626773637, 1.0001589682323335] gap [0.0094881237793928291, 0.01038454474505339] dPhi [-1.2661656076279739, -1.2625238697347712] X [0.16892877208225621, 0.16899980098332357]
nondeg 3.2872000000000194 3.2873000000000197 E [1.0001430831479445, 1.0001623501106347] gap [0.0096657899474298786, 0.010202980959538907] dPhi [-1.2654414983382007, -1.2631419232546839] X [0.16892952629115399, 0.16897251368412455]
nondeg 3.2873000000000197 3.2874000000000199 E [1.0001470885304322, 1.0001663451107741] gap [0.009663983371336754, 0.010200850818610205] dPhi [-1.2653931512265759, -1.2630961143030368] X [0.16891604367269936, 0.16895902732205298]
nondeg 3.2874000000000199 3.2875000000000201 E [1.0001510928851547, 1.0001703390901795] gap [0.0096621769643315675, 0.010198721365929989] dPhi [-1.2653448049117908, -1.2630503025248965] X [0.16890256230714015, 0.16894554221326324]
nondeg 3.2875000000000201 3.2876000000000203 E [1.0001551516252962, 1.0001742766360162] gap [0.0096634580420677102, 0.010192987418769714] dPhi [-1.2652779724662546, -1.2630073945874452] X [0.16888966605662944, 0.16893205835762429]
nondeg 3.2876000000000203 3.2877000000000205 E [1.0001591475980536, 1.0001782749013977] gap [0.0096613386285420294, 0.010191171602815491] dPhi [-1.2652319282507329, -1.2629592758579742] X [0.16887618714986785, 0.16891857575500663]
nondeg 3.2877000000000205 3.2878000000000207 E [1.0001631489234553, 1.0001822657666413] gap [0.0096595340991708772, 0.010189042853104388] dPhi [-1.2651835755112315, -1.262913464319394] X [0.16886270949561238, 0.16890509440527793]
nondeg 3.2878000000000207 3.2879000000000209 E [1.0001671492217519, 1.0001862556118251] gap [0.0096577297366256809, 0.010186914793483381] dPhi [-1.2651352235915285, -1.2628676499472802] X [0.16884923309373343, 0.1688916143083089]
nondeg 3.2879000000000209 3.2880000000000211 E [1.0001711517280285, 1.0001902412021952] gap [0.0096560777730689967, 0.010184635719095961] dPhi [-1.2650857543285745, -1.2628229512382052] X [0.16883575794410116, 0.16887813546396957]
nondeg 3.2880000000000211 3.2881000000000213 E [1.0001752796663075, 1.0001940993066949] gap [0.0096627731063335665, 0.010174027405390224] dPhi [-1.2650015876984548, -1.2628129492378464] X [0.16882286767794336, 0.16886407409629642]
nondeg 3.2881000000000213 3.2882000000000216 E [1.0001792770399116, 1.0001980859370867] gap [0.0096576259707942536, 0.010174716350550755] dPhi [-1.2649549570095051, -1.2627498284815462] X [0.16880939498583641, 0.16885118153265635]
nondeg 3.2882000000000216 3.2883000000000218 E [1.0001832733657359, 1.0002020715693904] gap [0.0096558174507916927, 0.010172595861288755] dPhi [-1.2649066374468729, -1.2627039735928536] X [0.16879592354558776, 0.16883770644542151]
nondeg 3.2883000000000218 3.288400000000022 E [1.0001872686562168, 1.0002060561915287] gap [0.0096568206659940481, 0.010167145737928235] dPhi [-1.2648410485052863, -1.262659803167083] X [0.16878303685073029, 0.16882423261029383]
nondeg 3.288400000000022 3.2885000000000222 E [1.0001910312214699, 1.0002102714932128] gap [0.009645369513620064, 0.01017490046440192] dPhi [-1.2648410618430432, -1.2625731277209347] X [0.16876884358838862, 0.16881120275156142]
nondeg 3.2885000000000222 3.2886000000000224 E [1.0001950246444236, 1.0002142538928489] gap [0.0096435708586739416, 0.010172772724833218] dPhi [-1.2647926864678065, -1.2625273226581009] X [0.16875537591417394, 0.1687977313849276]
nondeg 3.2886000000000224 3.2887000000000226 E [1.0001990170410535, 1.000218235274289] gap [0.009641772361992304, 0.01017064568309882] dPhi [-1.2647443119891972, -1.2624815147176496] X [0.16874190949129469, 0.16878426127001292]
nondeg 3.2887000000000226 3.2888000000000228 E [1.0002030084113578, 1.0002222156378695] gap [0.0096399740211055573, 0.010168519341559712] dPhi [-1.2646959384182181, -1.2624357038924039] X [0.16872844431962214, 0.1687707924066878]
nondeg 3.2888000000000228 3.288900000000023 E [1.0002062935399911, 1.0002269002360185] gap [0.009593197655495142, 0.010210732620008878] dPhi [-1.2648644004688545, -1.2621574785581269] X [0.16871264737757471, 0.16876024184894814]
nondeg 3.288900000000023 3.2890000000000001 E [1.0002102788027358, 1.0002308826197721] gap [0.0095912349139643666, 0.010208771837677516] dPhi [-1.2648171565915804, -1.2621105334888525] X [0.16869918489409066, 0.16874677525563828]
SUMMARY nondeg 3.278 3.2890000000000001 cells 110 runs 110


==> anc/computational-supplement/capd/check_capd_enclosure.py <==
"""Check the fresh CAPD point and cell output against Proposition 7.7.

This reads capd_kencl output; it does not itself integrate the ODE.
Seventeen-digit printed endpoints round-trip to the internal binary doubles.
"""
from fractions import Fraction as F
from pathlib import Path
import re

text = Path('out_capd_kencl.txt').read_text()
number = r'[-+]?(?:\d+(?:\.\d*)?|\.\d+)(?:[eE][-+]?\d+)?'


def interval_after(label):
    match = re.search(re.escape(label)+r'\s*\[\s*('+number+r'),\s*('+number+r')\s*\]', text)
    if not match:
        raise ValueError('Missing interval: '+label)
    a, b = (F(float(x)) for x in match.groups())
    assert a <= b, label
    return a, b


for label, endpoint, sign in [
    ('b1', '0x1.a4482190ae0c6p+1', -1),
    ('b2', '0x1.a448219945126p+1', 1),
]:
    line = next(line for line in text.splitlines() if line.startswith(label+' '))
    assert float(line.split()[1]) == float.fromhex(endpoint)
    match = re.search(r'E\s*\[\s*('+number+r'),\s*('+number+r')\s*\]', line)
    lo, hi = (F(float(v)) for v in match.groups())
    assert lo <= hi
    assert (hi < 1 if sign < 0 else lo > 1)
    assert line.endswith(' 1'), line

lo, hi = interval_after('K in')
assert F('1.48219') <= lo <= hi <= F('1.48227')
alo, ahi = interval_after('cell A2')
assert 0 < alo <= ahi < 1
gap_lo, gap_hi = interval_after('gap')
assert gap_lo > 0
print('CAPD endpoint bracket and Proposition 7.7 enclosure: PASS')
print('J2 lies in [', float(lo), ',', float(hi), ']')


==> anc/computational-supplement/capd/check_capd_outputs.py <==
"""Summary check of the CAPD outputs (NOT a re-verification of the ODE enclosures; for that, re-run
capd_check, see the main README.md).  Checks, with a non-zero exit code on any failure:
  * every file has a SUMMARY line whose kind/region/cell count match the file, and no FAILED line;
  * every cell has the file's kind, positive length, and the file's cells tile its region exactly
    (first endpoint == region start, last == region end, consecutive cells share endpoints);
  * the regions tile exactly [0.83, 32] (as doubles), with no gap and no overlap;
  * the certified inequality of every cell is re-checked from the printed interval endpoints
    (printed with 17 significant digits, so each endpoint round-trips to the exact double CAPD held):
      lt1: E_hi <= 0.99997; gt1: E_lo >= 1.00004;
      nondeg: gap_lo >= 0.0094 and dPhi_hi <= -1.262; contact: Z_lo >= 0.998
    (exact rational comparisons), and every printed interval satisfies lo <= hi.
"""
import sys, re
from fractions import Fraction
FILES = [("capd_lt1.txt","lt1",0.83,3.278), ("capd_nondeg.txt","nondeg",3.278,3.289),
         ("capd_gt1.txt","gt1",3.289,5.0), ("capd_c56.txt","contact",5.0,6.0),
         ("capd_c68.txt","contact",6.0,8.0), ("capd_c815.txt","contact",8.0,15.0),
         ("capd_c1532.txt","contact",15.0,32.0)]
NUM = r'[-+]?\d+\.\d+(?:e[-+]?\d+)?|[-+]?\d+(?:e[-+]?\d+)?'
ok = True; cells = []; mins = {}
def fail(*a):
    global ok; ok = False; print("FAIL:", *a)
for fn, kind, lo, hi in FILES:
    try: lines = open(fn).read().strip().splitlines()
    except OSError: fail("missing file", fn); continue
    if not lines or not lines[-1].startswith("SUMMARY"): fail("missing SUMMARY", fn); continue
    t = lines[-1].split()
    if t[1] != kind or float(t[2]) != lo or float(t[3]) != hi: fail("SUMMARY region/kind mismatch", fn, lines[-1])
    ncells = int(t[t.index("cells")+1])
    body = lines[:-1]
    if ncells != len(body): fail("SUMMARY count mismatch", fn, ncells, len(body))
    reg = []
    for l in body:
        if l.startswith("FAILED"): fail(fn, l); continue
        t = l.split(); k = t[0]; a = float(t[1]); b = float(t[2])
        if k != kind or not a < b: fail("bad cell", fn, l[:80])
        nums = [float(x) for x in re.findall(r'\[\s*(' + NUM + r')\s*,\s*(' + NUM + r')\s*\]', l) for x in x]
        if len(nums) % 2 or any(nums[2*i] > nums[2*i+1] for i in range(len(nums)//2)): fail("bad interval", fn, l[:80])
        F = Fraction
        good = {'lt1': lambda: F(nums[1]) <= F('0.99997'),
                'gt1': lambda: F(nums[0]) >= F('1.00004'),
                'nondeg': lambda: F(nums[2]) >= F('0.0094') and F(nums[5]) <= F('-1.262'),
                'contact': lambda: F(nums[0]) >= F(998, 1000)}.get(k, lambda: False)()
        if not good: fail("cell inequality", fn, l[:120])
        if k == 'nondeg': mins['gap_lo'] = min(mins.get('gap_lo', 9), nums[2]); mins['dPhi_hi'] = max(mins.get('dPhi_hi', -9), nums[5])
        if k == 'lt1': mins['E_hi_lt1'] = max(mins.get('E_hi_lt1', 0), nums[1])
        if k == 'gt1': mins['E_lo_gt1'] = min(mins.get('E_lo_gt1', 9), nums[0])
        if k == 'contact': mins['Z_lo'] = min(mins.get('Z_lo', 9), nums[0])
        reg.append((a, b)); cells.append((a, b, k))
    reg.sort()
    if not reg or reg[0][0] != lo or reg[-1][1] != hi: fail("region endpoints", fn)
    if any(reg[i][1] != reg[i+1][0] for i in range(len(reg)-1)): fail("region not contiguous", fn)
cells.sort()
bad = [(cells[i][1], cells[i+1][0]) for i in range(len(cells)-1) if cells[i][1] != cells[i+1][0]]
if bad or not cells or cells[0][0] != 0.83 or cells[-1][1] != 32.0: fail("global coverage", bad[:5])
from collections import Counter
print("cells", len(cells), Counter(k for *_, k in cells), "range", cells[0][0] if cells else None, cells[-1][1] if cells else None)
print(mins)
print("CAPD OUTPUT CHECK PASSED" if ok else "CAPD OUTPUT CHECK FAILED")
sys.exit(0 if ok else 1)


==> anc/computational-supplement/capd/check_interval_arithmetic.py <==
"""Cross-check CAPD/filib exp, log and sqrt enclosures using Arb.

Each monotone function is checked at both interval endpoints, under each
incoming rounding mode. The deterministic sample uses seed 20261018.
Regression cases require 2048 bits to distinguish exp(x) from 1 when x
is a negative subnormal. Finite tests do not certify a library for all inputs.
"""
import argparse
import json
from pathlib import Path
import random
import subprocess
from flint import arb, ctx

p = argparse.ArgumentParser(description=__doc__)
p.add_argument('--binary', type=Path, required=True)
args = p.parse_args()
rng = random.Random(20261018)
cases = []
for op in ['exp', 'log', 'sqrt']:
    for i in range(2000):
        if op == 'exp':
            a = rng.uniform(-700, 700)
            b = min(700.0, a+10**rng.uniform(-10, 1))
        else:
            a = 2**rng.uniform(-1000, 1000)
            b = a*(1+10**rng.uniform(-10, 1))
        cases.extend((op, a, b, mode, 256) for mode in range(3))
    points = [(-28., -28.), (1., 2.)] if op == 'exp' else [
        (0.22713169534, 0.22713169786), (0.5, 1.)]
    for a, b in points:
        cases.extend((op, a, b, mode, 256) for mode in range(3))
regressions = json.loads(Path(__file__).with_name('interval_regression_cases.json').read_text())
for item in regressions:
    a, b = float.fromhex(item['a_hex']), float.fromhex(item['b_hex'])
    cases.extend((item['function'], a, b, mode, 2048) for mode in range(3))
data = ''.join(f'{op} {a.hex()} {b.hex()} {mode}\n' for op, a, b, mode, prec in cases)
result = subprocess.run([str(args.binary.resolve(strict=True))], input=data,
                        text=True, capture_output=True, check=True)
lines = result.stdout.splitlines()
if len(lines) != len(cases):
    raise RuntimeError('Unexpected number of interval outputs')
failures = []
for (op, a, b, mode, precision), line in zip(cases, lines):
    ctx.prec = precision
    lo, hi = map(float.fromhex, line.split())
    va, vb = getattr(arb(a), op)(), getattr(arb(b), op)()
    if not (arb(lo) <= va and vb <= arb(hi)):
        failures.append((op, a.hex(), b.hex(), mode, line))
print('CAPD/filib elementary-function interval comparisons:', len(cases))
print('Incoming modes: nearest, upward, downward; Arb precision: 256/2048 bits')
print('True endpoint enclosure failures:', len(failures))
if failures:
    for failure in failures:
        print(failure)
    raise SystemExit(1)
print('ELEMENTARY-FUNCTION CONTAINMENT CHECK PASSED')


==> anc/computational-supplement/capd/check_native_directed.cpp <==
// Run the upstream basic arithmetic checks with CAPD's native_directed strategy.
// Elementary functions are checked against Arb in check_interval_arithmetic.py.
#include <cassert>
#include <iomanip>
#include <string>
#include <interval/interval.hpp>
#include <test/check.icc>

int main() {
  filib::fp_traits<double, filib::native_directed>::setup();
  checkPredSucc();
  checkSpecialIntervals<double, filib::native_directed, filib::i_mode_extended>();
  checkConstructors<double, filib::native_directed, filib::i_mode_extended>();
  checkBounds<double, filib::native_directed, filib::i_mode_extended>();
  checkInfo<double, filib::native_directed, filib::i_mode_extended>();
  checkUtility<double, filib::native_directed, filib::i_mode_extended>();
  checkSetOp<double, filib::native_directed, filib::i_mode_extended>();
  checkAri<double, filib::native_directed, filib::i_mode_extended>();
  std::cout << "Native-directed basic arithmetic errors: " << allErrors << "\n";
  return allErrors;
}


==> anc/computational-supplement/capd/interval_probe.cpp <==
// Print exact binary bounds for independent elementary-function checks.
#include <iostream>
#include <string>
#include <cstdlib>
#include <cfenv>
#include "capd/capdlib.h"

int main() {
  std::string op, a, b;
  int mode;
  while (std::cin >> op >> a >> b >> mode) {
    double x = std::strtod(a.c_str(), nullptr);
    double y = std::strtod(b.c_str(), nullptr);
    if (mode < 0 || mode > 2 || x > y) return 1;
    if (std::fesetround(mode == 0 ? FE_TONEAREST :
                       (mode == 1 ? FE_UPWARD : FE_DOWNWARD))) return 1;
    capd::interval v(x, y), result;
    if (op == "exp") result = exp(v);
    else if (op == "log") result = log(v);
    else if (op == "sqrt") result = sqrt(v);
    else return 1;
    std::cout << std::hexfloat << result.leftBound() << " "
              << result.rightBound() << "\n";
  }
}


==> anc/computational-supplement/capd/interval_regression_cases.json <==
[
  {
    "function": "exp",
    "upstream_case": 21,
    "a_hex": "0x1.0000000000000p+0",
    "b_hex": "0x1.0000000000000p+1"
  },
  {
    "function": "exp",
    "upstream_case": 23,
    "a_hex": "-0x1.4000000000000p+2",
    "b_hex": "-0x1.8000000000000p+1"
  },
  {
    "function": "exp",
    "upstream_case": 29,
    "a_hex": "-0x1.ffff000000000p+0",
    "b_hex": "-0x0.0000002222222p-1022"
  },
  {
    "function": "log",
    "upstream_case": 2,
    "a_hex": "0x1.3109f10d8a44ap-515",
    "b_hex": "0x1.9981bc265797dp-222"
  },
  {
    "function": "log",
    "upstream_case": 4,
    "a_hex": "0x1.1c55b51bf7d27p-489",
    "b_hex": "0x1.b3e59df05d8a3p-451"
  },
  {
    "function": "log",
    "upstream_case": 6,
    "a_hex": "0x1.a800284a0e694p-42",
    "b_hex": "0x1.c36e2ca1ca0adp+277"
  },
  {
    "function": "log",
    "upstream_case": 8,
    "a_hex": "0x1.083a5b6db26a9p-373",
    "b_hex": "0x1.76e7a53c8c81ap+141"
  },
  {
    "function": "log",
    "upstream_case": 9,
    "a_hex": "0x1.2c18feebcaeaep-768",
    "b_hex": "0x1.c369e759df5e3p-328"
  },
  {
    "function": "log",
    "upstream_case": 10,
    "a_hex": "0x1.3653a458674fcp-578",
    "b_hex": "0x1.4fb657b5aa89fp-131"
  },
  {
    "function": "log",
    "upstream_case": 11,
    "a_hex": "0x1.4e68960e85562p+117",
    "b_hex": "0x1.dfbf07296e0d5p+277"
  },
  {
    "function": "log",
    "upstream_case": 13,
    "a_hex": "0x1.2f500c5cdbdeap+6",
    "b_hex": "0x1.f4217679238f6p+595"
  },
  {
    "function": "log",
    "upstream_case": 14,
    "a_hex": "0x1.4712c6d9e227cp+21",
    "b_hex": "0x1.8d276f38cd260p+629"
  },
  {
    "function": "log",
    "upstream_case": 16,
    "a_hex": "0x1.92781ef99ab46p-559",
    "b_hex": "0x1.cce4ab046843dp+923"
  },
  {
    "function": "log",
    "upstream_case": 18,
    "a_hex": "0x1.1c1680a0c0b6cp-530",
    "b_hex": "0x1.72b9a0e0a4b86p+325"
  },
  {
    "function": "log",
    "upstream_case": 19,
    "a_hex": "0x1.36e874875bcc2p+146",
    "b_hex": "0x1.b33cc462bc32dp+197"
  },
  {
    "function": "log",
    "upstream_case": 20,
    "a_hex": "0x1.27e9687937dd0p-326",
    "b_hex": "0x1.11b85141b78f6p-240"
  },
  {
    "function": "log",
    "upstream_case": 21,
    "a_hex": "0x1.419bd3b802b61p+363",
    "b_hex": "0x1.f33b09f0c558bp+527"
  },
  {
    "function": "log",
    "upstream_case": 22,
    "a_hex": "0x1.a211040e355aep-106",
    "b_hex": "0x1.9eb2e04c9c099p+137"
  },
  {
    "function": "log",
    "upstream_case": 23,
    "a_hex": "0x1.c5d872ac1544dp-354",
    "b_hex": "0x1.92efd09488689p-76"
  },
  {
    "function": "log",
    "upstream_case": 24,
    "a_hex": "0x1.88217909d04f2p-250",
    "b_hex": "0x1.719ba76049d42p-33"
  },
  {
    "function": "log",
    "upstream_case": 25,
    "a_hex": "0x1.7ebe381f4672fp-501",
    "b_hex": "0x1.2493763542c73p+74"
  },
  {
    "function": "log",
    "upstream_case": 26,
    "a_hex": "0x1.778fc6fd65a71p-213",
    "b_hex": "0x1.cfe27bb53debbp+192"
  },
  {
    "function": "log",
    "upstream_case": 30,
    "a_hex": "0x1.f80bd5021bfd1p-177",
    "b_hex": "0x1.40b109f7dabe9p-149"
  }
]


==> anc/computational-supplement/capd/out_arithmetic_tests.txt <==
Test project /private/var/folders/08/4m30p_9x5zx5_q3brwg6w07r0000gn/T/mt-full-computation-w8zq1zgg/capd-verifiers
    Start 1: filib_check_0f
1/4 Test #1: filib_check_0f ...................   Passed    0.04 sec
    Start 2: filib_check_0t
2/4 Test #2: filib_check_0t ...................   Passed    0.04 sec
    Start 3: filib_check_5f
3/4 Test #3: filib_check_5f ...................   Passed    0.04 sec
    Start 4: filib_native_directed
4/4 Test #4: filib_native_directed ............   Passed    0.77 sec

100% tests passed out of 4

Total Test time (real) =   0.89 sec


==> anc/computational-supplement/capd/out_capd_kencl.txt <==
b1 3.2834512669033726 E [0.9999999999093806, 0.99999999992972277] ok(E<1) 1
b2 3.283451270903373 E [1.0000000000709668, 1.000000000091317] ok(E>1) 1
cell A2 [0.77286042486501672, 0.77287701339046544] gap [0.01000583189550365, 0.010018589886167717]
K in [1.4821905820188297, 1.4822636169851848]   exp(K) in [4.4025793365410841, 4.4029008905170111]


==> anc/computational-supplement/capd/out_check_capd_enclosure.txt <==
CAPD endpoint bracket and Proposition 7.7 enclosure: PASS
J2 lies in [ 1.4821905820188297 , 1.4822636169851848 ]


==> anc/computational-supplement/capd/out_check_capd_outputs.txt <==
cells 3271 Counter({'contact': 1920, 'gt1': 1094, 'lt1': 147, 'nondeg': 110}) range 0.83 32.0
{'E_hi_lt1': 0.9999622987929674, 'gap_lo': 0.00948812377939283, 'dPhi_hi': -1.2621105334888525, 'E_lo_gt1': 1.0000433914409697, 'Z_lo': 0.9980001038791989}
CAPD OUTPUT CHECK PASSED


==> anc/computational-supplement/capd/out_fixed_energy.txt <==
50/1241 fresh parameter cells; elapsed 8.3 seconds
100/1241 fresh parameter cells; elapsed 42.6 seconds
150/1241 fresh parameter cells; elapsed 72.8 seconds
200/1241 fresh parameter cells; elapsed 81.6 seconds
250/1241 fresh parameter cells; elapsed 91.8 seconds
300/1241 fresh parameter cells; elapsed 101.8 seconds
350/1241 fresh parameter cells; elapsed 115.7 seconds
400/1241 fresh parameter cells; elapsed 134.8 seconds
450/1241 fresh parameter cells; elapsed 159.6 seconds
500/1241 fresh parameter cells; elapsed 192.9 seconds
550/1241 fresh parameter cells; elapsed 232.0 seconds
600/1241 fresh parameter cells; elapsed 281.7 seconds
650/1241 fresh parameter cells; elapsed 342.6 seconds
700/1241 fresh parameter cells; elapsed 427.2 seconds
750/1241 fresh parameter cells; elapsed 530.6 seconds
800/1241 fresh parameter cells; elapsed 668.2 seconds
850/1241 fresh parameter cells; elapsed 788.8 seconds
900/1241 fresh parameter cells; elapsed 871.0 seconds
950/1241 fresh parameter cells; elapsed 968.3 seconds
1000/1241 fresh parameter cells; elapsed 1079.2 seconds
1050/1241 fresh parameter cells; elapsed 1205.0 seconds
1100/1241 fresh parameter cells; elapsed 1357.8 seconds
1150/1241 fresh parameter cells; elapsed 1477.6 seconds
1200/1241 fresh parameter cells; elapsed 1560.1 seconds
1241/1241 fresh parameter cells; elapsed 1627.1 seconds
FRESH CAPD FIXED-MESH COVERING COMPLETED


==> anc/computational-supplement/capd/out_interval_arithmetic.txt <==
CAPD/filib elementary-function interval comparisons: 18087
Incoming modes: nearest, upward, downward; Arb precision: 256/2048 bits
True endpoint enclosure failures: 0
ELEMENTARY-FUNCTION CONTAINMENT CHECK PASSED


==> anc/computational-supplement/capd/parameter_mesh.json <==
{
  "description": "Exact parameter endpoints only; every cell must be re-integrated. No previous solution bounds are included.",
  "regions": [
    {
      "filename": "capd_lt1.txt",
      "kind": "lt1",
      "region_hex": [
        "0x1.a8f5c28f5c28fp-1",
        "0x1.a395810624dd3p+1"
      ],
      "cells_hex": [
        [
          "0x1.a8f5c28f5c28fp-1",
          "0x1.b333333333333p-1"
        ],
        [
          "0x1.b333333333333p-1",
          "0x1.bd70a3d70a3d7p-1"
        ],
        [
          "0x1.bd70a3d70a3d7p-1",
          "0x1.c7ae147ae147bp-1"
        ],
        [
          "0x1.c7ae147ae147bp-1",
          "0x1.d1eb851eb851fp-1"
        ],
        [
          "0x1.d1eb851eb851fp-1",
          "0x1.dc28f5c28f5c3p-1"
        ],
        [
          "0x1.dc28f5c28f5c3p-1",
          "0x1.e666666666667p-1"
        ],
        [
          "0x1.e666666666667p-1",
          "0x1.f0a3d70a3d70bp-1"
        ],
        [
          "0x1.f0a3d70a3d70bp-1",
          "0x1.fae147ae147afp-1"
        ],
        [
          "0x1.fae147ae147afp-1",
          "0x1.028f5c28f5c29p+0"
        ],
        [
          "0x1.028f5c28f5c29p+0",
          "0x1.07ae147ae147bp+0"
        ],
        [
          "0x1.07ae147ae147bp+0",
          "0x1.0cccccccccccdp+0"
        ],
        [
          "0x1.0cccccccccccdp+0",
          "0x1.11eb851eb851fp+0"
        ],
        [
          "0x1.11eb851eb851fp+0",
          "0x1.170a3d70a3d71p+0"
        ],
        [
          "0x1.170a3d70a3d71p+0",
          "0x1.1c28f5c28f5c3p+0"
        ],
        [
          "0x1.1c28f5c28f5c3p+0",
          "0x1.2147ae147ae15p+0"
        ],
        [
          "0x1.2147ae147ae15p+0",
          "0x1.2666666666667p+0"
        ],
        [
          "0x1.2666666666667p+0",
          "0x1.2b851eb851eb9p+0"
        ],
        [
          "0x1.2b851eb851eb9p+0",
          "0x1.30a3d70a3d70bp+0"
        ],
        [
          "0x1.30a3d70a3d70bp+0",
          "0x1.35c28f5c28f5dp+0"
        ],
        [
          "0x1.35c28f5c28f5dp+0",
          "0x1.3ae147ae147afp+0"
        ],
        [
          "0x1.3ae147ae147afp+0",
          "0x1.4000000000001p+0"
        ],
        [
          "0x1.4000000000001p+0",
          "0x1.451eb851eb853p+0"
        ],
        [
          "0x1.451eb851eb853p+0",
          "0x1.4a3d70a3d70a5p+0"
        ],
        [
          "0x1.4a3d70a3d70a5p+0",
          "0x1.4f5c28f5c28f7p+0"
        ],
        [
          "0x1.4f5c28f5c28f7p+0",
          "0x1.547ae147ae149p+0"
        ],
        [
          "0x1.547ae147ae149p+0",
          "0x1.599999999999bp+0"
        ],
        [
          "0x1.599999999999bp+0",
          "0x1.5eb851eb851edp+0"
        ],
        [
          "0x1.5eb851eb851edp+0",
          "0x1.63d70a3d70a3fp+0"
        ],
        [
          "0x1.63d70a3d70a3fp+0",
          "0x1.68f5c28f5c291p+0"
        ],
        [
          "0x1.68f5c28f5c291p+0",
          "0x1.6e147ae147ae3p+0"
        ],
        [
          "0x1.6e147ae147ae3p+0",
          "0x1.7333333333335p+0"
        ],
        [
          "0x1.7333333333335p+0",
          "0x1.7851eb851eb87p+0"
        ],
        [
          "0x1.7851eb851eb87p+0",
          "0x1.7d70a3d70a3d9p+0"
        ],
        [
          "0x1.7d70a3d70a3d9p+0",
          "0x1.828f5c28f5c2bp+0"
        ],
        [
          "0x1.828f5c28f5c2bp+0",
          "0x1.87ae147ae147dp+0"
        ],
        [
          "0x1.87ae147ae147dp+0",
          "0x1.8cccccccccccfp+0"
        ],
        [
          "0x1.8cccccccccccfp+0",
          "0x1.91eb851eb8521p+0"
        ],
        [
          "0x1.91eb851eb8521p+0",
          "0x1.970a3d70a3d73p+0"
        ],
        [
          "0x1.970a3d70a3d73p+0",
          "0x1.9c28f5c28f5c5p+0"
        ],
        [
          "0x1.9c28f5c28f5c5p+0",
          "0x1.a147ae147ae17p+0"
        ],
        [
          "0x1.a147ae147ae17p+0",
          "0x1.a666666666669p+0"
        ],
        [
          "0x1.a666666666669p+0",
          "0x1.ab851eb851ebbp+0"
        ],
        [
          "0x1.ab851eb851ebbp+0",
          "0x1.b0a3d70a3d70dp+0"
        ],
        [
          "0x1.b0a3d70a3d70dp+0",
          "0x1.b5c28f5c28f5fp+0"
        ],
        [
          "0x1.b5c28f5c28f5fp+0",
          "0x1.bae147ae147b1p+0"
        ],
        [
          "0x1.bae147ae147b1p+0",
          "0x1.c000000000003p+0"
        ],
        [
          "0x1.c000000000003p+0",
          "0x1.c51eb851eb855p+0"
        ],
        [
          "0x1.c51eb851eb855p+0",
          "0x1.ca3d70a3d70a7p+0"
        ],
        [
          "0x1.ca3d70a3d70a7p+0",
          "0x1.cf5c28f5c28f9p+0"
        ],
        [
          "0x1.cf5c28f5c28f9p+0",
          "0x1.d47ae147ae14bp+0"
        ],
        [
          "0x1.d47ae147ae14bp+0",
          "0x1.d99999999999dp+0"
        ],
        [
          "0x1.d99999999999dp+0",
          "0x1.deb851eb851efp+0"
        ],
        [
          "0x1.deb851eb851efp+0",
          "0x1.e3d70a3d70a41p+0"
        ],
        [
          "0x1.e3d70a3d70a41p+0",
          "0x1.e8f5c28f5c293p+0"
        ],
        [
          "0x1.e8f5c28f5c293p+0",
          "0x1.ee147ae147ae5p+0"
        ],
        [
          "0x1.ee147ae147ae5p+0",
          "0x1.f333333333337p+0"
        ],
        [
          "0x1.f333333333337p+0",
          "0x1.f851eb851eb89p+0"
        ],
        [
          "0x1.f851eb851eb89p+0",
          "0x1.fd70a3d70a3dbp+0"
        ],
        [
          "0x1.fd70a3d70a3dbp+0",
          "0x1.0147ae147ae16p+1"
        ],
        [
          "0x1.0147ae147ae16p+1",
          "0x1.03d70a3d70a3fp+1"
        ],
        [
          "0x1.03d70a3d70a3fp+1",
          "0x1.0666666666668p+1"
        ],
        [
          "0x1.0666666666668p+1",
          "0x1.08f5c28f5c291p+1"
        ],
        [
          "0x1.08f5c28f5c291p+1",
          "0x1.0b851eb851ebap+1"
        ],
        [
          "0x1.0b851eb851ebap+1",
          "0x1.0e147ae147ae3p+1"
        ],
        [
          "0x1.0e147ae147ae3p+1",
          "0x1.10a3d70a3d70cp+1"
        ],
        [
          "0x1.10a3d70a3d70cp+1",
          "0x1.1333333333335p+1"
        ],
        [
          "0x1.1333333333335p+1",
          "0x1.15c28f5c28f5ep+1"
        ],
        [
          "0x1.15c28f5c28f5ep+1",
          "0x1.1851eb851eb87p+1"
        ],
        [
          "0x1.1851eb851eb87p+1",
          "0x1.1ae147ae147b0p+1"
        ],
        [
          "0x1.1ae147ae147b0p+1",
          "0x1.1d70a3d70a3d9p+1"
        ],
        [
          "0x1.1d70a3d70a3d9p+1",
          "0x1.2000000000002p+1"
        ],
        [
          "0x1.2000000000002p+1",
          "0x1.228f5c28f5c2bp+1"
        ],
        [
          "0x1.228f5c28f5c2bp+1",
          "0x1.251eb851eb854p+1"
        ],
        [
          "0x1.251eb851eb854p+1",
          "0x1.27ae147ae147dp+1"
        ],
        [
          "0x1.27ae147ae147dp+1",
          "0x1.2a3d70a3d70a6p+1"
        ],
        [
          "0x1.2a3d70a3d70a6p+1",
          "0x1.2cccccccccccfp+1"
        ],
        [
          "0x1.2cccccccccccfp+1",
          "0x1.2f5c28f5c28f8p+1"
        ],
        [
          "0x1.2f5c28f5c28f8p+1",
          "0x1.31eb851eb8521p+1"
        ],
        [
          "0x1.31eb851eb8521p+1",
          "0x1.347ae147ae14ap+1"
        ],
        [
          "0x1.347ae147ae14ap+1",
          "0x1.370a3d70a3d73p+1"
        ],
        [
          "0x1.370a3d70a3d73p+1",
          "0x1.399999999999cp+1"
        ],
        [
          "0x1.399999999999cp+1",
          "0x1.3c28f5c28f5c5p+1"
        ],
        [
          "0x1.3c28f5c28f5c5p+1",
          "0x1.3eb851eb851eep+1"
        ],
        [
          "0x1.3eb851eb851eep+1",
          "0x1.4147ae147ae17p+1"
        ],
        [
          "0x1.4147ae147ae17p+1",
          "0x1.43d70a3d70a40p+1"
        ],
        [
          "0x1.43d70a3d70a40p+1",
          "0x1.4666666666669p+1"
        ],
        [
          "0x1.4666666666669p+1",
          "0x1.48f5c28f5c292p+1"
        ],
        [
          "0x1.48f5c28f5c292p+1",
          "0x1.4b851eb851ebbp+1"
        ],
        [
          "0x1.4b851eb851ebbp+1",
          "0x1.4e147ae147ae4p+1"
        ],
        [
          "0x1.4e147ae147ae4p+1",
          "0x1.50a3d70a3d70dp+1"
        ],
        [
          "0x1.50a3d70a3d70dp+1",
          "0x1.5333333333336p+1"
        ],
        [
          "0x1.5333333333336p+1",
          "0x1.55c28f5c28f5fp+1"
        ],
        [
          "0x1.55c28f5c28f5fp+1",
          "0x1.5851eb851eb88p+1"
        ],
        [
          "0x1.5851eb851eb88p+1",
          "0x1.5ae147ae147b1p+1"
        ],
        [
          "0x1.5ae147ae147b1p+1",
          "0x1.5d70a3d70a3dap+1"
        ],
        [
          "0x1.5d70a3d70a3dap+1",
          "0x1.6000000000003p+1"
        ],
        [
          "0x1.6000000000003p+1",
          "0x1.628f5c28f5c2cp+1"
        ],
        [
          "0x1.628f5c28f5c2cp+1",
          "0x1.651eb851eb855p+1"
        ],
        [
          "0x1.651eb851eb855p+1",
          "0x1.67ae147ae147ep+1"
        ],
        [
          "0x1.67ae147ae147ep+1",
          "0x1.6a3d70a3d70a7p+1"
        ],
        [
          "0x1.6a3d70a3d70a7p+1",
          "0x1.6ccccccccccd0p+1"
        ],
        [
          "0x1.6ccccccccccd0p+1",
          "0x1.6f5c28f5c28f9p+1"
        ],
        [
          "0x1.6f5c28f5c28f9p+1",
          "0x1.71eb851eb8522p+1"
        ],
        [
          "0x1.71eb851eb8522p+1",
          "0x1.747ae147ae14bp+1"
        ],
        [
          "0x1.747ae147ae14bp+1",
          "0x1.770a3d70a3d74p+1"
        ],
        [
          "0x1.770a3d70a3d74p+1",
          "0x1.799999999999dp+1"
        ],
        [
          "0x1.799999999999dp+1",
          "0x1.7c28f5c28f5c6p+1"
        ],
        [
          "0x1.7c28f5c28f5c6p+1",
          "0x1.7eb851eb851efp+1"
        ],
        [
          "0x1.7eb851eb851efp+1",
          "0x1.8147ae147ae18p+1"
        ],
        [
          "0x1.8147ae147ae18p+1",
          "0x1.83d70a3d70a41p+1"
        ],
        [
          "0x1.83d70a3d70a41p+1",
          "0x1.851eb851eb856p+1"
        ],
        [
          "0x1.851eb851eb856p+1",
          "0x1.866666666666ap+1"
        ],
        [
          "0x1.866666666666ap+1",
          "0x1.87ae147ae147fp+1"
        ],
        [
          "0x1.87ae147ae147fp+1",
          "0x1.88f5c28f5c293p+1"
        ],
        [
          "0x1.88f5c28f5c293p+1",
          "0x1.8a3d70a3d70a8p+1"
        ],
        [
          "0x1.8a3d70a3d70a8p+1",
          "0x1.8b851eb851ebcp+1"
        ],
        [
          "0x1.8b851eb851ebcp+1",
          "0x1.8ccccccccccd1p+1"
        ],
        [
          "0x1.8ccccccccccd1p+1",
          "0x1.8e147ae147ae5p+1"
        ],
        [
          "0x1.8e147ae147ae5p+1",
          "0x1.8f5c28f5c28fap+1"
        ],
        [
          "0x1.8f5c28f5c28fap+1",
          "0x1.90a3d70a3d70ep+1"
        ],
        [
          "0x1.90a3d70a3d70ep+1",
          "0x1.91eb851eb8523p+1"
        ],
        [
          "0x1.91eb851eb8523p+1",
          "0x1.9333333333337p+1"
        ],
        [
          "0x1.9333333333337p+1",
          "0x1.947ae147ae14cp+1"
        ],
        [
          "0x1.947ae147ae14cp+1",
          "0x1.95c28f5c28f60p+1"
        ],
        [
          "0x1.95c28f5c28f60p+1",
          "0x1.970a3d70a3d75p+1"
        ],
        [
          "0x1.970a3d70a3d75p+1",
          "0x1.9851eb851eb89p+1"
        ],
        [
          "0x1.9851eb851eb89p+1",
          "0x1.999999999999ep+1"
        ],
        [
          "0x1.999999999999ep+1",
          "0x1.9ae147ae147b2p+1"
        ],
        [
          "0x1.9ae147ae147b2p+1",
          "0x1.9b851eb851ebdp+1"
        ],
        [
          "0x1.9b851eb851ebdp+1",
          "0x1.9c28f5c28f5c7p+1"
        ],
        [
          "0x1.9c28f5c28f5c7p+1",
          "0x1.9ccccccccccd1p+1"
        ],
        [
          "0x1.9ccccccccccd1p+1",
          "0x1.9d70a3d70a3dbp+1"
        ],
        [
          "0x1.9d70a3d70a3dbp+1",
          "0x1.9e147ae147ae6p+1"
        ],
        [
          "0x1.9e147ae147ae6p+1",
          "0x1.9eb851eb851f0p+1"
        ],
        [
          "0x1.9eb851eb851f0p+1",
          "0x1.9f5c28f5c28fap+1"
        ],
        [
          "0x1.9f5c28f5c28fap+1",
          "0x1.a000000000004p+1"
        ],
        [
          "0x1.a000000000004p+1",
          "0x1.a0a3d70a3d70fp+1"
        ],
        [
          "0x1.a0a3d70a3d70fp+1",
          "0x1.a147ae147ae19p+1"
        ],
        [
          "0x1.a147ae147ae19p+1",
          "0x1.a19999999999ep+1"
        ],
        [
          "0x1.a19999999999ep+1",
          "0x1.a1eb851eb8523p+1"
        ],
        [
          "0x1.a1eb851eb8523p+1",
          "0x1.a23d70a3d70a8p+1"
        ],
        [
          "0x1.a23d70a3d70a8p+1",
          "0x1.a28f5c28f5c2dp+1"
        ],
        [
          "0x1.a28f5c28f5c2dp+1",
          "0x1.a2d0e56041897p+1"
        ],
        [
          "0x1.a2d0e56041897p+1",
          "0x1.a3126e978d500p+1"
        ],
        [
          "0x1.a3126e978d500p+1",
          "0x1.a353f7ced916ap+1"
        ],
        [
          "0x1.a353f7ced916ap+1",
          "0x1.a374bc6a7ef9fp+1"
        ],
        [
          "0x1.a374bc6a7ef9fp+1",
          "0x1.a395810624dd3p+1"
        ]
      ]
    },
    {
      "filename": "capd_nondeg.txt",
      "kind": "nondeg",
      "region_hex": [
        "0x1.a395810624dd3p+1",
        "0x1.a4fdf3b645a1dp+1"
      ],
      "cells_hex": [
        [
          "0x1.a395810624dd3p+1",
          "0x1.a398c7e28240cp+1"
        ],
        [
          "0x1.a398c7e28240cp+1",
          "0x1.a39c0ebedfa45p+1"
        ],
        [
          "0x1.a39c0ebedfa45p+1",
          "0x1.a39f559b3d07ep+1"
        ],
        [
          "0x1.a39f559b3d07ep+1",
          "0x1.a3a29c779a6b7p+1"
        ],
        [
          "0x1.a3a29c779a6b7p+1",
          "0x1.a3a5e353f7cf0p+1"
        ],
        [
          "0x1.a3a5e353f7cf0p+1",
          "0x1.a3a92a3055329p+1"
        ],
        [
          "0x1.a3a92a3055329p+1",
          "0x1.a3ac710cb2962p+1"
        ],
        [
          "0x1.a3ac710cb2962p+1",
          "0x1.a3afb7e90ff9bp+1"
        ],
        [
          "0x1.a3afb7e90ff9bp+1",
          "0x1.a3b2fec56d5d4p+1"
        ],
        [
          "0x1.a3b2fec56d5d4p+1",
          "0x1.a3b645a1cac0dp+1"
        ],
        [
          "0x1.a3b645a1cac0dp+1",
          "0x1.a3b98c7e28246p+1"
        ],
        [
          "0x1.a3b98c7e28246p+1",
          "0x1.a3bcd35a8587fp+1"
        ],
        [
          "0x1.a3bcd35a8587fp+1",
          "0x1.a3c01a36e2eb8p+1"
        ],
        [
          "0x1.a3c01a36e2eb8p+1",
          "0x1.a3c36113404f1p+1"
        ],
        [
          "0x1.a3c36113404f1p+1",
          "0x1.a3c6a7ef9db2ap+1"
        ],
        [
          "0x1.a3c6a7ef9db2ap+1",
          "0x1.a3c9eecbfb163p+1"
        ],
        [
          "0x1.a3c9eecbfb163p+1",
          "0x1.a3cd35a85879cp+1"
        ],
        [
          "0x1.a3cd35a85879cp+1",
          "0x1.a3d07c84b5dd5p+1"
        ],
        [
          "0x1.a3d07c84b5dd5p+1",
          "0x1.a3d3c3611340ep+1"
        ],
        [
          "0x1.a3d3c3611340ep+1",
          "0x1.a3d70a3d70a47p+1"
        ],
        [
          "0x1.a3d70a3d70a47p+1",
          "0x1.a3da5119ce080p+1"
        ],
        [
          "0x1.a3da5119ce080p+1",
          "0x1.a3dd97f62b6b9p+1"
        ],
        [
          "0x1.a3dd97f62b6b9p+1",
          "0x1.a3e0ded288cf2p+1"
        ],
        [
          "0x1.a3e0ded288cf2p+1",
          "0x1.a3e425aee632bp+1"
        ],
        [
          "0x1.a3e425aee632bp+1",
          "0x1.a3e76c8b43964p+1"
        ],
        [
          "0x1.a3e76c8b43964p+1",
          "0x1.a3eab367a0f9dp+1"
        ],
        [
          "0x1.a3eab367a0f9dp+1",
          "0x1.a3edfa43fe5d6p+1"
        ],
        [
          "0x1.a3edfa43fe5d6p+1",
          "0x1.a3f141205bc0fp+1"
        ],
        [
          "0x1.a3f141205bc0fp+1",
          "0x1.a3f487fcb9248p+1"
        ],
        [
          "0x1.a3f487fcb9248p+1",
          "0x1.a3f7ced916881p+1"
        ],
        [
          "0x1.a3f7ced916881p+1",
          "0x1.a3fb15b573ebap+1"
        ],
        [
          "0x1.a3fb15b573ebap+1",
          "0x1.a3fe5c91d14f3p+1"
        ],
        [
          "0x1.a3fe5c91d14f3p+1",
          "0x1.a401a36e2eb2cp+1"
        ],
        [
          "0x1.a401a36e2eb2cp+1",
          "0x1.a404ea4a8c165p+1"
        ],
        [
          "0x1.a404ea4a8c165p+1",
          "0x1.a4083126e979ep+1"
        ],
        [
          "0x1.a4083126e979ep+1",
          "0x1.a40b780346dd7p+1"
        ],
        [
          "0x1.a40b780346dd7p+1",
          "0x1.a40ebedfa4410p+1"
        ],
        [
          "0x1.a40ebedfa4410p+1",
          "0x1.a41205bc01a49p+1"
        ],
        [
          "0x1.a41205bc01a49p+1",
          "0x1.a4154c985f082p+1"
        ],
        [
          "0x1.a4154c985f082p+1",
          "0x1.a4189374bc6bbp+1"
        ],
        [
          "0x1.a4189374bc6bbp+1",
          "0x1.a41bda5119cf4p+1"
        ],
        [
          "0x1.a41bda5119cf4p+1",
          "0x1.a41f212d7732dp+1"
        ],
        [
          "0x1.a41f212d7732dp+1",
          "0x1.a4226809d4966p+1"
        ],
        [
          "0x1.a4226809d4966p+1",
          "0x1.a425aee631f9fp+1"
        ],
        [
          "0x1.a425aee631f9fp+1",
          "0x1.a428f5c28f5d8p+1"
        ],
        [
          "0x1.a428f5c28f5d8p+1",
          "0x1.a42c3c9eecc11p+1"
        ],
        [
          "0x1.a42c3c9eecc11p+1",
          "0x1.a42f837b4a24ap+1"
        ],
        [
          "0x1.a42f837b4a24ap+1",
          "0x1.a432ca57a7883p+1"
        ],
        [
          "0x1.a432ca57a7883p+1",
          "0x1.a436113404ebcp+1"
        ],
        [
          "0x1.a436113404ebcp+1",
          "0x1.a4395810624f5p+1"
        ],
        [
          "0x1.a4395810624f5p+1",
          "0x1.a43c9eecbfb2ep+1"
        ],
        [
          "0x1.a43c9eecbfb2ep+1",
          "0x1.a43fe5c91d167p+1"
        ],
        [
          "0x1.a43fe5c91d167p+1",
          "0x1.a4432ca57a7a0p+1"
        ],
        [
          "0x1.a4432ca57a7a0p+1",
          "0x1.a4467381d7dd9p+1"
        ],
        [
          "0x1.a4467381d7dd9p+1",
          "0x1.a449ba5e35412p+1"
        ],
        [
          "0x1.a449ba5e35412p+1",
          "0x1.a44d013a92a4bp+1"
        ],
        [
          "0x1.a44d013a92a4bp+1",
          "0x1.a4504816f0084p+1"
        ],
        [
          "0x1.a4504816f0084p+1",
          "0x1.a4538ef34d6bdp+1"
        ],
        [
          "0x1.a4538ef34d6bdp+1",
          "0x1.a456d5cfaacf6p+1"
        ],
        [
          "0x1.a456d5cfaacf6p+1",
          "0x1.a45a1cac0832fp+1"
        ],
        [
          "0x1.a45a1cac0832fp+1",
          "0x1.a45d638865968p+1"
        ],
        [
          "0x1.a45d638865968p+1",
          "0x1.a460aa64c2fa1p+1"
        ],
        [
          "0x1.a460aa64c2fa1p+1",
          "0x1.a463f141205dap+1"
        ],
        [
          "0x1.a463f141205dap+1",
          "0x1.a467381d7dc13p+1"
        ],
        [
          "0x1.a467381d7dc13p+1",
          "0x1.a46a7ef9db24cp+1"
        ],
        [
          "0x1.a46a7ef9db24cp+1",
          "0x1.a46dc5d638885p+1"
        ],
        [
          "0x1.a46dc5d638885p+1",
          "0x1.a4710cb295ebep+1"
        ],
        [
          "0x1.a4710cb295ebep+1",
          "0x1.a474538ef34f7p+1"
        ],
        [
          "0x1.a474538ef34f7p+1",
          "0x1.a4779a6b50b30p+1"
        ],
        [
          "0x1.a4779a6b50b30p+1",
          "0x1.a47ae147ae169p+1"
        ],
        [
          "0x1.a47ae147ae169p+1",
          "0x1.a47e28240b7a2p+1"
        ],
        [
          "0x1.a47e28240b7a2p+1",
          "0x1.a4816f0068ddbp+1"
        ],
        [
          "0x1.a4816f0068ddbp+1",
          "0x1.a484b5dcc6414p+1"
        ],
        [
          "0x1.a484b5dcc6414p+1",
          "0x1.a487fcb923a4dp+1"
        ],
        [
          "0x1.a487fcb923a4dp+1",
          "0x1.a48b439581086p+1"
        ],
        [
          "0x1.a48b439581086p+1",
          "0x1.a48e8a71de6bfp+1"
        ],
        [
          "0x1.a48e8a71de6bfp+1",
          "0x1.a491d14e3bcf8p+1"
        ],
        [
          "0x1.a491d14e3bcf8p+1",
          "0x1.a495182a99331p+1"
        ],
        [
          "0x1.a495182a99331p+1",
          "0x1.a4985f06f696ap+1"
        ],
        [
          "0x1.a4985f06f696ap+1",
          "0x1.a49ba5e353fa3p+1"
        ],
        [
          "0x1.a49ba5e353fa3p+1",
          "0x1.a49eecbfb15dcp+1"
        ],
        [
          "0x1.a49eecbfb15dcp+1",
          "0x1.a4a2339c0ec15p+1"
        ],
        [
          "0x1.a4a2339c0ec15p+1",
          "0x1.a4a57a786c24ep+1"
        ],
        [
          "0x1.a4a57a786c24ep+1",
          "0x1.a4a8c154c9887p+1"
        ],
        [
          "0x1.a4a8c154c9887p+1",
          "0x1.a4ac083126ec0p+1"
        ],
        [
          "0x1.a4ac083126ec0p+1",
          "0x1.a4af4f0d844f9p+1"
        ],
        [
          "0x1.a4af4f0d844f9p+1",
          "0x1.a4b295e9e1b32p+1"
        ],
        [
          "0x1.a4b295e9e1b32p+1",
          "0x1.a4b5dcc63f16bp+1"
        ],
        [
          "0x1.a4b5dcc63f16bp+1",
          "0x1.a4b923a29c7a4p+1"
        ],
        [
          "0x1.a4b923a29c7a4p+1",
          "0x1.a4bc6a7ef9dddp+1"
        ],
        [
          "0x1.a4bc6a7ef9dddp+1",
          "0x1.a4bfb15b57416p+1"
        ],
        [
          "0x1.a4bfb15b57416p+1",
          "0x1.a4c2f837b4a4fp+1"
        ],
        [
          "0x1.a4c2f837b4a4fp+1",
          "0x1.a4c63f1412088p+1"
        ],
        [
          "0x1.a4c63f1412088p+1",
          "0x1.a4c985f06f6c1p+1"
        ],
        [
          "0x1.a4c985f06f6c1p+1",
          "0x1.a4cccccccccfap+1"
        ],
        [
          "0x1.a4cccccccccfap+1",
          "0x1.a4d013a92a333p+1"
        ],
        [
          "0x1.a4d013a92a333p+1",
          "0x1.a4d35a858796cp+1"
        ],
        [
          "0x1.a4d35a858796cp+1",
          "0x1.a4d6a161e4fa5p+1"
        ],
        [
          "0x1.a4d6a161e4fa5p+1",
          "0x1.a4d9e83e425dep+1"
        ],
        [
          "0x1.a4d9e83e425dep+1",
          "0x1.a4dd2f1a9fc17p+1"
        ],
        [
          "0x1.a4dd2f1a9fc17p+1",
          "0x1.a4e075f6fd250p+1"
        ],
        [
          "0x1.a4e075f6fd250p+1",
          "0x1.a4e3bcd35a889p+1"
        ],
        [
          "0x1.a4e3bcd35a889p+1",
          "0x1.a4e703afb7ec2p+1"
        ],
        [
          "0x1.a4e703afb7ec2p+1",
          "0x1.a4ea4a8c154fbp+1"
        ],
        [
          "0x1.a4ea4a8c154fbp+1",
          "0x1.a4ed916872b34p+1"
        ],
        [
          "0x1.a4ed916872b34p+1",
          "0x1.a4f0d844d016dp+1"
        ],
        [
          "0x1.a4f0d844d016dp+1",
          "0x1.a4f41f212d7a6p+1"
        ],
        [
          "0x1.a4f41f212d7a6p+1",
          "0x1.a4f765fd8addfp+1"
        ],
        [
          "0x1.a4f765fd8addfp+1",
          "0x1.a4faacd9e8418p+1"
        ],
        [
          "0x1.a4faacd9e8418p+1",
          "0x1.a4fdf3b645a1dp+1"
        ]
      ]
    },
    {
      "filename": "capd_gt1.txt",
      "kind": "gt1",
      "region_hex": [
        "0x1.a4fdf3b645a1dp+1",
        "0x1.4000000000000p+2"
      ],
      "cells_hex": [
        [
          "0x1.a4fdf3b645a1dp+1",
          "0x1.a51eb851eb852p+1"
        ],
        [
          "0x1.a51eb851eb852p+1",
          "0x1.a53f7ced91687p+1"
        ],
        [
          "0x1.a53f7ced91687p+1",
          "0x1.a5810624dd2f1p+1"
        ],
        [
          "0x1.a5810624dd2f1p+1",
          "0x1.a5c28f5c28f5bp+1"
        ],
        [
          "0x1.a5c28f5c28f5bp+1",
          "0x1.a604189374bc5p+1"
        ],
        [
          "0x1.a604189374bc5p+1",
          "0x1.a645a1cac082fp+1"
        ],
        [
          "0x1.a645a1cac082fp+1",
          "0x1.a6872b020c499p+1"
        ],
        [
          "0x1.a6872b020c499p+1",
          "0x1.a6c8b43958103p+1"
        ],
        [
          "0x1.a6c8b43958103p+1",
          "0x1.a70a3d70a3d6dp+1"
        ],
        [
          "0x1.a70a3d70a3d6dp+1",
          "0x1.a74bc6a7ef9d7p+1"
        ],
        [
          "0x1.a74bc6a7ef9d7p+1",
          "0x1.a78d4fdf3b641p+1"
        ],
        [
          "0x1.a78d4fdf3b641p+1",
          "0x1.a7ced916872abp+1"
        ],
        [
          "0x1.a7ced916872abp+1",
          "0x1.a810624dd2f15p+1"
        ],
        [
          "0x1.a810624dd2f15p+1",
          "0x1.a851eb851eb7fp+1"
        ],
        [
          "0x1.a851eb851eb7fp+1",
          "0x1.a89374bc6a7e9p+1"
        ],
        [
          "0x1.a89374bc6a7e9p+1",
          "0x1.a8d4fdf3b6453p+1"
        ],
        [
          "0x1.a8d4fdf3b6453p+1",
          "0x1.a916872b020bdp+1"
        ],
        [
          "0x1.a916872b020bdp+1",
          "0x1.a95810624dd27p+1"
        ],
        [
          "0x1.a95810624dd27p+1",
          "0x1.a999999999991p+1"
        ],
        [
          "0x1.a999999999991p+1",
          "0x1.a9db22d0e55fbp+1"
        ],
        [
          "0x1.a9db22d0e55fbp+1",
          "0x1.aa1cac0831265p+1"
        ],
        [
          "0x1.aa1cac0831265p+1",
          "0x1.aa5e353f7cecfp+1"
        ],
        [
          "0x1.aa5e353f7cecfp+1",
          "0x1.aa9fbe76c8b39p+1"
        ],
        [
          "0x1.aa9fbe76c8b39p+1",
          "0x1.aae147ae147a3p+1"
        ],
        [
          "0x1.aae147ae147a3p+1",
          "0x1.ab22d0e56040dp+1"
        ],
        [
          "0x1.ab22d0e56040dp+1",
          "0x1.ab645a1cac077p+1"
        ],
        [
          "0x1.ab645a1cac077p+1",
          "0x1.aba5e353f7ce1p+1"
        ],
        [
          "0x1.aba5e353f7ce1p+1",
          "0x1.abe76c8b4394bp+1"
        ],
        [
          "0x1.abe76c8b4394bp+1",
          "0x1.ac28f5c28f5b5p+1"
        ],
        [
          "0x1.ac28f5c28f5b5p+1",
          "0x1.ac6a7ef9db21fp+1"
        ],
        [
          "0x1.ac6a7ef9db21fp+1",
          "0x1.acac083126e89p+1"
        ],
        [
          "0x1.acac083126e89p+1",
          "0x1.aced916872af3p+1"
        ],
        [
          "0x1.aced916872af3p+1",
          "0x1.ad2f1a9fbe75dp+1"
        ],
        [
          "0x1.ad2f1a9fbe75dp+1",
          "0x1.ad70a3d70a3c7p+1"
        ],
        [
          "0x1.ad70a3d70a3c7p+1",
          "0x1.adb22d0e56031p+1"
        ],
        [
          "0x1.adb22d0e56031p+1",
          "0x1.adf3b645a1c9bp+1"
        ],
        [
          "0x1.adf3b645a1c9bp+1",
          "0x1.ae353f7ced905p+1"
        ],
        [
          "0x1.ae353f7ced905p+1",
          "0x1.ae76c8b43956fp+1"
        ],
        [
          "0x1.ae76c8b43956fp+1",
          "0x1.aeb851eb851d9p+1"
        ],
        [
          "0x1.aeb851eb851d9p+1",
          "0x1.aef9db22d0e43p+1"
        ],
        [
          "0x1.aef9db22d0e43p+1",
          "0x1.af3b645a1caadp+1"
        ],
        [
          "0x1.af3b645a1caadp+1",
          "0x1.af7ced9168717p+1"
        ],
        [
          "0x1.af7ced9168717p+1",
          "0x1.afbe76c8b4381p+1"
        ],
        [
          "0x1.afbe76c8b4381p+1",
          "0x1.affffffffffebp+1"
        ],
        [
          "0x1.affffffffffebp+1",
          "0x1.b04189374bc55p+1"
        ],
        [
          "0x1.b04189374bc55p+1",
          "0x1.b083126e978bfp+1"
        ],
        [
          "0x1.b083126e978bfp+1",
          "0x1.b0c49ba5e3529p+1"
        ],
        [
          "0x1.b0c49ba5e3529p+1",
          "0x1.b10624dd2f193p+1"
        ],
        [
          "0x1.b10624dd2f193p+1",
          "0x1.b147ae147adfdp+1"
        ],
        [
          "0x1.b147ae147adfdp+1",
          "0x1.b189374bc6a67p+1"
        ],
        [
          "0x1.b189374bc6a67p+1",
          "0x1.b1cac083126d1p+1"
        ],
        [
          "0x1.b1cac083126d1p+1",
          "0x1.b20c49ba5e33bp+1"
        ],
        [
          "0x1.b20c49ba5e33bp+1",
          "0x1.b24dd2f1a9fa5p+1"
        ],
        [
          "0x1.b24dd2f1a9fa5p+1",
          "0x1.b28f5c28f5c0fp+1"
        ],
        [
          "0x1.b28f5c28f5c0fp+1",
          "0x1.b2d0e56041879p+1"
        ],
        [
          "0x1.b2d0e56041879p+1",
          "0x1.b3126e978d4e3p+1"
        ],
        [
          "0x1.b3126e978d4e3p+1",
          "0x1.b353f7ced914dp+1"
        ],
        [
          "0x1.b353f7ced914dp+1",
          "0x1.b395810624db7p+1"
        ],
        [
          "0x1.b395810624db7p+1",
          "0x1.b3d70a3d70a21p+1"
        ],
        [
          "0x1.b3d70a3d70a21p+1",
          "0x1.b4189374bc68bp+1"
        ],
        [
          "0x1.b4189374bc68bp+1",
          "0x1.b45a1cac082f5p+1"
        ],
        [
          "0x1.b45a1cac082f5p+1",
          "0x1.b49ba5e353f5fp+1"
        ],
        [
          "0x1.b49ba5e353f5fp+1",
          "0x1.b4dd2f1a9fbc9p+1"
        ],
        [
          "0x1.b4dd2f1a9fbc9p+1",
          "0x1.b51eb851eb833p+1"
        ],
        [
          "0x1.b51eb851eb833p+1",
          "0x1.b56041893749dp+1"
        ],
        [
          "0x1.b56041893749dp+1",
          "0x1.b5a1cac083107p+1"
        ],
        [
          "0x1.b5a1cac083107p+1",
          "0x1.b5e353f7ced71p+1"
        ],
        [
          "0x1.b5e353f7ced71p+1",
          "0x1.b624dd2f1a9dbp+1"
        ],
        [
          "0x1.b624dd2f1a9dbp+1",
          "0x1.b666666666645p+1"
        ],
        [
          "0x1.b666666666645p+1",
          "0x1.b6a7ef9db22afp+1"
        ],
        [
          "0x1.b6a7ef9db22afp+1",
          "0x1.b6e978d4fdf19p+1"
        ],
        [
          "0x1.b6e978d4fdf19p+1",
          "0x1.b72b020c49b83p+1"
        ],
        [
          "0x1.b72b020c49b83p+1",
          "0x1.b76c8b43957edp+1"
        ],
        [
          "0x1.b76c8b43957edp+1",
          "0x1.b7ae147ae1457p+1"
        ],
        [
          "0x1.b7ae147ae1457p+1",
          "0x1.b7ef9db22d0c1p+1"
        ],
        [
          "0x1.b7ef9db22d0c1p+1",
          "0x1.b83126e978d2bp+1"
        ],
        [
          "0x1.b83126e978d2bp+1",
          "0x1.b872b020c4995p+1"
        ],
        [
          "0x1.b872b020c4995p+1",
          "0x1.b8b43958105ffp+1"
        ],
        [
          "0x1.b8b43958105ffp+1",
          "0x1.b8f5c28f5c269p+1"
        ],
        [
          "0x1.b8f5c28f5c269p+1",
          "0x1.b9374bc6a7ed3p+1"
        ],
        [
          "0x1.b9374bc6a7ed3p+1",
          "0x1.b978d4fdf3b3dp+1"
        ],
        [
          "0x1.b978d4fdf3b3dp+1",
          "0x1.b9ba5e353f7a7p+1"
        ],
        [
          "0x1.b9ba5e353f7a7p+1",
          "0x1.b9fbe76c8b411p+1"
        ],
        [
          "0x1.b9fbe76c8b411p+1",
          "0x1.ba3d70a3d707bp+1"
        ],
        [
          "0x1.ba3d70a3d707bp+1",
          "0x1.ba7ef9db22ce5p+1"
        ],
        [
          "0x1.ba7ef9db22ce5p+1",
          "0x1.bac083126e94fp+1"
        ],
        [
          "0x1.bac083126e94fp+1",
          "0x1.bb020c49ba5b9p+1"
        ],
        [
          "0x1.bb020c49ba5b9p+1",
          "0x1.bb43958106223p+1"
        ],
        [
          "0x1.bb43958106223p+1",
          "0x1.bb851eb851e8dp+1"
        ],
        [
          "0x1.bb851eb851e8dp+1",
          "0x1.bbc6a7ef9daf7p+1"
        ],
        [
          "0x1.bbc6a7ef9daf7p+1",
          "0x1.bc083126e9761p+1"
        ],
        [
          "0x1.bc083126e9761p+1",
          "0x1.bc49ba5e353cbp+1"
        ],
        [
          "0x1.bc49ba5e353cbp+1",
          "0x1.bc8b439581035p+1"
        ],
        [
          "0x1.bc8b439581035p+1",
          "0x1.bcccccccccc9fp+1"
        ],
        [
          "0x1.bcccccccccc9fp+1",
          "0x1.bd0e560418909p+1"
        ],
        [
          "0x1.bd0e560418909p+1",
          "0x1.bd4fdf3b64573p+1"
        ],
        [
          "0x1.bd4fdf3b64573p+1",
          "0x1.bd916872b01ddp+1"
        ],
        [
          "0x1.bd916872b01ddp+1",
          "0x1.bdd2f1a9fbe47p+1"
        ],
        [
          "0x1.bdd2f1a9fbe47p+1",
          "0x1.be147ae147ab1p+1"
        ],
        [
          "0x1.be147ae147ab1p+1",
          "0x1.be5604189371bp+1"
        ],
        [
          "0x1.be5604189371bp+1",
          "0x1.be978d4fdf385p+1"
        ],
        [
          "0x1.be978d4fdf385p+1",
          "0x1.bed916872afefp+1"
        ],
        [
          "0x1.bed916872afefp+1",
          "0x1.bf1a9fbe76c59p+1"
        ],
        [
          "0x1.bf1a9fbe76c59p+1",
          "0x1.bf5c28f5c28c3p+1"
        ],
        [
          "0x1.bf5c28f5c28c3p+1",
          "0x1.bf9db22d0e52dp+1"
        ],
        [
          "0x1.bf9db22d0e52dp+1",
          "0x1.bfdf3b645a197p+1"
        ],
        [
          "0x1.bfdf3b645a197p+1",
          "0x1.c020c49ba5e01p+1"
        ],
        [
          "0x1.c020c49ba5e01p+1",
          "0x1.c0624dd2f1a6bp+1"
        ],
        [
          "0x1.c0624dd2f1a6bp+1",
          "0x1.c0a3d70a3d6d5p+1"
        ],
        [
          "0x1.c0a3d70a3d6d5p+1",
          "0x1.c0e560418933fp+1"
        ],
        [
          "0x1.c0e560418933fp+1",
          "0x1.c126e978d4fa9p+1"
        ],
        [
          "0x1.c126e978d4fa9p+1",
          "0x1.c16872b020c13p+1"
        ],
        [
          "0x1.c16872b020c13p+1",
          "0x1.c1a9fbe76c87dp+1"
        ],
        [
          "0x1.c1a9fbe76c87dp+1",
          "0x1.c1eb851eb84e7p+1"
        ],
        [
          "0x1.c1eb851eb84e7p+1",
          "0x1.c22d0e5604151p+1"
        ],
        [
          "0x1.c22d0e5604151p+1",
          "0x1.c26e978d4fdbbp+1"
        ],
        [
          "0x1.c26e978d4fdbbp+1",
          "0x1.c2b020c49ba25p+1"
        ],
        [
          "0x1.c2b020c49ba25p+1",
          "0x1.c2f1a9fbe768fp+1"
        ],
        [
          "0x1.c2f1a9fbe768fp+1",
          "0x1.c3333333332f9p+1"
        ],
        [
          "0x1.c3333333332f9p+1",
          "0x1.c374bc6a7ef63p+1"
        ],
        [
          "0x1.c374bc6a7ef63p+1",
          "0x1.c3b645a1cabcdp+1"
        ],
        [
          "0x1.c3b645a1cabcdp+1",
          "0x1.c3f7ced916837p+1"
        ],
        [
          "0x1.c3f7ced916837p+1",
          "0x1.c4395810624a1p+1"
        ],
        [
          "0x1.c4395810624a1p+1",
          "0x1.c47ae147ae10bp+1"
        ],
        [
          "0x1.c47ae147ae10bp+1",
          "0x1.c4bc6a7ef9d75p+1"
        ],
        [
          "0x1.c4bc6a7ef9d75p+1",
          "0x1.c4fdf3b6459dfp+1"
        ],
        [
          "0x1.c4fdf3b6459dfp+1",
          "0x1.c53f7ced91649p+1"
        ],
        [
          "0x1.c53f7ced91649p+1",
          "0x1.c5810624dd2b3p+1"
        ],
        [
          "0x1.c5810624dd2b3p+1",
          "0x1.c5c28f5c28f1dp+1"
        ],
        [
          "0x1.c5c28f5c28f1dp+1",
          "0x1.c604189374b87p+1"
        ],
        [
          "0x1.c604189374b87p+1",
          "0x1.c645a1cac07f1p+1"
        ],
        [
          "0x1.c645a1cac07f1p+1",
          "0x1.c6872b020c45bp+1"
        ],
        [
          "0x1.c6872b020c45bp+1",
          "0x1.c6c8b439580c5p+1"
        ],
        [
          "0x1.c6c8b439580c5p+1",
          "0x1.c70a3d70a3d2fp+1"
        ],
        [
          "0x1.c70a3d70a3d2fp+1",
          "0x1.c74bc6a7ef999p+1"
        ],
        [
          "0x1.c74bc6a7ef999p+1",
          "0x1.c78d4fdf3b603p+1"
        ],
        [
          "0x1.c78d4fdf3b603p+1",
          "0x1.c7ced9168726dp+1"
        ],
        [
          "0x1.c7ced9168726dp+1",
          "0x1.c810624dd2ed7p+1"
        ],
        [
          "0x1.c810624dd2ed7p+1",
          "0x1.c851eb851eb41p+1"
        ],
        [
          "0x1.c851eb851eb41p+1",
          "0x1.c89374bc6a7abp+1"
        ],
        [
          "0x1.c89374bc6a7abp+1",
          "0x1.c8d4fdf3b6415p+1"
        ],
        [
          "0x1.c8d4fdf3b6415p+1",
          "0x1.c916872b0207fp+1"
        ],
        [
          "0x1.c916872b0207fp+1",
          "0x1.c95810624dce9p+1"
        ],
        [
          "0x1.c95810624dce9p+1",
          "0x1.c999999999953p+1"
        ],
        [
          "0x1.c999999999953p+1",
          "0x1.c9db22d0e55bdp+1"
        ],
        [
          "0x1.c9db22d0e55bdp+1",
          "0x1.ca1cac0831227p+1"
        ],
        [
          "0x1.ca1cac0831227p+1",
          "0x1.ca5e353f7ce91p+1"
        ],
        [
          "0x1.ca5e353f7ce91p+1",
          "0x1.ca9fbe76c8afbp+1"
        ],
        [
          "0x1.ca9fbe76c8afbp+1",
          "0x1.cae147ae14765p+1"
        ],
        [
          "0x1.cae147ae14765p+1",
          "0x1.cb22d0e5603cfp+1"
        ],
        [
          "0x1.cb22d0e5603cfp+1",
          "0x1.cb645a1cac039p+1"
        ],
        [
          "0x1.cb645a1cac039p+1",
          "0x1.cba5e353f7ca3p+1"
        ],
        [
          "0x1.cba5e353f7ca3p+1",
          "0x1.cbe76c8b4390dp+1"
        ],
        [
          "0x1.cbe76c8b4390dp+1",
          "0x1.cc28f5c28f577p+1"
        ],
        [
          "0x1.cc28f5c28f577p+1",
          "0x1.cc6a7ef9db1e1p+1"
        ],
        [
          "0x1.cc6a7ef9db1e1p+1",
          "0x1.ccac083126e4bp+1"
        ],
        [
          "0x1.ccac083126e4bp+1",
          "0x1.cced916872ab5p+1"
        ],
        [
          "0x1.cced916872ab5p+1",
          "0x1.cd2f1a9fbe71fp+1"
        ],
        [
          "0x1.cd2f1a9fbe71fp+1",
          "0x1.cd70a3d70a389p+1"
        ],
        [
          "0x1.cd70a3d70a389p+1",
          "0x1.cdb22d0e55ff3p+1"
        ],
        [
          "0x1.cdb22d0e55ff3p+1",
          "0x1.cdf3b645a1c5dp+1"
        ],
        [
          "0x1.cdf3b645a1c5dp+1",
          "0x1.ce353f7ced8c7p+1"
        ],
        [
          "0x1.ce353f7ced8c7p+1",
          "0x1.ce76c8b439531p+1"
        ],
        [
          "0x1.ce76c8b439531p+1",
          "0x1.ceb851eb8519bp+1"
        ],
        [
          "0x1.ceb851eb8519bp+1",
          "0x1.cef9db22d0e05p+1"
        ],
        [
          "0x1.cef9db22d0e05p+1",
          "0x1.cf3b645a1ca6fp+1"
        ],
        [
          "0x1.cf3b645a1ca6fp+1",
          "0x1.cf7ced91686d9p+1"
        ],
        [
          "0x1.cf7ced91686d9p+1",
          "0x1.cfbe76c8b4343p+1"
        ],
        [
          "0x1.cfbe76c8b4343p+1",
          "0x1.cffffffffffadp+1"
        ],
        [
          "0x1.cffffffffffadp+1",
          "0x1.d04189374bc17p+1"
        ],
        [
          "0x1.d04189374bc17p+1",
          "0x1.d083126e97881p+1"
        ],
        [
          "0x1.d083126e97881p+1",
          "0x1.d0c49ba5e34ebp+1"
        ],
        [
          "0x1.d0c49ba5e34ebp+1",
          "0x1.d10624dd2f155p+1"
        ],
        [
          "0x1.d10624dd2f155p+1",
          "0x1.d147ae147adbfp+1"
        ],
        [
          "0x1.d147ae147adbfp+1",
          "0x1.d189374bc6a29p+1"
        ],
        [
          "0x1.d189374bc6a29p+1",
          "0x1.d1cac08312693p+1"
        ],
        [
          "0x1.d1cac08312693p+1",
          "0x1.d20c49ba5e2fdp+1"
        ],
        [
          "0x1.d20c49ba5e2fdp+1",
          "0x1.d24dd2f1a9f67p+1"
        ],
        [
          "0x1.d24dd2f1a9f67p+1",
          "0x1.d28f5c28f5bd1p+1"
        ],
        [
          "0x1.d28f5c28f5bd1p+1",
          "0x1.d2d0e5604183bp+1"
        ],
        [
          "0x1.d2d0e5604183bp+1",
          "0x1.d3126e978d4a5p+1"
        ],
        [
          "0x1.d3126e978d4a5p+1",
          "0x1.d353f7ced910fp+1"
        ],
        [
          "0x1.d353f7ced910fp+1",
          "0x1.d395810624d79p+1"
        ],
        [
          "0x1.d395810624d79p+1",
          "0x1.d3d70a3d709e3p+1"
        ],
        [
          "0x1.d3d70a3d709e3p+1",
          "0x1.d4189374bc64dp+1"
        ],
        [
          "0x1.d4189374bc64dp+1",
          "0x1.d45a1cac082b7p+1"
        ],
        [
          "0x1.d45a1cac082b7p+1",
          "0x1.d49ba5e353f21p+1"
        ],
        [
          "0x1.d49ba5e353f21p+1",
          "0x1.d4dd2f1a9fb8bp+1"
        ],
        [
          "0x1.d4dd2f1a9fb8bp+1",
          "0x1.d51eb851eb7f5p+1"
        ],
        [
          "0x1.d51eb851eb7f5p+1",
          "0x1.d56041893745fp+1"
        ],
        [
          "0x1.d56041893745fp+1",
          "0x1.d5a1cac0830c9p+1"
        ],
        [
          "0x1.d5a1cac0830c9p+1",
          "0x1.d5e353f7ced33p+1"
        ],
        [
          "0x1.d5e353f7ced33p+1",
          "0x1.d624dd2f1a99dp+1"
        ],
        [
          "0x1.d624dd2f1a99dp+1",
          "0x1.d666666666607p+1"
        ],
        [
          "0x1.d666666666607p+1",
          "0x1.d6a7ef9db2271p+1"
        ],
        [
          "0x1.d6a7ef9db2271p+1",
          "0x1.d6e978d4fdedbp+1"
        ],
        [
          "0x1.d6e978d4fdedbp+1",
          "0x1.d72b020c49b45p+1"
        ],
        [
          "0x1.d72b020c49b45p+1",
          "0x1.d76c8b43957afp+1"
        ],
        [
          "0x1.d76c8b43957afp+1",
          "0x1.d7ae147ae1419p+1"
        ],
        [
          "0x1.d7ae147ae1419p+1",
          "0x1.d7ef9db22d083p+1"
        ],
        [
          "0x1.d7ef9db22d083p+1",
          "0x1.d83126e978cedp+1"
        ],
        [
          "0x1.d83126e978cedp+1",
          "0x1.d872b020c4957p+1"
        ],
        [
          "0x1.d872b020c4957p+1",
          "0x1.d8b43958105c1p+1"
        ],
        [
          "0x1.d8b43958105c1p+1",
          "0x1.d8f5c28f5c22bp+1"
        ],
        [
          "0x1.d8f5c28f5c22bp+1",
          "0x1.d9374bc6a7e95p+1"
        ],
        [
          "0x1.d9374bc6a7e95p+1",
          "0x1.d978d4fdf3affp+1"
        ],
        [
          "0x1.d978d4fdf3affp+1",
          "0x1.d9ba5e353f769p+1"
        ],
        [
          "0x1.d9ba5e353f769p+1",
          "0x1.d9fbe76c8b3d3p+1"
        ],
        [
          "0x1.d9fbe76c8b3d3p+1",
          "0x1.da3d70a3d703dp+1"
        ],
        [
          "0x1.da3d70a3d703dp+1",
          "0x1.da7ef9db22ca7p+1"
        ],
        [
          "0x1.da7ef9db22ca7p+1",
          "0x1.dac083126e911p+1"
        ],
        [
          "0x1.dac083126e911p+1",
          "0x1.db020c49ba57bp+1"
        ],
        [
          "0x1.db020c49ba57bp+1",
          "0x1.db439581061e5p+1"
        ],
        [
          "0x1.db439581061e5p+1",
          "0x1.db851eb851e4fp+1"
        ],
        [
          "0x1.db851eb851e4fp+1",
          "0x1.dbc6a7ef9dab9p+1"
        ],
        [
          "0x1.dbc6a7ef9dab9p+1",
          "0x1.dc083126e9723p+1"
        ],
        [
          "0x1.dc083126e9723p+1",
          "0x1.dc49ba5e3538dp+1"
        ],
        [
          "0x1.dc49ba5e3538dp+1",
          "0x1.dc8b439580ff7p+1"
        ],
        [
          "0x1.dc8b439580ff7p+1",
          "0x1.dcccccccccc61p+1"
        ],
        [
          "0x1.dcccccccccc61p+1",
          "0x1.dd0e5604188cbp+1"
        ],
        [
          "0x1.dd0e5604188cbp+1",
          "0x1.dd4fdf3b64535p+1"
        ],
        [
          "0x1.dd4fdf3b64535p+1",
          "0x1.dd916872b019fp+1"
        ],
        [
          "0x1.dd916872b019fp+1",
          "0x1.ddd2f1a9fbe09p+1"
        ],
        [
          "0x1.ddd2f1a9fbe09p+1",
          "0x1.de147ae147a73p+1"
        ],
        [
          "0x1.de147ae147a73p+1",
          "0x1.de560418936ddp+1"
        ],
        [
          "0x1.de560418936ddp+1",
          "0x1.de978d4fdf347p+1"
        ],
        [
          "0x1.de978d4fdf347p+1",
          "0x1.ded916872afb1p+1"
        ],
        [
          "0x1.ded916872afb1p+1",
          "0x1.df1a9fbe76c1bp+1"
        ],
        [
          "0x1.df1a9fbe76c1bp+1",
          "0x1.df5c28f5c2885p+1"
        ],
        [
          "0x1.df5c28f5c2885p+1",
          "0x1.df9db22d0e4efp+1"
        ],
        [
          "0x1.df9db22d0e4efp+1",
          "0x1.dfdf3b645a159p+1"
        ],
        [
          "0x1.dfdf3b645a159p+1",
          "0x1.e020c49ba5dc3p+1"
        ],
        [
          "0x1.e020c49ba5dc3p+1",
          "0x1.e0624dd2f1a2dp+1"
        ],
        [
          "0x1.e0624dd2f1a2dp+1",
          "0x1.e0a3d70a3d697p+1"
        ],
        [
          "0x1.e0a3d70a3d697p+1",
          "0x1.e0e5604189301p+1"
        ],
        [
          "0x1.e0e5604189301p+1",
          "0x1.e126e978d4f6bp+1"
        ],
        [
          "0x1.e126e978d4f6bp+1",
          "0x1.e16872b020bd5p+1"
        ],
        [
          "0x1.e16872b020bd5p+1",
          "0x1.e1a9fbe76c83fp+1"
        ],
        [
          "0x1.e1a9fbe76c83fp+1",
          "0x1.e1eb851eb84a9p+1"
        ],
        [
          "0x1.e1eb851eb84a9p+1",
          "0x1.e22d0e5604113p+1"
        ],
        [
          "0x1.e22d0e5604113p+1",
          "0x1.e26e978d4fd7dp+1"
        ],
        [
          "0x1.e26e978d4fd7dp+1",
          "0x1.e2b020c49b9e7p+1"
        ],
        [
          "0x1.e2b020c49b9e7p+1",
          "0x1.e2f1a9fbe7651p+1"
        ],
        [
          "0x1.e2f1a9fbe7651p+1",
          "0x1.e3333333332bbp+1"
        ],
        [
          "0x1.e3333333332bbp+1",
          "0x1.e374bc6a7ef25p+1"
        ],
        [
          "0x1.e374bc6a7ef25p+1",
          "0x1.e3b645a1cab8fp+1"
        ],
        [
          "0x1.e3b645a1cab8fp+1",
          "0x1.e3f7ced9167f9p+1"
        ],
        [
          "0x1.e3f7ced9167f9p+1",
          "0x1.e439581062463p+1"
        ],
        [
          "0x1.e439581062463p+1",
          "0x1.e47ae147ae0cdp+1"
        ],
        [
          "0x1.e47ae147ae0cdp+1",
          "0x1.e4bc6a7ef9d37p+1"
        ],
        [
          "0x1.e4bc6a7ef9d37p+1",
          "0x1.e4fdf3b6459a1p+1"
        ],
        [
          "0x1.e4fdf3b6459a1p+1",
          "0x1.e53f7ced9160bp+1"
        ],
        [
          "0x1.e53f7ced9160bp+1",
          "0x1.e5810624dd275p+1"
        ],
        [
          "0x1.e5810624dd275p+1",
          "0x1.e5c28f5c28edfp+1"
        ],
        [
          "0x1.e5c28f5c28edfp+1",
          "0x1.e604189374b49p+1"
        ],
        [
          "0x1.e604189374b49p+1",
          "0x1.e645a1cac07b3p+1"
        ],
        [
          "0x1.e645a1cac07b3p+1",
          "0x1.e6872b020c41dp+1"
        ],
        [
          "0x1.e6872b020c41dp+1",
          "0x1.e6c8b43958087p+1"
        ],
        [
          "0x1.e6c8b43958087p+1",
          "0x1.e70a3d70a3cf1p+1"
        ],
        [
          "0x1.e70a3d70a3cf1p+1",
          "0x1.e74bc6a7ef95bp+1"
        ],
        [
          "0x1.e74bc6a7ef95bp+1",
          "0x1.e78d4fdf3b5c5p+1"
        ],
        [
          "0x1.e78d4fdf3b5c5p+1",
          "0x1.e7ced9168722fp+1"
        ],
        [
          "0x1.e7ced9168722fp+1",
          "0x1.e810624dd2e99p+1"
        ],
        [
          "0x1.e810624dd2e99p+1",
          "0x1.e851eb851eb03p+1"
        ],
        [
          "0x1.e851eb851eb03p+1",
          "0x1.e89374bc6a76dp+1"
        ],
        [
          "0x1.e89374bc6a76dp+1",
          "0x1.e8d4fdf3b63d7p+1"
        ],
        [
          "0x1.e8d4fdf3b63d7p+1",
          "0x1.e916872b02041p+1"
        ],
        [
          "0x1.e916872b02041p+1",
          "0x1.e95810624dcabp+1"
        ],
        [
          "0x1.e95810624dcabp+1",
          "0x1.e999999999915p+1"
        ],
        [
          "0x1.e999999999915p+1",
          "0x1.e9db22d0e557fp+1"
        ],
        [
          "0x1.e9db22d0e557fp+1",
          "0x1.ea1cac08311e9p+1"
        ],
        [
          "0x1.ea1cac08311e9p+1",
          "0x1.ea5e353f7ce53p+1"
        ],
        [
          "0x1.ea5e353f7ce53p+1",
          "0x1.ea9fbe76c8abdp+1"
        ],
        [
          "0x1.ea9fbe76c8abdp+1",
          "0x1.eae147ae14727p+1"
        ],
        [
          "0x1.eae147ae14727p+1",
          "0x1.eb22d0e560391p+1"
        ],
        [
          "0x1.eb22d0e560391p+1",
          "0x1.eb645a1cabffbp+1"
        ],
        [
          "0x1.eb645a1cabffbp+1",
          "0x1.eba5e353f7c65p+1"
        ],
        [
          "0x1.eba5e353f7c65p+1",
          "0x1.ebe76c8b438cfp+1"
        ],
        [
          "0x1.ebe76c8b438cfp+1",
          "0x1.ec28f5c28f539p+1"
        ],
        [
          "0x1.ec28f5c28f539p+1",
          "0x1.ec6a7ef9db1a3p+1"
        ],
        [
          "0x1.ec6a7ef9db1a3p+1",
          "0x1.ecac083126e0dp+1"
        ],
        [
          "0x1.ecac083126e0dp+1",
          "0x1.eced916872a77p+1"
        ],
        [
          "0x1.eced916872a77p+1",
          "0x1.ed2f1a9fbe6e1p+1"
        ],
        [
          "0x1.ed2f1a9fbe6e1p+1",
          "0x1.ed70a3d70a34bp+1"
        ],
        [
          "0x1.ed70a3d70a34bp+1",
          "0x1.edb22d0e55fb5p+1"
        ],
        [
          "0x1.edb22d0e55fb5p+1",
          "0x1.edf3b645a1c1fp+1"
        ],
        [
          "0x1.edf3b645a1c1fp+1",
          "0x1.ee353f7ced889p+1"
        ],
        [
          "0x1.ee353f7ced889p+1",
          "0x1.ee76c8b4394f3p+1"
        ],
        [
          "0x1.ee76c8b4394f3p+1",
          "0x1.eeb851eb8515dp+1"
        ],
        [
          "0x1.eeb851eb8515dp+1",
          "0x1.eef9db22d0dc7p+1"
        ],
        [
          "0x1.eef9db22d0dc7p+1",
          "0x1.ef3b645a1ca31p+1"
        ],
        [
          "0x1.ef3b645a1ca31p+1",
          "0x1.ef7ced916869bp+1"
        ],
        [
          "0x1.ef7ced916869bp+1",
          "0x1.efbe76c8b4305p+1"
        ],
        [
          "0x1.efbe76c8b4305p+1",
          "0x1.effffffffff6fp+1"
        ],
        [
          "0x1.effffffffff6fp+1",
          "0x1.f04189374bbd9p+1"
        ],
        [
          "0x1.f04189374bbd9p+1",
          "0x1.f083126e97843p+1"
        ],
        [
          "0x1.f083126e97843p+1",
          "0x1.f0c49ba5e34adp+1"
        ],
        [
          "0x1.f0c49ba5e34adp+1",
          "0x1.f10624dd2f117p+1"
        ],
        [
          "0x1.f10624dd2f117p+1",
          "0x1.f147ae147ad81p+1"
        ],
        [
          "0x1.f147ae147ad81p+1",
          "0x1.f189374bc69ebp+1"
        ],
        [
          "0x1.f189374bc69ebp+1",
          "0x1.f1cac08312655p+1"
        ],
        [
          "0x1.f1cac08312655p+1",
          "0x1.f20c49ba5e2bfp+1"
        ],
        [
          "0x1.f20c49ba5e2bfp+1",
          "0x1.f24dd2f1a9f29p+1"
        ],
        [
          "0x1.f24dd2f1a9f29p+1",
          "0x1.f28f5c28f5b93p+1"
        ],
        [
          "0x1.f28f5c28f5b93p+1",
          "0x1.f2d0e560417fdp+1"
        ],
        [
          "0x1.f2d0e560417fdp+1",
          "0x1.f3126e978d467p+1"
        ],
        [
          "0x1.f3126e978d467p+1",
          "0x1.f353f7ced90d1p+1"
        ],
        [
          "0x1.f353f7ced90d1p+1",
          "0x1.f395810624d3bp+1"
        ],
        [
          "0x1.f395810624d3bp+1",
          "0x1.f3d70a3d709a5p+1"
        ],
        [
          "0x1.f3d70a3d709a5p+1",
          "0x1.f4189374bc60fp+1"
        ],
        [
          "0x1.f4189374bc60fp+1",
          "0x1.f45a1cac08279p+1"
        ],
        [
          "0x1.f45a1cac08279p+1",
          "0x1.f49ba5e353ee3p+1"
        ],
        [
          "0x1.f49ba5e353ee3p+1",
          "0x1.f4dd2f1a9fb4dp+1"
        ],
        [
          "0x1.f4dd2f1a9fb4dp+1",
          "0x1.f51eb851eb7b7p+1"
        ],
        [
          "0x1.f51eb851eb7b7p+1",
          "0x1.f560418937421p+1"
        ],
        [
          "0x1.f560418937421p+1",
          "0x1.f5a1cac08308bp+1"
        ],
        [
          "0x1.f5a1cac08308bp+1",
          "0x1.f5e353f7cecf5p+1"
        ],
        [
          "0x1.f5e353f7cecf5p+1",
          "0x1.f624dd2f1a95fp+1"
        ],
        [
          "0x1.f624dd2f1a95fp+1",
          "0x1.f6666666665c9p+1"
        ],
        [
          "0x1.f6666666665c9p+1",
          "0x1.f6a7ef9db2233p+1"
        ],
        [
          "0x1.f6a7ef9db2233p+1",
          "0x1.f6e978d4fde9dp+1"
        ],
        [
          "0x1.f6e978d4fde9dp+1",
          "0x1.f72b020c49b07p+1"
        ],
        [
          "0x1.f72b020c49b07p+1",
          "0x1.f76c8b4395771p+1"
        ],
        [
          "0x1.f76c8b4395771p+1",
          "0x1.f7ae147ae13dbp+1"
        ],
        [
          "0x1.f7ae147ae13dbp+1",
          "0x1.f7ef9db22d045p+1"
        ],
        [
          "0x1.f7ef9db22d045p+1",
          "0x1.f83126e978cafp+1"
        ],
        [
          "0x1.f83126e978cafp+1",
          "0x1.f872b020c4919p+1"
        ],
        [
          "0x1.f872b020c4919p+1",
          "0x1.f8b4395810583p+1"
        ],
        [
          "0x1.f8b4395810583p+1",
          "0x1.f8f5c28f5c1edp+1"
        ],
        [
          "0x1.f8f5c28f5c1edp+1",
          "0x1.f9374bc6a7e57p+1"
        ],
        [
          "0x1.f9374bc6a7e57p+1",
          "0x1.f978d4fdf3ac1p+1"
        ],
        [
          "0x1.f978d4fdf3ac1p+1",
          "0x1.f9ba5e353f72bp+1"
        ],
        [
          "0x1.f9ba5e353f72bp+1",
          "0x1.f9fbe76c8b395p+1"
        ],
        [
          "0x1.f9fbe76c8b395p+1",
          "0x1.fa3d70a3d6fffp+1"
        ],
        [
          "0x1.fa3d70a3d6fffp+1",
          "0x1.fa7ef9db22c69p+1"
        ],
        [
          "0x1.fa7ef9db22c69p+1",
          "0x1.fac083126e8d3p+1"
        ],
        [
          "0x1.fac083126e8d3p+1",
          "0x1.fb020c49ba53dp+1"
        ],
        [
          "0x1.fb020c49ba53dp+1",
          "0x1.fb439581061a7p+1"
        ],
        [
          "0x1.fb439581061a7p+1",
          "0x1.fb851eb851e11p+1"
        ],
        [
          "0x1.fb851eb851e11p+1",
          "0x1.fbc6a7ef9da7bp+1"
        ],
        [
          "0x1.fbc6a7ef9da7bp+1",
          "0x1.fc083126e96e5p+1"
        ],
        [
          "0x1.fc083126e96e5p+1",
          "0x1.fc49ba5e3534fp+1"
        ],
        [
          "0x1.fc49ba5e3534fp+1",
          "0x1.fc8b439580fb9p+1"
        ],
        [
          "0x1.fc8b439580fb9p+1",
          "0x1.fcccccccccc23p+1"
        ],
        [
          "0x1.fcccccccccc23p+1",
          "0x1.fd0e56041888dp+1"
        ],
        [
          "0x1.fd0e56041888dp+1",
          "0x1.fd4fdf3b644f7p+1"
        ],
        [
          "0x1.fd4fdf3b644f7p+1",
          "0x1.fd916872b0161p+1"
        ],
        [
          "0x1.fd916872b0161p+1",
          "0x1.fdd2f1a9fbdcbp+1"
        ],
        [
          "0x1.fdd2f1a9fbdcbp+1",
          "0x1.fe147ae147a35p+1"
        ],
        [
          "0x1.fe147ae147a35p+1",
          "0x1.fe5604189369fp+1"
        ],
        [
          "0x1.fe5604189369fp+1",
          "0x1.fe978d4fdf309p+1"
        ],
        [
          "0x1.fe978d4fdf309p+1",
          "0x1.fed916872af73p+1"
        ],
        [
          "0x1.fed916872af73p+1",
          "0x1.ff1a9fbe76bddp+1"
        ],
        [
          "0x1.ff1a9fbe76bddp+1",
          "0x1.ff5c28f5c2847p+1"
        ],
        [
          "0x1.ff5c28f5c2847p+1",
          "0x1.ff9db22d0e4b1p+1"
        ],
        [
          "0x1.ff9db22d0e4b1p+1",
          "0x1.ffdf3b645a11bp+1"
        ],
        [
          "0x1.ffdf3b645a11bp+1",
          "0x1.0010624dd2ec3p+2"
        ],
        [
          "0x1.0010624dd2ec3p+2",
          "0x1.003126e978cf8p+2"
        ],
        [
          "0x1.003126e978cf8p+2",
          "0x1.0051eb851eb2dp+2"
        ],
        [
          "0x1.0051eb851eb2dp+2",
          "0x1.0072b020c4962p+2"
        ],
        [
          "0x1.0072b020c4962p+2",
          "0x1.009374bc6a797p+2"
        ],
        [
          "0x1.009374bc6a797p+2",
          "0x1.00b43958105ccp+2"
        ],
        [
          "0x1.00b43958105ccp+2",
          "0x1.00d4fdf3b6401p+2"
        ],
        [
          "0x1.00d4fdf3b6401p+2",
          "0x1.00f5c28f5c236p+2"
        ],
        [
          "0x1.00f5c28f5c236p+2",
          "0x1.0116872b0206bp+2"
        ],
        [
          "0x1.0116872b0206bp+2",
          "0x1.01374bc6a7ea0p+2"
        ],
        [
          "0x1.01374bc6a7ea0p+2",
          "0x1.015810624dcd5p+2"
        ],
        [
          "0x1.015810624dcd5p+2",
          "0x1.0178d4fdf3b0ap+2"
        ],
        [
          "0x1.0178d4fdf3b0ap+2",
          "0x1.019999999993fp+2"
        ],
        [
          "0x1.019999999993fp+2",
          "0x1.01ba5e353f774p+2"
        ],
        [
          "0x1.01ba5e353f774p+2",
          "0x1.01db22d0e55a9p+2"
        ],
        [
          "0x1.01db22d0e55a9p+2",
          "0x1.01fbe76c8b3dep+2"
        ],
        [
          "0x1.01fbe76c8b3dep+2",
          "0x1.021cac0831213p+2"
        ],
        [
          "0x1.021cac0831213p+2",
          "0x1.023d70a3d7048p+2"
        ],
        [
          "0x1.023d70a3d7048p+2",
          "0x1.025e353f7ce7dp+2"
        ],
        [
          "0x1.025e353f7ce7dp+2",
          "0x1.027ef9db22cb2p+2"
        ],
        [
          "0x1.027ef9db22cb2p+2",
          "0x1.029fbe76c8ae7p+2"
        ],
        [
          "0x1.029fbe76c8ae7p+2",
          "0x1.02c083126e91cp+2"
        ],
        [
          "0x1.02c083126e91cp+2",
          "0x1.02e147ae14751p+2"
        ],
        [
          "0x1.02e147ae14751p+2",
          "0x1.03020c49ba586p+2"
        ],
        [
          "0x1.03020c49ba586p+2",
          "0x1.0322d0e5603bbp+2"
        ],
        [
          "0x1.0322d0e5603bbp+2",
          "0x1.03439581061f0p+2"
        ],
        [
          "0x1.03439581061f0p+2",
          "0x1.03645a1cac025p+2"
        ],
        [
          "0x1.03645a1cac025p+2",
          "0x1.03851eb851e5ap+2"
        ],
        [
          "0x1.03851eb851e5ap+2",
          "0x1.03a5e353f7c8fp+2"
        ],
        [
          "0x1.03a5e353f7c8fp+2",
          "0x1.03c6a7ef9dac4p+2"
        ],
        [
          "0x1.03c6a7ef9dac4p+2",
          "0x1.03e76c8b438f9p+2"
        ],
        [
          "0x1.03e76c8b438f9p+2",
          "0x1.04083126e972ep+2"
        ],
        [
          "0x1.04083126e972ep+2",
          "0x1.0428f5c28f563p+2"
        ],
        [
          "0x1.0428f5c28f563p+2",
          "0x1.0449ba5e35398p+2"
        ],
        [
          "0x1.0449ba5e35398p+2",
          "0x1.046a7ef9db1cdp+2"
        ],
        [
          "0x1.046a7ef9db1cdp+2",
          "0x1.048b439581002p+2"
        ],
        [
          "0x1.048b439581002p+2",
          "0x1.04ac083126e37p+2"
        ],
        [
          "0x1.04ac083126e37p+2",
          "0x1.04ccccccccc6cp+2"
        ],
        [
          "0x1.04ccccccccc6cp+2",
          "0x1.04ed916872aa1p+2"
        ],
        [
          "0x1.04ed916872aa1p+2",
          "0x1.050e5604188d6p+2"
        ],
        [
          "0x1.050e5604188d6p+2",
          "0x1.052f1a9fbe70bp+2"
        ],
        [
          "0x1.052f1a9fbe70bp+2",
          "0x1.054fdf3b64540p+2"
        ],
        [
          "0x1.054fdf3b64540p+2",
          "0x1.0570a3d70a375p+2"
        ],
        [
          "0x1.0570a3d70a375p+2",
          "0x1.05916872b01aap+2"
        ],
        [
          "0x1.05916872b01aap+2",
          "0x1.05b22d0e55fdfp+2"
        ],
        [
          "0x1.05b22d0e55fdfp+2",
          "0x1.05d2f1a9fbe14p+2"
        ],
        [
          "0x1.05d2f1a9fbe14p+2",
          "0x1.05f3b645a1c49p+2"
        ],
        [
          "0x1.05f3b645a1c49p+2",
          "0x1.06147ae147a7ep+2"
        ],
        [
          "0x1.06147ae147a7ep+2",
          "0x1.06353f7ced8b3p+2"
        ],
        [
          "0x1.06353f7ced8b3p+2",
          "0x1.06560418936e8p+2"
        ],
        [
          "0x1.06560418936e8p+2",
          "0x1.0676c8b43951dp+2"
        ],
        [
          "0x1.0676c8b43951dp+2",
          "0x1.06978d4fdf352p+2"
        ],
        [
          "0x1.06978d4fdf352p+2",
          "0x1.06b851eb85187p+2"
        ],
        [
          "0x1.06b851eb85187p+2",
          "0x1.06d916872afbcp+2"
        ],
        [
          "0x1.06d916872afbcp+2",
          "0x1.06f9db22d0df1p+2"
        ],
        [
          "0x1.06f9db22d0df1p+2",
          "0x1.071a9fbe76c26p+2"
        ],
        [
          "0x1.071a9fbe76c26p+2",
          "0x1.073b645a1ca5bp+2"
        ],
        [
          "0x1.073b645a1ca5bp+2",
          "0x1.075c28f5c2890p+2"
        ],
        [
          "0x1.075c28f5c2890p+2",
          "0x1.077ced91686c5p+2"
        ],
        [
          "0x1.077ced91686c5p+2",
          "0x1.079db22d0e4fap+2"
        ],
        [
          "0x1.079db22d0e4fap+2",
          "0x1.07be76c8b432fp+2"
        ],
        [
          "0x1.07be76c8b432fp+2",
          "0x1.07df3b645a164p+2"
        ],
        [
          "0x1.07df3b645a164p+2",
          "0x1.07fffffffff99p+2"
        ],
        [
          "0x1.07fffffffff99p+2",
          "0x1.0820c49ba5dcep+2"
        ],
        [
          "0x1.0820c49ba5dcep+2",
          "0x1.084189374bc03p+2"
        ],
        [
          "0x1.084189374bc03p+2",
          "0x1.08624dd2f1a38p+2"
        ],
        [
          "0x1.08624dd2f1a38p+2",
          "0x1.0883126e9786dp+2"
        ],
        [
          "0x1.0883126e9786dp+2",
          "0x1.08a3d70a3d6a2p+2"
        ],
        [
          "0x1.08a3d70a3d6a2p+2",
          "0x1.08c49ba5e34d7p+2"
        ],
        [
          "0x1.08c49ba5e34d7p+2",
          "0x1.08e560418930cp+2"
        ],
        [
          "0x1.08e560418930cp+2",
          "0x1.090624dd2f141p+2"
        ],
        [
          "0x1.090624dd2f141p+2",
          "0x1.0926e978d4f76p+2"
        ],
        [
          "0x1.0926e978d4f76p+2",
          "0x1.0947ae147adabp+2"
        ],
        [
          "0x1.0947ae147adabp+2",
          "0x1.096872b020be0p+2"
        ],
        [
          "0x1.096872b020be0p+2",
          "0x1.0989374bc6a15p+2"
        ],
        [
          "0x1.0989374bc6a15p+2",
          "0x1.09a9fbe76c84ap+2"
        ],
        [
          "0x1.09a9fbe76c84ap+2",
          "0x1.09cac0831267fp+2"
        ],
        [
          "0x1.09cac0831267fp+2",
          "0x1.09eb851eb84b4p+2"
        ],
        [
          "0x1.09eb851eb84b4p+2",
          "0x1.0a0c49ba5e2e9p+2"
        ],
        [
          "0x1.0a0c49ba5e2e9p+2",
          "0x1.0a2d0e560411ep+2"
        ],
        [
          "0x1.0a2d0e560411ep+2",
          "0x1.0a4dd2f1a9f53p+2"
        ],
        [
          "0x1.0a4dd2f1a9f53p+2",
          "0x1.0a6e978d4fd88p+2"
        ],
        [
          "0x1.0a6e978d4fd88p+2",
          "0x1.0a8f5c28f5bbdp+2"
        ],
        [
          "0x1.0a8f5c28f5bbdp+2",
          "0x1.0ab020c49b9f2p+2"
        ],
        [
          "0x1.0ab020c49b9f2p+2",
          "0x1.0ad0e56041827p+2"
        ],
        [
          "0x1.0ad0e56041827p+2",
          "0x1.0af1a9fbe765cp+2"
        ],
        [
          "0x1.0af1a9fbe765cp+2",
          "0x1.0b126e978d491p+2"
        ],
        [
          "0x1.0b126e978d491p+2",
          "0x1.0b333333332c6p+2"
        ],
        [
          "0x1.0b333333332c6p+2",
          "0x1.0b53f7ced90fbp+2"
        ],
        [
          "0x1.0b53f7ced90fbp+2",
          "0x1.0b74bc6a7ef30p+2"
        ],
        [
          "0x1.0b74bc6a7ef30p+2",
          "0x1.0b95810624d65p+2"
        ],
        [
          "0x1.0b95810624d65p+2",
          "0x1.0bb645a1cab9ap+2"
        ],
        [
          "0x1.0bb645a1cab9ap+2",
          "0x1.0bd70a3d709cfp+2"
        ],
        [
          "0x1.0bd70a3d709cfp+2",
          "0x1.0bf7ced916804p+2"
        ],
        [
          "0x1.0bf7ced916804p+2",
          "0x1.0c189374bc639p+2"
        ],
        [
          "0x1.0c189374bc639p+2",
          "0x1.0c3958106246ep+2"
        ],
        [
          "0x1.0c3958106246ep+2",
          "0x1.0c5a1cac082a3p+2"
        ],
        [
          "0x1.0c5a1cac082a3p+2",
          "0x1.0c7ae147ae0d8p+2"
        ],
        [
          "0x1.0c7ae147ae0d8p+2",
          "0x1.0c9ba5e353f0dp+2"
        ],
        [
          "0x1.0c9ba5e353f0dp+2",
          "0x1.0cbc6a7ef9d42p+2"
        ],
        [
          "0x1.0cbc6a7ef9d42p+2",
          "0x1.0cdd2f1a9fb77p+2"
        ],
        [
          "0x1.0cdd2f1a9fb77p+2",
          "0x1.0cfdf3b6459acp+2"
        ],
        [
          "0x1.0cfdf3b6459acp+2",
          "0x1.0d1eb851eb7e1p+2"
        ],
        [
          "0x1.0d1eb851eb7e1p+2",
          "0x1.0d3f7ced91616p+2"
        ],
        [
          "0x1.0d3f7ced91616p+2",
          "0x1.0d6041893744bp+2"
        ],
        [
          "0x1.0d6041893744bp+2",
          "0x1.0d810624dd280p+2"
        ],
        [
          "0x1.0d810624dd280p+2",
          "0x1.0da1cac0830b5p+2"
        ],
        [
          "0x1.0da1cac0830b5p+2",
          "0x1.0dc28f5c28eeap+2"
        ],
        [
          "0x1.0dc28f5c28eeap+2",
          "0x1.0de353f7ced1fp+2"
        ],
        [
          "0x1.0de353f7ced1fp+2",
          "0x1.0e04189374b54p+2"
        ],
        [
          "0x1.0e04189374b54p+2",
          "0x1.0e24dd2f1a989p+2"
        ],
        [
          "0x1.0e24dd2f1a989p+2",
          "0x1.0e45a1cac07bep+2"
        ],
        [
          "0x1.0e45a1cac07bep+2",
          "0x1.0e666666665f3p+2"
        ],
        [
          "0x1.0e666666665f3p+2",
          "0x1.0e872b020c428p+2"
        ],
        [
          "0x1.0e872b020c428p+2",
          "0x1.0ea7ef9db225dp+2"
        ],
        [
          "0x1.0ea7ef9db225dp+2",
          "0x1.0ec8b43958092p+2"
        ],
        [
          "0x1.0ec8b43958092p+2",
          "0x1.0ee978d4fdec7p+2"
        ],
        [
          "0x1.0ee978d4fdec7p+2",
          "0x1.0f0a3d70a3cfcp+2"
        ],
        [
          "0x1.0f0a3d70a3cfcp+2",
          "0x1.0f2b020c49b31p+2"
        ],
        [
          "0x1.0f2b020c49b31p+2",
          "0x1.0f4bc6a7ef966p+2"
        ],
        [
          "0x1.0f4bc6a7ef966p+2",
          "0x1.0f6c8b439579bp+2"
        ],
        [
          "0x1.0f6c8b439579bp+2",
          "0x1.0f8d4fdf3b5d0p+2"
        ],
        [
          "0x1.0f8d4fdf3b5d0p+2",
          "0x1.0fae147ae1405p+2"
        ],
        [
          "0x1.0fae147ae1405p+2",
          "0x1.0fced9168723ap+2"
        ],
        [
          "0x1.0fced9168723ap+2",
          "0x1.0fef9db22d06fp+2"
        ],
        [
          "0x1.0fef9db22d06fp+2",
          "0x1.1010624dd2ea4p+2"
        ],
        [
          "0x1.1010624dd2ea4p+2",
          "0x1.103126e978cd9p+2"
        ],
        [
          "0x1.103126e978cd9p+2",
          "0x1.1051eb851eb0ep+2"
        ],
        [
          "0x1.1051eb851eb0ep+2",
          "0x1.1072b020c4943p+2"
        ],
        [
          "0x1.1072b020c4943p+2",
          "0x1.109374bc6a778p+2"
        ],
        [
          "0x1.109374bc6a778p+2",
          "0x1.10b43958105adp+2"
        ],
        [
          "0x1.10b43958105adp+2",
          "0x1.10d4fdf3b63e2p+2"
        ],
        [
          "0x1.10d4fdf3b63e2p+2",
          "0x1.10f5c28f5c217p+2"
        ],
        [
          "0x1.10f5c28f5c217p+2",
          "0x1.1116872b0204cp+2"
        ],
        [
          "0x1.1116872b0204cp+2",
          "0x1.11374bc6a7e81p+2"
        ],
        [
          "0x1.11374bc6a7e81p+2",
          "0x1.115810624dcb6p+2"
        ],
        [
          "0x1.115810624dcb6p+2",
          "0x1.1178d4fdf3aebp+2"
        ],
        [
          "0x1.1178d4fdf3aebp+2",
          "0x1.1199999999920p+2"
        ],
        [
          "0x1.1199999999920p+2",
          "0x1.11ba5e353f755p+2"
        ],
        [
          "0x1.11ba5e353f755p+2",
          "0x1.11db22d0e558ap+2"
        ],
        [
          "0x1.11db22d0e558ap+2",
          "0x1.11fbe76c8b3bfp+2"
        ],
        [
          "0x1.11fbe76c8b3bfp+2",
          "0x1.121cac08311f4p+2"
        ],
        [
          "0x1.121cac08311f4p+2",
          "0x1.123d70a3d7029p+2"
        ],
        [
          "0x1.123d70a3d7029p+2",
          "0x1.125e353f7ce5ep+2"
        ],
        [
          "0x1.125e353f7ce5ep+2",
          "0x1.127ef9db22c93p+2"
        ],
        [
          "0x1.127ef9db22c93p+2",
          "0x1.129fbe76c8ac8p+2"
        ],
        [
          "0x1.129fbe76c8ac8p+2",
          "0x1.12c083126e8fdp+2"
        ],
        [
          "0x1.12c083126e8fdp+2",
          "0x1.12e147ae14732p+2"
        ],
        [
          "0x1.12e147ae14732p+2",
          "0x1.13020c49ba567p+2"
        ],
        [
          "0x1.13020c49ba567p+2",
          "0x1.1322d0e56039cp+2"
        ],
        [
          "0x1.1322d0e56039cp+2",
          "0x1.13439581061d1p+2"
        ],
        [
          "0x1.13439581061d1p+2",
          "0x1.13645a1cac006p+2"
        ],
        [
          "0x1.13645a1cac006p+2",
          "0x1.13851eb851e3bp+2"
        ],
        [
          "0x1.13851eb851e3bp+2",
          "0x1.13a5e353f7c70p+2"
        ],
        [
          "0x1.13a5e353f7c70p+2",
          "0x1.13c6a7ef9daa5p+2"
        ],
        [
          "0x1.13c6a7ef9daa5p+2",
          "0x1.13e76c8b438dap+2"
        ],
        [
          "0x1.13e76c8b438dap+2",
          "0x1.14083126e970fp+2"
        ],
        [
          "0x1.14083126e970fp+2",
          "0x1.1428f5c28f544p+2"
        ],
        [
          "0x1.1428f5c28f544p+2",
          "0x1.1449ba5e35379p+2"
        ],
        [
          "0x1.1449ba5e35379p+2",
          "0x1.146a7ef9db1aep+2"
        ],
        [
          "0x1.146a7ef9db1aep+2",
          "0x1.148b439580fe3p+2"
        ],
        [
          "0x1.148b439580fe3p+2",
          "0x1.14ac083126e18p+2"
        ],
        [
          "0x1.14ac083126e18p+2",
          "0x1.14ccccccccc4dp+2"
        ],
        [
          "0x1.14ccccccccc4dp+2",
          "0x1.14ed916872a82p+2"
        ],
        [
          "0x1.14ed916872a82p+2",
          "0x1.150e5604188b7p+2"
        ],
        [
          "0x1.150e5604188b7p+2",
          "0x1.152f1a9fbe6ecp+2"
        ],
        [
          "0x1.152f1a9fbe6ecp+2",
          "0x1.154fdf3b64521p+2"
        ],
        [
          "0x1.154fdf3b64521p+2",
          "0x1.1570a3d70a356p+2"
        ],
        [
          "0x1.1570a3d70a356p+2",
          "0x1.15916872b018bp+2"
        ],
        [
          "0x1.15916872b018bp+2",
          "0x1.15b22d0e55fc0p+2"
        ],
        [
          "0x1.15b22d0e55fc0p+2",
          "0x1.15d2f1a9fbdf5p+2"
        ],
        [
          "0x1.15d2f1a9fbdf5p+2",
          "0x1.15f3b645a1c2ap+2"
        ],
        [
          "0x1.15f3b645a1c2ap+2",
          "0x1.16147ae147a5fp+2"
        ],
        [
          "0x1.16147ae147a5fp+2",
          "0x1.16353f7ced894p+2"
        ],
        [
          "0x1.16353f7ced894p+2",
          "0x1.16560418936c9p+2"
        ],
        [
          "0x1.16560418936c9p+2",
          "0x1.1676c8b4394fep+2"
        ],
        [
          "0x1.1676c8b4394fep+2",
          "0x1.16978d4fdf333p+2"
        ],
        [
          "0x1.16978d4fdf333p+2",
          "0x1.16b851eb85168p+2"
        ],
        [
          "0x1.16b851eb85168p+2",
          "0x1.16d916872af9dp+2"
        ],
        [
          "0x1.16d916872af9dp+2",
          "0x1.16f9db22d0dd2p+2"
        ],
        [
          "0x1.16f9db22d0dd2p+2",
          "0x1.171a9fbe76c07p+2"
        ],
        [
          "0x1.171a9fbe76c07p+2",
          "0x1.173b645a1ca3cp+2"
        ],
        [
          "0x1.173b645a1ca3cp+2",
          "0x1.175c28f5c2871p+2"
        ],
        [
          "0x1.175c28f5c2871p+2",
          "0x1.177ced91686a6p+2"
        ],
        [
          "0x1.177ced91686a6p+2",
          "0x1.179db22d0e4dbp+2"
        ],
        [
          "0x1.179db22d0e4dbp+2",
          "0x1.17be76c8b4310p+2"
        ],
        [
          "0x1.17be76c8b4310p+2",
          "0x1.17df3b645a145p+2"
        ],
        [
          "0x1.17df3b645a145p+2",
          "0x1.17fffffffff7ap+2"
        ],
        [
          "0x1.17fffffffff7ap+2",
          "0x1.1820c49ba5dafp+2"
        ],
        [
          "0x1.1820c49ba5dafp+2",
          "0x1.184189374bbe4p+2"
        ],
        [
          "0x1.184189374bbe4p+2",
          "0x1.18624dd2f1a19p+2"
        ],
        [
          "0x1.18624dd2f1a19p+2",
          "0x1.1883126e9784ep+2"
        ],
        [
          "0x1.1883126e9784ep+2",
          "0x1.18a3d70a3d683p+2"
        ],
        [
          "0x1.18a3d70a3d683p+2",
          "0x1.18c49ba5e34b8p+2"
        ],
        [
          "0x1.18c49ba5e34b8p+2",
          "0x1.18e56041892edp+2"
        ],
        [
          "0x1.18e56041892edp+2",
          "0x1.190624dd2f122p+2"
        ],
        [
          "0x1.190624dd2f122p+2",
          "0x1.1926e978d4f57p+2"
        ],
        [
          "0x1.1926e978d4f57p+2",
          "0x1.1947ae147ad8cp+2"
        ],
        [
          "0x1.1947ae147ad8cp+2",
          "0x1.196872b020bc1p+2"
        ],
        [
          "0x1.196872b020bc1p+2",
          "0x1.1989374bc69f6p+2"
        ],
        [
          "0x1.1989374bc69f6p+2",
          "0x1.19a9fbe76c82bp+2"
        ],
        [
          "0x1.19a9fbe76c82bp+2",
          "0x1.19cac08312660p+2"
        ],
        [
          "0x1.19cac08312660p+2",
          "0x1.19eb851eb8495p+2"
        ],
        [
          "0x1.19eb851eb8495p+2",
          "0x1.1a0c49ba5e2cap+2"
        ],
        [
          "0x1.1a0c49ba5e2cap+2",
          "0x1.1a2d0e56040ffp+2"
        ],
        [
          "0x1.1a2d0e56040ffp+2",
          "0x1.1a4dd2f1a9f34p+2"
        ],
        [
          "0x1.1a4dd2f1a9f34p+2",
          "0x1.1a6e978d4fd69p+2"
        ],
        [
          "0x1.1a6e978d4fd69p+2",
          "0x1.1a8f5c28f5b9ep+2"
        ],
        [
          "0x1.1a8f5c28f5b9ep+2",
          "0x1.1ab020c49b9d3p+2"
        ],
        [
          "0x1.1ab020c49b9d3p+2",
          "0x1.1ad0e56041808p+2"
        ],
        [
          "0x1.1ad0e56041808p+2",
          "0x1.1af1a9fbe763dp+2"
        ],
        [
          "0x1.1af1a9fbe763dp+2",
          "0x1.1b126e978d472p+2"
        ],
        [
          "0x1.1b126e978d472p+2",
          "0x1.1b333333332a7p+2"
        ],
        [
          "0x1.1b333333332a7p+2",
          "0x1.1b53f7ced90dcp+2"
        ],
        [
          "0x1.1b53f7ced90dcp+2",
          "0x1.1b74bc6a7ef11p+2"
        ],
        [
          "0x1.1b74bc6a7ef11p+2",
          "0x1.1b95810624d46p+2"
        ],
        [
          "0x1.1b95810624d46p+2",
          "0x1.1bb645a1cab7bp+2"
        ],
        [
          "0x1.1bb645a1cab7bp+2",
          "0x1.1bd70a3d709b0p+2"
        ],
        [
          "0x1.1bd70a3d709b0p+2",
          "0x1.1bf7ced9167e5p+2"
        ],
        [
          "0x1.1bf7ced9167e5p+2",
          "0x1.1c189374bc61ap+2"
        ],
        [
          "0x1.1c189374bc61ap+2",
          "0x1.1c3958106244fp+2"
        ],
        [
          "0x1.1c3958106244fp+2",
          "0x1.1c5a1cac08284p+2"
        ],
        [
          "0x1.1c5a1cac08284p+2",
          "0x1.1c7ae147ae0b9p+2"
        ],
        [
          "0x1.1c7ae147ae0b9p+2",
          "0x1.1c9ba5e353eeep+2"
        ],
        [
          "0x1.1c9ba5e353eeep+2",
          "0x1.1cbc6a7ef9d23p+2"
        ],
        [
          "0x1.1cbc6a7ef9d23p+2",
          "0x1.1cdd2f1a9fb58p+2"
        ],
        [
          "0x1.1cdd2f1a9fb58p+2",
          "0x1.1cfdf3b64598dp+2"
        ],
        [
          "0x1.1cfdf3b64598dp+2",
          "0x1.1d1eb851eb7c2p+2"
        ],
        [
          "0x1.1d1eb851eb7c2p+2",
          "0x1.1d3f7ced915f7p+2"
        ],
        [
          "0x1.1d3f7ced915f7p+2",
          "0x1.1d6041893742cp+2"
        ],
        [
          "0x1.1d6041893742cp+2",
          "0x1.1d810624dd261p+2"
        ],
        [
          "0x1.1d810624dd261p+2",
          "0x1.1da1cac083096p+2"
        ],
        [
          "0x1.1da1cac083096p+2",
          "0x1.1dc28f5c28ecbp+2"
        ],
        [
          "0x1.1dc28f5c28ecbp+2",
          "0x1.1de353f7ced00p+2"
        ],
        [
          "0x1.1de353f7ced00p+2",
          "0x1.1e04189374b35p+2"
        ],
        [
          "0x1.1e04189374b35p+2",
          "0x1.1e24dd2f1a96ap+2"
        ],
        [
          "0x1.1e24dd2f1a96ap+2",
          "0x1.1e45a1cac079fp+2"
        ],
        [
          "0x1.1e45a1cac079fp+2",
          "0x1.1e666666665d4p+2"
        ],
        [
          "0x1.1e666666665d4p+2",
          "0x1.1e872b020c409p+2"
        ],
        [
          "0x1.1e872b020c409p+2",
          "0x1.1ea7ef9db223ep+2"
        ],
        [
          "0x1.1ea7ef9db223ep+2",
          "0x1.1ec8b43958073p+2"
        ],
        [
          "0x1.1ec8b43958073p+2",
          "0x1.1ee978d4fdea8p+2"
        ],
        [
          "0x1.1ee978d4fdea8p+2",
          "0x1.1f0a3d70a3cddp+2"
        ],
        [
          "0x1.1f0a3d70a3cddp+2",
          "0x1.1f2b020c49b12p+2"
        ],
        [
          "0x1.1f2b020c49b12p+2",
          "0x1.1f4bc6a7ef947p+2"
        ],
        [
          "0x1.1f4bc6a7ef947p+2",
          "0x1.1f6c8b439577cp+2"
        ],
        [
          "0x1.1f6c8b439577cp+2",
          "0x1.1f8d4fdf3b5b1p+2"
        ],
        [
          "0x1.1f8d4fdf3b5b1p+2",
          "0x1.1fae147ae13e6p+2"
        ],
        [
          "0x1.1fae147ae13e6p+2",
          "0x1.1fced9168721bp+2"
        ],
        [
          "0x1.1fced9168721bp+2",
          "0x1.1fef9db22d050p+2"
        ],
        [
          "0x1.1fef9db22d050p+2",
          "0x1.2010624dd2e85p+2"
        ],
        [
          "0x1.2010624dd2e85p+2",
          "0x1.203126e978cbap+2"
        ],
        [
          "0x1.203126e978cbap+2",
          "0x1.2051eb851eaefp+2"
        ],
        [
          "0x1.2051eb851eaefp+2",
          "0x1.2072b020c4924p+2"
        ],
        [
          "0x1.2072b020c4924p+2",
          "0x1.209374bc6a759p+2"
        ],
        [
          "0x1.209374bc6a759p+2",
          "0x1.20b439581058ep+2"
        ],
        [
          "0x1.20b439581058ep+2",
          "0x1.20d4fdf3b63c3p+2"
        ],
        [
          "0x1.20d4fdf3b63c3p+2",
          "0x1.20f5c28f5c1f8p+2"
        ],
        [
          "0x1.20f5c28f5c1f8p+2",
          "0x1.2116872b0202dp+2"
        ],
        [
          "0x1.2116872b0202dp+2",
          "0x1.21374bc6a7e62p+2"
        ],
        [
          "0x1.21374bc6a7e62p+2",
          "0x1.215810624dc97p+2"
        ],
        [
          "0x1.215810624dc97p+2",
          "0x1.2178d4fdf3accp+2"
        ],
        [
          "0x1.2178d4fdf3accp+2",
          "0x1.2199999999901p+2"
        ],
        [
          "0x1.2199999999901p+2",
          "0x1.21ba5e353f736p+2"
        ],
        [
          "0x1.21ba5e353f736p+2",
          "0x1.21db22d0e556bp+2"
        ],
        [
          "0x1.21db22d0e556bp+2",
          "0x1.21fbe76c8b3a0p+2"
        ],
        [
          "0x1.21fbe76c8b3a0p+2",
          "0x1.221cac08311d5p+2"
        ],
        [
          "0x1.221cac08311d5p+2",
          "0x1.223d70a3d700ap+2"
        ],
        [
          "0x1.223d70a3d700ap+2",
          "0x1.225e353f7ce3fp+2"
        ],
        [
          "0x1.225e353f7ce3fp+2",
          "0x1.227ef9db22c74p+2"
        ],
        [
          "0x1.227ef9db22c74p+2",
          "0x1.229fbe76c8aa9p+2"
        ],
        [
          "0x1.229fbe76c8aa9p+2",
          "0x1.22c083126e8dep+2"
        ],
        [
          "0x1.22c083126e8dep+2",
          "0x1.22e147ae14713p+2"
        ],
        [
          "0x1.22e147ae14713p+2",
          "0x1.23020c49ba548p+2"
        ],
        [
          "0x1.23020c49ba548p+2",
          "0x1.2322d0e56037dp+2"
        ],
        [
          "0x1.2322d0e56037dp+2",
          "0x1.23439581061b2p+2"
        ],
        [
          "0x1.23439581061b2p+2",
          "0x1.23645a1cabfe7p+2"
        ],
        [
          "0x1.23645a1cabfe7p+2",
          "0x1.23851eb851e1cp+2"
        ],
        [
          "0x1.23851eb851e1cp+2",
          "0x1.23a5e353f7c51p+2"
        ],
        [
          "0x1.23a5e353f7c51p+2",
          "0x1.23c6a7ef9da86p+2"
        ],
        [
          "0x1.23c6a7ef9da86p+2",
          "0x1.23e76c8b438bbp+2"
        ],
        [
          "0x1.23e76c8b438bbp+2",
          "0x1.24083126e96f0p+2"
        ],
        [
          "0x1.24083126e96f0p+2",
          "0x1.2428f5c28f525p+2"
        ],
        [
          "0x1.2428f5c28f525p+2",
          "0x1.2449ba5e3535ap+2"
        ],
        [
          "0x1.2449ba5e3535ap+2",
          "0x1.246a7ef9db18fp+2"
        ],
        [
          "0x1.246a7ef9db18fp+2",
          "0x1.248b439580fc4p+2"
        ],
        [
          "0x1.248b439580fc4p+2",
          "0x1.24ac083126df9p+2"
        ],
        [
          "0x1.24ac083126df9p+2",
          "0x1.24ccccccccc2ep+2"
        ],
        [
          "0x1.24ccccccccc2ep+2",
          "0x1.24ed916872a63p+2"
        ],
        [
          "0x1.24ed916872a63p+2",
          "0x1.250e560418898p+2"
        ],
        [
          "0x1.250e560418898p+2",
          "0x1.252f1a9fbe6cdp+2"
        ],
        [
          "0x1.252f1a9fbe6cdp+2",
          "0x1.254fdf3b64502p+2"
        ],
        [
          "0x1.254fdf3b64502p+2",
          "0x1.2570a3d70a337p+2"
        ],
        [
          "0x1.2570a3d70a337p+2",
          "0x1.25916872b016cp+2"
        ],
        [
          "0x1.25916872b016cp+2",
          "0x1.25b22d0e55fa1p+2"
        ],
        [
          "0x1.25b22d0e55fa1p+2",
          "0x1.25d2f1a9fbdd6p+2"
        ],
        [
          "0x1.25d2f1a9fbdd6p+2",
          "0x1.25f3b645a1c0bp+2"
        ],
        [
          "0x1.25f3b645a1c0bp+2",
          "0x1.26147ae147a40p+2"
        ],
        [
          "0x1.26147ae147a40p+2",
          "0x1.26353f7ced875p+2"
        ],
        [
          "0x1.26353f7ced875p+2",
          "0x1.26560418936aap+2"
        ],
        [
          "0x1.26560418936aap+2",
          "0x1.2676c8b4394dfp+2"
        ],
        [
          "0x1.2676c8b4394dfp+2",
          "0x1.26978d4fdf314p+2"
        ],
        [
          "0x1.26978d4fdf314p+2",
          "0x1.26b851eb85149p+2"
        ],
        [
          "0x1.26b851eb85149p+2",
          "0x1.26d916872af7ep+2"
        ],
        [
          "0x1.26d916872af7ep+2",
          "0x1.26f9db22d0db3p+2"
        ],
        [
          "0x1.26f9db22d0db3p+2",
          "0x1.271a9fbe76be8p+2"
        ],
        [
          "0x1.271a9fbe76be8p+2",
          "0x1.273b645a1ca1dp+2"
        ],
        [
          "0x1.273b645a1ca1dp+2",
          "0x1.275c28f5c2852p+2"
        ],
        [
          "0x1.275c28f5c2852p+2",
          "0x1.277ced9168687p+2"
        ],
        [
          "0x1.277ced9168687p+2",
          "0x1.279db22d0e4bcp+2"
        ],
        [
          "0x1.279db22d0e4bcp+2",
          "0x1.27be76c8b42f1p+2"
        ],
        [
          "0x1.27be76c8b42f1p+2",
          "0x1.27df3b645a126p+2"
        ],
        [
          "0x1.27df3b645a126p+2",
          "0x1.27fffffffff5bp+2"
        ],
        [
          "0x1.27fffffffff5bp+2",
          "0x1.2820c49ba5d90p+2"
        ],
        [
          "0x1.2820c49ba5d90p+2",
          "0x1.284189374bbc5p+2"
        ],
        [
          "0x1.284189374bbc5p+2",
          "0x1.28624dd2f19fap+2"
        ],
        [
          "0x1.28624dd2f19fap+2",
          "0x1.2883126e9782fp+2"
        ],
        [
          "0x1.2883126e9782fp+2",
          "0x1.28a3d70a3d664p+2"
        ],
        [
          "0x1.28a3d70a3d664p+2",
          "0x1.28b439581057fp+2"
        ],
        [
          "0x1.28b439581057fp+2",
          "0x1.28c49ba5e3499p+2"
        ],
        [
          "0x1.28c49ba5e3499p+2",
          "0x1.28d4fdf3b63b4p+2"
        ],
        [
          "0x1.28d4fdf3b63b4p+2",
          "0x1.28e56041892cep+2"
        ],
        [
          "0x1.28e56041892cep+2",
          "0x1.28f5c28f5c1e9p+2"
        ],
        [
          "0x1.28f5c28f5c1e9p+2",
          "0x1.290624dd2f103p+2"
        ],
        [
          "0x1.290624dd2f103p+2",
          "0x1.2926e978d4f38p+2"
        ],
        [
          "0x1.2926e978d4f38p+2",
          "0x1.29374bc6a7e53p+2"
        ],
        [
          "0x1.29374bc6a7e53p+2",
          "0x1.2947ae147ad6dp+2"
        ],
        [
          "0x1.2947ae147ad6dp+2",
          "0x1.296872b020ba2p+2"
        ],
        [
          "0x1.296872b020ba2p+2",
          "0x1.2989374bc69d7p+2"
        ],
        [
          "0x1.2989374bc69d7p+2",
          "0x1.29999999998f2p+2"
        ],
        [
          "0x1.29999999998f2p+2",
          "0x1.29a9fbe76c80cp+2"
        ],
        [
          "0x1.29a9fbe76c80cp+2",
          "0x1.29ba5e353f727p+2"
        ],
        [
          "0x1.29ba5e353f727p+2",
          "0x1.29cac08312641p+2"
        ],
        [
          "0x1.29cac08312641p+2",
          "0x1.29db22d0e555cp+2"
        ],
        [
          "0x1.29db22d0e555cp+2",
          "0x1.29eb851eb8476p+2"
        ],
        [
          "0x1.29eb851eb8476p+2",
          "0x1.29fbe76c8b391p+2"
        ],
        [
          "0x1.29fbe76c8b391p+2",
          "0x1.2a0c49ba5e2abp+2"
        ],
        [
          "0x1.2a0c49ba5e2abp+2",
          "0x1.2a1cac08311c6p+2"
        ],
        [
          "0x1.2a1cac08311c6p+2",
          "0x1.2a2d0e56040e0p+2"
        ],
        [
          "0x1.2a2d0e56040e0p+2",
          "0x1.2a3d70a3d6ffbp+2"
        ],
        [
          "0x1.2a3d70a3d6ffbp+2",
          "0x1.2a4dd2f1a9f15p+2"
        ],
        [
          "0x1.2a4dd2f1a9f15p+2",
          "0x1.2a5e353f7ce30p+2"
        ],
        [
          "0x1.2a5e353f7ce30p+2",
          "0x1.2a6e978d4fd4ap+2"
        ],
        [
          "0x1.2a6e978d4fd4ap+2",
          "0x1.2a7ef9db22c65p+2"
        ],
        [
          "0x1.2a7ef9db22c65p+2",
          "0x1.2a8f5c28f5b7fp+2"
        ],
        [
          "0x1.2a8f5c28f5b7fp+2",
          "0x1.2a9fbe76c8a9ap+2"
        ],
        [
          "0x1.2a9fbe76c8a9ap+2",
          "0x1.2ab020c49b9b4p+2"
        ],
        [
          "0x1.2ab020c49b9b4p+2",
          "0x1.2ac083126e8cfp+2"
        ],
        [
          "0x1.2ac083126e8cfp+2",
          "0x1.2ad0e560417e9p+2"
        ],
        [
          "0x1.2ad0e560417e9p+2",
          "0x1.2ae147ae14704p+2"
        ],
        [
          "0x1.2ae147ae14704p+2",
          "0x1.2af1a9fbe761ep+2"
        ],
        [
          "0x1.2af1a9fbe761ep+2",
          "0x1.2b020c49ba539p+2"
        ],
        [
          "0x1.2b020c49ba539p+2",
          "0x1.2b126e978d453p+2"
        ],
        [
          "0x1.2b126e978d453p+2",
          "0x1.2b22d0e56036ep+2"
        ],
        [
          "0x1.2b22d0e56036ep+2",
          "0x1.2b33333333288p+2"
        ],
        [
          "0x1.2b33333333288p+2",
          "0x1.2b439581061a3p+2"
        ],
        [
          "0x1.2b439581061a3p+2",
          "0x1.2b53f7ced90bdp+2"
        ],
        [
          "0x1.2b53f7ced90bdp+2",
          "0x1.2b645a1cabfd8p+2"
        ],
        [
          "0x1.2b645a1cabfd8p+2",
          "0x1.2b74bc6a7eef2p+2"
        ],
        [
          "0x1.2b74bc6a7eef2p+2",
          "0x1.2b851eb851e0dp+2"
        ],
        [
          "0x1.2b851eb851e0dp+2",
          "0x1.2b95810624d27p+2"
        ],
        [
          "0x1.2b95810624d27p+2",
          "0x1.2ba5e353f7c42p+2"
        ],
        [
          "0x1.2ba5e353f7c42p+2",
          "0x1.2bb645a1cab5cp+2"
        ],
        [
          "0x1.2bb645a1cab5cp+2",
          "0x1.2bc6a7ef9da77p+2"
        ],
        [
          "0x1.2bc6a7ef9da77p+2",
          "0x1.2bd70a3d70991p+2"
        ],
        [
          "0x1.2bd70a3d70991p+2",
          "0x1.2be76c8b438acp+2"
        ],
        [
          "0x1.2be76c8b438acp+2",
          "0x1.2bf7ced9167c6p+2"
        ],
        [
          "0x1.2bf7ced9167c6p+2",
          "0x1.2c083126e96e1p+2"
        ],
        [
          "0x1.2c083126e96e1p+2",
          "0x1.2c189374bc5fbp+2"
        ],
        [
          "0x1.2c189374bc5fbp+2",
          "0x1.2c28f5c28f516p+2"
        ],
        [
          "0x1.2c28f5c28f516p+2",
          "0x1.2c39581062430p+2"
        ],
        [
          "0x1.2c39581062430p+2",
          "0x1.2c49ba5e3534bp+2"
        ],
        [
          "0x1.2c49ba5e3534bp+2",
          "0x1.2c5a1cac08265p+2"
        ],
        [
          "0x1.2c5a1cac08265p+2",
          "0x1.2c6a7ef9db180p+2"
        ],
        [
          "0x1.2c6a7ef9db180p+2",
          "0x1.2c7ae147ae09ap+2"
        ],
        [
          "0x1.2c7ae147ae09ap+2",
          "0x1.2c8b439580fb5p+2"
        ],
        [
          "0x1.2c8b439580fb5p+2",
          "0x1.2c9ba5e353ecfp+2"
        ],
        [
          "0x1.2c9ba5e353ecfp+2",
          "0x1.2cac083126deap+2"
        ],
        [
          "0x1.2cac083126deap+2",
          "0x1.2cbc6a7ef9d04p+2"
        ],
        [
          "0x1.2cbc6a7ef9d04p+2",
          "0x1.2cccccccccc1fp+2"
        ],
        [
          "0x1.2cccccccccc1fp+2",
          "0x1.2cdd2f1a9fb39p+2"
        ],
        [
          "0x1.2cdd2f1a9fb39p+2",
          "0x1.2ced916872a54p+2"
        ],
        [
          "0x1.2ced916872a54p+2",
          "0x1.2cfdf3b64596ep+2"
        ],
        [
          "0x1.2cfdf3b64596ep+2",
          "0x1.2d0e560418889p+2"
        ],
        [
          "0x1.2d0e560418889p+2",
          "0x1.2d1eb851eb7a3p+2"
        ],
        [
          "0x1.2d1eb851eb7a3p+2",
          "0x1.2d2f1a9fbe6bep+2"
        ],
        [
          "0x1.2d2f1a9fbe6bep+2",
          "0x1.2d3f7ced915d8p+2"
        ],
        [
          "0x1.2d3f7ced915d8p+2",
          "0x1.2d4fdf3b644f3p+2"
        ],
        [
          "0x1.2d4fdf3b644f3p+2",
          "0x1.2d6041893740dp+2"
        ],
        [
          "0x1.2d6041893740dp+2",
          "0x1.2d70a3d70a328p+2"
        ],
        [
          "0x1.2d70a3d70a328p+2",
          "0x1.2d810624dd242p+2"
        ],
        [
          "0x1.2d810624dd242p+2",
          "0x1.2d916872b015dp+2"
        ],
        [
          "0x1.2d916872b015dp+2",
          "0x1.2da1cac083077p+2"
        ],
        [
          "0x1.2da1cac083077p+2",
          "0x1.2db22d0e55f92p+2"
        ],
        [
          "0x1.2db22d0e55f92p+2",
          "0x1.2dc28f5c28eacp+2"
        ],
        [
          "0x1.2dc28f5c28eacp+2",
          "0x1.2dd2f1a9fbdc7p+2"
        ],
        [
          "0x1.2dd2f1a9fbdc7p+2",
          "0x1.2de353f7cece1p+2"
        ],
        [
          "0x1.2de353f7cece1p+2",
          "0x1.2df3b645a1bfcp+2"
        ],
        [
          "0x1.2df3b645a1bfcp+2",
          "0x1.2e04189374b16p+2"
        ],
        [
          "0x1.2e04189374b16p+2",
          "0x1.2e147ae147a31p+2"
        ],
        [
          "0x1.2e147ae147a31p+2",
          "0x1.2e24dd2f1a94bp+2"
        ],
        [
          "0x1.2e24dd2f1a94bp+2",
          "0x1.2e353f7ced866p+2"
        ],
        [
          "0x1.2e353f7ced866p+2",
          "0x1.2e45a1cac0780p+2"
        ],
        [
          "0x1.2e45a1cac0780p+2",
          "0x1.2e5604189369bp+2"
        ],
        [
          "0x1.2e5604189369bp+2",
          "0x1.2e666666665b5p+2"
        ],
        [
          "0x1.2e666666665b5p+2",
          "0x1.2e76c8b4394d0p+2"
        ],
        [
          "0x1.2e76c8b4394d0p+2",
          "0x1.2e872b020c3eap+2"
        ],
        [
          "0x1.2e872b020c3eap+2",
          "0x1.2e978d4fdf305p+2"
        ],
        [
          "0x1.2e978d4fdf305p+2",
          "0x1.2ea7ef9db221fp+2"
        ],
        [
          "0x1.2ea7ef9db221fp+2",
          "0x1.2eb851eb8513ap+2"
        ],
        [
          "0x1.2eb851eb8513ap+2",
          "0x1.2ec8b43958054p+2"
        ],
        [
          "0x1.2ec8b43958054p+2",
          "0x1.2ed916872af6fp+2"
        ],
        [
          "0x1.2ed916872af6fp+2",
          "0x1.2ee978d4fde89p+2"
        ],
        [
          "0x1.2ee978d4fde89p+2",
          "0x1.2ef9db22d0da4p+2"
        ],
        [
          "0x1.2ef9db22d0da4p+2",
          "0x1.2f0a3d70a3cbep+2"
        ],
        [
          "0x1.2f0a3d70a3cbep+2",
          "0x1.2f1a9fbe76bd9p+2"
        ],
        [
          "0x1.2f1a9fbe76bd9p+2",
          "0x1.2f2b020c49af3p+2"
        ],
        [
          "0x1.2f2b020c49af3p+2",
          "0x1.2f3b645a1ca0ep+2"
        ],
        [
          "0x1.2f3b645a1ca0ep+2",
          "0x1.2f4bc6a7ef928p+2"
        ],
        [
          "0x1.2f4bc6a7ef928p+2",
          "0x1.2f5c28f5c2843p+2"
        ],
        [
          "0x1.2f5c28f5c2843p+2",
          "0x1.2f6c8b439575dp+2"
        ],
        [
          "0x1.2f6c8b439575dp+2",
          "0x1.2f7ced9168678p+2"
        ],
        [
          "0x1.2f7ced9168678p+2",
          "0x1.2f8d4fdf3b592p+2"
        ],
        [
          "0x1.2f8d4fdf3b592p+2",
          "0x1.2f9db22d0e4adp+2"
        ],
        [
          "0x1.2f9db22d0e4adp+2",
          "0x1.2fae147ae13c7p+2"
        ],
        [
          "0x1.2fae147ae13c7p+2",
          "0x1.2fbe76c8b42e2p+2"
        ],
        [
          "0x1.2fbe76c8b42e2p+2",
          "0x1.2fced916871fcp+2"
        ],
        [
          "0x1.2fced916871fcp+2",
          "0x1.2fdf3b645a117p+2"
        ],
        [
          "0x1.2fdf3b645a117p+2",
          "0x1.2fef9db22d031p+2"
        ],
        [
          "0x1.2fef9db22d031p+2",
          "0x1.2ffffffffff4cp+2"
        ],
        [
          "0x1.2ffffffffff4cp+2",
          "0x1.3010624dd2e66p+2"
        ],
        [
          "0x1.3010624dd2e66p+2",
          "0x1.3020c49ba5d81p+2"
        ],
        [
          "0x1.3020c49ba5d81p+2",
          "0x1.303126e978c9bp+2"
        ],
        [
          "0x1.303126e978c9bp+2",
          "0x1.304189374bbb6p+2"
        ],
        [
          "0x1.304189374bbb6p+2",
          "0x1.3051eb851ead0p+2"
        ],
        [
          "0x1.3051eb851ead0p+2",
          "0x1.30624dd2f19ebp+2"
        ],
        [
          "0x1.30624dd2f19ebp+2",
          "0x1.3072b020c4905p+2"
        ],
        [
          "0x1.3072b020c4905p+2",
          "0x1.3083126e97820p+2"
        ],
        [
          "0x1.3083126e97820p+2",
          "0x1.309374bc6a73ap+2"
        ],
        [
          "0x1.309374bc6a73ap+2",
          "0x1.30a3d70a3d655p+2"
        ],
        [
          "0x1.30a3d70a3d655p+2",
          "0x1.30b439581056fp+2"
        ],
        [
          "0x1.30b439581056fp+2",
          "0x1.30c49ba5e348ap+2"
        ],
        [
          "0x1.30c49ba5e348ap+2",
          "0x1.30d4fdf3b63a4p+2"
        ],
        [
          "0x1.30d4fdf3b63a4p+2",
          "0x1.30e56041892bfp+2"
        ],
        [
          "0x1.30e56041892bfp+2",
          "0x1.30f5c28f5c1d9p+2"
        ],
        [
          "0x1.30f5c28f5c1d9p+2",
          "0x1.310624dd2f0f4p+2"
        ],
        [
          "0x1.310624dd2f0f4p+2",
          "0x1.3116872b0200ep+2"
        ],
        [
          "0x1.3116872b0200ep+2",
          "0x1.3126e978d4f29p+2"
        ],
        [
          "0x1.3126e978d4f29p+2",
          "0x1.31374bc6a7e43p+2"
        ],
        [
          "0x1.31374bc6a7e43p+2",
          "0x1.3147ae147ad5ep+2"
        ],
        [
          "0x1.3147ae147ad5ep+2",
          "0x1.315810624dc78p+2"
        ],
        [
          "0x1.315810624dc78p+2",
          "0x1.316872b020b93p+2"
        ],
        [
          "0x1.316872b020b93p+2",
          "0x1.3178d4fdf3aadp+2"
        ],
        [
          "0x1.3178d4fdf3aadp+2",
          "0x1.3189374bc69c8p+2"
        ],
        [
          "0x1.3189374bc69c8p+2",
          "0x1.31999999998e2p+2"
        ],
        [
          "0x1.31999999998e2p+2",
          "0x1.31a9fbe76c7fdp+2"
        ],
        [
          "0x1.31a9fbe76c7fdp+2",
          "0x1.31ba5e353f717p+2"
        ],
        [
          "0x1.31ba5e353f717p+2",
          "0x1.31cac08312632p+2"
        ],
        [
          "0x1.31cac08312632p+2",
          "0x1.31db22d0e554cp+2"
        ],
        [
          "0x1.31db22d0e554cp+2",
          "0x1.31eb851eb8467p+2"
        ],
        [
          "0x1.31eb851eb8467p+2",
          "0x1.31fbe76c8b381p+2"
        ],
        [
          "0x1.31fbe76c8b381p+2",
          "0x1.320c49ba5e29cp+2"
        ],
        [
          "0x1.320c49ba5e29cp+2",
          "0x1.321cac08311b6p+2"
        ],
        [
          "0x1.321cac08311b6p+2",
          "0x1.322d0e56040d1p+2"
        ],
        [
          "0x1.322d0e56040d1p+2",
          "0x1.323d70a3d6febp+2"
        ],
        [
          "0x1.323d70a3d6febp+2",
          "0x1.324dd2f1a9f06p+2"
        ],
        [
          "0x1.324dd2f1a9f06p+2",
          "0x1.325e353f7ce20p+2"
        ],
        [
          "0x1.325e353f7ce20p+2",
          "0x1.326e978d4fd3bp+2"
        ],
        [
          "0x1.326e978d4fd3bp+2",
          "0x1.327ef9db22c55p+2"
        ],
        [
          "0x1.327ef9db22c55p+2",
          "0x1.328f5c28f5b70p+2"
        ],
        [
          "0x1.328f5c28f5b70p+2",
          "0x1.329fbe76c8a8ap+2"
        ],
        [
          "0x1.329fbe76c8a8ap+2",
          "0x1.32b020c49b9a5p+2"
        ],
        [
          "0x1.32b020c49b9a5p+2",
          "0x1.32c083126e8bfp+2"
        ],
        [
          "0x1.32c083126e8bfp+2",
          "0x1.32d0e560417dap+2"
        ],
        [
          "0x1.32d0e560417dap+2",
          "0x1.32e147ae146f4p+2"
        ],
        [
          "0x1.32e147ae146f4p+2",
          "0x1.32f1a9fbe760fp+2"
        ],
        [
          "0x1.32f1a9fbe760fp+2",
          "0x1.33020c49ba529p+2"
        ],
        [
          "0x1.33020c49ba529p+2",
          "0x1.33126e978d444p+2"
        ],
        [
          "0x1.33126e978d444p+2",
          "0x1.3322d0e56035ep+2"
        ],
        [
          "0x1.3322d0e56035ep+2",
          "0x1.3333333333279p+2"
        ],
        [
          "0x1.3333333333279p+2",
          "0x1.3343958106193p+2"
        ],
        [
          "0x1.3343958106193p+2",
          "0x1.3353f7ced90aep+2"
        ],
        [
          "0x1.3353f7ced90aep+2",
          "0x1.33645a1cabfc8p+2"
        ],
        [
          "0x1.33645a1cabfc8p+2",
          "0x1.3374bc6a7eee3p+2"
        ],
        [
          "0x1.3374bc6a7eee3p+2",
          "0x1.33851eb851dfdp+2"
        ],
        [
          "0x1.33851eb851dfdp+2",
          "0x1.3395810624d18p+2"
        ],
        [
          "0x1.3395810624d18p+2",
          "0x1.33a5e353f7c32p+2"
        ],
        [
          "0x1.33a5e353f7c32p+2",
          "0x1.33b645a1cab4dp+2"
        ],
        [
          "0x1.33b645a1cab4dp+2",
          "0x1.33c6a7ef9da67p+2"
        ],
        [
          "0x1.33c6a7ef9da67p+2",
          "0x1.33d70a3d70982p+2"
        ],
        [
          "0x1.33d70a3d70982p+2",
          "0x1.33e76c8b4389cp+2"
        ],
        [
          "0x1.33e76c8b4389cp+2",
          "0x1.33f7ced9167b7p+2"
        ],
        [
          "0x1.33f7ced9167b7p+2",
          "0x1.34083126e96d1p+2"
        ],
        [
          "0x1.34083126e96d1p+2",
          "0x1.34189374bc5ecp+2"
        ],
        [
          "0x1.34189374bc5ecp+2",
          "0x1.3428f5c28f506p+2"
        ],
        [
          "0x1.3428f5c28f506p+2",
          "0x1.3439581062421p+2"
        ],
        [
          "0x1.3439581062421p+2",
          "0x1.3449ba5e3533bp+2"
        ],
        [
          "0x1.3449ba5e3533bp+2",
          "0x1.345a1cac08256p+2"
        ],
        [
          "0x1.345a1cac08256p+2",
          "0x1.346a7ef9db170p+2"
        ],
        [
          "0x1.346a7ef9db170p+2",
          "0x1.347ae147ae08bp+2"
        ],
        [
          "0x1.347ae147ae08bp+2",
          "0x1.348b439580fa5p+2"
        ],
        [
          "0x1.348b439580fa5p+2",
          "0x1.349ba5e353ec0p+2"
        ],
        [
          "0x1.349ba5e353ec0p+2",
          "0x1.34ac083126ddap+2"
        ],
        [
          "0x1.34ac083126ddap+2",
          "0x1.34bc6a7ef9cf5p+2"
        ],
        [
          "0x1.34bc6a7ef9cf5p+2",
          "0x1.34ccccccccc0fp+2"
        ],
        [
          "0x1.34ccccccccc0fp+2",
          "0x1.34dd2f1a9fb2ap+2"
        ],
        [
          "0x1.34dd2f1a9fb2ap+2",
          "0x1.34ed916872a44p+2"
        ],
        [
          "0x1.34ed916872a44p+2",
          "0x1.34fdf3b64595fp+2"
        ],
        [
          "0x1.34fdf3b64595fp+2",
          "0x1.350e560418879p+2"
        ],
        [
          "0x1.350e560418879p+2",
          "0x1.351eb851eb794p+2"
        ],
        [
          "0x1.351eb851eb794p+2",
          "0x1.352f1a9fbe6aep+2"
        ],
        [
          "0x1.352f1a9fbe6aep+2",
          "0x1.353f7ced915c9p+2"
        ],
        [
          "0x1.353f7ced915c9p+2",
          "0x1.354fdf3b644e3p+2"
        ],
        [
          "0x1.354fdf3b644e3p+2",
          "0x1.35604189373fep+2"
        ],
        [
          "0x1.35604189373fep+2",
          "0x1.3570a3d70a318p+2"
        ],
        [
          "0x1.3570a3d70a318p+2",
          "0x1.35810624dd233p+2"
        ],
        [
          "0x1.35810624dd233p+2",
          "0x1.35916872b014dp+2"
        ],
        [
          "0x1.35916872b014dp+2",
          "0x1.35a1cac083068p+2"
        ],
        [
          "0x1.35a1cac083068p+2",
          "0x1.35b22d0e55f82p+2"
        ],
        [
          "0x1.35b22d0e55f82p+2",
          "0x1.35c28f5c28e9dp+2"
        ],
        [
          "0x1.35c28f5c28e9dp+2",
          "0x1.35d2f1a9fbdb7p+2"
        ],
        [
          "0x1.35d2f1a9fbdb7p+2",
          "0x1.35e353f7cecd2p+2"
        ],
        [
          "0x1.35e353f7cecd2p+2",
          "0x1.35f3b645a1becp+2"
        ],
        [
          "0x1.35f3b645a1becp+2",
          "0x1.3604189374b07p+2"
        ],
        [
          "0x1.3604189374b07p+2",
          "0x1.36147ae147a21p+2"
        ],
        [
          "0x1.36147ae147a21p+2",
          "0x1.3624dd2f1a93cp+2"
        ],
        [
          "0x1.3624dd2f1a93cp+2",
          "0x1.36353f7ced856p+2"
        ],
        [
          "0x1.36353f7ced856p+2",
          "0x1.3645a1cac0771p+2"
        ],
        [
          "0x1.3645a1cac0771p+2",
          "0x1.365604189368bp+2"
        ],
        [
          "0x1.365604189368bp+2",
          "0x1.36666666665a6p+2"
        ],
        [
          "0x1.36666666665a6p+2",
          "0x1.3676c8b4394c0p+2"
        ],
        [
          "0x1.3676c8b4394c0p+2",
          "0x1.36872b020c3dbp+2"
        ],
        [
          "0x1.36872b020c3dbp+2",
          "0x1.36978d4fdf2f5p+2"
        ],
        [
          "0x1.36978d4fdf2f5p+2",
          "0x1.36a7ef9db2210p+2"
        ],
        [
          "0x1.36a7ef9db2210p+2",
          "0x1.36b851eb8512ap+2"
        ],
        [
          "0x1.36b851eb8512ap+2",
          "0x1.36c8b43958045p+2"
        ],
        [
          "0x1.36c8b43958045p+2",
          "0x1.36d916872af5fp+2"
        ],
        [
          "0x1.36d916872af5fp+2",
          "0x1.36e978d4fde7ap+2"
        ],
        [
          "0x1.36e978d4fde7ap+2",
          "0x1.36f9db22d0d94p+2"
        ],
        [
          "0x1.36f9db22d0d94p+2",
          "0x1.370a3d70a3cafp+2"
        ],
        [
          "0x1.370a3d70a3cafp+2",
          "0x1.371a9fbe76bc9p+2"
        ],
        [
          "0x1.371a9fbe76bc9p+2",
          "0x1.372b020c49ae4p+2"
        ],
        [
          "0x1.372b020c49ae4p+2",
          "0x1.373b645a1c9fep+2"
        ],
        [
          "0x1.373b645a1c9fep+2",
          "0x1.374bc6a7ef919p+2"
        ],
        [
          "0x1.374bc6a7ef919p+2",
          "0x1.375c28f5c2833p+2"
        ],
        [
          "0x1.375c28f5c2833p+2",
          "0x1.376c8b439574ep+2"
        ],
        [
          "0x1.376c8b439574ep+2",
          "0x1.377ced9168668p+2"
        ],
        [
          "0x1.377ced9168668p+2",
          "0x1.378d4fdf3b583p+2"
        ],
        [
          "0x1.378d4fdf3b583p+2",
          "0x1.379db22d0e49dp+2"
        ],
        [
          "0x1.379db22d0e49dp+2",
          "0x1.37ae147ae13b8p+2"
        ],
        [
          "0x1.37ae147ae13b8p+2",
          "0x1.37be76c8b42d2p+2"
        ],
        [
          "0x1.37be76c8b42d2p+2",
          "0x1.37ced916871edp+2"
        ],
        [
          "0x1.37ced916871edp+2",
          "0x1.37df3b645a107p+2"
        ],
        [
          "0x1.37df3b645a107p+2",
          "0x1.37ef9db22d022p+2"
        ],
        [
          "0x1.37ef9db22d022p+2",
          "0x1.37fffffffff3cp+2"
        ],
        [
          "0x1.37fffffffff3cp+2",
          "0x1.3810624dd2e57p+2"
        ],
        [
          "0x1.3810624dd2e57p+2",
          "0x1.3820c49ba5d71p+2"
        ],
        [
          "0x1.3820c49ba5d71p+2",
          "0x1.383126e978c8cp+2"
        ],
        [
          "0x1.383126e978c8cp+2",
          "0x1.384189374bba6p+2"
        ],
        [
          "0x1.384189374bba6p+2",
          "0x1.3851eb851eac1p+2"
        ],
        [
          "0x1.3851eb851eac1p+2",
          "0x1.38624dd2f19dbp+2"
        ],
        [
          "0x1.38624dd2f19dbp+2",
          "0x1.3872b020c48f6p+2"
        ],
        [
          "0x1.3872b020c48f6p+2",
          "0x1.3883126e97810p+2"
        ],
        [
          "0x1.3883126e97810p+2",
          "0x1.389374bc6a72bp+2"
        ],
        [
          "0x1.389374bc6a72bp+2",
          "0x1.38a3d70a3d645p+2"
        ],
        [
          "0x1.38a3d70a3d645p+2",
          "0x1.38b4395810560p+2"
        ],
        [
          "0x1.38b4395810560p+2",
          "0x1.38c49ba5e347ap+2"
        ],
        [
          "0x1.38c49ba5e347ap+2",
          "0x1.38d4fdf3b6395p+2"
        ],
        [
          "0x1.38d4fdf3b6395p+2",
          "0x1.38e56041892afp+2"
        ],
        [
          "0x1.38e56041892afp+2",
          "0x1.38f5c28f5c1cap+2"
        ],
        [
          "0x1.38f5c28f5c1cap+2",
          "0x1.390624dd2f0e4p+2"
        ],
        [
          "0x1.390624dd2f0e4p+2",
          "0x1.3916872b01fffp+2"
        ],
        [
          "0x1.3916872b01fffp+2",
          "0x1.3926e978d4f19p+2"
        ],
        [
          "0x1.3926e978d4f19p+2",
          "0x1.39374bc6a7e34p+2"
        ],
        [
          "0x1.39374bc6a7e34p+2",
          "0x1.3947ae147ad4ep+2"
        ],
        [
          "0x1.3947ae147ad4ep+2",
          "0x1.395810624dc69p+2"
        ],
        [
          "0x1.395810624dc69p+2",
          "0x1.396872b020b83p+2"
        ],
        [
          "0x1.396872b020b83p+2",
          "0x1.3978d4fdf3a9ep+2"
        ],
        [
          "0x1.3978d4fdf3a9ep+2",
          "0x1.3989374bc69b8p+2"
        ],
        [
          "0x1.3989374bc69b8p+2",
          "0x1.39999999998d3p+2"
        ],
        [
          "0x1.39999999998d3p+2",
          "0x1.39a9fbe76c7edp+2"
        ],
        [
          "0x1.39a9fbe76c7edp+2",
          "0x1.39ba5e353f708p+2"
        ],
        [
          "0x1.39ba5e353f708p+2",
          "0x1.39cac08312622p+2"
        ],
        [
          "0x1.39cac08312622p+2",
          "0x1.39db22d0e553dp+2"
        ],
        [
          "0x1.39db22d0e553dp+2",
          "0x1.39eb851eb8457p+2"
        ],
        [
          "0x1.39eb851eb8457p+2",
          "0x1.39fbe76c8b372p+2"
        ],
        [
          "0x1.39fbe76c8b372p+2",
          "0x1.3a0c49ba5e28cp+2"
        ],
        [
          "0x1.3a0c49ba5e28cp+2",
          "0x1.3a1cac08311a7p+2"
        ],
        [
          "0x1.3a1cac08311a7p+2",
          "0x1.3a2d0e56040c1p+2"
        ],
        [
          "0x1.3a2d0e56040c1p+2",
          "0x1.3a3d70a3d6fdcp+2"
        ],
        [
          "0x1.3a3d70a3d6fdcp+2",
          "0x1.3a4dd2f1a9ef6p+2"
        ],
        [
          "0x1.3a4dd2f1a9ef6p+2",
          "0x1.3a5e353f7ce11p+2"
        ],
        [
          "0x1.3a5e353f7ce11p+2",
          "0x1.3a6e978d4fd2bp+2"
        ],
        [
          "0x1.3a6e978d4fd2bp+2",
          "0x1.3a7ef9db22c46p+2"
        ],
        [
          "0x1.3a7ef9db22c46p+2",
          "0x1.3a8f5c28f5b60p+2"
        ],
        [
          "0x1.3a8f5c28f5b60p+2",
          "0x1.3a9fbe76c8a7bp+2"
        ],
        [
          "0x1.3a9fbe76c8a7bp+2",
          "0x1.3ab020c49b995p+2"
        ],
        [
          "0x1.3ab020c49b995p+2",
          "0x1.3ac083126e8b0p+2"
        ],
        [
          "0x1.3ac083126e8b0p+2",
          "0x1.3ad0e560417cap+2"
        ],
        [
          "0x1.3ad0e560417cap+2",
          "0x1.3ae147ae146e5p+2"
        ],
        [
          "0x1.3ae147ae146e5p+2",
          "0x1.3af1a9fbe75ffp+2"
        ],
        [
          "0x1.3af1a9fbe75ffp+2",
          "0x1.3b020c49ba51ap+2"
        ],
        [
          "0x1.3b020c49ba51ap+2",
          "0x1.3b126e978d434p+2"
        ],
        [
          "0x1.3b126e978d434p+2",
          "0x1.3b22d0e56034fp+2"
        ],
        [
          "0x1.3b22d0e56034fp+2",
          "0x1.3b33333333269p+2"
        ],
        [
          "0x1.3b33333333269p+2",
          "0x1.3b43958106184p+2"
        ],
        [
          "0x1.3b43958106184p+2",
          "0x1.3b53f7ced909ep+2"
        ],
        [
          "0x1.3b53f7ced909ep+2",
          "0x1.3b645a1cabfb9p+2"
        ],
        [
          "0x1.3b645a1cabfb9p+2",
          "0x1.3b74bc6a7eed3p+2"
        ],
        [
          "0x1.3b74bc6a7eed3p+2",
          "0x1.3b851eb851deep+2"
        ],
        [
          "0x1.3b851eb851deep+2",
          "0x1.3b95810624d08p+2"
        ],
        [
          "0x1.3b95810624d08p+2",
          "0x1.3ba5e353f7c23p+2"
        ],
        [
          "0x1.3ba5e353f7c23p+2",
          "0x1.3bb645a1cab3dp+2"
        ],
        [
          "0x1.3bb645a1cab3dp+2",
          "0x1.3bc6a7ef9da58p+2"
        ],
        [
          "0x1.3bc6a7ef9da58p+2",
          "0x1.3bd70a3d70972p+2"
        ],
        [
          "0x1.3bd70a3d70972p+2",
          "0x1.3be76c8b4388dp+2"
        ],
        [
          "0x1.3be76c8b4388dp+2",
          "0x1.3bf7ced9167a7p+2"
        ],
        [
          "0x1.3bf7ced9167a7p+2",
          "0x1.3c083126e96c2p+2"
        ],
        [
          "0x1.3c083126e96c2p+2",
          "0x1.3c189374bc5dcp+2"
        ],
        [
          "0x1.3c189374bc5dcp+2",
          "0x1.3c28f5c28f4f7p+2"
        ],
        [
          "0x1.3c28f5c28f4f7p+2",
          "0x1.3c39581062411p+2"
        ],
        [
          "0x1.3c39581062411p+2",
          "0x1.3c4189374bb9fp+2"
        ],
        [
          "0x1.3c4189374bb9fp+2",
          "0x1.3c49ba5e3532cp+2"
        ],
        [
          "0x1.3c49ba5e3532cp+2",
          "0x1.3c51eb851eab9p+2"
        ],
        [
          "0x1.3c51eb851eab9p+2",
          "0x1.3c5a1cac08246p+2"
        ],
        [
          "0x1.3c5a1cac08246p+2",
          "0x1.3c624dd2f19d4p+2"
        ],
        [
          "0x1.3c624dd2f19d4p+2",
          "0x1.3c6a7ef9db161p+2"
        ],
        [
          "0x1.3c6a7ef9db161p+2",
          "0x1.3c72b020c48eep+2"
        ],
        [
          "0x1.3c72b020c48eep+2",
          "0x1.3c7ae147ae07bp+2"
        ],
        [
          "0x1.3c7ae147ae07bp+2",
          "0x1.3c83126e97809p+2"
        ],
        [
          "0x1.3c83126e97809p+2",
          "0x1.3c8b439580f96p+2"
        ],
        [
          "0x1.3c8b439580f96p+2",
          "0x1.3c9ba5e353eb0p+2"
        ],
        [
          "0x1.3c9ba5e353eb0p+2",
          "0x1.3ca3d70a3d63ep+2"
        ],
        [
          "0x1.3ca3d70a3d63ep+2",
          "0x1.3cac083126dcbp+2"
        ],
        [
          "0x1.3cac083126dcbp+2",
          "0x1.3cb4395810558p+2"
        ],
        [
          "0x1.3cb4395810558p+2",
          "0x1.3cbc6a7ef9ce5p+2"
        ],
        [
          "0x1.3cbc6a7ef9ce5p+2",
          "0x1.3cc49ba5e3473p+2"
        ],
        [
          "0x1.3cc49ba5e3473p+2",
          "0x1.3cccccccccc00p+2"
        ],
        [
          "0x1.3cccccccccc00p+2",
          "0x1.3cd4fdf3b638dp+2"
        ],
        [
          "0x1.3cd4fdf3b638dp+2",
          "0x1.3cdd2f1a9fb1ap+2"
        ],
        [
          "0x1.3cdd2f1a9fb1ap+2",
          "0x1.3ce56041892a8p+2"
        ],
        [
          "0x1.3ce56041892a8p+2",
          "0x1.3ced916872a35p+2"
        ],
        [
          "0x1.3ced916872a35p+2",
          "0x1.3cf5c28f5c1c2p+2"
        ],
        [
          "0x1.3cf5c28f5c1c2p+2",
          "0x1.3cfdf3b64594fp+2"
        ],
        [
          "0x1.3cfdf3b64594fp+2",
          "0x1.3d0624dd2f0ddp+2"
        ],
        [
          "0x1.3d0624dd2f0ddp+2",
          "0x1.3d0e56041886ap+2"
        ],
        [
          "0x1.3d0e56041886ap+2",
          "0x1.3d16872b01ff7p+2"
        ],
        [
          "0x1.3d16872b01ff7p+2",
          "0x1.3d1eb851eb784p+2"
        ],
        [
          "0x1.3d1eb851eb784p+2",
          "0x1.3d26e978d4f12p+2"
        ],
        [
          "0x1.3d26e978d4f12p+2",
          "0x1.3d2f1a9fbe69fp+2"
        ],
        [
          "0x1.3d2f1a9fbe69fp+2",
          "0x1.3d374bc6a7e2cp+2"
        ],
        [
          "0x1.3d374bc6a7e2cp+2",
          "0x1.3d3f7ced915b9p+2"
        ],
        [
          "0x1.3d3f7ced915b9p+2",
          "0x1.3d47ae147ad47p+2"
        ],
        [
          "0x1.3d47ae147ad47p+2",
          "0x1.3d4fdf3b644d4p+2"
        ],
        [
          "0x1.3d4fdf3b644d4p+2",
          "0x1.3d5810624dc61p+2"
        ],
        [
          "0x1.3d5810624dc61p+2",
          "0x1.3d604189373eep+2"
        ],
        [
          "0x1.3d604189373eep+2",
          "0x1.3d6872b020b7cp+2"
        ],
        [
          "0x1.3d6872b020b7cp+2",
          "0x1.3d70a3d70a309p+2"
        ],
        [
          "0x1.3d70a3d70a309p+2",
          "0x1.3d78d4fdf3a96p+2"
        ],
        [
          "0x1.3d78d4fdf3a96p+2",
          "0x1.3d810624dd223p+2"
        ],
        [
          "0x1.3d810624dd223p+2",
          "0x1.3d89374bc69b1p+2"
        ],
        [
          "0x1.3d89374bc69b1p+2",
          "0x1.3d916872b013ep+2"
        ],
        [
          "0x1.3d916872b013ep+2",
          "0x1.3d999999998cbp+2"
        ],
        [
          "0x1.3d999999998cbp+2",
          "0x1.3da1cac083058p+2"
        ],
        [
          "0x1.3da1cac083058p+2",
          "0x1.3da9fbe76c7e6p+2"
        ],
        [
          "0x1.3da9fbe76c7e6p+2",
          "0x1.3db22d0e55f73p+2"
        ],
        [
          "0x1.3db22d0e55f73p+2",
          "0x1.3dba5e353f700p+2"
        ],
        [
          "0x1.3dba5e353f700p+2",
          "0x1.3dc28f5c28e8dp+2"
        ],
        [
          "0x1.3dc28f5c28e8dp+2",
          "0x1.3dcac0831261bp+2"
        ],
        [
          "0x1.3dcac0831261bp+2",
          "0x1.3dd2f1a9fbda8p+2"
        ],
        [
          "0x1.3dd2f1a9fbda8p+2",
          "0x1.3ddb22d0e5535p+2"
        ],
        [
          "0x1.3ddb22d0e5535p+2",
          "0x1.3de353f7cecc2p+2"
        ],
        [
          "0x1.3de353f7cecc2p+2",
          "0x1.3deb851eb8450p+2"
        ],
        [
          "0x1.3deb851eb8450p+2",
          "0x1.3df3b645a1bddp+2"
        ],
        [
          "0x1.3df3b645a1bddp+2",
          "0x1.3dfbe76c8b36ap+2"
        ],
        [
          "0x1.3dfbe76c8b36ap+2",
          "0x1.3e04189374af7p+2"
        ],
        [
          "0x1.3e04189374af7p+2",
          "0x1.3e0c49ba5e285p+2"
        ],
        [
          "0x1.3e0c49ba5e285p+2",
          "0x1.3e147ae147a12p+2"
        ],
        [
          "0x1.3e147ae147a12p+2",
          "0x1.3e1cac083119fp+2"
        ],
        [
          "0x1.3e1cac083119fp+2",
          "0x1.3e24dd2f1a92cp+2"
        ],
        [
          "0x1.3e24dd2f1a92cp+2",
          "0x1.3e2d0e56040bap+2"
        ],
        [
          "0x1.3e2d0e56040bap+2",
          "0x1.3e353f7ced847p+2"
        ],
        [
          "0x1.3e353f7ced847p+2",
          "0x1.3e3d70a3d6fd4p+2"
        ],
        [
          "0x1.3e3d70a3d6fd4p+2",
          "0x1.3e45a1cac0761p+2"
        ],
        [
          "0x1.3e45a1cac0761p+2",
          "0x1.3e4dd2f1a9eefp+2"
        ],
        [
          "0x1.3e4dd2f1a9eefp+2",
          "0x1.3e5604189367cp+2"
        ],
        [
          "0x1.3e5604189367cp+2",
          "0x1.3e5e353f7ce09p+2"
        ],
        [
          "0x1.3e5e353f7ce09p+2",
          "0x1.3e66666666596p+2"
        ],
        [
          "0x1.3e66666666596p+2",
          "0x1.3e6e978d4fd24p+2"
        ],
        [
          "0x1.3e6e978d4fd24p+2",
          "0x1.3e76c8b4394b1p+2"
        ],
        [
          "0x1.3e76c8b4394b1p+2",
          "0x1.3e7ef9db22c3ep+2"
        ],
        [
          "0x1.3e7ef9db22c3ep+2",
          "0x1.3e872b020c3cbp+2"
        ],
        [
          "0x1.3e872b020c3cbp+2",
          "0x1.3e8f5c28f5b59p+2"
        ],
        [
          "0x1.3e8f5c28f5b59p+2",
          "0x1.3e978d4fdf2e6p+2"
        ],
        [
          "0x1.3e978d4fdf2e6p+2",
          "0x1.3e9fbe76c8a73p+2"
        ],
        [
          "0x1.3e9fbe76c8a73p+2",
          "0x1.3ea7ef9db2200p+2"
        ],
        [
          "0x1.3ea7ef9db2200p+2",
          "0x1.3eb020c49b98ep+2"
        ],
        [
          "0x1.3eb020c49b98ep+2",
          "0x1.3eb851eb8511bp+2"
        ],
        [
          "0x1.3eb851eb8511bp+2",
          "0x1.3ec083126e8a8p+2"
        ],
        [
          "0x1.3ec083126e8a8p+2",
          "0x1.3ec8b43958035p+2"
        ],
        [
          "0x1.3ec8b43958035p+2",
          "0x1.3ed0e560417c3p+2"
        ],
        [
          "0x1.3ed0e560417c3p+2",
          "0x1.3ed916872af50p+2"
        ],
        [
          "0x1.3ed916872af50p+2",
          "0x1.3ee147ae146ddp+2"
        ],
        [
          "0x1.3ee147ae146ddp+2",
          "0x1.3ee978d4fde6ap+2"
        ],
        [
          "0x1.3ee978d4fde6ap+2",
          "0x1.3ef1a9fbe75f8p+2"
        ],
        [
          "0x1.3ef1a9fbe75f8p+2",
          "0x1.3ef9db22d0d85p+2"
        ],
        [
          "0x1.3ef9db22d0d85p+2",
          "0x1.3f020c49ba512p+2"
        ],
        [
          "0x1.3f020c49ba512p+2",
          "0x1.3f0a3d70a3c9fp+2"
        ],
        [
          "0x1.3f0a3d70a3c9fp+2",
          "0x1.3f126e978d42dp+2"
        ],
        [
          "0x1.3f126e978d42dp+2",
          "0x1.3f1a9fbe76bbap+2"
        ],
        [
          "0x1.3f1a9fbe76bbap+2",
          "0x1.3f22d0e560347p+2"
        ],
        [
          "0x1.3f22d0e560347p+2",
          "0x1.3f2b020c49ad4p+2"
        ],
        [
          "0x1.3f2b020c49ad4p+2",
          "0x1.3f33333333262p+2"
        ],
        [
          "0x1.3f33333333262p+2",
          "0x1.3f3b645a1c9efp+2"
        ],
        [
          "0x1.3f3b645a1c9efp+2",
          "0x1.3f4395810617cp+2"
        ],
        [
          "0x1.3f4395810617cp+2",
          "0x1.3f4bc6a7ef909p+2"
        ],
        [
          "0x1.3f4bc6a7ef909p+2",
          "0x1.3f53f7ced9097p+2"
        ],
        [
          "0x1.3f53f7ced9097p+2",
          "0x1.3f5c28f5c2824p+2"
        ],
        [
          "0x1.3f5c28f5c2824p+2",
          "0x1.3f645a1cabfb1p+2"
        ],
        [
          "0x1.3f645a1cabfb1p+2",
          "0x1.3f6c8b439573ep+2"
        ],
        [
          "0x1.3f6c8b439573ep+2",
          "0x1.3f74bc6a7eeccp+2"
        ],
        [
          "0x1.3f74bc6a7eeccp+2",
          "0x1.3f7ced9168659p+2"
        ],
        [
          "0x1.3f7ced9168659p+2",
          "0x1.3f851eb851de6p+2"
        ],
        [
          "0x1.3f851eb851de6p+2",
          "0x1.3f8d4fdf3b573p+2"
        ],
        [
          "0x1.3f8d4fdf3b573p+2",
          "0x1.3f95810624d01p+2"
        ],
        [
          "0x1.3f95810624d01p+2",
          "0x1.3f9db22d0e48ep+2"
        ],
        [
          "0x1.3f9db22d0e48ep+2",
          "0x1.3fa5e353f7c1bp+2"
        ],
        [
          "0x1.3fa5e353f7c1bp+2",
          "0x1.3fae147ae13a8p+2"
        ],
        [
          "0x1.3fae147ae13a8p+2",
          "0x1.3fb645a1cab36p+2"
        ],
        [
          "0x1.3fb645a1cab36p+2",
          "0x1.3fbe76c8b42c3p+2"
        ],
        [
          "0x1.3fbe76c8b42c3p+2",
          "0x1.3fc6a7ef9da50p+2"
        ],
        [
          "0x1.3fc6a7ef9da50p+2",
          "0x1.3fced916871ddp+2"
        ],
        [
          "0x1.3fced916871ddp+2",
          "0x1.3fd70a3d7096bp+2"
        ],
        [
          "0x1.3fd70a3d7096bp+2",
          "0x1.3fdf3b645a0f8p+2"
        ],
        [
          "0x1.3fdf3b645a0f8p+2",
          "0x1.3fe76c8b43885p+2"
        ],
        [
          "0x1.3fe76c8b43885p+2",
          "0x1.3fef9db22d012p+2"
        ],
        [
          "0x1.3fef9db22d012p+2",
          "0x1.3ff7ced916809p+2"
        ],
        [
          "0x1.3ff7ced916809p+2",
          "0x1.4000000000000p+2"
        ]
      ]
    },
    {
      "filename": "capd_c56.txt",
      "kind": "contact",
      "region_hex": [
        "0x1.4000000000000p+2",
        "0x1.8000000000000p+2"
      ],
      "cells_hex": [
        [
          "0x1.4000000000000p+2",
          "0x1.4010624dd2f1bp+2"
        ],
        [
          "0x1.4010624dd2f1bp+2",
          "0x1.4020c49ba5e36p+2"
        ],
        [
          "0x1.4020c49ba5e36p+2",
          "0x1.403126e978d51p+2"
        ],
        [
          "0x1.403126e978d51p+2",
          "0x1.404189374bc6cp+2"
        ],
        [
          "0x1.404189374bc6cp+2",
          "0x1.4051eb851eb87p+2"
        ],
        [
          "0x1.4051eb851eb87p+2",
          "0x1.40624dd2f1aa2p+2"
        ],
        [
          "0x1.40624dd2f1aa2p+2",
          "0x1.4072b020c49bdp+2"
        ],
        [
          "0x1.4072b020c49bdp+2",
          "0x1.4083126e978d8p+2"
        ],
        [
          "0x1.4083126e978d8p+2",
          "0x1.409374bc6a7f3p+2"
        ],
        [
          "0x1.409374bc6a7f3p+2",
          "0x1.40a3d70a3d70ep+2"
        ],
        [
          "0x1.40a3d70a3d70ep+2",
          "0x1.40b4395810629p+2"
        ],
        [
          "0x1.40b4395810629p+2",
          "0x1.40c49ba5e3544p+2"
        ],
        [
          "0x1.40c49ba5e3544p+2",
          "0x1.40d4fdf3b645fp+2"
        ],
        [
          "0x1.40d4fdf3b645fp+2",
          "0x1.40e560418937ap+2"
        ],
        [
          "0x1.40e560418937ap+2",
          "0x1.40f5c28f5c295p+2"
        ],
        [
          "0x1.40f5c28f5c295p+2",
          "0x1.410624dd2f1b0p+2"
        ],
        [
          "0x1.410624dd2f1b0p+2",
          "0x1.4116872b020cbp+2"
        ],
        [
          "0x1.4116872b020cbp+2",
          "0x1.4126e978d4fe6p+2"
        ],
        [
          "0x1.4126e978d4fe6p+2",
          "0x1.41374bc6a7f01p+2"
        ],
        [
          "0x1.41374bc6a7f01p+2",
          "0x1.4147ae147ae1cp+2"
        ],
        [
          "0x1.4147ae147ae1cp+2",
          "0x1.415810624dd37p+2"
        ],
        [
          "0x1.415810624dd37p+2",
          "0x1.416872b020c52p+2"
        ],
        [
          "0x1.416872b020c52p+2",
          "0x1.4178d4fdf3b6dp+2"
        ],
        [
          "0x1.4178d4fdf3b6dp+2",
          "0x1.4189374bc6a88p+2"
        ],
        [
          "0x1.4189374bc6a88p+2",
          "0x1.41999999999a3p+2"
        ],
        [
          "0x1.41999999999a3p+2",
          "0x1.41a9fbe76c8bep+2"
        ],
        [
          "0x1.41a9fbe76c8bep+2",
          "0x1.41ba5e353f7d9p+2"
        ],
        [
          "0x1.41ba5e353f7d9p+2",
          "0x1.41cac083126f4p+2"
        ],
        [
          "0x1.41cac083126f4p+2",
          "0x1.41db22d0e560fp+2"
        ],
        [
          "0x1.41db22d0e560fp+2",
          "0x1.41eb851eb852ap+2"
        ],
        [
          "0x1.41eb851eb852ap+2",
          "0x1.41fbe76c8b445p+2"
        ],
        [
          "0x1.41fbe76c8b445p+2",
          "0x1.420c49ba5e360p+2"
        ],
        [
          "0x1.420c49ba5e360p+2",
          "0x1.421cac083127bp+2"
        ],
        [
          "0x1.421cac083127bp+2",
          "0x1.422d0e5604196p+2"
        ],
        [
          "0x1.422d0e5604196p+2",
          "0x1.423d70a3d70b1p+2"
        ],
        [
          "0x1.423d70a3d70b1p+2",
          "0x1.424dd2f1a9fccp+2"
        ],
        [
          "0x1.424dd2f1a9fccp+2",
          "0x1.425e353f7cee7p+2"
        ],
        [
          "0x1.425e353f7cee7p+2",
          "0x1.426e978d4fe02p+2"
        ],
        [
          "0x1.426e978d4fe02p+2",
          "0x1.427ef9db22d1dp+2"
        ],
        [
          "0x1.427ef9db22d1dp+2",
          "0x1.428f5c28f5c38p+2"
        ],
        [
          "0x1.428f5c28f5c38p+2",
          "0x1.429fbe76c8b53p+2"
        ],
        [
          "0x1.429fbe76c8b53p+2",
          "0x1.42b020c49ba6ep+2"
        ],
        [
          "0x1.42b020c49ba6ep+2",
          "0x1.42c083126e989p+2"
        ],
        [
          "0x1.42c083126e989p+2",
          "0x1.42d0e560418a4p+2"
        ],
        [
          "0x1.42d0e560418a4p+2",
          "0x1.42e147ae147bfp+2"
        ],
        [
          "0x1.42e147ae147bfp+2",
          "0x1.42f1a9fbe76dap+2"
        ],
        [
          "0x1.42f1a9fbe76dap+2",
          "0x1.43020c49ba5f5p+2"
        ],
        [
          "0x1.43020c49ba5f5p+2",
          "0x1.43126e978d510p+2"
        ],
        [
          "0x1.43126e978d510p+2",
          "0x1.4322d0e56042bp+2"
        ],
        [
          "0x1.4322d0e56042bp+2",
          "0x1.4333333333346p+2"
        ],
        [
          "0x1.4333333333346p+2",
          "0x1.4343958106261p+2"
        ],
        [
          "0x1.4343958106261p+2",
          "0x1.4353f7ced917cp+2"
        ],
        [
          "0x1.4353f7ced917cp+2",
          "0x1.43645a1cac097p+2"
        ],
        [
          "0x1.43645a1cac097p+2",
          "0x1.4374bc6a7efb2p+2"
        ],
        [
          "0x1.4374bc6a7efb2p+2",
          "0x1.43851eb851ecdp+2"
        ],
        [
          "0x1.43851eb851ecdp+2",
          "0x1.4395810624de8p+2"
        ],
        [
          "0x1.4395810624de8p+2",
          "0x1.43a5e353f7d03p+2"
        ],
        [
          "0x1.43a5e353f7d03p+2",
          "0x1.43b645a1cac1ep+2"
        ],
        [
          "0x1.43b645a1cac1ep+2",
          "0x1.43c6a7ef9db39p+2"
        ],
        [
          "0x1.43c6a7ef9db39p+2",
          "0x1.43d70a3d70a54p+2"
        ],
        [
          "0x1.43d70a3d70a54p+2",
          "0x1.43e76c8b4396fp+2"
        ],
        [
          "0x1.43e76c8b4396fp+2",
          "0x1.43f7ced91688ap+2"
        ],
        [
          "0x1.43f7ced91688ap+2",
          "0x1.44083126e97a5p+2"
        ],
        [
          "0x1.44083126e97a5p+2",
          "0x1.44189374bc6c0p+2"
        ],
        [
          "0x1.44189374bc6c0p+2",
          "0x1.4428f5c28f5dbp+2"
        ],
        [
          "0x1.4428f5c28f5dbp+2",
          "0x1.44395810624f6p+2"
        ],
        [
          "0x1.44395810624f6p+2",
          "0x1.4449ba5e35411p+2"
        ],
        [
          "0x1.4449ba5e35411p+2",
          "0x1.445a1cac0832cp+2"
        ],
        [
          "0x1.445a1cac0832cp+2",
          "0x1.446a7ef9db247p+2"
        ],
        [
          "0x1.446a7ef9db247p+2",
          "0x1.447ae147ae162p+2"
        ],
        [
          "0x1.447ae147ae162p+2",
          "0x1.448b43958107dp+2"
        ],
        [
          "0x1.448b43958107dp+2",
          "0x1.449ba5e353f98p+2"
        ],
        [
          "0x1.449ba5e353f98p+2",
          "0x1.44ac083126eb3p+2"
        ],
        [
          "0x1.44ac083126eb3p+2",
          "0x1.44bc6a7ef9dcep+2"
        ],
        [
          "0x1.44bc6a7ef9dcep+2",
          "0x1.44ccccccccce9p+2"
        ],
        [
          "0x1.44ccccccccce9p+2",
          "0x1.44dd2f1a9fc04p+2"
        ],
        [
          "0x1.44dd2f1a9fc04p+2",
          "0x1.44ed916872b1fp+2"
        ],
        [
          "0x1.44ed916872b1fp+2",
          "0x1.44fdf3b645a3ap+2"
        ],
        [
          "0x1.44fdf3b645a3ap+2",
          "0x1.450e560418955p+2"
        ],
        [
          "0x1.450e560418955p+2",
          "0x1.451eb851eb870p+2"
        ],
        [
          "0x1.451eb851eb870p+2",
          "0x1.452f1a9fbe78bp+2"
        ],
        [
          "0x1.452f1a9fbe78bp+2",
          "0x1.453f7ced916a6p+2"
        ],
        [
          "0x1.453f7ced916a6p+2",
          "0x1.454fdf3b645c1p+2"
        ],
        [
          "0x1.454fdf3b645c1p+2",
          "0x1.45604189374dcp+2"
        ],
        [
          "0x1.45604189374dcp+2",
          "0x1.4570a3d70a3f7p+2"
        ],
        [
          "0x1.4570a3d70a3f7p+2",
          "0x1.45810624dd312p+2"
        ],
        [
          "0x1.45810624dd312p+2",
          "0x1.45916872b022dp+2"
        ],
        [
          "0x1.45916872b022dp+2",
          "0x1.45a1cac083148p+2"
        ],
        [
          "0x1.45a1cac083148p+2",
          "0x1.45b22d0e56063p+2"
        ],
        [
          "0x1.45b22d0e56063p+2",
          "0x1.45c28f5c28f7ep+2"
        ],
        [
          "0x1.45c28f5c28f7ep+2",
          "0x1.45d2f1a9fbe99p+2"
        ],
        [
          "0x1.45d2f1a9fbe99p+2",
          "0x1.45e353f7cedb4p+2"
        ],
        [
          "0x1.45e353f7cedb4p+2",
          "0x1.45f3b645a1ccfp+2"
        ],
        [
          "0x1.45f3b645a1ccfp+2",
          "0x1.4604189374beap+2"
        ],
        [
          "0x1.4604189374beap+2",
          "0x1.46147ae147b05p+2"
        ],
        [
          "0x1.46147ae147b05p+2",
          "0x1.4624dd2f1aa20p+2"
        ],
        [
          "0x1.4624dd2f1aa20p+2",
          "0x1.46353f7ced93bp+2"
        ],
        [
          "0x1.46353f7ced93bp+2",
          "0x1.4645a1cac0856p+2"
        ],
        [
          "0x1.4645a1cac0856p+2",
          "0x1.4656041893771p+2"
        ],
        [
          "0x1.4656041893771p+2",
          "0x1.466666666668cp+2"
        ],
        [
          "0x1.466666666668cp+2",
          "0x1.4676c8b4395a7p+2"
        ],
        [
          "0x1.4676c8b4395a7p+2",
          "0x1.46872b020c4c2p+2"
        ],
        [
          "0x1.46872b020c4c2p+2",
          "0x1.46978d4fdf3ddp+2"
        ],
        [
          "0x1.46978d4fdf3ddp+2",
          "0x1.46a7ef9db22f8p+2"
        ],
        [
          "0x1.46a7ef9db22f8p+2",
          "0x1.46b851eb85213p+2"
        ],
        [
          "0x1.46b851eb85213p+2",
          "0x1.46c8b4395812ep+2"
        ],
        [
          "0x1.46c8b4395812ep+2",
          "0x1.46d916872b049p+2"
        ],
        [
          "0x1.46d916872b049p+2",
          "0x1.46e978d4fdf64p+2"
        ],
        [
          "0x1.46e978d4fdf64p+2",
          "0x1.46f9db22d0e7fp+2"
        ],
        [
          "0x1.46f9db22d0e7fp+2",
          "0x1.470a3d70a3d9ap+2"
        ],
        [
          "0x1.470a3d70a3d9ap+2",
          "0x1.471a9fbe76cb5p+2"
        ],
        [
          "0x1.471a9fbe76cb5p+2",
          "0x1.472b020c49bd0p+2"
        ],
        [
          "0x1.472b020c49bd0p+2",
          "0x1.473b645a1caebp+2"
        ],
        [
          "0x1.473b645a1caebp+2",
          "0x1.474bc6a7efa06p+2"
        ],
        [
          "0x1.474bc6a7efa06p+2",
          "0x1.475c28f5c2921p+2"
        ],
        [
          "0x1.475c28f5c2921p+2",
          "0x1.476c8b439583cp+2"
        ],
        [
          "0x1.476c8b439583cp+2",
          "0x1.477ced9168757p+2"
        ],
        [
          "0x1.477ced9168757p+2",
          "0x1.478d4fdf3b672p+2"
        ],
        [
          "0x1.478d4fdf3b672p+2",
          "0x1.479db22d0e58dp+2"
        ],
        [
          "0x1.479db22d0e58dp+2",
          "0x1.47ae147ae14a8p+2"
        ],
        [
          "0x1.47ae147ae14a8p+2",
          "0x1.47be76c8b43c3p+2"
        ],
        [
          "0x1.47be76c8b43c3p+2",
          "0x1.47ced916872dep+2"
        ],
        [
          "0x1.47ced916872dep+2",
          "0x1.47df3b645a1f9p+2"
        ],
        [
          "0x1.47df3b645a1f9p+2",
          "0x1.47ef9db22d114p+2"
        ],
        [
          "0x1.47ef9db22d114p+2",
          "0x1.480000000002fp+2"
        ],
        [
          "0x1.480000000002fp+2",
          "0x1.4810624dd2f4ap+2"
        ],
        [
          "0x1.4810624dd2f4ap+2",
          "0x1.4820c49ba5e65p+2"
        ],
        [
          "0x1.4820c49ba5e65p+2",
          "0x1.483126e978d80p+2"
        ],
        [
          "0x1.483126e978d80p+2",
          "0x1.484189374bc9bp+2"
        ],
        [
          "0x1.484189374bc9bp+2",
          "0x1.4851eb851ebb6p+2"
        ],
        [
          "0x1.4851eb851ebb6p+2",
          "0x1.48624dd2f1ad1p+2"
        ],
        [
          "0x1.48624dd2f1ad1p+2",
          "0x1.4872b020c49ecp+2"
        ],
        [
          "0x1.4872b020c49ecp+2",
          "0x1.4883126e97907p+2"
        ],
        [
          "0x1.4883126e97907p+2",
          "0x1.489374bc6a822p+2"
        ],
        [
          "0x1.489374bc6a822p+2",
          "0x1.48a3d70a3d73dp+2"
        ],
        [
          "0x1.48a3d70a3d73dp+2",
          "0x1.48b4395810658p+2"
        ],
        [
          "0x1.48b4395810658p+2",
          "0x1.48c49ba5e3573p+2"
        ],
        [
          "0x1.48c49ba5e3573p+2",
          "0x1.48d4fdf3b648ep+2"
        ],
        [
          "0x1.48d4fdf3b648ep+2",
          "0x1.48e56041893a9p+2"
        ],
        [
          "0x1.48e56041893a9p+2",
          "0x1.48f5c28f5c2c4p+2"
        ],
        [
          "0x1.48f5c28f5c2c4p+2",
          "0x1.490624dd2f1dfp+2"
        ],
        [
          "0x1.490624dd2f1dfp+2",
          "0x1.4916872b020fap+2"
        ],
        [
          "0x1.4916872b020fap+2",
          "0x1.4926e978d5015p+2"
        ],
        [
          "0x1.4926e978d5015p+2",
          "0x1.49374bc6a7f30p+2"
        ],
        [
          "0x1.49374bc6a7f30p+2",
          "0x1.4947ae147ae4bp+2"
        ],
        [
          "0x1.4947ae147ae4bp+2",
          "0x1.495810624dd66p+2"
        ],
        [
          "0x1.495810624dd66p+2",
          "0x1.496872b020c81p+2"
        ],
        [
          "0x1.496872b020c81p+2",
          "0x1.4978d4fdf3b9cp+2"
        ],
        [
          "0x1.4978d4fdf3b9cp+2",
          "0x1.4989374bc6ab7p+2"
        ],
        [
          "0x1.4989374bc6ab7p+2",
          "0x1.49999999999d2p+2"
        ],
        [
          "0x1.49999999999d2p+2",
          "0x1.49a9fbe76c8edp+2"
        ],
        [
          "0x1.49a9fbe76c8edp+2",
          "0x1.49ba5e353f808p+2"
        ],
        [
          "0x1.49ba5e353f808p+2",
          "0x1.49cac08312723p+2"
        ],
        [
          "0x1.49cac08312723p+2",
          "0x1.49db22d0e563ep+2"
        ],
        [
          "0x1.49db22d0e563ep+2",
          "0x1.49eb851eb8559p+2"
        ],
        [
          "0x1.49eb851eb8559p+2",
          "0x1.49fbe76c8b474p+2"
        ],
        [
          "0x1.49fbe76c8b474p+2",
          "0x1.4a0c49ba5e38fp+2"
        ],
        [
          "0x1.4a0c49ba5e38fp+2",
          "0x1.4a1cac08312aap+2"
        ],
        [
          "0x1.4a1cac08312aap+2",
          "0x1.4a2d0e56041c5p+2"
        ],
        [
          "0x1.4a2d0e56041c5p+2",
          "0x1.4a3d70a3d70e0p+2"
        ],
        [
          "0x1.4a3d70a3d70e0p+2",
          "0x1.4a4dd2f1a9ffbp+2"
        ],
        [
          "0x1.4a4dd2f1a9ffbp+2",
          "0x1.4a5e353f7cf16p+2"
        ],
        [
          "0x1.4a5e353f7cf16p+2",
          "0x1.4a6e978d4fe31p+2"
        ],
        [
          "0x1.4a6e978d4fe31p+2",
          "0x1.4a7ef9db22d4cp+2"
        ],
        [
          "0x1.4a7ef9db22d4cp+2",
          "0x1.4a8f5c28f5c67p+2"
        ],
        [
          "0x1.4a8f5c28f5c67p+2",
          "0x1.4a9fbe76c8b82p+2"
        ],
        [
          "0x1.4a9fbe76c8b82p+2",
          "0x1.4ab020c49ba9dp+2"
        ],
        [
          "0x1.4ab020c49ba9dp+2",
          "0x1.4ac083126e9b8p+2"
        ],
        [
          "0x1.4ac083126e9b8p+2",
          "0x1.4ad0e560418d3p+2"
        ],
        [
          "0x1.4ad0e560418d3p+2",
          "0x1.4ae147ae147eep+2"
        ],
        [
          "0x1.4ae147ae147eep+2",
          "0x1.4af1a9fbe7709p+2"
        ],
        [
          "0x1.4af1a9fbe7709p+2",
          "0x1.4b020c49ba624p+2"
        ],
        [
          "0x1.4b020c49ba624p+2",
          "0x1.4b126e978d53fp+2"
        ],
        [
          "0x1.4b126e978d53fp+2",
          "0x1.4b22d0e56045ap+2"
        ],
        [
          "0x1.4b22d0e56045ap+2",
          "0x1.4b33333333375p+2"
        ],
        [
          "0x1.4b33333333375p+2",
          "0x1.4b43958106290p+2"
        ],
        [
          "0x1.4b43958106290p+2",
          "0x1.4b53f7ced91abp+2"
        ],
        [
          "0x1.4b53f7ced91abp+2",
          "0x1.4b645a1cac0c6p+2"
        ],
        [
          "0x1.4b645a1cac0c6p+2",
          "0x1.4b74bc6a7efe1p+2"
        ],
        [
          "0x1.4b74bc6a7efe1p+2",
          "0x1.4b851eb851efcp+2"
        ],
        [
          "0x1.4b851eb851efcp+2",
          "0x1.4b95810624e17p+2"
        ],
        [
          "0x1.4b95810624e17p+2",
          "0x1.4ba5e353f7d32p+2"
        ],
        [
          "0x1.4ba5e353f7d32p+2",
          "0x1.4bb645a1cac4dp+2"
        ],
        [
          "0x1.4bb645a1cac4dp+2",
          "0x1.4bc6a7ef9db68p+2"
        ],
        [
          "0x1.4bc6a7ef9db68p+2",
          "0x1.4bd70a3d70a83p+2"
        ],
        [
          "0x1.4bd70a3d70a83p+2",
          "0x1.4be76c8b4399ep+2"
        ],
        [
          "0x1.4be76c8b4399ep+2",
          "0x1.4bf7ced9168b9p+2"
        ],
        [
          "0x1.4bf7ced9168b9p+2",
          "0x1.4c083126e97d4p+2"
        ],
        [
          "0x1.4c083126e97d4p+2",
          "0x1.4c189374bc6efp+2"
        ],
        [
          "0x1.4c189374bc6efp+2",
          "0x1.4c28f5c28f60ap+2"
        ],
        [
          "0x1.4c28f5c28f60ap+2",
          "0x1.4c39581062525p+2"
        ],
        [
          "0x1.4c39581062525p+2",
          "0x1.4c49ba5e35440p+2"
        ],
        [
          "0x1.4c49ba5e35440p+2",
          "0x1.4c5a1cac0835bp+2"
        ],
        [
          "0x1.4c5a1cac0835bp+2",
          "0x1.4c6a7ef9db276p+2"
        ],
        [
          "0x1.4c6a7ef9db276p+2",
          "0x1.4c7ae147ae191p+2"
        ],
        [
          "0x1.4c7ae147ae191p+2",
          "0x1.4c8b4395810acp+2"
        ],
        [
          "0x1.4c8b4395810acp+2",
          "0x1.4c9ba5e353fc7p+2"
        ],
        [
          "0x1.4c9ba5e353fc7p+2",
          "0x1.4cac083126ee2p+2"
        ],
        [
          "0x1.4cac083126ee2p+2",
          "0x1.4cbc6a7ef9dfdp+2"
        ],
        [
          "0x1.4cbc6a7ef9dfdp+2",
          "0x1.4cccccccccd18p+2"
        ],
        [
          "0x1.4cccccccccd18p+2",
          "0x1.4cdd2f1a9fc33p+2"
        ],
        [
          "0x1.4cdd2f1a9fc33p+2",
          "0x1.4ced916872b4ep+2"
        ],
        [
          "0x1.4ced916872b4ep+2",
          "0x1.4cfdf3b645a69p+2"
        ],
        [
          "0x1.4cfdf3b645a69p+2",
          "0x1.4d0e560418984p+2"
        ],
        [
          "0x1.4d0e560418984p+2",
          "0x1.4d1eb851eb89fp+2"
        ],
        [
          "0x1.4d1eb851eb89fp+2",
          "0x1.4d2f1a9fbe7bap+2"
        ],
        [
          "0x1.4d2f1a9fbe7bap+2",
          "0x1.4d3f7ced916d5p+2"
        ],
        [
          "0x1.4d3f7ced916d5p+2",
          "0x1.4d4fdf3b645f0p+2"
        ],
        [
          "0x1.4d4fdf3b645f0p+2",
          "0x1.4d6041893750bp+2"
        ],
        [
          "0x1.4d6041893750bp+2",
          "0x1.4d70a3d70a426p+2"
        ],
        [
          "0x1.4d70a3d70a426p+2",
          "0x1.4d810624dd341p+2"
        ],
        [
          "0x1.4d810624dd341p+2",
          "0x1.4d916872b025cp+2"
        ],
        [
          "0x1.4d916872b025cp+2",
          "0x1.4da1cac083177p+2"
        ],
        [
          "0x1.4da1cac083177p+2",
          "0x1.4db22d0e56092p+2"
        ],
        [
          "0x1.4db22d0e56092p+2",
          "0x1.4dc28f5c28fadp+2"
        ],
        [
          "0x1.4dc28f5c28fadp+2",
          "0x1.4dd2f1a9fbec8p+2"
        ],
        [
          "0x1.4dd2f1a9fbec8p+2",
          "0x1.4de353f7cede3p+2"
        ],
        [
          "0x1.4de353f7cede3p+2",
          "0x1.4df3b645a1cfep+2"
        ],
        [
          "0x1.4df3b645a1cfep+2",
          "0x1.4e04189374c19p+2"
        ],
        [
          "0x1.4e04189374c19p+2",
          "0x1.4e147ae147b34p+2"
        ],
        [
          "0x1.4e147ae147b34p+2",
          "0x1.4e24dd2f1aa4fp+2"
        ],
        [
          "0x1.4e24dd2f1aa4fp+2",
          "0x1.4e353f7ced96ap+2"
        ],
        [
          "0x1.4e353f7ced96ap+2",
          "0x1.4e45a1cac0885p+2"
        ],
        [
          "0x1.4e45a1cac0885p+2",
          "0x1.4e560418937a0p+2"
        ],
        [
          "0x1.4e560418937a0p+2",
          "0x1.4e666666666bbp+2"
        ],
        [
          "0x1.4e666666666bbp+2",
          "0x1.4e76c8b4395d6p+2"
        ],
        [
          "0x1.4e76c8b4395d6p+2",
          "0x1.4e872b020c4f1p+2"
        ],
        [
          "0x1.4e872b020c4f1p+2",
          "0x1.4e978d4fdf40cp+2"
        ],
        [
          "0x1.4e978d4fdf40cp+2",
          "0x1.4ea7ef9db2327p+2"
        ],
        [
          "0x1.4ea7ef9db2327p+2",
          "0x1.4eb851eb85242p+2"
        ],
        [
          "0x1.4eb851eb85242p+2",
          "0x1.4ec8b4395815dp+2"
        ],
        [
          "0x1.4ec8b4395815dp+2",
          "0x1.4ed916872b078p+2"
        ],
        [
          "0x1.4ed916872b078p+2",
          "0x1.4ee978d4fdf93p+2"
        ],
        [
          "0x1.4ee978d4fdf93p+2",
          "0x1.4ef9db22d0eaep+2"
        ],
        [
          "0x1.4ef9db22d0eaep+2",
          "0x1.4f0a3d70a3dc9p+2"
        ],
        [
          "0x1.4f0a3d70a3dc9p+2",
          "0x1.4f1a9fbe76ce4p+2"
        ],
        [
          "0x1.4f1a9fbe76ce4p+2",
          "0x1.4f2b020c49bffp+2"
        ],
        [
          "0x1.4f2b020c49bffp+2",
          "0x1.4f3b645a1cb1ap+2"
        ],
        [
          "0x1.4f3b645a1cb1ap+2",
          "0x1.4f4bc6a7efa35p+2"
        ],
        [
          "0x1.4f4bc6a7efa35p+2",
          "0x1.4f5c28f5c2950p+2"
        ],
        [
          "0x1.4f5c28f5c2950p+2",
          "0x1.4f6c8b439586bp+2"
        ],
        [
          "0x1.4f6c8b439586bp+2",
          "0x1.4f7ced9168786p+2"
        ],
        [
          "0x1.4f7ced9168786p+2",
          "0x1.4f8d4fdf3b6a1p+2"
        ],
        [
          "0x1.4f8d4fdf3b6a1p+2",
          "0x1.4f9db22d0e5bcp+2"
        ],
        [
          "0x1.4f9db22d0e5bcp+2",
          "0x1.4fae147ae14d7p+2"
        ],
        [
          "0x1.4fae147ae14d7p+2",
          "0x1.4fbe76c8b43f2p+2"
        ],
        [
          "0x1.4fbe76c8b43f2p+2",
          "0x1.4fced9168730dp+2"
        ],
        [
          "0x1.4fced9168730dp+2",
          "0x1.4fdf3b645a228p+2"
        ],
        [
          "0x1.4fdf3b645a228p+2",
          "0x1.4fef9db22d143p+2"
        ],
        [
          "0x1.4fef9db22d143p+2",
          "0x1.500000000005ep+2"
        ],
        [
          "0x1.500000000005ep+2",
          "0x1.5010624dd2f79p+2"
        ],
        [
          "0x1.5010624dd2f79p+2",
          "0x1.5020c49ba5e94p+2"
        ],
        [
          "0x1.5020c49ba5e94p+2",
          "0x1.503126e978dafp+2"
        ],
        [
          "0x1.503126e978dafp+2",
          "0x1.504189374bccap+2"
        ],
        [
          "0x1.504189374bccap+2",
          "0x1.5051eb851ebe5p+2"
        ],
        [
          "0x1.5051eb851ebe5p+2",
          "0x1.50624dd2f1b00p+2"
        ],
        [
          "0x1.50624dd2f1b00p+2",
          "0x1.5072b020c4a1bp+2"
        ],
        [
          "0x1.5072b020c4a1bp+2",
          "0x1.5083126e97936p+2"
        ],
        [
          "0x1.5083126e97936p+2",
          "0x1.509374bc6a851p+2"
        ],
        [
          "0x1.509374bc6a851p+2",
          "0x1.50a3d70a3d76cp+2"
        ],
        [
          "0x1.50a3d70a3d76cp+2",
          "0x1.50b4395810687p+2"
        ],
        [
          "0x1.50b4395810687p+2",
          "0x1.50c49ba5e35a2p+2"
        ],
        [
          "0x1.50c49ba5e35a2p+2",
          "0x1.50d4fdf3b64bdp+2"
        ],
        [
          "0x1.50d4fdf3b64bdp+2",
          "0x1.50e56041893d8p+2"
        ],
        [
          "0x1.50e56041893d8p+2",
          "0x1.50f5c28f5c2f3p+2"
        ],
        [
          "0x1.50f5c28f5c2f3p+2",
          "0x1.510624dd2f20ep+2"
        ],
        [
          "0x1.510624dd2f20ep+2",
          "0x1.5116872b02129p+2"
        ],
        [
          "0x1.5116872b02129p+2",
          "0x1.5126e978d5044p+2"
        ],
        [
          "0x1.5126e978d5044p+2",
          "0x1.51374bc6a7f5fp+2"
        ],
        [
          "0x1.51374bc6a7f5fp+2",
          "0x1.5147ae147ae7ap+2"
        ],
        [
          "0x1.5147ae147ae7ap+2",
          "0x1.515810624dd95p+2"
        ],
        [
          "0x1.515810624dd95p+2",
          "0x1.516872b020cb0p+2"
        ],
        [
          "0x1.516872b020cb0p+2",
          "0x1.5178d4fdf3bcbp+2"
        ],
        [
          "0x1.5178d4fdf3bcbp+2",
          "0x1.5189374bc6ae6p+2"
        ],
        [
          "0x1.5189374bc6ae6p+2",
          "0x1.5199999999a01p+2"
        ],
        [
          "0x1.5199999999a01p+2",
          "0x1.51a9fbe76c91cp+2"
        ],
        [
          "0x1.51a9fbe76c91cp+2",
          "0x1.51ba5e353f837p+2"
        ],
        [
          "0x1.51ba5e353f837p+2",
          "0x1.51cac08312752p+2"
        ],
        [
          "0x1.51cac08312752p+2",
          "0x1.51db22d0e566dp+2"
        ],
        [
          "0x1.51db22d0e566dp+2",
          "0x1.51eb851eb8588p+2"
        ],
        [
          "0x1.51eb851eb8588p+2",
          "0x1.51fbe76c8b4a3p+2"
        ],
        [
          "0x1.51fbe76c8b4a3p+2",
          "0x1.520c49ba5e3bep+2"
        ],
        [
          "0x1.520c49ba5e3bep+2",
          "0x1.521cac08312d9p+2"
        ],
        [
          "0x1.521cac08312d9p+2",
          "0x1.522d0e56041f4p+2"
        ],
        [
          "0x1.522d0e56041f4p+2",
          "0x1.523d70a3d710fp+2"
        ],
        [
          "0x1.523d70a3d710fp+2",
          "0x1.524dd2f1aa02ap+2"
        ],
        [
          "0x1.524dd2f1aa02ap+2",
          "0x1.525e353f7cf45p+2"
        ],
        [
          "0x1.525e353f7cf45p+2",
          "0x1.526e978d4fe60p+2"
        ],
        [
          "0x1.526e978d4fe60p+2",
          "0x1.527ef9db22d7bp+2"
        ],
        [
          "0x1.527ef9db22d7bp+2",
          "0x1.528f5c28f5c96p+2"
        ],
        [
          "0x1.528f5c28f5c96p+2",
          "0x1.529fbe76c8bb1p+2"
        ],
        [
          "0x1.529fbe76c8bb1p+2",
          "0x1.52b020c49baccp+2"
        ],
        [
          "0x1.52b020c49baccp+2",
          "0x1.52c083126e9e7p+2"
        ],
        [
          "0x1.52c083126e9e7p+2",
          "0x1.52d0e56041902p+2"
        ],
        [
          "0x1.52d0e56041902p+2",
          "0x1.52e147ae1481dp+2"
        ],
        [
          "0x1.52e147ae1481dp+2",
          "0x1.52f1a9fbe7738p+2"
        ],
        [
          "0x1.52f1a9fbe7738p+2",
          "0x1.53020c49ba653p+2"
        ],
        [
          "0x1.53020c49ba653p+2",
          "0x1.53126e978d56ep+2"
        ],
        [
          "0x1.53126e978d56ep+2",
          "0x1.5322d0e560489p+2"
        ],
        [
          "0x1.5322d0e560489p+2",
          "0x1.53333333333a4p+2"
        ],
        [
          "0x1.53333333333a4p+2",
          "0x1.53439581062bfp+2"
        ],
        [
          "0x1.53439581062bfp+2",
          "0x1.5353f7ced91dap+2"
        ],
        [
          "0x1.5353f7ced91dap+2",
          "0x1.53645a1cac0f5p+2"
        ],
        [
          "0x1.53645a1cac0f5p+2",
          "0x1.5374bc6a7f010p+2"
        ],
        [
          "0x1.5374bc6a7f010p+2",
          "0x1.53851eb851f2bp+2"
        ],
        [
          "0x1.53851eb851f2bp+2",
          "0x1.5395810624e46p+2"
        ],
        [
          "0x1.5395810624e46p+2",
          "0x1.53a5e353f7d61p+2"
        ],
        [
          "0x1.53a5e353f7d61p+2",
          "0x1.53b645a1cac7cp+2"
        ],
        [
          "0x1.53b645a1cac7cp+2",
          "0x1.53c6a7ef9db97p+2"
        ],
        [
          "0x1.53c6a7ef9db97p+2",
          "0x1.53d70a3d70ab2p+2"
        ],
        [
          "0x1.53d70a3d70ab2p+2",
          "0x1.53e76c8b439cdp+2"
        ],
        [
          "0x1.53e76c8b439cdp+2",
          "0x1.53f7ced9168e8p+2"
        ],
        [
          "0x1.53f7ced9168e8p+2",
          "0x1.54083126e9803p+2"
        ],
        [
          "0x1.54083126e9803p+2",
          "0x1.54189374bc71ep+2"
        ],
        [
          "0x1.54189374bc71ep+2",
          "0x1.5428f5c28f639p+2"
        ],
        [
          "0x1.5428f5c28f639p+2",
          "0x1.5439581062554p+2"
        ],
        [
          "0x1.5439581062554p+2",
          "0x1.5449ba5e3546fp+2"
        ],
        [
          "0x1.5449ba5e3546fp+2",
          "0x1.545a1cac0838ap+2"
        ],
        [
          "0x1.545a1cac0838ap+2",
          "0x1.546a7ef9db2a5p+2"
        ],
        [
          "0x1.546a7ef9db2a5p+2",
          "0x1.547ae147ae1c0p+2"
        ],
        [
          "0x1.547ae147ae1c0p+2",
          "0x1.548b4395810dbp+2"
        ],
        [
          "0x1.548b4395810dbp+2",
          "0x1.549ba5e353ff6p+2"
        ],
        [
          "0x1.549ba5e353ff6p+2",
          "0x1.54ac083126f11p+2"
        ],
        [
          "0x1.54ac083126f11p+2",
          "0x1.54bc6a7ef9e2cp+2"
        ],
        [
          "0x1.54bc6a7ef9e2cp+2",
          "0x1.54ccccccccd47p+2"
        ],
        [
          "0x1.54ccccccccd47p+2",
          "0x1.54dd2f1a9fc62p+2"
        ],
        [
          "0x1.54dd2f1a9fc62p+2",
          "0x1.54ed916872b7dp+2"
        ],
        [
          "0x1.54ed916872b7dp+2",
          "0x1.54fdf3b645a98p+2"
        ],
        [
          "0x1.54fdf3b645a98p+2",
          "0x1.550e5604189b3p+2"
        ],
        [
          "0x1.550e5604189b3p+2",
          "0x1.551eb851eb8cep+2"
        ],
        [
          "0x1.551eb851eb8cep+2",
          "0x1.552f1a9fbe7e9p+2"
        ],
        [
          "0x1.552f1a9fbe7e9p+2",
          "0x1.553f7ced91704p+2"
        ],
        [
          "0x1.553f7ced91704p+2",
          "0x1.554fdf3b6461fp+2"
        ],
        [
          "0x1.554fdf3b6461fp+2",
          "0x1.556041893753ap+2"
        ],
        [
          "0x1.556041893753ap+2",
          "0x1.5570a3d70a455p+2"
        ],
        [
          "0x1.5570a3d70a455p+2",
          "0x1.55810624dd370p+2"
        ],
        [
          "0x1.55810624dd370p+2",
          "0x1.55916872b028bp+2"
        ],
        [
          "0x1.55916872b028bp+2",
          "0x1.55a1cac0831a6p+2"
        ],
        [
          "0x1.55a1cac0831a6p+2",
          "0x1.55b22d0e560c1p+2"
        ],
        [
          "0x1.55b22d0e560c1p+2",
          "0x1.55c28f5c28fdcp+2"
        ],
        [
          "0x1.55c28f5c28fdcp+2",
          "0x1.55d2f1a9fbef7p+2"
        ],
        [
          "0x1.55d2f1a9fbef7p+2",
          "0x1.55e353f7cee12p+2"
        ],
        [
          "0x1.55e353f7cee12p+2",
          "0x1.55f3b645a1d2dp+2"
        ],
        [
          "0x1.55f3b645a1d2dp+2",
          "0x1.5604189374c48p+2"
        ],
        [
          "0x1.5604189374c48p+2",
          "0x1.56147ae147b63p+2"
        ],
        [
          "0x1.56147ae147b63p+2",
          "0x1.5624dd2f1aa7ep+2"
        ],
        [
          "0x1.5624dd2f1aa7ep+2",
          "0x1.56353f7ced999p+2"
        ],
        [
          "0x1.56353f7ced999p+2",
          "0x1.5645a1cac08b4p+2"
        ],
        [
          "0x1.5645a1cac08b4p+2",
          "0x1.56560418937cfp+2"
        ],
        [
          "0x1.56560418937cfp+2",
          "0x1.56666666666eap+2"
        ],
        [
          "0x1.56666666666eap+2",
          "0x1.5676c8b439605p+2"
        ],
        [
          "0x1.5676c8b439605p+2",
          "0x1.56872b020c520p+2"
        ],
        [
          "0x1.56872b020c520p+2",
          "0x1.56978d4fdf43bp+2"
        ],
        [
          "0x1.56978d4fdf43bp+2",
          "0x1.56a7ef9db2356p+2"
        ],
        [
          "0x1.56a7ef9db2356p+2",
          "0x1.56b851eb85271p+2"
        ],
        [
          "0x1.56b851eb85271p+2",
          "0x1.56c8b4395818cp+2"
        ],
        [
          "0x1.56c8b4395818cp+2",
          "0x1.56d916872b0a7p+2"
        ],
        [
          "0x1.56d916872b0a7p+2",
          "0x1.56e978d4fdfc2p+2"
        ],
        [
          "0x1.56e978d4fdfc2p+2",
          "0x1.56f9db22d0eddp+2"
        ],
        [
          "0x1.56f9db22d0eddp+2",
          "0x1.570a3d70a3df8p+2"
        ],
        [
          "0x1.570a3d70a3df8p+2",
          "0x1.571a9fbe76d13p+2"
        ],
        [
          "0x1.571a9fbe76d13p+2",
          "0x1.572b020c49c2ep+2"
        ],
        [
          "0x1.572b020c49c2ep+2",
          "0x1.573b645a1cb49p+2"
        ],
        [
          "0x1.573b645a1cb49p+2",
          "0x1.574bc6a7efa64p+2"
        ],
        [
          "0x1.574bc6a7efa64p+2",
          "0x1.575c28f5c297fp+2"
        ],
        [
          "0x1.575c28f5c297fp+2",
          "0x1.576c8b439589ap+2"
        ],
        [
          "0x1.576c8b439589ap+2",
          "0x1.577ced91687b5p+2"
        ],
        [
          "0x1.577ced91687b5p+2",
          "0x1.578d4fdf3b6d0p+2"
        ],
        [
          "0x1.578d4fdf3b6d0p+2",
          "0x1.579db22d0e5ebp+2"
        ],
        [
          "0x1.579db22d0e5ebp+2",
          "0x1.57ae147ae1506p+2"
        ],
        [
          "0x1.57ae147ae1506p+2",
          "0x1.57be76c8b4421p+2"
        ],
        [
          "0x1.57be76c8b4421p+2",
          "0x1.57ced9168733cp+2"
        ],
        [
          "0x1.57ced9168733cp+2",
          "0x1.57df3b645a257p+2"
        ],
        [
          "0x1.57df3b645a257p+2",
          "0x1.57ef9db22d172p+2"
        ],
        [
          "0x1.57ef9db22d172p+2",
          "0x1.580000000008dp+2"
        ],
        [
          "0x1.580000000008dp+2",
          "0x1.5810624dd2fa8p+2"
        ],
        [
          "0x1.5810624dd2fa8p+2",
          "0x1.5820c49ba5ec3p+2"
        ],
        [
          "0x1.5820c49ba5ec3p+2",
          "0x1.583126e978ddep+2"
        ],
        [
          "0x1.583126e978ddep+2",
          "0x1.584189374bcf9p+2"
        ],
        [
          "0x1.584189374bcf9p+2",
          "0x1.5851eb851ec14p+2"
        ],
        [
          "0x1.5851eb851ec14p+2",
          "0x1.58624dd2f1b2fp+2"
        ],
        [
          "0x1.58624dd2f1b2fp+2",
          "0x1.5872b020c4a4ap+2"
        ],
        [
          "0x1.5872b020c4a4ap+2",
          "0x1.5883126e97965p+2"
        ],
        [
          "0x1.5883126e97965p+2",
          "0x1.589374bc6a880p+2"
        ],
        [
          "0x1.589374bc6a880p+2",
          "0x1.58a3d70a3d79bp+2"
        ],
        [
          "0x1.58a3d70a3d79bp+2",
          "0x1.58b43958106b6p+2"
        ],
        [
          "0x1.58b43958106b6p+2",
          "0x1.58c49ba5e35d1p+2"
        ],
        [
          "0x1.58c49ba5e35d1p+2",
          "0x1.58d4fdf3b64ecp+2"
        ],
        [
          "0x1.58d4fdf3b64ecp+2",
          "0x1.58e5604189407p+2"
        ],
        [
          "0x1.58e5604189407p+2",
          "0x1.58f5c28f5c322p+2"
        ],
        [
          "0x1.58f5c28f5c322p+2",
          "0x1.590624dd2f23dp+2"
        ],
        [
          "0x1.590624dd2f23dp+2",
          "0x1.5916872b02158p+2"
        ],
        [
          "0x1.5916872b02158p+2",
          "0x1.5926e978d5073p+2"
        ],
        [
          "0x1.5926e978d5073p+2",
          "0x1.59374bc6a7f8ep+2"
        ],
        [
          "0x1.59374bc6a7f8ep+2",
          "0x1.5947ae147aea9p+2"
        ],
        [
          "0x1.5947ae147aea9p+2",
          "0x1.595810624ddc4p+2"
        ],
        [
          "0x1.595810624ddc4p+2",
          "0x1.596872b020cdfp+2"
        ],
        [
          "0x1.596872b020cdfp+2",
          "0x1.5978d4fdf3bfap+2"
        ],
        [
          "0x1.5978d4fdf3bfap+2",
          "0x1.5989374bc6b15p+2"
        ],
        [
          "0x1.5989374bc6b15p+2",
          "0x1.5999999999a30p+2"
        ],
        [
          "0x1.5999999999a30p+2",
          "0x1.59a9fbe76c94bp+2"
        ],
        [
          "0x1.59a9fbe76c94bp+2",
          "0x1.59ba5e353f866p+2"
        ],
        [
          "0x1.59ba5e353f866p+2",
          "0x1.59cac08312781p+2"
        ],
        [
          "0x1.59cac08312781p+2",
          "0x1.59db22d0e569cp+2"
        ],
        [
          "0x1.59db22d0e569cp+2",
          "0x1.59eb851eb85b7p+2"
        ],
        [
          "0x1.59eb851eb85b7p+2",
          "0x1.59fbe76c8b4d2p+2"
        ],
        [
          "0x1.59fbe76c8b4d2p+2",
          "0x1.5a0c49ba5e3edp+2"
        ],
        [
          "0x1.5a0c49ba5e3edp+2",
          "0x1.5a1cac0831308p+2"
        ],
        [
          "0x1.5a1cac0831308p+2",
          "0x1.5a2d0e5604223p+2"
        ],
        [
          "0x1.5a2d0e5604223p+2",
          "0x1.5a3d70a3d713ep+2"
        ],
        [
          "0x1.5a3d70a3d713ep+2",
          "0x1.5a4dd2f1aa059p+2"
        ],
        [
          "0x1.5a4dd2f1aa059p+2",
          "0x1.5a5e353f7cf74p+2"
        ],
        [
          "0x1.5a5e353f7cf74p+2",
          "0x1.5a6e978d4fe8fp+2"
        ],
        [
          "0x1.5a6e978d4fe8fp+2",
          "0x1.5a7ef9db22daap+2"
        ],
        [
          "0x1.5a7ef9db22daap+2",
          "0x1.5a8f5c28f5cc5p+2"
        ],
        [
          "0x1.5a8f5c28f5cc5p+2",
          "0x1.5a9fbe76c8be0p+2"
        ],
        [
          "0x1.5a9fbe76c8be0p+2",
          "0x1.5ab020c49bafbp+2"
        ],
        [
          "0x1.5ab020c49bafbp+2",
          "0x1.5ac083126ea16p+2"
        ],
        [
          "0x1.5ac083126ea16p+2",
          "0x1.5ad0e56041931p+2"
        ],
        [
          "0x1.5ad0e56041931p+2",
          "0x1.5ae147ae1484cp+2"
        ],
        [
          "0x1.5ae147ae1484cp+2",
          "0x1.5af1a9fbe7767p+2"
        ],
        [
          "0x1.5af1a9fbe7767p+2",
          "0x1.5b020c49ba682p+2"
        ],
        [
          "0x1.5b020c49ba682p+2",
          "0x1.5b126e978d59dp+2"
        ],
        [
          "0x1.5b126e978d59dp+2",
          "0x1.5b22d0e5604b8p+2"
        ],
        [
          "0x1.5b22d0e5604b8p+2",
          "0x1.5b333333333d3p+2"
        ],
        [
          "0x1.5b333333333d3p+2",
          "0x1.5b439581062eep+2"
        ],
        [
          "0x1.5b439581062eep+2",
          "0x1.5b53f7ced9209p+2"
        ],
        [
          "0x1.5b53f7ced9209p+2",
          "0x1.5b645a1cac124p+2"
        ],
        [
          "0x1.5b645a1cac124p+2",
          "0x1.5b74bc6a7f03fp+2"
        ],
        [
          "0x1.5b74bc6a7f03fp+2",
          "0x1.5b851eb851f5ap+2"
        ],
        [
          "0x1.5b851eb851f5ap+2",
          "0x1.5b95810624e75p+2"
        ],
        [
          "0x1.5b95810624e75p+2",
          "0x1.5ba5e353f7d90p+2"
        ],
        [
          "0x1.5ba5e353f7d90p+2",
          "0x1.5bb645a1cacabp+2"
        ],
        [
          "0x1.5bb645a1cacabp+2",
          "0x1.5bc6a7ef9dbc6p+2"
        ],
        [
          "0x1.5bc6a7ef9dbc6p+2",
          "0x1.5bd70a3d70ae1p+2"
        ],
        [
          "0x1.5bd70a3d70ae1p+2",
          "0x1.5be76c8b439fcp+2"
        ],
        [
          "0x1.5be76c8b439fcp+2",
          "0x1.5bf7ced916917p+2"
        ],
        [
          "0x1.5bf7ced916917p+2",
          "0x1.5c083126e9832p+2"
        ],
        [
          "0x1.5c083126e9832p+2",
          "0x1.5c189374bc74dp+2"
        ],
        [
          "0x1.5c189374bc74dp+2",
          "0x1.5c28f5c28f668p+2"
        ],
        [
          "0x1.5c28f5c28f668p+2",
          "0x1.5c39581062583p+2"
        ],
        [
          "0x1.5c39581062583p+2",
          "0x1.5c49ba5e3549ep+2"
        ],
        [
          "0x1.5c49ba5e3549ep+2",
          "0x1.5c5a1cac083b9p+2"
        ],
        [
          "0x1.5c5a1cac083b9p+2",
          "0x1.5c6a7ef9db2d4p+2"
        ],
        [
          "0x1.5c6a7ef9db2d4p+2",
          "0x1.5c7ae147ae1efp+2"
        ],
        [
          "0x1.5c7ae147ae1efp+2",
          "0x1.5c8b43958110ap+2"
        ],
        [
          "0x1.5c8b43958110ap+2",
          "0x1.5c9ba5e354025p+2"
        ],
        [
          "0x1.5c9ba5e354025p+2",
          "0x1.5cac083126f40p+2"
        ],
        [
          "0x1.5cac083126f40p+2",
          "0x1.5cbc6a7ef9e5bp+2"
        ],
        [
          "0x1.5cbc6a7ef9e5bp+2",
          "0x1.5cccccccccd76p+2"
        ],
        [
          "0x1.5cccccccccd76p+2",
          "0x1.5cdd2f1a9fc91p+2"
        ],
        [
          "0x1.5cdd2f1a9fc91p+2",
          "0x1.5ced916872bacp+2"
        ],
        [
          "0x1.5ced916872bacp+2",
          "0x1.5cfdf3b645ac7p+2"
        ],
        [
          "0x1.5cfdf3b645ac7p+2",
          "0x1.5d0e5604189e2p+2"
        ],
        [
          "0x1.5d0e5604189e2p+2",
          "0x1.5d1eb851eb8fdp+2"
        ],
        [
          "0x1.5d1eb851eb8fdp+2",
          "0x1.5d2f1a9fbe818p+2"
        ],
        [
          "0x1.5d2f1a9fbe818p+2",
          "0x1.5d3f7ced91733p+2"
        ],
        [
          "0x1.5d3f7ced91733p+2",
          "0x1.5d4fdf3b6464ep+2"
        ],
        [
          "0x1.5d4fdf3b6464ep+2",
          "0x1.5d60418937569p+2"
        ],
        [
          "0x1.5d60418937569p+2",
          "0x1.5d70a3d70a484p+2"
        ],
        [
          "0x1.5d70a3d70a484p+2",
          "0x1.5d810624dd39fp+2"
        ],
        [
          "0x1.5d810624dd39fp+2",
          "0x1.5d916872b02bap+2"
        ],
        [
          "0x1.5d916872b02bap+2",
          "0x1.5da1cac0831d5p+2"
        ],
        [
          "0x1.5da1cac0831d5p+2",
          "0x1.5db22d0e560f0p+2"
        ],
        [
          "0x1.5db22d0e560f0p+2",
          "0x1.5dc28f5c2900bp+2"
        ],
        [
          "0x1.5dc28f5c2900bp+2",
          "0x1.5dd2f1a9fbf26p+2"
        ],
        [
          "0x1.5dd2f1a9fbf26p+2",
          "0x1.5de353f7cee41p+2"
        ],
        [
          "0x1.5de353f7cee41p+2",
          "0x1.5df3b645a1d5cp+2"
        ],
        [
          "0x1.5df3b645a1d5cp+2",
          "0x1.5e04189374c77p+2"
        ],
        [
          "0x1.5e04189374c77p+2",
          "0x1.5e147ae147b92p+2"
        ],
        [
          "0x1.5e147ae147b92p+2",
          "0x1.5e24dd2f1aaadp+2"
        ],
        [
          "0x1.5e24dd2f1aaadp+2",
          "0x1.5e353f7ced9c8p+2"
        ],
        [
          "0x1.5e353f7ced9c8p+2",
          "0x1.5e45a1cac08e3p+2"
        ],
        [
          "0x1.5e45a1cac08e3p+2",
          "0x1.5e560418937fep+2"
        ],
        [
          "0x1.5e560418937fep+2",
          "0x1.5e66666666719p+2"
        ],
        [
          "0x1.5e66666666719p+2",
          "0x1.5e76c8b439634p+2"
        ],
        [
          "0x1.5e76c8b439634p+2",
          "0x1.5e872b020c54fp+2"
        ],
        [
          "0x1.5e872b020c54fp+2",
          "0x1.5e978d4fdf46ap+2"
        ],
        [
          "0x1.5e978d4fdf46ap+2",
          "0x1.5ea7ef9db2385p+2"
        ],
        [
          "0x1.5ea7ef9db2385p+2",
          "0x1.5eb851eb852a0p+2"
        ],
        [
          "0x1.5eb851eb852a0p+2",
          "0x1.5ec8b439581bbp+2"
        ],
        [
          "0x1.5ec8b439581bbp+2",
          "0x1.5ed916872b0d6p+2"
        ],
        [
          "0x1.5ed916872b0d6p+2",
          "0x1.5ee978d4fdff1p+2"
        ],
        [
          "0x1.5ee978d4fdff1p+2",
          "0x1.5ef9db22d0f0cp+2"
        ],
        [
          "0x1.5ef9db22d0f0cp+2",
          "0x1.5f0a3d70a3e27p+2"
        ],
        [
          "0x1.5f0a3d70a3e27p+2",
          "0x1.5f1a9fbe76d42p+2"
        ],
        [
          "0x1.5f1a9fbe76d42p+2",
          "0x1.5f2b020c49c5dp+2"
        ],
        [
          "0x1.5f2b020c49c5dp+2",
          "0x1.5f3b645a1cb78p+2"
        ],
        [
          "0x1.5f3b645a1cb78p+2",
          "0x1.5f4bc6a7efa93p+2"
        ],
        [
          "0x1.5f4bc6a7efa93p+2",
          "0x1.5f5c28f5c29aep+2"
        ],
        [
          "0x1.5f5c28f5c29aep+2",
          "0x1.5f6c8b43958c9p+2"
        ],
        [
          "0x1.5f6c8b43958c9p+2",
          "0x1.5f7ced91687e4p+2"
        ],
        [
          "0x1.5f7ced91687e4p+2",
          "0x1.5f8d4fdf3b6ffp+2"
        ],
        [
          "0x1.5f8d4fdf3b6ffp+2",
          "0x1.5f9db22d0e61ap+2"
        ],
        [
          "0x1.5f9db22d0e61ap+2",
          "0x1.5fae147ae1535p+2"
        ],
        [
          "0x1.5fae147ae1535p+2",
          "0x1.5fbe76c8b4450p+2"
        ],
        [
          "0x1.5fbe76c8b4450p+2",
          "0x1.5fced9168736bp+2"
        ],
        [
          "0x1.5fced9168736bp+2",
          "0x1.5fdf3b645a286p+2"
        ],
        [
          "0x1.5fdf3b645a286p+2",
          "0x1.5fef9db22d1a1p+2"
        ],
        [
          "0x1.5fef9db22d1a1p+2",
          "0x1.60000000000bcp+2"
        ],
        [
          "0x1.60000000000bcp+2",
          "0x1.6010624dd2fd7p+2"
        ],
        [
          "0x1.6010624dd2fd7p+2",
          "0x1.6020c49ba5ef2p+2"
        ],
        [
          "0x1.6020c49ba5ef2p+2",
          "0x1.603126e978e0dp+2"
        ],
        [
          "0x1.603126e978e0dp+2",
          "0x1.604189374bd28p+2"
        ],
        [
          "0x1.604189374bd28p+2",
          "0x1.6051eb851ec43p+2"
        ],
        [
          "0x1.6051eb851ec43p+2",
          "0x1.60624dd2f1b5ep+2"
        ],
        [
          "0x1.60624dd2f1b5ep+2",
          "0x1.6072b020c4a79p+2"
        ],
        [
          "0x1.6072b020c4a79p+2",
          "0x1.6083126e97994p+2"
        ],
        [
          "0x1.6083126e97994p+2",
          "0x1.609374bc6a8afp+2"
        ],
        [
          "0x1.609374bc6a8afp+2",
          "0x1.60a3d70a3d7cap+2"
        ],
        [
          "0x1.60a3d70a3d7cap+2",
          "0x1.60b43958106e5p+2"
        ],
        [
          "0x1.60b43958106e5p+2",
          "0x1.60c49ba5e3600p+2"
        ],
        [
          "0x1.60c49ba5e3600p+2",
          "0x1.60d4fdf3b651bp+2"
        ],
        [
          "0x1.60d4fdf3b651bp+2",
          "0x1.60e5604189436p+2"
        ],
        [
          "0x1.60e5604189436p+2",
          "0x1.60f5c28f5c351p+2"
        ],
        [
          "0x1.60f5c28f5c351p+2",
          "0x1.610624dd2f26cp+2"
        ],
        [
          "0x1.610624dd2f26cp+2",
          "0x1.6116872b02187p+2"
        ],
        [
          "0x1.6116872b02187p+2",
          "0x1.6126e978d50a2p+2"
        ],
        [
          "0x1.6126e978d50a2p+2",
          "0x1.61374bc6a7fbdp+2"
        ],
        [
          "0x1.61374bc6a7fbdp+2",
          "0x1.6147ae147aed8p+2"
        ],
        [
          "0x1.6147ae147aed8p+2",
          "0x1.615810624ddf3p+2"
        ],
        [
          "0x1.615810624ddf3p+2",
          "0x1.616872b020d0ep+2"
        ],
        [
          "0x1.616872b020d0ep+2",
          "0x1.6178d4fdf3c29p+2"
        ],
        [
          "0x1.6178d4fdf3c29p+2",
          "0x1.6189374bc6b44p+2"
        ],
        [
          "0x1.6189374bc6b44p+2",
          "0x1.6199999999a5fp+2"
        ],
        [
          "0x1.6199999999a5fp+2",
          "0x1.61a9fbe76c97ap+2"
        ],
        [
          "0x1.61a9fbe76c97ap+2",
          "0x1.61ba5e353f895p+2"
        ],
        [
          "0x1.61ba5e353f895p+2",
          "0x1.61cac083127b0p+2"
        ],
        [
          "0x1.61cac083127b0p+2",
          "0x1.61db22d0e56cbp+2"
        ],
        [
          "0x1.61db22d0e56cbp+2",
          "0x1.61eb851eb85e6p+2"
        ],
        [
          "0x1.61eb851eb85e6p+2",
          "0x1.61fbe76c8b501p+2"
        ],
        [
          "0x1.61fbe76c8b501p+2",
          "0x1.620c49ba5e41cp+2"
        ],
        [
          "0x1.620c49ba5e41cp+2",
          "0x1.621cac0831337p+2"
        ],
        [
          "0x1.621cac0831337p+2",
          "0x1.622d0e5604252p+2"
        ],
        [
          "0x1.622d0e5604252p+2",
          "0x1.623d70a3d716dp+2"
        ],
        [
          "0x1.623d70a3d716dp+2",
          "0x1.624dd2f1aa088p+2"
        ],
        [
          "0x1.624dd2f1aa088p+2",
          "0x1.625e353f7cfa3p+2"
        ],
        [
          "0x1.625e353f7cfa3p+2",
          "0x1.626e978d4febep+2"
        ],
        [
          "0x1.626e978d4febep+2",
          "0x1.627ef9db22dd9p+2"
        ],
        [
          "0x1.627ef9db22dd9p+2",
          "0x1.628f5c28f5cf4p+2"
        ],
        [
          "0x1.628f5c28f5cf4p+2",
          "0x1.629fbe76c8c0fp+2"
        ],
        [
          "0x1.629fbe76c8c0fp+2",
          "0x1.62b020c49bb2ap+2"
        ],
        [
          "0x1.62b020c49bb2ap+2",
          "0x1.62c083126ea45p+2"
        ],
        [
          "0x1.62c083126ea45p+2",
          "0x1.62d0e56041960p+2"
        ],
        [
          "0x1.62d0e56041960p+2",
          "0x1.62e147ae1487bp+2"
        ],
        [
          "0x1.62e147ae1487bp+2",
          "0x1.62f1a9fbe7796p+2"
        ],
        [
          "0x1.62f1a9fbe7796p+2",
          "0x1.63020c49ba6b1p+2"
        ],
        [
          "0x1.63020c49ba6b1p+2",
          "0x1.63126e978d5ccp+2"
        ],
        [
          "0x1.63126e978d5ccp+2",
          "0x1.6322d0e5604e7p+2"
        ],
        [
          "0x1.6322d0e5604e7p+2",
          "0x1.6333333333402p+2"
        ],
        [
          "0x1.6333333333402p+2",
          "0x1.634395810631dp+2"
        ],
        [
          "0x1.634395810631dp+2",
          "0x1.6353f7ced9238p+2"
        ],
        [
          "0x1.6353f7ced9238p+2",
          "0x1.63645a1cac153p+2"
        ],
        [
          "0x1.63645a1cac153p+2",
          "0x1.6374bc6a7f06ep+2"
        ],
        [
          "0x1.6374bc6a7f06ep+2",
          "0x1.63851eb851f89p+2"
        ],
        [
          "0x1.63851eb851f89p+2",
          "0x1.6395810624ea4p+2"
        ],
        [
          "0x1.6395810624ea4p+2",
          "0x1.63a5e353f7dbfp+2"
        ],
        [
          "0x1.63a5e353f7dbfp+2",
          "0x1.63b645a1cacdap+2"
        ],
        [
          "0x1.63b645a1cacdap+2",
          "0x1.63c6a7ef9dbf5p+2"
        ],
        [
          "0x1.63c6a7ef9dbf5p+2",
          "0x1.63d70a3d70b10p+2"
        ],
        [
          "0x1.63d70a3d70b10p+2",
          "0x1.63e76c8b43a2bp+2"
        ],
        [
          "0x1.63e76c8b43a2bp+2",
          "0x1.63f7ced916946p+2"
        ],
        [
          "0x1.63f7ced916946p+2",
          "0x1.64083126e9861p+2"
        ],
        [
          "0x1.64083126e9861p+2",
          "0x1.64189374bc77cp+2"
        ],
        [
          "0x1.64189374bc77cp+2",
          "0x1.6428f5c28f697p+2"
        ],
        [
          "0x1.6428f5c28f697p+2",
          "0x1.64395810625b2p+2"
        ],
        [
          "0x1.64395810625b2p+2",
          "0x1.6449ba5e354cdp+2"
        ],
        [
          "0x1.6449ba5e354cdp+2",
          "0x1.645a1cac083e8p+2"
        ],
        [
          "0x1.645a1cac083e8p+2",
          "0x1.646a7ef9db303p+2"
        ],
        [
          "0x1.646a7ef9db303p+2",
          "0x1.647ae147ae21ep+2"
        ],
        [
          "0x1.647ae147ae21ep+2",
          "0x1.648b439581139p+2"
        ],
        [
          "0x1.648b439581139p+2",
          "0x1.649ba5e354054p+2"
        ],
        [
          "0x1.649ba5e354054p+2",
          "0x1.64ac083126f6fp+2"
        ],
        [
          "0x1.64ac083126f6fp+2",
          "0x1.64bc6a7ef9e8ap+2"
        ],
        [
          "0x1.64bc6a7ef9e8ap+2",
          "0x1.64ccccccccda5p+2"
        ],
        [
          "0x1.64ccccccccda5p+2",
          "0x1.64dd2f1a9fcc0p+2"
        ],
        [
          "0x1.64dd2f1a9fcc0p+2",
          "0x1.64ed916872bdbp+2"
        ],
        [
          "0x1.64ed916872bdbp+2",
          "0x1.64fdf3b645af6p+2"
        ],
        [
          "0x1.64fdf3b645af6p+2",
          "0x1.650e560418a11p+2"
        ],
        [
          "0x1.650e560418a11p+2",
          "0x1.651eb851eb92cp+2"
        ],
        [
          "0x1.651eb851eb92cp+2",
          "0x1.652f1a9fbe847p+2"
        ],
        [
          "0x1.652f1a9fbe847p+2",
          "0x1.653f7ced91762p+2"
        ],
        [
          "0x1.653f7ced91762p+2",
          "0x1.654fdf3b6467dp+2"
        ],
        [
          "0x1.654fdf3b6467dp+2",
          "0x1.6560418937598p+2"
        ],
        [
          "0x1.6560418937598p+2",
          "0x1.6570a3d70a4b3p+2"
        ],
        [
          "0x1.6570a3d70a4b3p+2",
          "0x1.65810624dd3cep+2"
        ],
        [
          "0x1.65810624dd3cep+2",
          "0x1.65916872b02e9p+2"
        ],
        [
          "0x1.65916872b02e9p+2",
          "0x1.65a1cac083204p+2"
        ],
        [
          "0x1.65a1cac083204p+2",
          "0x1.65b22d0e5611fp+2"
        ],
        [
          "0x1.65b22d0e5611fp+2",
          "0x1.65c28f5c2903ap+2"
        ],
        [
          "0x1.65c28f5c2903ap+2",
          "0x1.65d2f1a9fbf55p+2"
        ],
        [
          "0x1.65d2f1a9fbf55p+2",
          "0x1.65e353f7cee70p+2"
        ],
        [
          "0x1.65e353f7cee70p+2",
          "0x1.65f3b645a1d8bp+2"
        ],
        [
          "0x1.65f3b645a1d8bp+2",
          "0x1.6604189374ca6p+2"
        ],
        [
          "0x1.6604189374ca6p+2",
          "0x1.66147ae147bc1p+2"
        ],
        [
          "0x1.66147ae147bc1p+2",
          "0x1.6624dd2f1aadcp+2"
        ],
        [
          "0x1.6624dd2f1aadcp+2",
          "0x1.66353f7ced9f7p+2"
        ],
        [
          "0x1.66353f7ced9f7p+2",
          "0x1.6645a1cac0912p+2"
        ],
        [
          "0x1.6645a1cac0912p+2",
          "0x1.665604189382dp+2"
        ],
        [
          "0x1.665604189382dp+2",
          "0x1.6666666666748p+2"
        ],
        [
          "0x1.6666666666748p+2",
          "0x1.6676c8b439663p+2"
        ],
        [
          "0x1.6676c8b439663p+2",
          "0x1.66872b020c57ep+2"
        ],
        [
          "0x1.66872b020c57ep+2",
          "0x1.66978d4fdf499p+2"
        ],
        [
          "0x1.66978d4fdf499p+2",
          "0x1.66a7ef9db23b4p+2"
        ],
        [
          "0x1.66a7ef9db23b4p+2",
          "0x1.66b851eb852cfp+2"
        ],
        [
          "0x1.66b851eb852cfp+2",
          "0x1.66c8b439581eap+2"
        ],
        [
          "0x1.66c8b439581eap+2",
          "0x1.66d916872b105p+2"
        ],
        [
          "0x1.66d916872b105p+2",
          "0x1.66e978d4fe020p+2"
        ],
        [
          "0x1.66e978d4fe020p+2",
          "0x1.66f9db22d0f3bp+2"
        ],
        [
          "0x1.66f9db22d0f3bp+2",
          "0x1.670a3d70a3e56p+2"
        ],
        [
          "0x1.670a3d70a3e56p+2",
          "0x1.671a9fbe76d71p+2"
        ],
        [
          "0x1.671a9fbe76d71p+2",
          "0x1.672b020c49c8cp+2"
        ],
        [
          "0x1.672b020c49c8cp+2",
          "0x1.673b645a1cba7p+2"
        ],
        [
          "0x1.673b645a1cba7p+2",
          "0x1.674bc6a7efac2p+2"
        ],
        [
          "0x1.674bc6a7efac2p+2",
          "0x1.675c28f5c29ddp+2"
        ],
        [
          "0x1.675c28f5c29ddp+2",
          "0x1.676c8b43958f8p+2"
        ],
        [
          "0x1.676c8b43958f8p+2",
          "0x1.677ced9168813p+2"
        ],
        [
          "0x1.677ced9168813p+2",
          "0x1.678d4fdf3b72ep+2"
        ],
        [
          "0x1.678d4fdf3b72ep+2",
          "0x1.679db22d0e649p+2"
        ],
        [
          "0x1.679db22d0e649p+2",
          "0x1.67ae147ae1564p+2"
        ],
        [
          "0x1.67ae147ae1564p+2",
          "0x1.67be76c8b447fp+2"
        ],
        [
          "0x1.67be76c8b447fp+2",
          "0x1.67ced9168739ap+2"
        ],
        [
          "0x1.67ced9168739ap+2",
          "0x1.67df3b645a2b5p+2"
        ],
        [
          "0x1.67df3b645a2b5p+2",
          "0x1.67ef9db22d1d0p+2"
        ],
        [
          "0x1.67ef9db22d1d0p+2",
          "0x1.68000000000ebp+2"
        ],
        [
          "0x1.68000000000ebp+2",
          "0x1.6810624dd3006p+2"
        ],
        [
          "0x1.6810624dd3006p+2",
          "0x1.6820c49ba5f21p+2"
        ],
        [
          "0x1.6820c49ba5f21p+2",
          "0x1.683126e978e3cp+2"
        ],
        [
          "0x1.683126e978e3cp+2",
          "0x1.684189374bd57p+2"
        ],
        [
          "0x1.684189374bd57p+2",
          "0x1.6851eb851ec72p+2"
        ],
        [
          "0x1.6851eb851ec72p+2",
          "0x1.68624dd2f1b8dp+2"
        ],
        [
          "0x1.68624dd2f1b8dp+2",
          "0x1.6872b020c4aa8p+2"
        ],
        [
          "0x1.6872b020c4aa8p+2",
          "0x1.6883126e979c3p+2"
        ],
        [
          "0x1.6883126e979c3p+2",
          "0x1.689374bc6a8dep+2"
        ],
        [
          "0x1.689374bc6a8dep+2",
          "0x1.68a3d70a3d7f9p+2"
        ],
        [
          "0x1.68a3d70a3d7f9p+2",
          "0x1.68b4395810714p+2"
        ],
        [
          "0x1.68b4395810714p+2",
          "0x1.68c49ba5e362fp+2"
        ],
        [
          "0x1.68c49ba5e362fp+2",
          "0x1.68d4fdf3b654ap+2"
        ],
        [
          "0x1.68d4fdf3b654ap+2",
          "0x1.68e5604189465p+2"
        ],
        [
          "0x1.68e5604189465p+2",
          "0x1.68f5c28f5c380p+2"
        ],
        [
          "0x1.68f5c28f5c380p+2",
          "0x1.690624dd2f29bp+2"
        ],
        [
          "0x1.690624dd2f29bp+2",
          "0x1.6916872b021b6p+2"
        ],
        [
          "0x1.6916872b021b6p+2",
          "0x1.6926e978d50d1p+2"
        ],
        [
          "0x1.6926e978d50d1p+2",
          "0x1.69374bc6a7fecp+2"
        ],
        [
          "0x1.69374bc6a7fecp+2",
          "0x1.6947ae147af07p+2"
        ],
        [
          "0x1.6947ae147af07p+2",
          "0x1.695810624de22p+2"
        ],
        [
          "0x1.695810624de22p+2",
          "0x1.696872b020d3dp+2"
        ],
        [
          "0x1.696872b020d3dp+2",
          "0x1.6978d4fdf3c58p+2"
        ],
        [
          "0x1.6978d4fdf3c58p+2",
          "0x1.6989374bc6b73p+2"
        ],
        [
          "0x1.6989374bc6b73p+2",
          "0x1.6999999999a8ep+2"
        ],
        [
          "0x1.6999999999a8ep+2",
          "0x1.69a9fbe76c9a9p+2"
        ],
        [
          "0x1.69a9fbe76c9a9p+2",
          "0x1.69ba5e353f8c4p+2"
        ],
        [
          "0x1.69ba5e353f8c4p+2",
          "0x1.69cac083127dfp+2"
        ],
        [
          "0x1.69cac083127dfp+2",
          "0x1.69db22d0e56fap+2"
        ],
        [
          "0x1.69db22d0e56fap+2",
          "0x1.69eb851eb8615p+2"
        ],
        [
          "0x1.69eb851eb8615p+2",
          "0x1.69fbe76c8b530p+2"
        ],
        [
          "0x1.69fbe76c8b530p+2",
          "0x1.6a0c49ba5e44bp+2"
        ],
        [
          "0x1.6a0c49ba5e44bp+2",
          "0x1.6a1cac0831366p+2"
        ],
        [
          "0x1.6a1cac0831366p+2",
          "0x1.6a2d0e5604281p+2"
        ],
        [
          "0x1.6a2d0e5604281p+2",
          "0x1.6a3d70a3d719cp+2"
        ],
        [
          "0x1.6a3d70a3d719cp+2",
          "0x1.6a4dd2f1aa0b7p+2"
        ],
        [
          "0x1.6a4dd2f1aa0b7p+2",
          "0x1.6a5e353f7cfd2p+2"
        ],
        [
          "0x1.6a5e353f7cfd2p+2",
          "0x1.6a6e978d4feedp+2"
        ],
        [
          "0x1.6a6e978d4feedp+2",
          "0x1.6a7ef9db22e08p+2"
        ],
        [
          "0x1.6a7ef9db22e08p+2",
          "0x1.6a8f5c28f5d23p+2"
        ],
        [
          "0x1.6a8f5c28f5d23p+2",
          "0x1.6a9fbe76c8c3ep+2"
        ],
        [
          "0x1.6a9fbe76c8c3ep+2",
          "0x1.6ab020c49bb59p+2"
        ],
        [
          "0x1.6ab020c49bb59p+2",
          "0x1.6ac083126ea74p+2"
        ],
        [
          "0x1.6ac083126ea74p+2",
          "0x1.6ad0e5604198fp+2"
        ],
        [
          "0x1.6ad0e5604198fp+2",
          "0x1.6ae147ae148aap+2"
        ],
        [
          "0x1.6ae147ae148aap+2",
          "0x1.6af1a9fbe77c5p+2"
        ],
        [
          "0x1.6af1a9fbe77c5p+2",
          "0x1.6b020c49ba6e0p+2"
        ],
        [
          "0x1.6b020c49ba6e0p+2",
          "0x1.6b126e978d5fbp+2"
        ],
        [
          "0x1.6b126e978d5fbp+2",
          "0x1.6b22d0e560516p+2"
        ],
        [
          "0x1.6b22d0e560516p+2",
          "0x1.6b33333333431p+2"
        ],
        [
          "0x1.6b33333333431p+2",
          "0x1.6b4395810634cp+2"
        ],
        [
          "0x1.6b4395810634cp+2",
          "0x1.6b53f7ced9267p+2"
        ],
        [
          "0x1.6b53f7ced9267p+2",
          "0x1.6b645a1cac182p+2"
        ],
        [
          "0x1.6b645a1cac182p+2",
          "0x1.6b74bc6a7f09dp+2"
        ],
        [
          "0x1.6b74bc6a7f09dp+2",
          "0x1.6b851eb851fb8p+2"
        ],
        [
          "0x1.6b851eb851fb8p+2",
          "0x1.6b95810624ed3p+2"
        ],
        [
          "0x1.6b95810624ed3p+2",
          "0x1.6ba5e353f7deep+2"
        ],
        [
          "0x1.6ba5e353f7deep+2",
          "0x1.6bb645a1cad09p+2"
        ],
        [
          "0x1.6bb645a1cad09p+2",
          "0x1.6bc6a7ef9dc24p+2"
        ],
        [
          "0x1.6bc6a7ef9dc24p+2",
          "0x1.6bd70a3d70b3fp+2"
        ],
        [
          "0x1.6bd70a3d70b3fp+2",
          "0x1.6be76c8b43a5ap+2"
        ],
        [
          "0x1.6be76c8b43a5ap+2",
          "0x1.6bf7ced916975p+2"
        ],
        [
          "0x1.6bf7ced916975p+2",
          "0x1.6c083126e9890p+2"
        ],
        [
          "0x1.6c083126e9890p+2",
          "0x1.6c189374bc7abp+2"
        ],
        [
          "0x1.6c189374bc7abp+2",
          "0x1.6c28f5c28f6c6p+2"
        ],
        [
          "0x1.6c28f5c28f6c6p+2",
          "0x1.6c395810625e1p+2"
        ],
        [
          "0x1.6c395810625e1p+2",
          "0x1.6c49ba5e354fcp+2"
        ],
        [
          "0x1.6c49ba5e354fcp+2",
          "0x1.6c5a1cac08417p+2"
        ],
        [
          "0x1.6c5a1cac08417p+2",
          "0x1.6c6a7ef9db332p+2"
        ],
        [
          "0x1.6c6a7ef9db332p+2",
          "0x1.6c7ae147ae24dp+2"
        ],
        [
          "0x1.6c7ae147ae24dp+2",
          "0x1.6c8b439581168p+2"
        ],
        [
          "0x1.6c8b439581168p+2",
          "0x1.6c9ba5e354083p+2"
        ],
        [
          "0x1.6c9ba5e354083p+2",
          "0x1.6cac083126f9ep+2"
        ],
        [
          "0x1.6cac083126f9ep+2",
          "0x1.6cbc6a7ef9eb9p+2"
        ],
        [
          "0x1.6cbc6a7ef9eb9p+2",
          "0x1.6cccccccccdd4p+2"
        ],
        [
          "0x1.6cccccccccdd4p+2",
          "0x1.6cdd2f1a9fcefp+2"
        ],
        [
          "0x1.6cdd2f1a9fcefp+2",
          "0x1.6ced916872c0ap+2"
        ],
        [
          "0x1.6ced916872c0ap+2",
          "0x1.6cfdf3b645b25p+2"
        ],
        [
          "0x1.6cfdf3b645b25p+2",
          "0x1.6d0e560418a40p+2"
        ],
        [
          "0x1.6d0e560418a40p+2",
          "0x1.6d1eb851eb95bp+2"
        ],
        [
          "0x1.6d1eb851eb95bp+2",
          "0x1.6d2f1a9fbe876p+2"
        ],
        [
          "0x1.6d2f1a9fbe876p+2",
          "0x1.6d3f7ced91791p+2"
        ],
        [
          "0x1.6d3f7ced91791p+2",
          "0x1.6d4fdf3b646acp+2"
        ],
        [
          "0x1.6d4fdf3b646acp+2",
          "0x1.6d604189375c7p+2"
        ],
        [
          "0x1.6d604189375c7p+2",
          "0x1.6d70a3d70a4e2p+2"
        ],
        [
          "0x1.6d70a3d70a4e2p+2",
          "0x1.6d810624dd3fdp+2"
        ],
        [
          "0x1.6d810624dd3fdp+2",
          "0x1.6d916872b0318p+2"
        ],
        [
          "0x1.6d916872b0318p+2",
          "0x1.6da1cac083233p+2"
        ],
        [
          "0x1.6da1cac083233p+2",
          "0x1.6db22d0e5614ep+2"
        ],
        [
          "0x1.6db22d0e5614ep+2",
          "0x1.6dc28f5c29069p+2"
        ],
        [
          "0x1.6dc28f5c29069p+2",
          "0x1.6dd2f1a9fbf84p+2"
        ],
        [
          "0x1.6dd2f1a9fbf84p+2",
          "0x1.6de353f7cee9fp+2"
        ],
        [
          "0x1.6de353f7cee9fp+2",
          "0x1.6df3b645a1dbap+2"
        ],
        [
          "0x1.6df3b645a1dbap+2",
          "0x1.6e04189374cd5p+2"
        ],
        [
          "0x1.6e04189374cd5p+2",
          "0x1.6e147ae147bf0p+2"
        ],
        [
          "0x1.6e147ae147bf0p+2",
          "0x1.6e24dd2f1ab0bp+2"
        ],
        [
          "0x1.6e24dd2f1ab0bp+2",
          "0x1.6e353f7ceda26p+2"
        ],
        [
          "0x1.6e353f7ceda26p+2",
          "0x1.6e45a1cac0941p+2"
        ],
        [
          "0x1.6e45a1cac0941p+2",
          "0x1.6e5604189385cp+2"
        ],
        [
          "0x1.6e5604189385cp+2",
          "0x1.6e66666666777p+2"
        ],
        [
          "0x1.6e66666666777p+2",
          "0x1.6e76c8b439692p+2"
        ],
        [
          "0x1.6e76c8b439692p+2",
          "0x1.6e872b020c5adp+2"
        ],
        [
          "0x1.6e872b020c5adp+2",
          "0x1.6e978d4fdf4c8p+2"
        ],
        [
          "0x1.6e978d4fdf4c8p+2",
          "0x1.6ea7ef9db23e3p+2"
        ],
        [
          "0x1.6ea7ef9db23e3p+2",
          "0x1.6eb851eb852fep+2"
        ],
        [
          "0x1.6eb851eb852fep+2",
          "0x1.6ec8b43958219p+2"
        ],
        [
          "0x1.6ec8b43958219p+2",
          "0x1.6ed916872b134p+2"
        ],
        [
          "0x1.6ed916872b134p+2",
          "0x1.6ee978d4fe04fp+2"
        ],
        [
          "0x1.6ee978d4fe04fp+2",
          "0x1.6ef9db22d0f6ap+2"
        ],
        [
          "0x1.6ef9db22d0f6ap+2",
          "0x1.6f0a3d70a3e85p+2"
        ],
        [
          "0x1.6f0a3d70a3e85p+2",
          "0x1.6f1a9fbe76da0p+2"
        ],
        [
          "0x1.6f1a9fbe76da0p+2",
          "0x1.6f2b020c49cbbp+2"
        ],
        [
          "0x1.6f2b020c49cbbp+2",
          "0x1.6f3b645a1cbd6p+2"
        ],
        [
          "0x1.6f3b645a1cbd6p+2",
          "0x1.6f4bc6a7efaf1p+2"
        ],
        [
          "0x1.6f4bc6a7efaf1p+2",
          "0x1.6f5c28f5c2a0cp+2"
        ],
        [
          "0x1.6f5c28f5c2a0cp+2",
          "0x1.6f6c8b4395927p+2"
        ],
        [
          "0x1.6f6c8b4395927p+2",
          "0x1.6f7ced9168842p+2"
        ],
        [
          "0x1.6f7ced9168842p+2",
          "0x1.6f8d4fdf3b75dp+2"
        ],
        [
          "0x1.6f8d4fdf3b75dp+2",
          "0x1.6f9db22d0e678p+2"
        ],
        [
          "0x1.6f9db22d0e678p+2",
          "0x1.6fae147ae1593p+2"
        ],
        [
          "0x1.6fae147ae1593p+2",
          "0x1.6fbe76c8b44aep+2"
        ],
        [
          "0x1.6fbe76c8b44aep+2",
          "0x1.6fced916873c9p+2"
        ],
        [
          "0x1.6fced916873c9p+2",
          "0x1.6fdf3b645a2e4p+2"
        ],
        [
          "0x1.6fdf3b645a2e4p+2",
          "0x1.6fef9db22d1ffp+2"
        ],
        [
          "0x1.6fef9db22d1ffp+2",
          "0x1.700000000011ap+2"
        ],
        [
          "0x1.700000000011ap+2",
          "0x1.7010624dd3035p+2"
        ],
        [
          "0x1.7010624dd3035p+2",
          "0x1.7020c49ba5f50p+2"
        ],
        [
          "0x1.7020c49ba5f50p+2",
          "0x1.703126e978e6bp+2"
        ],
        [
          "0x1.703126e978e6bp+2",
          "0x1.704189374bd86p+2"
        ],
        [
          "0x1.704189374bd86p+2",
          "0x1.7051eb851eca1p+2"
        ],
        [
          "0x1.7051eb851eca1p+2",
          "0x1.70624dd2f1bbcp+2"
        ],
        [
          "0x1.70624dd2f1bbcp+2",
          "0x1.7072b020c4ad7p+2"
        ],
        [
          "0x1.7072b020c4ad7p+2",
          "0x1.7083126e979f2p+2"
        ],
        [
          "0x1.7083126e979f2p+2",
          "0x1.709374bc6a90dp+2"
        ],
        [
          "0x1.709374bc6a90dp+2",
          "0x1.70a3d70a3d828p+2"
        ],
        [
          "0x1.70a3d70a3d828p+2",
          "0x1.70b4395810743p+2"
        ],
        [
          "0x1.70b4395810743p+2",
          "0x1.70c49ba5e365ep+2"
        ],
        [
          "0x1.70c49ba5e365ep+2",
          "0x1.70d4fdf3b6579p+2"
        ],
        [
          "0x1.70d4fdf3b6579p+2",
          "0x1.70e5604189494p+2"
        ],
        [
          "0x1.70e5604189494p+2",
          "0x1.70f5c28f5c3afp+2"
        ],
        [
          "0x1.70f5c28f5c3afp+2",
          "0x1.710624dd2f2cap+2"
        ],
        [
          "0x1.710624dd2f2cap+2",
          "0x1.7116872b021e5p+2"
        ],
        [
          "0x1.7116872b021e5p+2",
          "0x1.7126e978d5100p+2"
        ],
        [
          "0x1.7126e978d5100p+2",
          "0x1.71374bc6a801bp+2"
        ],
        [
          "0x1.71374bc6a801bp+2",
          "0x1.7147ae147af36p+2"
        ],
        [
          "0x1.7147ae147af36p+2",
          "0x1.715810624de51p+2"
        ],
        [
          "0x1.715810624de51p+2",
          "0x1.716872b020d6cp+2"
        ],
        [
          "0x1.716872b020d6cp+2",
          "0x1.7178d4fdf3c87p+2"
        ],
        [
          "0x1.7178d4fdf3c87p+2",
          "0x1.7189374bc6ba2p+2"
        ],
        [
          "0x1.7189374bc6ba2p+2",
          "0x1.7199999999abdp+2"
        ],
        [
          "0x1.7199999999abdp+2",
          "0x1.71a9fbe76c9d8p+2"
        ],
        [
          "0x1.71a9fbe76c9d8p+2",
          "0x1.71ba5e353f8f3p+2"
        ],
        [
          "0x1.71ba5e353f8f3p+2",
          "0x1.71cac0831280ep+2"
        ],
        [
          "0x1.71cac0831280ep+2",
          "0x1.71db22d0e5729p+2"
        ],
        [
          "0x1.71db22d0e5729p+2",
          "0x1.71eb851eb8644p+2"
        ],
        [
          "0x1.71eb851eb8644p+2",
          "0x1.71fbe76c8b55fp+2"
        ],
        [
          "0x1.71fbe76c8b55fp+2",
          "0x1.720c49ba5e47ap+2"
        ],
        [
          "0x1.720c49ba5e47ap+2",
          "0x1.721cac0831395p+2"
        ],
        [
          "0x1.721cac0831395p+2",
          "0x1.722d0e56042b0p+2"
        ],
        [
          "0x1.722d0e56042b0p+2",
          "0x1.723d70a3d71cbp+2"
        ],
        [
          "0x1.723d70a3d71cbp+2",
          "0x1.724dd2f1aa0e6p+2"
        ],
        [
          "0x1.724dd2f1aa0e6p+2",
          "0x1.725e353f7d001p+2"
        ],
        [
          "0x1.725e353f7d001p+2",
          "0x1.726e978d4ff1cp+2"
        ],
        [
          "0x1.726e978d4ff1cp+2",
          "0x1.727ef9db22e37p+2"
        ],
        [
          "0x1.727ef9db22e37p+2",
          "0x1.728f5c28f5d52p+2"
        ],
        [
          "0x1.728f5c28f5d52p+2",
          "0x1.729fbe76c8c6dp+2"
        ],
        [
          "0x1.729fbe76c8c6dp+2",
          "0x1.72b020c49bb88p+2"
        ],
        [
          "0x1.72b020c49bb88p+2",
          "0x1.72c083126eaa3p+2"
        ],
        [
          "0x1.72c083126eaa3p+2",
          "0x1.72d0e560419bep+2"
        ],
        [
          "0x1.72d0e560419bep+2",
          "0x1.72e147ae148d9p+2"
        ],
        [
          "0x1.72e147ae148d9p+2",
          "0x1.72f1a9fbe77f4p+2"
        ],
        [
          "0x1.72f1a9fbe77f4p+2",
          "0x1.73020c49ba70fp+2"
        ],
        [
          "0x1.73020c49ba70fp+2",
          "0x1.73126e978d62ap+2"
        ],
        [
          "0x1.73126e978d62ap+2",
          "0x1.7322d0e560545p+2"
        ],
        [
          "0x1.7322d0e560545p+2",
          "0x1.7333333333460p+2"
        ],
        [
          "0x1.7333333333460p+2",
          "0x1.734395810637bp+2"
        ],
        [
          "0x1.734395810637bp+2",
          "0x1.7353f7ced9296p+2"
        ],
        [
          "0x1.7353f7ced9296p+2",
          "0x1.73645a1cac1b1p+2"
        ],
        [
          "0x1.73645a1cac1b1p+2",
          "0x1.7374bc6a7f0ccp+2"
        ],
        [
          "0x1.7374bc6a7f0ccp+2",
          "0x1.73851eb851fe7p+2"
        ],
        [
          "0x1.73851eb851fe7p+2",
          "0x1.7395810624f02p+2"
        ],
        [
          "0x1.7395810624f02p+2",
          "0x1.73a5e353f7e1dp+2"
        ],
        [
          "0x1.73a5e353f7e1dp+2",
          "0x1.73b645a1cad38p+2"
        ],
        [
          "0x1.73b645a1cad38p+2",
          "0x1.73c6a7ef9dc53p+2"
        ],
        [
          "0x1.73c6a7ef9dc53p+2",
          "0x1.73d70a3d70b6ep+2"
        ],
        [
          "0x1.73d70a3d70b6ep+2",
          "0x1.73e76c8b43a89p+2"
        ],
        [
          "0x1.73e76c8b43a89p+2",
          "0x1.73f7ced9169a4p+2"
        ],
        [
          "0x1.73f7ced9169a4p+2",
          "0x1.74083126e98bfp+2"
        ],
        [
          "0x1.74083126e98bfp+2",
          "0x1.74189374bc7dap+2"
        ],
        [
          "0x1.74189374bc7dap+2",
          "0x1.7428f5c28f6f5p+2"
        ],
        [
          "0x1.7428f5c28f6f5p+2",
          "0x1.7439581062610p+2"
        ],
        [
          "0x1.7439581062610p+2",
          "0x1.7449ba5e3552bp+2"
        ],
        [
          "0x1.7449ba5e3552bp+2",
          "0x1.745a1cac08446p+2"
        ],
        [
          "0x1.745a1cac08446p+2",
          "0x1.746a7ef9db361p+2"
        ],
        [
          "0x1.746a7ef9db361p+2",
          "0x1.747ae147ae27cp+2"
        ],
        [
          "0x1.747ae147ae27cp+2",
          "0x1.748b439581197p+2"
        ],
        [
          "0x1.748b439581197p+2",
          "0x1.749ba5e3540b2p+2"
        ],
        [
          "0x1.749ba5e3540b2p+2",
          "0x1.74ac083126fcdp+2"
        ],
        [
          "0x1.74ac083126fcdp+2",
          "0x1.74bc6a7ef9ee8p+2"
        ],
        [
          "0x1.74bc6a7ef9ee8p+2",
          "0x1.74cccccccce03p+2"
        ],
        [
          "0x1.74cccccccce03p+2",
          "0x1.74dd2f1a9fd1ep+2"
        ],
        [
          "0x1.74dd2f1a9fd1ep+2",
          "0x1.74ed916872c39p+2"
        ],
        [
          "0x1.74ed916872c39p+2",
          "0x1.74fdf3b645b54p+2"
        ],
        [
          "0x1.74fdf3b645b54p+2",
          "0x1.750e560418a6fp+2"
        ],
        [
          "0x1.750e560418a6fp+2",
          "0x1.751eb851eb98ap+2"
        ],
        [
          "0x1.751eb851eb98ap+2",
          "0x1.752f1a9fbe8a5p+2"
        ],
        [
          "0x1.752f1a9fbe8a5p+2",
          "0x1.753f7ced917c0p+2"
        ],
        [
          "0x1.753f7ced917c0p+2",
          "0x1.754fdf3b646dbp+2"
        ],
        [
          "0x1.754fdf3b646dbp+2",
          "0x1.75604189375f6p+2"
        ],
        [
          "0x1.75604189375f6p+2",
          "0x1.7570a3d70a511p+2"
        ],
        [
          "0x1.7570a3d70a511p+2",
          "0x1.75810624dd42cp+2"
        ],
        [
          "0x1.75810624dd42cp+2",
          "0x1.75916872b0347p+2"
        ],
        [
          "0x1.75916872b0347p+2",
          "0x1.75a1cac083262p+2"
        ],
        [
          "0x1.75a1cac083262p+2",
          "0x1.75b22d0e5617dp+2"
        ],
        [
          "0x1.75b22d0e5617dp+2",
          "0x1.75c28f5c29098p+2"
        ],
        [
          "0x1.75c28f5c29098p+2",
          "0x1.75d2f1a9fbfb3p+2"
        ],
        [
          "0x1.75d2f1a9fbfb3p+2",
          "0x1.75e353f7ceecep+2"
        ],
        [
          "0x1.75e353f7ceecep+2",
          "0x1.75f3b645a1de9p+2"
        ],
        [
          "0x1.75f3b645a1de9p+2",
          "0x1.7604189374d04p+2"
        ],
        [
          "0x1.7604189374d04p+2",
          "0x1.76147ae147c1fp+2"
        ],
        [
          "0x1.76147ae147c1fp+2",
          "0x1.7624dd2f1ab3ap+2"
        ],
        [
          "0x1.7624dd2f1ab3ap+2",
          "0x1.76353f7ceda55p+2"
        ],
        [
          "0x1.76353f7ceda55p+2",
          "0x1.7645a1cac0970p+2"
        ],
        [
          "0x1.7645a1cac0970p+2",
          "0x1.765604189388bp+2"
        ],
        [
          "0x1.765604189388bp+2",
          "0x1.76666666667a6p+2"
        ],
        [
          "0x1.76666666667a6p+2",
          "0x1.7676c8b4396c1p+2"
        ],
        [
          "0x1.7676c8b4396c1p+2",
          "0x1.76872b020c5dcp+2"
        ],
        [
          "0x1.76872b020c5dcp+2",
          "0x1.76978d4fdf4f7p+2"
        ],
        [
          "0x1.76978d4fdf4f7p+2",
          "0x1.76a7ef9db2412p+2"
        ],
        [
          "0x1.76a7ef9db2412p+2",
          "0x1.76b851eb8532dp+2"
        ],
        [
          "0x1.76b851eb8532dp+2",
          "0x1.76c8b43958248p+2"
        ],
        [
          "0x1.76c8b43958248p+2",
          "0x1.76d916872b163p+2"
        ],
        [
          "0x1.76d916872b163p+2",
          "0x1.76e978d4fe07ep+2"
        ],
        [
          "0x1.76e978d4fe07ep+2",
          "0x1.76f9db22d0f99p+2"
        ],
        [
          "0x1.76f9db22d0f99p+2",
          "0x1.770a3d70a3eb4p+2"
        ],
        [
          "0x1.770a3d70a3eb4p+2",
          "0x1.771a9fbe76dcfp+2"
        ],
        [
          "0x1.771a9fbe76dcfp+2",
          "0x1.772b020c49ceap+2"
        ],
        [
          "0x1.772b020c49ceap+2",
          "0x1.773b645a1cc05p+2"
        ],
        [
          "0x1.773b645a1cc05p+2",
          "0x1.774bc6a7efb20p+2"
        ],
        [
          "0x1.774bc6a7efb20p+2",
          "0x1.775c28f5c2a3bp+2"
        ],
        [
          "0x1.775c28f5c2a3bp+2",
          "0x1.776c8b4395956p+2"
        ],
        [
          "0x1.776c8b4395956p+2",
          "0x1.777ced9168871p+2"
        ],
        [
          "0x1.777ced9168871p+2",
          "0x1.778d4fdf3b78cp+2"
        ],
        [
          "0x1.778d4fdf3b78cp+2",
          "0x1.779db22d0e6a7p+2"
        ],
        [
          "0x1.779db22d0e6a7p+2",
          "0x1.77ae147ae15c2p+2"
        ],
        [
          "0x1.77ae147ae15c2p+2",
          "0x1.77be76c8b44ddp+2"
        ],
        [
          "0x1.77be76c8b44ddp+2",
          "0x1.77ced916873f8p+2"
        ],
        [
          "0x1.77ced916873f8p+2",
          "0x1.77df3b645a313p+2"
        ],
        [
          "0x1.77df3b645a313p+2",
          "0x1.77ef9db22d22ep+2"
        ],
        [
          "0x1.77ef9db22d22ep+2",
          "0x1.7800000000149p+2"
        ],
        [
          "0x1.7800000000149p+2",
          "0x1.7810624dd3064p+2"
        ],
        [
          "0x1.7810624dd3064p+2",
          "0x1.7820c49ba5f7fp+2"
        ],
        [
          "0x1.7820c49ba5f7fp+2",
          "0x1.783126e978e9ap+2"
        ],
        [
          "0x1.783126e978e9ap+2",
          "0x1.784189374bdb5p+2"
        ],
        [
          "0x1.784189374bdb5p+2",
          "0x1.7851eb851ecd0p+2"
        ],
        [
          "0x1.7851eb851ecd0p+2",
          "0x1.78624dd2f1bebp+2"
        ],
        [
          "0x1.78624dd2f1bebp+2",
          "0x1.7872b020c4b06p+2"
        ],
        [
          "0x1.7872b020c4b06p+2",
          "0x1.7883126e97a21p+2"
        ],
        [
          "0x1.7883126e97a21p+2",
          "0x1.789374bc6a93cp+2"
        ],
        [
          "0x1.789374bc6a93cp+2",
          "0x1.78a3d70a3d857p+2"
        ],
        [
          "0x1.78a3d70a3d857p+2",
          "0x1.78b4395810772p+2"
        ],
        [
          "0x1.78b4395810772p+2",
          "0x1.78c49ba5e368dp+2"
        ],
        [
          "0x1.78c49ba5e368dp+2",
          "0x1.78d4fdf3b65a8p+2"
        ],
        [
          "0x1.78d4fdf3b65a8p+2",
          "0x1.78e56041894c3p+2"
        ],
        [
          "0x1.78e56041894c3p+2",
          "0x1.78f5c28f5c3dep+2"
        ],
        [
          "0x1.78f5c28f5c3dep+2",
          "0x1.790624dd2f2f9p+2"
        ],
        [
          "0x1.790624dd2f2f9p+2",
          "0x1.7916872b02214p+2"
        ],
        [
          "0x1.7916872b02214p+2",
          "0x1.7926e978d512fp+2"
        ],
        [
          "0x1.7926e978d512fp+2",
          "0x1.79374bc6a804ap+2"
        ],
        [
          "0x1.79374bc6a804ap+2",
          "0x1.7947ae147af65p+2"
        ],
        [
          "0x1.7947ae147af65p+2",
          "0x1.795810624de80p+2"
        ],
        [
          "0x1.795810624de80p+2",
          "0x1.796872b020d9bp+2"
        ],
        [
          "0x1.796872b020d9bp+2",
          "0x1.7978d4fdf3cb6p+2"
        ],
        [
          "0x1.7978d4fdf3cb6p+2",
          "0x1.7989374bc6bd1p+2"
        ],
        [
          "0x1.7989374bc6bd1p+2",
          "0x1.7999999999aecp+2"
        ],
        [
          "0x1.7999999999aecp+2",
          "0x1.79a9fbe76ca07p+2"
        ],
        [
          "0x1.79a9fbe76ca07p+2",
          "0x1.79ba5e353f922p+2"
        ],
        [
          "0x1.79ba5e353f922p+2",
          "0x1.79cac0831283dp+2"
        ],
        [
          "0x1.79cac0831283dp+2",
          "0x1.79db22d0e5758p+2"
        ],
        [
          "0x1.79db22d0e5758p+2",
          "0x1.79eb851eb8673p+2"
        ],
        [
          "0x1.79eb851eb8673p+2",
          "0x1.79fbe76c8b58ep+2"
        ],
        [
          "0x1.79fbe76c8b58ep+2",
          "0x1.7a0c49ba5e4a9p+2"
        ],
        [
          "0x1.7a0c49ba5e4a9p+2",
          "0x1.7a1cac08313c4p+2"
        ],
        [
          "0x1.7a1cac08313c4p+2",
          "0x1.7a2d0e56042dfp+2"
        ],
        [
          "0x1.7a2d0e56042dfp+2",
          "0x1.7a3d70a3d71fap+2"
        ],
        [
          "0x1.7a3d70a3d71fap+2",
          "0x1.7a4dd2f1aa115p+2"
        ],
        [
          "0x1.7a4dd2f1aa115p+2",
          "0x1.7a5e353f7d030p+2"
        ],
        [
          "0x1.7a5e353f7d030p+2",
          "0x1.7a6e978d4ff4bp+2"
        ],
        [
          "0x1.7a6e978d4ff4bp+2",
          "0x1.7a7ef9db22e66p+2"
        ],
        [
          "0x1.7a7ef9db22e66p+2",
          "0x1.7a8f5c28f5d81p+2"
        ],
        [
          "0x1.7a8f5c28f5d81p+2",
          "0x1.7a9fbe76c8c9cp+2"
        ],
        [
          "0x1.7a9fbe76c8c9cp+2",
          "0x1.7ab020c49bbb7p+2"
        ],
        [
          "0x1.7ab020c49bbb7p+2",
          "0x1.7ac083126ead2p+2"
        ],
        [
          "0x1.7ac083126ead2p+2",
          "0x1.7ad0e560419edp+2"
        ],
        [
          "0x1.7ad0e560419edp+2",
          "0x1.7ae147ae14908p+2"
        ],
        [
          "0x1.7ae147ae14908p+2",
          "0x1.7af1a9fbe7823p+2"
        ],
        [
          "0x1.7af1a9fbe7823p+2",
          "0x1.7b020c49ba73ep+2"
        ],
        [
          "0x1.7b020c49ba73ep+2",
          "0x1.7b126e978d659p+2"
        ],
        [
          "0x1.7b126e978d659p+2",
          "0x1.7b22d0e560574p+2"
        ],
        [
          "0x1.7b22d0e560574p+2",
          "0x1.7b3333333348fp+2"
        ],
        [
          "0x1.7b3333333348fp+2",
          "0x1.7b439581063aap+2"
        ],
        [
          "0x1.7b439581063aap+2",
          "0x1.7b53f7ced92c5p+2"
        ],
        [
          "0x1.7b53f7ced92c5p+2",
          "0x1.7b645a1cac1e0p+2"
        ],
        [
          "0x1.7b645a1cac1e0p+2",
          "0x1.7b74bc6a7f0fbp+2"
        ],
        [
          "0x1.7b74bc6a7f0fbp+2",
          "0x1.7b851eb852016p+2"
        ],
        [
          "0x1.7b851eb852016p+2",
          "0x1.7b95810624f31p+2"
        ],
        [
          "0x1.7b95810624f31p+2",
          "0x1.7ba5e353f7e4cp+2"
        ],
        [
          "0x1.7ba5e353f7e4cp+2",
          "0x1.7bb645a1cad67p+2"
        ],
        [
          "0x1.7bb645a1cad67p+2",
          "0x1.7bc6a7ef9dc82p+2"
        ],
        [
          "0x1.7bc6a7ef9dc82p+2",
          "0x1.7bd70a3d70b9dp+2"
        ],
        [
          "0x1.7bd70a3d70b9dp+2",
          "0x1.7be76c8b43ab8p+2"
        ],
        [
          "0x1.7be76c8b43ab8p+2",
          "0x1.7bf7ced9169d3p+2"
        ],
        [
          "0x1.7bf7ced9169d3p+2",
          "0x1.7c083126e98eep+2"
        ],
        [
          "0x1.7c083126e98eep+2",
          "0x1.7c189374bc809p+2"
        ],
        [
          "0x1.7c189374bc809p+2",
          "0x1.7c28f5c28f724p+2"
        ],
        [
          "0x1.7c28f5c28f724p+2",
          "0x1.7c3958106263fp+2"
        ],
        [
          "0x1.7c3958106263fp+2",
          "0x1.7c49ba5e3555ap+2"
        ],
        [
          "0x1.7c49ba5e3555ap+2",
          "0x1.7c5a1cac08475p+2"
        ],
        [
          "0x1.7c5a1cac08475p+2",
          "0x1.7c6a7ef9db390p+2"
        ],
        [
          "0x1.7c6a7ef9db390p+2",
          "0x1.7c7ae147ae2abp+2"
        ],
        [
          "0x1.7c7ae147ae2abp+2",
          "0x1.7c8b4395811c6p+2"
        ],
        [
          "0x1.7c8b4395811c6p+2",
          "0x1.7c9ba5e3540e1p+2"
        ],
        [
          "0x1.7c9ba5e3540e1p+2",
          "0x1.7cac083126ffcp+2"
        ],
        [
          "0x1.7cac083126ffcp+2",
          "0x1.7cbc6a7ef9f17p+2"
        ],
        [
          "0x1.7cbc6a7ef9f17p+2",
          "0x1.7ccccccccce32p+2"
        ],
        [
          "0x1.7ccccccccce32p+2",
          "0x1.7cdd2f1a9fd4dp+2"
        ],
        [
          "0x1.7cdd2f1a9fd4dp+2",
          "0x1.7ced916872c68p+2"
        ],
        [
          "0x1.7ced916872c68p+2",
          "0x1.7cfdf3b645b83p+2"
        ],
        [
          "0x1.7cfdf3b645b83p+2",
          "0x1.7d0e560418a9ep+2"
        ],
        [
          "0x1.7d0e560418a9ep+2",
          "0x1.7d1eb851eb9b9p+2"
        ],
        [
          "0x1.7d1eb851eb9b9p+2",
          "0x1.7d2f1a9fbe8d4p+2"
        ],
        [
          "0x1.7d2f1a9fbe8d4p+2",
          "0x1.7d3f7ced917efp+2"
        ],
        [
          "0x1.7d3f7ced917efp+2",
          "0x1.7d4fdf3b6470ap+2"
        ],
        [
          "0x1.7d4fdf3b6470ap+2",
          "0x1.7d60418937625p+2"
        ],
        [
          "0x1.7d60418937625p+2",
          "0x1.7d70a3d70a540p+2"
        ],
        [
          "0x1.7d70a3d70a540p+2",
          "0x1.7d810624dd45bp+2"
        ],
        [
          "0x1.7d810624dd45bp+2",
          "0x1.7d916872b0376p+2"
        ],
        [
          "0x1.7d916872b0376p+2",
          "0x1.7da1cac083291p+2"
        ],
        [
          "0x1.7da1cac083291p+2",
          "0x1.7db22d0e561acp+2"
        ],
        [
          "0x1.7db22d0e561acp+2",
          "0x1.7dc28f5c290c7p+2"
        ],
        [
          "0x1.7dc28f5c290c7p+2",
          "0x1.7dd2f1a9fbfe2p+2"
        ],
        [
          "0x1.7dd2f1a9fbfe2p+2",
          "0x1.7de353f7ceefdp+2"
        ],
        [
          "0x1.7de353f7ceefdp+2",
          "0x1.7df3b645a1e18p+2"
        ],
        [
          "0x1.7df3b645a1e18p+2",
          "0x1.7e04189374d33p+2"
        ],
        [
          "0x1.7e04189374d33p+2",
          "0x1.7e147ae147c4ep+2"
        ],
        [
          "0x1.7e147ae147c4ep+2",
          "0x1.7e24dd2f1ab69p+2"
        ],
        [
          "0x1.7e24dd2f1ab69p+2",
          "0x1.7e353f7ceda84p+2"
        ],
        [
          "0x1.7e353f7ceda84p+2",
          "0x1.7e45a1cac099fp+2"
        ],
        [
          "0x1.7e45a1cac099fp+2",
          "0x1.7e560418938bap+2"
        ],
        [
          "0x1.7e560418938bap+2",
          "0x1.7e666666667d5p+2"
        ],
        [
          "0x1.7e666666667d5p+2",
          "0x1.7e76c8b4396f0p+2"
        ],
        [
          "0x1.7e76c8b4396f0p+2",
          "0x1.7e872b020c60bp+2"
        ],
        [
          "0x1.7e872b020c60bp+2",
          "0x1.7e978d4fdf526p+2"
        ],
        [
          "0x1.7e978d4fdf526p+2",
          "0x1.7ea7ef9db2441p+2"
        ],
        [
          "0x1.7ea7ef9db2441p+2",
          "0x1.7eb851eb8535cp+2"
        ],
        [
          "0x1.7eb851eb8535cp+2",
          "0x1.7ec8b43958277p+2"
        ],
        [
          "0x1.7ec8b43958277p+2",
          "0x1.7ed916872b192p+2"
        ],
        [
          "0x1.7ed916872b192p+2",
          "0x1.7ee978d4fe0adp+2"
        ],
        [
          "0x1.7ee978d4fe0adp+2",
          "0x1.7ef9db22d0fc8p+2"
        ],
        [
          "0x1.7ef9db22d0fc8p+2",
          "0x1.7f0a3d70a3ee3p+2"
        ],
        [
          "0x1.7f0a3d70a3ee3p+2",
          "0x1.7f1a9fbe76dfep+2"
        ],
        [
          "0x1.7f1a9fbe76dfep+2",
          "0x1.7f2b020c49d19p+2"
        ],
        [
          "0x1.7f2b020c49d19p+2",
          "0x1.7f3b645a1cc34p+2"
        ],
        [
          "0x1.7f3b645a1cc34p+2",
          "0x1.7f4bc6a7efb4fp+2"
        ],
        [
          "0x1.7f4bc6a7efb4fp+2",
          "0x1.7f5c28f5c2a6ap+2"
        ],
        [
          "0x1.7f5c28f5c2a6ap+2",
          "0x1.7f6c8b4395985p+2"
        ],
        [
          "0x1.7f6c8b4395985p+2",
          "0x1.7f7ced91688a0p+2"
        ],
        [
          "0x1.7f7ced91688a0p+2",
          "0x1.7f8d4fdf3b7bbp+2"
        ],
        [
          "0x1.7f8d4fdf3b7bbp+2",
          "0x1.7f9db22d0e6d6p+2"
        ],
        [
          "0x1.7f9db22d0e6d6p+2",
          "0x1.7fae147ae15f1p+2"
        ],
        [
          "0x1.7fae147ae15f1p+2",
          "0x1.7fbe76c8b450cp+2"
        ],
        [
          "0x1.7fbe76c8b450cp+2",
          "0x1.7fced91687427p+2"
        ],
        [
          "0x1.7fced91687427p+2",
          "0x1.7fdf3b645a342p+2"
        ],
        [
          "0x1.7fdf3b645a342p+2",
          "0x1.7fef9db22d25dp+2"
        ],
        [
          "0x1.7fef9db22d25dp+2",
          "0x1.8000000000000p+2"
        ]
      ]
    },
    {
      "filename": "capd_c68.txt",
      "kind": "contact",
      "region_hex": [
        "0x1.8000000000000p+2",
        "0x1.0000000000000p+3"
      ],
      "cells_hex": [
        [
          "0x1.8000000000000p+2",
          "0x1.8051eb851eb85p+2"
        ],
        [
          "0x1.8051eb851eb85p+2",
          "0x1.80a3d70a3d70ap+2"
        ],
        [
          "0x1.80a3d70a3d70ap+2",
          "0x1.80f5c28f5c28fp+2"
        ],
        [
          "0x1.80f5c28f5c28fp+2",
          "0x1.8147ae147ae14p+2"
        ],
        [
          "0x1.8147ae147ae14p+2",
          "0x1.8199999999999p+2"
        ],
        [
          "0x1.8199999999999p+2",
          "0x1.81eb851eb851ep+2"
        ],
        [
          "0x1.81eb851eb851ep+2",
          "0x1.823d70a3d70a3p+2"
        ],
        [
          "0x1.823d70a3d70a3p+2",
          "0x1.828f5c28f5c28p+2"
        ],
        [
          "0x1.828f5c28f5c28p+2",
          "0x1.82e147ae147adp+2"
        ],
        [
          "0x1.82e147ae147adp+2",
          "0x1.8333333333332p+2"
        ],
        [
          "0x1.8333333333332p+2",
          "0x1.83851eb851eb7p+2"
        ],
        [
          "0x1.83851eb851eb7p+2",
          "0x1.83d70a3d70a3cp+2"
        ],
        [
          "0x1.83d70a3d70a3cp+2",
          "0x1.8428f5c28f5c1p+2"
        ],
        [
          "0x1.8428f5c28f5c1p+2",
          "0x1.847ae147ae146p+2"
        ],
        [
          "0x1.847ae147ae146p+2",
          "0x1.84ccccccccccbp+2"
        ],
        [
          "0x1.84ccccccccccbp+2",
          "0x1.851eb851eb850p+2"
        ],
        [
          "0x1.851eb851eb850p+2",
          "0x1.8570a3d70a3d5p+2"
        ],
        [
          "0x1.8570a3d70a3d5p+2",
          "0x1.85c28f5c28f5ap+2"
        ],
        [
          "0x1.85c28f5c28f5ap+2",
          "0x1.86147ae147adfp+2"
        ],
        [
          "0x1.86147ae147adfp+2",
          "0x1.8666666666664p+2"
        ],
        [
          "0x1.8666666666664p+2",
          "0x1.86b851eb851e9p+2"
        ],
        [
          "0x1.86b851eb851e9p+2",
          "0x1.870a3d70a3d6ep+2"
        ],
        [
          "0x1.870a3d70a3d6ep+2",
          "0x1.875c28f5c28f3p+2"
        ],
        [
          "0x1.875c28f5c28f3p+2",
          "0x1.87ae147ae1478p+2"
        ],
        [
          "0x1.87ae147ae1478p+2",
          "0x1.87ffffffffffdp+2"
        ],
        [
          "0x1.87ffffffffffdp+2",
          "0x1.8851eb851eb82p+2"
        ],
        [
          "0x1.8851eb851eb82p+2",
          "0x1.88a3d70a3d707p+2"
        ],
        [
          "0x1.88a3d70a3d707p+2",
          "0x1.88f5c28f5c28cp+2"
        ],
        [
          "0x1.88f5c28f5c28cp+2",
          "0x1.8947ae147ae11p+2"
        ],
        [
          "0x1.8947ae147ae11p+2",
          "0x1.8999999999996p+2"
        ],
        [
          "0x1.8999999999996p+2",
          "0x1.89eb851eb851bp+2"
        ],
        [
          "0x1.89eb851eb851bp+2",
          "0x1.8a3d70a3d70a0p+2"
        ],
        [
          "0x1.8a3d70a3d70a0p+2",
          "0x1.8a8f5c28f5c25p+2"
        ],
        [
          "0x1.8a8f5c28f5c25p+2",
          "0x1.8ae147ae147aap+2"
        ],
        [
          "0x1.8ae147ae147aap+2",
          "0x1.8b3333333332fp+2"
        ],
        [
          "0x1.8b3333333332fp+2",
          "0x1.8b851eb851eb4p+2"
        ],
        [
          "0x1.8b851eb851eb4p+2",
          "0x1.8bd70a3d70a39p+2"
        ],
        [
          "0x1.8bd70a3d70a39p+2",
          "0x1.8c28f5c28f5bep+2"
        ],
        [
          "0x1.8c28f5c28f5bep+2",
          "0x1.8c7ae147ae143p+2"
        ],
        [
          "0x1.8c7ae147ae143p+2",
          "0x1.8ccccccccccc8p+2"
        ],
        [
          "0x1.8ccccccccccc8p+2",
          "0x1.8d1eb851eb84dp+2"
        ],
        [
          "0x1.8d1eb851eb84dp+2",
          "0x1.8d70a3d70a3d2p+2"
        ],
        [
          "0x1.8d70a3d70a3d2p+2",
          "0x1.8dc28f5c28f57p+2"
        ],
        [
          "0x1.8dc28f5c28f57p+2",
          "0x1.8e147ae147adcp+2"
        ],
        [
          "0x1.8e147ae147adcp+2",
          "0x1.8e66666666661p+2"
        ],
        [
          "0x1.8e66666666661p+2",
          "0x1.8eb851eb851e6p+2"
        ],
        [
          "0x1.8eb851eb851e6p+2",
          "0x1.8f0a3d70a3d6bp+2"
        ],
        [
          "0x1.8f0a3d70a3d6bp+2",
          "0x1.8f5c28f5c28f0p+2"
        ],
        [
          "0x1.8f5c28f5c28f0p+2",
          "0x1.8fae147ae1475p+2"
        ],
        [
          "0x1.8fae147ae1475p+2",
          "0x1.8fffffffffffap+2"
        ],
        [
          "0x1.8fffffffffffap+2",
          "0x1.9051eb851eb7fp+2"
        ],
        [
          "0x1.9051eb851eb7fp+2",
          "0x1.90a3d70a3d704p+2"
        ],
        [
          "0x1.90a3d70a3d704p+2",
          "0x1.90f5c28f5c289p+2"
        ],
        [
          "0x1.90f5c28f5c289p+2",
          "0x1.9147ae147ae0ep+2"
        ],
        [
          "0x1.9147ae147ae0ep+2",
          "0x1.9199999999993p+2"
        ],
        [
          "0x1.9199999999993p+2",
          "0x1.91eb851eb8518p+2"
        ],
        [
          "0x1.91eb851eb8518p+2",
          "0x1.923d70a3d709dp+2"
        ],
        [
          "0x1.923d70a3d709dp+2",
          "0x1.928f5c28f5c22p+2"
        ],
        [
          "0x1.928f5c28f5c22p+2",
          "0x1.92e147ae147a7p+2"
        ],
        [
          "0x1.92e147ae147a7p+2",
          "0x1.933333333332cp+2"
        ],
        [
          "0x1.933333333332cp+2",
          "0x1.93851eb851eb1p+2"
        ],
        [
          "0x1.93851eb851eb1p+2",
          "0x1.93d70a3d70a36p+2"
        ],
        [
          "0x1.93d70a3d70a36p+2",
          "0x1.9428f5c28f5bbp+2"
        ],
        [
          "0x1.9428f5c28f5bbp+2",
          "0x1.947ae147ae140p+2"
        ],
        [
          "0x1.947ae147ae140p+2",
          "0x1.94cccccccccc5p+2"
        ],
        [
          "0x1.94cccccccccc5p+2",
          "0x1.951eb851eb84ap+2"
        ],
        [
          "0x1.951eb851eb84ap+2",
          "0x1.9570a3d70a3cfp+2"
        ],
        [
          "0x1.9570a3d70a3cfp+2",
          "0x1.95c28f5c28f54p+2"
        ],
        [
          "0x1.95c28f5c28f54p+2",
          "0x1.96147ae147ad9p+2"
        ],
        [
          "0x1.96147ae147ad9p+2",
          "0x1.966666666665ep+2"
        ],
        [
          "0x1.966666666665ep+2",
          "0x1.96b851eb851e3p+2"
        ],
        [
          "0x1.96b851eb851e3p+2",
          "0x1.970a3d70a3d68p+2"
        ],
        [
          "0x1.970a3d70a3d68p+2",
          "0x1.975c28f5c28edp+2"
        ],
        [
          "0x1.975c28f5c28edp+2",
          "0x1.97ae147ae1472p+2"
        ],
        [
          "0x1.97ae147ae1472p+2",
          "0x1.97ffffffffff7p+2"
        ],
        [
          "0x1.97ffffffffff7p+2",
          "0x1.9851eb851eb7cp+2"
        ],
        [
          "0x1.9851eb851eb7cp+2",
          "0x1.98a3d70a3d701p+2"
        ],
        [
          "0x1.98a3d70a3d701p+2",
          "0x1.98f5c28f5c286p+2"
        ],
        [
          "0x1.98f5c28f5c286p+2",
          "0x1.9947ae147ae0bp+2"
        ],
        [
          "0x1.9947ae147ae0bp+2",
          "0x1.9999999999990p+2"
        ],
        [
          "0x1.9999999999990p+2",
          "0x1.99eb851eb8515p+2"
        ],
        [
          "0x1.99eb851eb8515p+2",
          "0x1.9a3d70a3d709ap+2"
        ],
        [
          "0x1.9a3d70a3d709ap+2",
          "0x1.9a8f5c28f5c1fp+2"
        ],
        [
          "0x1.9a8f5c28f5c1fp+2",
          "0x1.9ae147ae147a4p+2"
        ],
        [
          "0x1.9ae147ae147a4p+2",
          "0x1.9b33333333329p+2"
        ],
        [
          "0x1.9b33333333329p+2",
          "0x1.9b851eb851eaep+2"
        ],
        [
          "0x1.9b851eb851eaep+2",
          "0x1.9bd70a3d70a33p+2"
        ],
        [
          "0x1.9bd70a3d70a33p+2",
          "0x1.9c28f5c28f5b8p+2"
        ],
        [
          "0x1.9c28f5c28f5b8p+2",
          "0x1.9c7ae147ae13dp+2"
        ],
        [
          "0x1.9c7ae147ae13dp+2",
          "0x1.9ccccccccccc2p+2"
        ],
        [
          "0x1.9ccccccccccc2p+2",
          "0x1.9d1eb851eb847p+2"
        ],
        [
          "0x1.9d1eb851eb847p+2",
          "0x1.9d70a3d70a3ccp+2"
        ],
        [
          "0x1.9d70a3d70a3ccp+2",
          "0x1.9dc28f5c28f51p+2"
        ],
        [
          "0x1.9dc28f5c28f51p+2",
          "0x1.9e147ae147ad6p+2"
        ],
        [
          "0x1.9e147ae147ad6p+2",
          "0x1.9e6666666665bp+2"
        ],
        [
          "0x1.9e6666666665bp+2",
          "0x1.9eb851eb851e0p+2"
        ],
        [
          "0x1.9eb851eb851e0p+2",
          "0x1.9f0a3d70a3d65p+2"
        ],
        [
          "0x1.9f0a3d70a3d65p+2",
          "0x1.9f5c28f5c28eap+2"
        ],
        [
          "0x1.9f5c28f5c28eap+2",
          "0x1.9fae147ae146fp+2"
        ],
        [
          "0x1.9fae147ae146fp+2",
          "0x1.9fffffffffff4p+2"
        ],
        [
          "0x1.9fffffffffff4p+2",
          "0x1.a051eb851eb79p+2"
        ],
        [
          "0x1.a051eb851eb79p+2",
          "0x1.a0a3d70a3d6fep+2"
        ],
        [
          "0x1.a0a3d70a3d6fep+2",
          "0x1.a0f5c28f5c283p+2"
        ],
        [
          "0x1.a0f5c28f5c283p+2",
          "0x1.a147ae147ae08p+2"
        ],
        [
          "0x1.a147ae147ae08p+2",
          "0x1.a19999999998dp+2"
        ],
        [
          "0x1.a19999999998dp+2",
          "0x1.a1eb851eb8512p+2"
        ],
        [
          "0x1.a1eb851eb8512p+2",
          "0x1.a23d70a3d7097p+2"
        ],
        [
          "0x1.a23d70a3d7097p+2",
          "0x1.a28f5c28f5c1cp+2"
        ],
        [
          "0x1.a28f5c28f5c1cp+2",
          "0x1.a2e147ae147a1p+2"
        ],
        [
          "0x1.a2e147ae147a1p+2",
          "0x1.a333333333326p+2"
        ],
        [
          "0x1.a333333333326p+2",
          "0x1.a3851eb851eabp+2"
        ],
        [
          "0x1.a3851eb851eabp+2",
          "0x1.a3d70a3d70a30p+2"
        ],
        [
          "0x1.a3d70a3d70a30p+2",
          "0x1.a428f5c28f5b5p+2"
        ],
        [
          "0x1.a428f5c28f5b5p+2",
          "0x1.a47ae147ae13ap+2"
        ],
        [
          "0x1.a47ae147ae13ap+2",
          "0x1.a4cccccccccbfp+2"
        ],
        [
          "0x1.a4cccccccccbfp+2",
          "0x1.a51eb851eb844p+2"
        ],
        [
          "0x1.a51eb851eb844p+2",
          "0x1.a570a3d70a3c9p+2"
        ],
        [
          "0x1.a570a3d70a3c9p+2",
          "0x1.a5c28f5c28f4ep+2"
        ],
        [
          "0x1.a5c28f5c28f4ep+2",
          "0x1.a6147ae147ad3p+2"
        ],
        [
          "0x1.a6147ae147ad3p+2",
          "0x1.a666666666658p+2"
        ],
        [
          "0x1.a666666666658p+2",
          "0x1.a6b851eb851ddp+2"
        ],
        [
          "0x1.a6b851eb851ddp+2",
          "0x1.a70a3d70a3d62p+2"
        ],
        [
          "0x1.a70a3d70a3d62p+2",
          "0x1.a75c28f5c28e7p+2"
        ],
        [
          "0x1.a75c28f5c28e7p+2",
          "0x1.a7ae147ae146cp+2"
        ],
        [
          "0x1.a7ae147ae146cp+2",
          "0x1.a7ffffffffff1p+2"
        ],
        [
          "0x1.a7ffffffffff1p+2",
          "0x1.a851eb851eb76p+2"
        ],
        [
          "0x1.a851eb851eb76p+2",
          "0x1.a8a3d70a3d6fbp+2"
        ],
        [
          "0x1.a8a3d70a3d6fbp+2",
          "0x1.a8f5c28f5c280p+2"
        ],
        [
          "0x1.a8f5c28f5c280p+2",
          "0x1.a947ae147ae05p+2"
        ],
        [
          "0x1.a947ae147ae05p+2",
          "0x1.a99999999998ap+2"
        ],
        [
          "0x1.a99999999998ap+2",
          "0x1.a9eb851eb850fp+2"
        ],
        [
          "0x1.a9eb851eb850fp+2",
          "0x1.aa3d70a3d7094p+2"
        ],
        [
          "0x1.aa3d70a3d7094p+2",
          "0x1.aa8f5c28f5c19p+2"
        ],
        [
          "0x1.aa8f5c28f5c19p+2",
          "0x1.aae147ae1479ep+2"
        ],
        [
          "0x1.aae147ae1479ep+2",
          "0x1.ab33333333323p+2"
        ],
        [
          "0x1.ab33333333323p+2",
          "0x1.ab851eb851ea8p+2"
        ],
        [
          "0x1.ab851eb851ea8p+2",
          "0x1.abd70a3d70a2dp+2"
        ],
        [
          "0x1.abd70a3d70a2dp+2",
          "0x1.ac28f5c28f5b2p+2"
        ],
        [
          "0x1.ac28f5c28f5b2p+2",
          "0x1.ac7ae147ae137p+2"
        ],
        [
          "0x1.ac7ae147ae137p+2",
          "0x1.accccccccccbcp+2"
        ],
        [
          "0x1.accccccccccbcp+2",
          "0x1.ad1eb851eb841p+2"
        ],
        [
          "0x1.ad1eb851eb841p+2",
          "0x1.ad70a3d70a3c6p+2"
        ],
        [
          "0x1.ad70a3d70a3c6p+2",
          "0x1.adc28f5c28f4bp+2"
        ],
        [
          "0x1.adc28f5c28f4bp+2",
          "0x1.ae147ae147ad0p+2"
        ],
        [
          "0x1.ae147ae147ad0p+2",
          "0x1.ae66666666655p+2"
        ],
        [
          "0x1.ae66666666655p+2",
          "0x1.aeb851eb851dap+2"
        ],
        [
          "0x1.aeb851eb851dap+2",
          "0x1.af0a3d70a3d5fp+2"
        ],
        [
          "0x1.af0a3d70a3d5fp+2",
          "0x1.af5c28f5c28e4p+2"
        ],
        [
          "0x1.af5c28f5c28e4p+2",
          "0x1.afae147ae1469p+2"
        ],
        [
          "0x1.afae147ae1469p+2",
          "0x1.affffffffffeep+2"
        ],
        [
          "0x1.affffffffffeep+2",
          "0x1.b051eb851eb73p+2"
        ],
        [
          "0x1.b051eb851eb73p+2",
          "0x1.b0a3d70a3d6f8p+2"
        ],
        [
          "0x1.b0a3d70a3d6f8p+2",
          "0x1.b0f5c28f5c27dp+2"
        ],
        [
          "0x1.b0f5c28f5c27dp+2",
          "0x1.b147ae147ae02p+2"
        ],
        [
          "0x1.b147ae147ae02p+2",
          "0x1.b199999999987p+2"
        ],
        [
          "0x1.b199999999987p+2",
          "0x1.b1eb851eb850cp+2"
        ],
        [
          "0x1.b1eb851eb850cp+2",
          "0x1.b23d70a3d7091p+2"
        ],
        [
          "0x1.b23d70a3d7091p+2",
          "0x1.b28f5c28f5c16p+2"
        ],
        [
          "0x1.b28f5c28f5c16p+2",
          "0x1.b2e147ae1479bp+2"
        ],
        [
          "0x1.b2e147ae1479bp+2",
          "0x1.b333333333320p+2"
        ],
        [
          "0x1.b333333333320p+2",
          "0x1.b3851eb851ea5p+2"
        ],
        [
          "0x1.b3851eb851ea5p+2",
          "0x1.b3d70a3d70a2ap+2"
        ],
        [
          "0x1.b3d70a3d70a2ap+2",
          "0x1.b428f5c28f5afp+2"
        ],
        [
          "0x1.b428f5c28f5afp+2",
          "0x1.b47ae147ae134p+2"
        ],
        [
          "0x1.b47ae147ae134p+2",
          "0x1.b4cccccccccb9p+2"
        ],
        [
          "0x1.b4cccccccccb9p+2",
          "0x1.b51eb851eb83ep+2"
        ],
        [
          "0x1.b51eb851eb83ep+2",
          "0x1.b570a3d70a3c3p+2"
        ],
        [
          "0x1.b570a3d70a3c3p+2",
          "0x1.b5c28f5c28f48p+2"
        ],
        [
          "0x1.b5c28f5c28f48p+2",
          "0x1.b6147ae147acdp+2"
        ],
        [
          "0x1.b6147ae147acdp+2",
          "0x1.b666666666652p+2"
        ],
        [
          "0x1.b666666666652p+2",
          "0x1.b6b851eb851d7p+2"
        ],
        [
          "0x1.b6b851eb851d7p+2",
          "0x1.b70a3d70a3d5cp+2"
        ],
        [
          "0x1.b70a3d70a3d5cp+2",
          "0x1.b75c28f5c28e1p+2"
        ],
        [
          "0x1.b75c28f5c28e1p+2",
          "0x1.b7ae147ae1466p+2"
        ],
        [
          "0x1.b7ae147ae1466p+2",
          "0x1.b7fffffffffebp+2"
        ],
        [
          "0x1.b7fffffffffebp+2",
          "0x1.b851eb851eb70p+2"
        ],
        [
          "0x1.b851eb851eb70p+2",
          "0x1.b8a3d70a3d6f5p+2"
        ],
        [
          "0x1.b8a3d70a3d6f5p+2",
          "0x1.b8f5c28f5c27ap+2"
        ],
        [
          "0x1.b8f5c28f5c27ap+2",
          "0x1.b947ae147adffp+2"
        ],
        [
          "0x1.b947ae147adffp+2",
          "0x1.b999999999984p+2"
        ],
        [
          "0x1.b999999999984p+2",
          "0x1.b9eb851eb8509p+2"
        ],
        [
          "0x1.b9eb851eb8509p+2",
          "0x1.ba3d70a3d708ep+2"
        ],
        [
          "0x1.ba3d70a3d708ep+2",
          "0x1.ba8f5c28f5c13p+2"
        ],
        [
          "0x1.ba8f5c28f5c13p+2",
          "0x1.bae147ae14798p+2"
        ],
        [
          "0x1.bae147ae14798p+2",
          "0x1.bb3333333331dp+2"
        ],
        [
          "0x1.bb3333333331dp+2",
          "0x1.bb851eb851ea2p+2"
        ],
        [
          "0x1.bb851eb851ea2p+2",
          "0x1.bbd70a3d70a27p+2"
        ],
        [
          "0x1.bbd70a3d70a27p+2",
          "0x1.bc28f5c28f5acp+2"
        ],
        [
          "0x1.bc28f5c28f5acp+2",
          "0x1.bc7ae147ae131p+2"
        ],
        [
          "0x1.bc7ae147ae131p+2",
          "0x1.bccccccccccb6p+2"
        ],
        [
          "0x1.bccccccccccb6p+2",
          "0x1.bd1eb851eb83bp+2"
        ],
        [
          "0x1.bd1eb851eb83bp+2",
          "0x1.bd70a3d70a3c0p+2"
        ],
        [
          "0x1.bd70a3d70a3c0p+2",
          "0x1.bdc28f5c28f45p+2"
        ],
        [
          "0x1.bdc28f5c28f45p+2",
          "0x1.be147ae147acap+2"
        ],
        [
          "0x1.be147ae147acap+2",
          "0x1.be6666666664fp+2"
        ],
        [
          "0x1.be6666666664fp+2",
          "0x1.beb851eb851d4p+2"
        ],
        [
          "0x1.beb851eb851d4p+2",
          "0x1.bf0a3d70a3d59p+2"
        ],
        [
          "0x1.bf0a3d70a3d59p+2",
          "0x1.bf5c28f5c28dep+2"
        ],
        [
          "0x1.bf5c28f5c28dep+2",
          "0x1.bfae147ae1463p+2"
        ],
        [
          "0x1.bfae147ae1463p+2",
          "0x1.bffffffffffe8p+2"
        ],
        [
          "0x1.bffffffffffe8p+2",
          "0x1.c051eb851eb6dp+2"
        ],
        [
          "0x1.c051eb851eb6dp+2",
          "0x1.c0a3d70a3d6f2p+2"
        ],
        [
          "0x1.c0a3d70a3d6f2p+2",
          "0x1.c0f5c28f5c277p+2"
        ],
        [
          "0x1.c0f5c28f5c277p+2",
          "0x1.c147ae147adfcp+2"
        ],
        [
          "0x1.c147ae147adfcp+2",
          "0x1.c199999999981p+2"
        ],
        [
          "0x1.c199999999981p+2",
          "0x1.c1eb851eb8506p+2"
        ],
        [
          "0x1.c1eb851eb8506p+2",
          "0x1.c23d70a3d708bp+2"
        ],
        [
          "0x1.c23d70a3d708bp+2",
          "0x1.c28f5c28f5c10p+2"
        ],
        [
          "0x1.c28f5c28f5c10p+2",
          "0x1.c2e147ae14795p+2"
        ],
        [
          "0x1.c2e147ae14795p+2",
          "0x1.c33333333331ap+2"
        ],
        [
          "0x1.c33333333331ap+2",
          "0x1.c3851eb851e9fp+2"
        ],
        [
          "0x1.c3851eb851e9fp+2",
          "0x1.c3d70a3d70a24p+2"
        ],
        [
          "0x1.c3d70a3d70a24p+2",
          "0x1.c428f5c28f5a9p+2"
        ],
        [
          "0x1.c428f5c28f5a9p+2",
          "0x1.c47ae147ae12ep+2"
        ],
        [
          "0x1.c47ae147ae12ep+2",
          "0x1.c4cccccccccb3p+2"
        ],
        [
          "0x1.c4cccccccccb3p+2",
          "0x1.c51eb851eb838p+2"
        ],
        [
          "0x1.c51eb851eb838p+2",
          "0x1.c570a3d70a3bdp+2"
        ],
        [
          "0x1.c570a3d70a3bdp+2",
          "0x1.c5c28f5c28f42p+2"
        ],
        [
          "0x1.c5c28f5c28f42p+2",
          "0x1.c6147ae147ac7p+2"
        ],
        [
          "0x1.c6147ae147ac7p+2",
          "0x1.c66666666664cp+2"
        ],
        [
          "0x1.c66666666664cp+2",
          "0x1.c6b851eb851d1p+2"
        ],
        [
          "0x1.c6b851eb851d1p+2",
          "0x1.c70a3d70a3d56p+2"
        ],
        [
          "0x1.c70a3d70a3d56p+2",
          "0x1.c75c28f5c28dbp+2"
        ],
        [
          "0x1.c75c28f5c28dbp+2",
          "0x1.c7ae147ae1460p+2"
        ],
        [
          "0x1.c7ae147ae1460p+2",
          "0x1.c7fffffffffe5p+2"
        ],
        [
          "0x1.c7fffffffffe5p+2",
          "0x1.c851eb851eb6ap+2"
        ],
        [
          "0x1.c851eb851eb6ap+2",
          "0x1.c8a3d70a3d6efp+2"
        ],
        [
          "0x1.c8a3d70a3d6efp+2",
          "0x1.c8f5c28f5c274p+2"
        ],
        [
          "0x1.c8f5c28f5c274p+2",
          "0x1.c947ae147adf9p+2"
        ],
        [
          "0x1.c947ae147adf9p+2",
          "0x1.c99999999997ep+2"
        ],
        [
          "0x1.c99999999997ep+2",
          "0x1.c9eb851eb8503p+2"
        ],
        [
          "0x1.c9eb851eb8503p+2",
          "0x1.ca3d70a3d7088p+2"
        ],
        [
          "0x1.ca3d70a3d7088p+2",
          "0x1.ca8f5c28f5c0dp+2"
        ],
        [
          "0x1.ca8f5c28f5c0dp+2",
          "0x1.cae147ae14792p+2"
        ],
        [
          "0x1.cae147ae14792p+2",
          "0x1.cb33333333317p+2"
        ],
        [
          "0x1.cb33333333317p+2",
          "0x1.cb851eb851e9cp+2"
        ],
        [
          "0x1.cb851eb851e9cp+2",
          "0x1.cbd70a3d70a21p+2"
        ],
        [
          "0x1.cbd70a3d70a21p+2",
          "0x1.cc28f5c28f5a6p+2"
        ],
        [
          "0x1.cc28f5c28f5a6p+2",
          "0x1.cc7ae147ae12bp+2"
        ],
        [
          "0x1.cc7ae147ae12bp+2",
          "0x1.cccccccccccb0p+2"
        ],
        [
          "0x1.cccccccccccb0p+2",
          "0x1.cd1eb851eb835p+2"
        ],
        [
          "0x1.cd1eb851eb835p+2",
          "0x1.cd70a3d70a3bap+2"
        ],
        [
          "0x1.cd70a3d70a3bap+2",
          "0x1.cdc28f5c28f3fp+2"
        ],
        [
          "0x1.cdc28f5c28f3fp+2",
          "0x1.ce147ae147ac4p+2"
        ],
        [
          "0x1.ce147ae147ac4p+2",
          "0x1.ce66666666649p+2"
        ],
        [
          "0x1.ce66666666649p+2",
          "0x1.ceb851eb851cep+2"
        ],
        [
          "0x1.ceb851eb851cep+2",
          "0x1.cf0a3d70a3d53p+2"
        ],
        [
          "0x1.cf0a3d70a3d53p+2",
          "0x1.cf5c28f5c28d8p+2"
        ],
        [
          "0x1.cf5c28f5c28d8p+2",
          "0x1.cfae147ae145dp+2"
        ],
        [
          "0x1.cfae147ae145dp+2",
          "0x1.cffffffffffe2p+2"
        ],
        [
          "0x1.cffffffffffe2p+2",
          "0x1.d051eb851eb67p+2"
        ],
        [
          "0x1.d051eb851eb67p+2",
          "0x1.d0a3d70a3d6ecp+2"
        ],
        [
          "0x1.d0a3d70a3d6ecp+2",
          "0x1.d0f5c28f5c271p+2"
        ],
        [
          "0x1.d0f5c28f5c271p+2",
          "0x1.d147ae147adf6p+2"
        ],
        [
          "0x1.d147ae147adf6p+2",
          "0x1.d19999999997bp+2"
        ],
        [
          "0x1.d19999999997bp+2",
          "0x1.d1eb851eb8500p+2"
        ],
        [
          "0x1.d1eb851eb8500p+2",
          "0x1.d23d70a3d7085p+2"
        ],
        [
          "0x1.d23d70a3d7085p+2",
          "0x1.d28f5c28f5c0ap+2"
        ],
        [
          "0x1.d28f5c28f5c0ap+2",
          "0x1.d2e147ae1478fp+2"
        ],
        [
          "0x1.d2e147ae1478fp+2",
          "0x1.d333333333314p+2"
        ],
        [
          "0x1.d333333333314p+2",
          "0x1.d3851eb851e99p+2"
        ],
        [
          "0x1.d3851eb851e99p+2",
          "0x1.d3d70a3d70a1ep+2"
        ],
        [
          "0x1.d3d70a3d70a1ep+2",
          "0x1.d428f5c28f5a3p+2"
        ],
        [
          "0x1.d428f5c28f5a3p+2",
          "0x1.d47ae147ae128p+2"
        ],
        [
          "0x1.d47ae147ae128p+2",
          "0x1.d4cccccccccadp+2"
        ],
        [
          "0x1.d4cccccccccadp+2",
          "0x1.d51eb851eb832p+2"
        ],
        [
          "0x1.d51eb851eb832p+2",
          "0x1.d570a3d70a3b7p+2"
        ],
        [
          "0x1.d570a3d70a3b7p+2",
          "0x1.d5c28f5c28f3cp+2"
        ],
        [
          "0x1.d5c28f5c28f3cp+2",
          "0x1.d6147ae147ac1p+2"
        ],
        [
          "0x1.d6147ae147ac1p+2",
          "0x1.d666666666646p+2"
        ],
        [
          "0x1.d666666666646p+2",
          "0x1.d6b851eb851cbp+2"
        ],
        [
          "0x1.d6b851eb851cbp+2",
          "0x1.d70a3d70a3d50p+2"
        ],
        [
          "0x1.d70a3d70a3d50p+2",
          "0x1.d75c28f5c28d5p+2"
        ],
        [
          "0x1.d75c28f5c28d5p+2",
          "0x1.d7ae147ae145ap+2"
        ],
        [
          "0x1.d7ae147ae145ap+2",
          "0x1.d7fffffffffdfp+2"
        ],
        [
          "0x1.d7fffffffffdfp+2",
          "0x1.d851eb851eb64p+2"
        ],
        [
          "0x1.d851eb851eb64p+2",
          "0x1.d8a3d70a3d6e9p+2"
        ],
        [
          "0x1.d8a3d70a3d6e9p+2",
          "0x1.d8f5c28f5c26ep+2"
        ],
        [
          "0x1.d8f5c28f5c26ep+2",
          "0x1.d947ae147adf3p+2"
        ],
        [
          "0x1.d947ae147adf3p+2",
          "0x1.d999999999978p+2"
        ],
        [
          "0x1.d999999999978p+2",
          "0x1.d9eb851eb84fdp+2"
        ],
        [
          "0x1.d9eb851eb84fdp+2",
          "0x1.da3d70a3d7082p+2"
        ],
        [
          "0x1.da3d70a3d7082p+2",
          "0x1.da8f5c28f5c07p+2"
        ],
        [
          "0x1.da8f5c28f5c07p+2",
          "0x1.dae147ae1478cp+2"
        ],
        [
          "0x1.dae147ae1478cp+2",
          "0x1.db33333333311p+2"
        ],
        [
          "0x1.db33333333311p+2",
          "0x1.db851eb851e96p+2"
        ],
        [
          "0x1.db851eb851e96p+2",
          "0x1.dbd70a3d70a1bp+2"
        ],
        [
          "0x1.dbd70a3d70a1bp+2",
          "0x1.dc28f5c28f5a0p+2"
        ],
        [
          "0x1.dc28f5c28f5a0p+2",
          "0x1.dc7ae147ae125p+2"
        ],
        [
          "0x1.dc7ae147ae125p+2",
          "0x1.dccccccccccaap+2"
        ],
        [
          "0x1.dccccccccccaap+2",
          "0x1.dd1eb851eb82fp+2"
        ],
        [
          "0x1.dd1eb851eb82fp+2",
          "0x1.dd70a3d70a3b4p+2"
        ],
        [
          "0x1.dd70a3d70a3b4p+2",
          "0x1.ddc28f5c28f39p+2"
        ],
        [
          "0x1.ddc28f5c28f39p+2",
          "0x1.de147ae147abep+2"
        ],
        [
          "0x1.de147ae147abep+2",
          "0x1.de66666666643p+2"
        ],
        [
          "0x1.de66666666643p+2",
          "0x1.deb851eb851c8p+2"
        ],
        [
          "0x1.deb851eb851c8p+2",
          "0x1.df0a3d70a3d4dp+2"
        ],
        [
          "0x1.df0a3d70a3d4dp+2",
          "0x1.df5c28f5c28d2p+2"
        ],
        [
          "0x1.df5c28f5c28d2p+2",
          "0x1.dfae147ae1457p+2"
        ],
        [
          "0x1.dfae147ae1457p+2",
          "0x1.dffffffffffdcp+2"
        ],
        [
          "0x1.dffffffffffdcp+2",
          "0x1.e051eb851eb61p+2"
        ],
        [
          "0x1.e051eb851eb61p+2",
          "0x1.e0a3d70a3d6e6p+2"
        ],
        [
          "0x1.e0a3d70a3d6e6p+2",
          "0x1.e0f5c28f5c26bp+2"
        ],
        [
          "0x1.e0f5c28f5c26bp+2",
          "0x1.e147ae147adf0p+2"
        ],
        [
          "0x1.e147ae147adf0p+2",
          "0x1.e199999999975p+2"
        ],
        [
          "0x1.e199999999975p+2",
          "0x1.e1eb851eb84fap+2"
        ],
        [
          "0x1.e1eb851eb84fap+2",
          "0x1.e23d70a3d707fp+2"
        ],
        [
          "0x1.e23d70a3d707fp+2",
          "0x1.e28f5c28f5c04p+2"
        ],
        [
          "0x1.e28f5c28f5c04p+2",
          "0x1.e2e147ae14789p+2"
        ],
        [
          "0x1.e2e147ae14789p+2",
          "0x1.e33333333330ep+2"
        ],
        [
          "0x1.e33333333330ep+2",
          "0x1.e3851eb851e93p+2"
        ],
        [
          "0x1.e3851eb851e93p+2",
          "0x1.e3d70a3d70a18p+2"
        ],
        [
          "0x1.e3d70a3d70a18p+2",
          "0x1.e428f5c28f59dp+2"
        ],
        [
          "0x1.e428f5c28f59dp+2",
          "0x1.e47ae147ae122p+2"
        ],
        [
          "0x1.e47ae147ae122p+2",
          "0x1.e4ccccccccca7p+2"
        ],
        [
          "0x1.e4ccccccccca7p+2",
          "0x1.e51eb851eb82cp+2"
        ],
        [
          "0x1.e51eb851eb82cp+2",
          "0x1.e570a3d70a3b1p+2"
        ],
        [
          "0x1.e570a3d70a3b1p+2",
          "0x1.e5c28f5c28f36p+2"
        ],
        [
          "0x1.e5c28f5c28f36p+2",
          "0x1.e6147ae147abbp+2"
        ],
        [
          "0x1.e6147ae147abbp+2",
          "0x1.e666666666640p+2"
        ],
        [
          "0x1.e666666666640p+2",
          "0x1.e6b851eb851c5p+2"
        ],
        [
          "0x1.e6b851eb851c5p+2",
          "0x1.e70a3d70a3d4ap+2"
        ],
        [
          "0x1.e70a3d70a3d4ap+2",
          "0x1.e75c28f5c28cfp+2"
        ],
        [
          "0x1.e75c28f5c28cfp+2",
          "0x1.e7ae147ae1454p+2"
        ],
        [
          "0x1.e7ae147ae1454p+2",
          "0x1.e7fffffffffd9p+2"
        ],
        [
          "0x1.e7fffffffffd9p+2",
          "0x1.e851eb851eb5ep+2"
        ],
        [
          "0x1.e851eb851eb5ep+2",
          "0x1.e8a3d70a3d6e3p+2"
        ],
        [
          "0x1.e8a3d70a3d6e3p+2",
          "0x1.e8f5c28f5c268p+2"
        ],
        [
          "0x1.e8f5c28f5c268p+2",
          "0x1.e947ae147adedp+2"
        ],
        [
          "0x1.e947ae147adedp+2",
          "0x1.e999999999972p+2"
        ],
        [
          "0x1.e999999999972p+2",
          "0x1.e9eb851eb84f7p+2"
        ],
        [
          "0x1.e9eb851eb84f7p+2",
          "0x1.ea3d70a3d707cp+2"
        ],
        [
          "0x1.ea3d70a3d707cp+2",
          "0x1.ea8f5c28f5c01p+2"
        ],
        [
          "0x1.ea8f5c28f5c01p+2",
          "0x1.eae147ae14786p+2"
        ],
        [
          "0x1.eae147ae14786p+2",
          "0x1.eb3333333330bp+2"
        ],
        [
          "0x1.eb3333333330bp+2",
          "0x1.eb851eb851e90p+2"
        ],
        [
          "0x1.eb851eb851e90p+2",
          "0x1.ebd70a3d70a15p+2"
        ],
        [
          "0x1.ebd70a3d70a15p+2",
          "0x1.ec28f5c28f59ap+2"
        ],
        [
          "0x1.ec28f5c28f59ap+2",
          "0x1.ec7ae147ae11fp+2"
        ],
        [
          "0x1.ec7ae147ae11fp+2",
          "0x1.ecccccccccca4p+2"
        ],
        [
          "0x1.ecccccccccca4p+2",
          "0x1.ed1eb851eb829p+2"
        ],
        [
          "0x1.ed1eb851eb829p+2",
          "0x1.ed70a3d70a3aep+2"
        ],
        [
          "0x1.ed70a3d70a3aep+2",
          "0x1.edc28f5c28f33p+2"
        ],
        [
          "0x1.edc28f5c28f33p+2",
          "0x1.ee147ae147ab8p+2"
        ],
        [
          "0x1.ee147ae147ab8p+2",
          "0x1.ee6666666663dp+2"
        ],
        [
          "0x1.ee6666666663dp+2",
          "0x1.eeb851eb851c2p+2"
        ],
        [
          "0x1.eeb851eb851c2p+2",
          "0x1.ef0a3d70a3d47p+2"
        ],
        [
          "0x1.ef0a3d70a3d47p+2",
          "0x1.ef5c28f5c28ccp+2"
        ],
        [
          "0x1.ef5c28f5c28ccp+2",
          "0x1.efae147ae1451p+2"
        ],
        [
          "0x1.efae147ae1451p+2",
          "0x1.effffffffffd6p+2"
        ],
        [
          "0x1.effffffffffd6p+2",
          "0x1.f051eb851eb5bp+2"
        ],
        [
          "0x1.f051eb851eb5bp+2",
          "0x1.f0a3d70a3d6e0p+2"
        ],
        [
          "0x1.f0a3d70a3d6e0p+2",
          "0x1.f0f5c28f5c265p+2"
        ],
        [
          "0x1.f0f5c28f5c265p+2",
          "0x1.f147ae147adeap+2"
        ],
        [
          "0x1.f147ae147adeap+2",
          "0x1.f19999999996fp+2"
        ],
        [
          "0x1.f19999999996fp+2",
          "0x1.f1eb851eb84f4p+2"
        ],
        [
          "0x1.f1eb851eb84f4p+2",
          "0x1.f23d70a3d7079p+2"
        ],
        [
          "0x1.f23d70a3d7079p+2",
          "0x1.f28f5c28f5bfep+2"
        ],
        [
          "0x1.f28f5c28f5bfep+2",
          "0x1.f2e147ae14783p+2"
        ],
        [
          "0x1.f2e147ae14783p+2",
          "0x1.f333333333308p+2"
        ],
        [
          "0x1.f333333333308p+2",
          "0x1.f3851eb851e8dp+2"
        ],
        [
          "0x1.f3851eb851e8dp+2",
          "0x1.f3d70a3d70a12p+2"
        ],
        [
          "0x1.f3d70a3d70a12p+2",
          "0x1.f428f5c28f597p+2"
        ],
        [
          "0x1.f428f5c28f597p+2",
          "0x1.f47ae147ae11cp+2"
        ],
        [
          "0x1.f47ae147ae11cp+2",
          "0x1.f4ccccccccca1p+2"
        ],
        [
          "0x1.f4ccccccccca1p+2",
          "0x1.f51eb851eb826p+2"
        ],
        [
          "0x1.f51eb851eb826p+2",
          "0x1.f570a3d70a3abp+2"
        ],
        [
          "0x1.f570a3d70a3abp+2",
          "0x1.f5c28f5c28f30p+2"
        ],
        [
          "0x1.f5c28f5c28f30p+2",
          "0x1.f6147ae147ab5p+2"
        ],
        [
          "0x1.f6147ae147ab5p+2",
          "0x1.f66666666663ap+2"
        ],
        [
          "0x1.f66666666663ap+2",
          "0x1.f6b851eb851bfp+2"
        ],
        [
          "0x1.f6b851eb851bfp+2",
          "0x1.f70a3d70a3d44p+2"
        ],
        [
          "0x1.f70a3d70a3d44p+2",
          "0x1.f75c28f5c28c9p+2"
        ],
        [
          "0x1.f75c28f5c28c9p+2",
          "0x1.f7ae147ae144ep+2"
        ],
        [
          "0x1.f7ae147ae144ep+2",
          "0x1.f7fffffffffd3p+2"
        ],
        [
          "0x1.f7fffffffffd3p+2",
          "0x1.f851eb851eb58p+2"
        ],
        [
          "0x1.f851eb851eb58p+2",
          "0x1.f8a3d70a3d6ddp+2"
        ],
        [
          "0x1.f8a3d70a3d6ddp+2",
          "0x1.f8f5c28f5c262p+2"
        ],
        [
          "0x1.f8f5c28f5c262p+2",
          "0x1.f947ae147ade7p+2"
        ],
        [
          "0x1.f947ae147ade7p+2",
          "0x1.f99999999996cp+2"
        ],
        [
          "0x1.f99999999996cp+2",
          "0x1.f9eb851eb84f1p+2"
        ],
        [
          "0x1.f9eb851eb84f1p+2",
          "0x1.fa3d70a3d7076p+2"
        ],
        [
          "0x1.fa3d70a3d7076p+2",
          "0x1.fa8f5c28f5bfbp+2"
        ],
        [
          "0x1.fa8f5c28f5bfbp+2",
          "0x1.fae147ae14780p+2"
        ],
        [
          "0x1.fae147ae14780p+2",
          "0x1.fb33333333305p+2"
        ],
        [
          "0x1.fb33333333305p+2",
          "0x1.fb851eb851e8ap+2"
        ],
        [
          "0x1.fb851eb851e8ap+2",
          "0x1.fbd70a3d70a0fp+2"
        ],
        [
          "0x1.fbd70a3d70a0fp+2",
          "0x1.fc28f5c28f594p+2"
        ],
        [
          "0x1.fc28f5c28f594p+2",
          "0x1.fc7ae147ae119p+2"
        ],
        [
          "0x1.fc7ae147ae119p+2",
          "0x1.fcccccccccc9ep+2"
        ],
        [
          "0x1.fcccccccccc9ep+2",
          "0x1.fd1eb851eb823p+2"
        ],
        [
          "0x1.fd1eb851eb823p+2",
          "0x1.fd70a3d70a3a8p+2"
        ],
        [
          "0x1.fd70a3d70a3a8p+2",
          "0x1.fdc28f5c28f2dp+2"
        ],
        [
          "0x1.fdc28f5c28f2dp+2",
          "0x1.fe147ae147ab2p+2"
        ],
        [
          "0x1.fe147ae147ab2p+2",
          "0x1.fe66666666637p+2"
        ],
        [
          "0x1.fe66666666637p+2",
          "0x1.feb851eb851bcp+2"
        ],
        [
          "0x1.feb851eb851bcp+2",
          "0x1.ff0a3d70a3d41p+2"
        ],
        [
          "0x1.ff0a3d70a3d41p+2",
          "0x1.ff5c28f5c28c6p+2"
        ],
        [
          "0x1.ff5c28f5c28c6p+2",
          "0x1.ffae147ae144bp+2"
        ],
        [
          "0x1.ffae147ae144bp+2",
          "0x1.0000000000000p+3"
        ]
      ]
    },
    {
      "filename": "capd_c815.txt",
      "kind": "contact",
      "region_hex": [
        "0x1.0000000000000p+3",
        "0x1.e000000000000p+3"
      ],
      "cells_hex": [
        [
          "0x1.0000000000000p+3",
          "0x1.00a3d70a3d70ap+3"
        ],
        [
          "0x1.00a3d70a3d70ap+3",
          "0x1.0147ae147ae14p+3"
        ],
        [
          "0x1.0147ae147ae14p+3",
          "0x1.01eb851eb851ep+3"
        ],
        [
          "0x1.01eb851eb851ep+3",
          "0x1.028f5c28f5c28p+3"
        ],
        [
          "0x1.028f5c28f5c28p+3",
          "0x1.0333333333332p+3"
        ],
        [
          "0x1.0333333333332p+3",
          "0x1.03d70a3d70a3cp+3"
        ],
        [
          "0x1.03d70a3d70a3cp+3",
          "0x1.047ae147ae146p+3"
        ],
        [
          "0x1.047ae147ae146p+3",
          "0x1.051eb851eb850p+3"
        ],
        [
          "0x1.051eb851eb850p+3",
          "0x1.05c28f5c28f5ap+3"
        ],
        [
          "0x1.05c28f5c28f5ap+3",
          "0x1.0666666666664p+3"
        ],
        [
          "0x1.0666666666664p+3",
          "0x1.070a3d70a3d6ep+3"
        ],
        [
          "0x1.070a3d70a3d6ep+3",
          "0x1.07ae147ae1478p+3"
        ],
        [
          "0x1.07ae147ae1478p+3",
          "0x1.0851eb851eb82p+3"
        ],
        [
          "0x1.0851eb851eb82p+3",
          "0x1.08f5c28f5c28cp+3"
        ],
        [
          "0x1.08f5c28f5c28cp+3",
          "0x1.0999999999996p+3"
        ],
        [
          "0x1.0999999999996p+3",
          "0x1.0a3d70a3d70a0p+3"
        ],
        [
          "0x1.0a3d70a3d70a0p+3",
          "0x1.0ae147ae147aap+3"
        ],
        [
          "0x1.0ae147ae147aap+3",
          "0x1.0b851eb851eb4p+3"
        ],
        [
          "0x1.0b851eb851eb4p+3",
          "0x1.0c28f5c28f5bep+3"
        ],
        [
          "0x1.0c28f5c28f5bep+3",
          "0x1.0ccccccccccc8p+3"
        ],
        [
          "0x1.0ccccccccccc8p+3",
          "0x1.0d70a3d70a3d2p+3"
        ],
        [
          "0x1.0d70a3d70a3d2p+3",
          "0x1.0e147ae147adcp+3"
        ],
        [
          "0x1.0e147ae147adcp+3",
          "0x1.0eb851eb851e6p+3"
        ],
        [
          "0x1.0eb851eb851e6p+3",
          "0x1.0f5c28f5c28f0p+3"
        ],
        [
          "0x1.0f5c28f5c28f0p+3",
          "0x1.0fffffffffffap+3"
        ],
        [
          "0x1.0fffffffffffap+3",
          "0x1.10a3d70a3d704p+3"
        ],
        [
          "0x1.10a3d70a3d704p+3",
          "0x1.1147ae147ae0ep+3"
        ],
        [
          "0x1.1147ae147ae0ep+3",
          "0x1.11eb851eb8518p+3"
        ],
        [
          "0x1.11eb851eb8518p+3",
          "0x1.128f5c28f5c22p+3"
        ],
        [
          "0x1.128f5c28f5c22p+3",
          "0x1.133333333332cp+3"
        ],
        [
          "0x1.133333333332cp+3",
          "0x1.13d70a3d70a36p+3"
        ],
        [
          "0x1.13d70a3d70a36p+3",
          "0x1.147ae147ae140p+3"
        ],
        [
          "0x1.147ae147ae140p+3",
          "0x1.151eb851eb84ap+3"
        ],
        [
          "0x1.151eb851eb84ap+3",
          "0x1.15c28f5c28f54p+3"
        ],
        [
          "0x1.15c28f5c28f54p+3",
          "0x1.166666666665ep+3"
        ],
        [
          "0x1.166666666665ep+3",
          "0x1.170a3d70a3d68p+3"
        ],
        [
          "0x1.170a3d70a3d68p+3",
          "0x1.17ae147ae1472p+3"
        ],
        [
          "0x1.17ae147ae1472p+3",
          "0x1.1851eb851eb7cp+3"
        ],
        [
          "0x1.1851eb851eb7cp+3",
          "0x1.18f5c28f5c286p+3"
        ],
        [
          "0x1.18f5c28f5c286p+3",
          "0x1.1999999999990p+3"
        ],
        [
          "0x1.1999999999990p+3",
          "0x1.1a3d70a3d709ap+3"
        ],
        [
          "0x1.1a3d70a3d709ap+3",
          "0x1.1ae147ae147a4p+3"
        ],
        [
          "0x1.1ae147ae147a4p+3",
          "0x1.1b851eb851eaep+3"
        ],
        [
          "0x1.1b851eb851eaep+3",
          "0x1.1c28f5c28f5b8p+3"
        ],
        [
          "0x1.1c28f5c28f5b8p+3",
          "0x1.1ccccccccccc2p+3"
        ],
        [
          "0x1.1ccccccccccc2p+3",
          "0x1.1d70a3d70a3ccp+3"
        ],
        [
          "0x1.1d70a3d70a3ccp+3",
          "0x1.1e147ae147ad6p+3"
        ],
        [
          "0x1.1e147ae147ad6p+3",
          "0x1.1eb851eb851e0p+3"
        ],
        [
          "0x1.1eb851eb851e0p+3",
          "0x1.1f5c28f5c28eap+3"
        ],
        [
          "0x1.1f5c28f5c28eap+3",
          "0x1.1fffffffffff4p+3"
        ],
        [
          "0x1.1fffffffffff4p+3",
          "0x1.20a3d70a3d6fep+3"
        ],
        [
          "0x1.20a3d70a3d6fep+3",
          "0x1.2147ae147ae08p+3"
        ],
        [
          "0x1.2147ae147ae08p+3",
          "0x1.21eb851eb8512p+3"
        ],
        [
          "0x1.21eb851eb8512p+3",
          "0x1.228f5c28f5c1cp+3"
        ],
        [
          "0x1.228f5c28f5c1cp+3",
          "0x1.2333333333326p+3"
        ],
        [
          "0x1.2333333333326p+3",
          "0x1.23d70a3d70a30p+3"
        ],
        [
          "0x1.23d70a3d70a30p+3",
          "0x1.247ae147ae13ap+3"
        ],
        [
          "0x1.247ae147ae13ap+3",
          "0x1.251eb851eb844p+3"
        ],
        [
          "0x1.251eb851eb844p+3",
          "0x1.25c28f5c28f4ep+3"
        ],
        [
          "0x1.25c28f5c28f4ep+3",
          "0x1.2666666666658p+3"
        ],
        [
          "0x1.2666666666658p+3",
          "0x1.270a3d70a3d62p+3"
        ],
        [
          "0x1.270a3d70a3d62p+3",
          "0x1.27ae147ae146cp+3"
        ],
        [
          "0x1.27ae147ae146cp+3",
          "0x1.2851eb851eb76p+3"
        ],
        [
          "0x1.2851eb851eb76p+3",
          "0x1.28f5c28f5c280p+3"
        ],
        [
          "0x1.28f5c28f5c280p+3",
          "0x1.299999999998ap+3"
        ],
        [
          "0x1.299999999998ap+3",
          "0x1.2a3d70a3d7094p+3"
        ],
        [
          "0x1.2a3d70a3d7094p+3",
          "0x1.2ae147ae1479ep+3"
        ],
        [
          "0x1.2ae147ae1479ep+3",
          "0x1.2b851eb851ea8p+3"
        ],
        [
          "0x1.2b851eb851ea8p+3",
          "0x1.2c28f5c28f5b2p+3"
        ],
        [
          "0x1.2c28f5c28f5b2p+3",
          "0x1.2ccccccccccbcp+3"
        ],
        [
          "0x1.2ccccccccccbcp+3",
          "0x1.2d70a3d70a3c6p+3"
        ],
        [
          "0x1.2d70a3d70a3c6p+3",
          "0x1.2e147ae147ad0p+3"
        ],
        [
          "0x1.2e147ae147ad0p+3",
          "0x1.2eb851eb851dap+3"
        ],
        [
          "0x1.2eb851eb851dap+3",
          "0x1.2f5c28f5c28e4p+3"
        ],
        [
          "0x1.2f5c28f5c28e4p+3",
          "0x1.2ffffffffffeep+3"
        ],
        [
          "0x1.2ffffffffffeep+3",
          "0x1.30a3d70a3d6f8p+3"
        ],
        [
          "0x1.30a3d70a3d6f8p+3",
          "0x1.3147ae147ae02p+3"
        ],
        [
          "0x1.3147ae147ae02p+3",
          "0x1.31eb851eb850cp+3"
        ],
        [
          "0x1.31eb851eb850cp+3",
          "0x1.328f5c28f5c16p+3"
        ],
        [
          "0x1.328f5c28f5c16p+3",
          "0x1.3333333333320p+3"
        ],
        [
          "0x1.3333333333320p+3",
          "0x1.33d70a3d70a2ap+3"
        ],
        [
          "0x1.33d70a3d70a2ap+3",
          "0x1.347ae147ae134p+3"
        ],
        [
          "0x1.347ae147ae134p+3",
          "0x1.351eb851eb83ep+3"
        ],
        [
          "0x1.351eb851eb83ep+3",
          "0x1.35c28f5c28f48p+3"
        ],
        [
          "0x1.35c28f5c28f48p+3",
          "0x1.3666666666652p+3"
        ],
        [
          "0x1.3666666666652p+3",
          "0x1.370a3d70a3d5cp+3"
        ],
        [
          "0x1.370a3d70a3d5cp+3",
          "0x1.37ae147ae1466p+3"
        ],
        [
          "0x1.37ae147ae1466p+3",
          "0x1.3851eb851eb70p+3"
        ],
        [
          "0x1.3851eb851eb70p+3",
          "0x1.38f5c28f5c27ap+3"
        ],
        [
          "0x1.38f5c28f5c27ap+3",
          "0x1.3999999999984p+3"
        ],
        [
          "0x1.3999999999984p+3",
          "0x1.3a3d70a3d708ep+3"
        ],
        [
          "0x1.3a3d70a3d708ep+3",
          "0x1.3ae147ae14798p+3"
        ],
        [
          "0x1.3ae147ae14798p+3",
          "0x1.3b851eb851ea2p+3"
        ],
        [
          "0x1.3b851eb851ea2p+3",
          "0x1.3c28f5c28f5acp+3"
        ],
        [
          "0x1.3c28f5c28f5acp+3",
          "0x1.3ccccccccccb6p+3"
        ],
        [
          "0x1.3ccccccccccb6p+3",
          "0x1.3d70a3d70a3c0p+3"
        ],
        [
          "0x1.3d70a3d70a3c0p+3",
          "0x1.3e147ae147acap+3"
        ],
        [
          "0x1.3e147ae147acap+3",
          "0x1.3eb851eb851d4p+3"
        ],
        [
          "0x1.3eb851eb851d4p+3",
          "0x1.3f5c28f5c28dep+3"
        ],
        [
          "0x1.3f5c28f5c28dep+3",
          "0x1.3ffffffffffe8p+3"
        ],
        [
          "0x1.3ffffffffffe8p+3",
          "0x1.40a3d70a3d6f2p+3"
        ],
        [
          "0x1.40a3d70a3d6f2p+3",
          "0x1.4147ae147adfcp+3"
        ],
        [
          "0x1.4147ae147adfcp+3",
          "0x1.41eb851eb8506p+3"
        ],
        [
          "0x1.41eb851eb8506p+3",
          "0x1.428f5c28f5c10p+3"
        ],
        [
          "0x1.428f5c28f5c10p+3",
          "0x1.433333333331ap+3"
        ],
        [
          "0x1.433333333331ap+3",
          "0x1.43d70a3d70a24p+3"
        ],
        [
          "0x1.43d70a3d70a24p+3",
          "0x1.447ae147ae12ep+3"
        ],
        [
          "0x1.447ae147ae12ep+3",
          "0x1.451eb851eb838p+3"
        ],
        [
          "0x1.451eb851eb838p+3",
          "0x1.45c28f5c28f42p+3"
        ],
        [
          "0x1.45c28f5c28f42p+3",
          "0x1.466666666664cp+3"
        ],
        [
          "0x1.466666666664cp+3",
          "0x1.470a3d70a3d56p+3"
        ],
        [
          "0x1.470a3d70a3d56p+3",
          "0x1.47ae147ae1460p+3"
        ],
        [
          "0x1.47ae147ae1460p+3",
          "0x1.4851eb851eb6ap+3"
        ],
        [
          "0x1.4851eb851eb6ap+3",
          "0x1.48f5c28f5c274p+3"
        ],
        [
          "0x1.48f5c28f5c274p+3",
          "0x1.499999999997ep+3"
        ],
        [
          "0x1.499999999997ep+3",
          "0x1.4a3d70a3d7088p+3"
        ],
        [
          "0x1.4a3d70a3d7088p+3",
          "0x1.4ae147ae14792p+3"
        ],
        [
          "0x1.4ae147ae14792p+3",
          "0x1.4b851eb851e9cp+3"
        ],
        [
          "0x1.4b851eb851e9cp+3",
          "0x1.4c28f5c28f5a6p+3"
        ],
        [
          "0x1.4c28f5c28f5a6p+3",
          "0x1.4ccccccccccb0p+3"
        ],
        [
          "0x1.4ccccccccccb0p+3",
          "0x1.4d70a3d70a3bap+3"
        ],
        [
          "0x1.4d70a3d70a3bap+3",
          "0x1.4e147ae147ac4p+3"
        ],
        [
          "0x1.4e147ae147ac4p+3",
          "0x1.4eb851eb851cep+3"
        ],
        [
          "0x1.4eb851eb851cep+3",
          "0x1.4f5c28f5c28d8p+3"
        ],
        [
          "0x1.4f5c28f5c28d8p+3",
          "0x1.4ffffffffffe2p+3"
        ],
        [
          "0x1.4ffffffffffe2p+3",
          "0x1.50a3d70a3d6ecp+3"
        ],
        [
          "0x1.50a3d70a3d6ecp+3",
          "0x1.5147ae147adf6p+3"
        ],
        [
          "0x1.5147ae147adf6p+3",
          "0x1.51eb851eb8500p+3"
        ],
        [
          "0x1.51eb851eb8500p+3",
          "0x1.528f5c28f5c0ap+3"
        ],
        [
          "0x1.528f5c28f5c0ap+3",
          "0x1.5333333333314p+3"
        ],
        [
          "0x1.5333333333314p+3",
          "0x1.53d70a3d70a1ep+3"
        ],
        [
          "0x1.53d70a3d70a1ep+3",
          "0x1.547ae147ae128p+3"
        ],
        [
          "0x1.547ae147ae128p+3",
          "0x1.551eb851eb832p+3"
        ],
        [
          "0x1.551eb851eb832p+3",
          "0x1.55c28f5c28f3cp+3"
        ],
        [
          "0x1.55c28f5c28f3cp+3",
          "0x1.5666666666646p+3"
        ],
        [
          "0x1.5666666666646p+3",
          "0x1.570a3d70a3d50p+3"
        ],
        [
          "0x1.570a3d70a3d50p+3",
          "0x1.57ae147ae145ap+3"
        ],
        [
          "0x1.57ae147ae145ap+3",
          "0x1.5851eb851eb64p+3"
        ],
        [
          "0x1.5851eb851eb64p+3",
          "0x1.58f5c28f5c26ep+3"
        ],
        [
          "0x1.58f5c28f5c26ep+3",
          "0x1.5999999999978p+3"
        ],
        [
          "0x1.5999999999978p+3",
          "0x1.5a3d70a3d7082p+3"
        ],
        [
          "0x1.5a3d70a3d7082p+3",
          "0x1.5ae147ae1478cp+3"
        ],
        [
          "0x1.5ae147ae1478cp+3",
          "0x1.5b851eb851e96p+3"
        ],
        [
          "0x1.5b851eb851e96p+3",
          "0x1.5c28f5c28f5a0p+3"
        ],
        [
          "0x1.5c28f5c28f5a0p+3",
          "0x1.5ccccccccccaap+3"
        ],
        [
          "0x1.5ccccccccccaap+3",
          "0x1.5d70a3d70a3b4p+3"
        ],
        [
          "0x1.5d70a3d70a3b4p+3",
          "0x1.5e147ae147abep+3"
        ],
        [
          "0x1.5e147ae147abep+3",
          "0x1.5eb851eb851c8p+3"
        ],
        [
          "0x1.5eb851eb851c8p+3",
          "0x1.5f5c28f5c28d2p+3"
        ],
        [
          "0x1.5f5c28f5c28d2p+3",
          "0x1.5ffffffffffdcp+3"
        ],
        [
          "0x1.5ffffffffffdcp+3",
          "0x1.60a3d70a3d6e6p+3"
        ],
        [
          "0x1.60a3d70a3d6e6p+3",
          "0x1.6147ae147adf0p+3"
        ],
        [
          "0x1.6147ae147adf0p+3",
          "0x1.61eb851eb84fap+3"
        ],
        [
          "0x1.61eb851eb84fap+3",
          "0x1.628f5c28f5c04p+3"
        ],
        [
          "0x1.628f5c28f5c04p+3",
          "0x1.633333333330ep+3"
        ],
        [
          "0x1.633333333330ep+3",
          "0x1.63d70a3d70a18p+3"
        ],
        [
          "0x1.63d70a3d70a18p+3",
          "0x1.647ae147ae122p+3"
        ],
        [
          "0x1.647ae147ae122p+3",
          "0x1.651eb851eb82cp+3"
        ],
        [
          "0x1.651eb851eb82cp+3",
          "0x1.65c28f5c28f36p+3"
        ],
        [
          "0x1.65c28f5c28f36p+3",
          "0x1.6666666666640p+3"
        ],
        [
          "0x1.6666666666640p+3",
          "0x1.670a3d70a3d4ap+3"
        ],
        [
          "0x1.670a3d70a3d4ap+3",
          "0x1.67ae147ae1454p+3"
        ],
        [
          "0x1.67ae147ae1454p+3",
          "0x1.6851eb851eb5ep+3"
        ],
        [
          "0x1.6851eb851eb5ep+3",
          "0x1.68f5c28f5c268p+3"
        ],
        [
          "0x1.68f5c28f5c268p+3",
          "0x1.6999999999972p+3"
        ],
        [
          "0x1.6999999999972p+3",
          "0x1.6a3d70a3d707cp+3"
        ],
        [
          "0x1.6a3d70a3d707cp+3",
          "0x1.6ae147ae14786p+3"
        ],
        [
          "0x1.6ae147ae14786p+3",
          "0x1.6b851eb851e90p+3"
        ],
        [
          "0x1.6b851eb851e90p+3",
          "0x1.6c28f5c28f59ap+3"
        ],
        [
          "0x1.6c28f5c28f59ap+3",
          "0x1.6cccccccccca4p+3"
        ],
        [
          "0x1.6cccccccccca4p+3",
          "0x1.6d70a3d70a3aep+3"
        ],
        [
          "0x1.6d70a3d70a3aep+3",
          "0x1.6e147ae147ab8p+3"
        ],
        [
          "0x1.6e147ae147ab8p+3",
          "0x1.6eb851eb851c2p+3"
        ],
        [
          "0x1.6eb851eb851c2p+3",
          "0x1.6f5c28f5c28ccp+3"
        ],
        [
          "0x1.6f5c28f5c28ccp+3",
          "0x1.6ffffffffffd6p+3"
        ],
        [
          "0x1.6ffffffffffd6p+3",
          "0x1.70a3d70a3d6e0p+3"
        ],
        [
          "0x1.70a3d70a3d6e0p+3",
          "0x1.7147ae147adeap+3"
        ],
        [
          "0x1.7147ae147adeap+3",
          "0x1.71eb851eb84f4p+3"
        ],
        [
          "0x1.71eb851eb84f4p+3",
          "0x1.728f5c28f5bfep+3"
        ],
        [
          "0x1.728f5c28f5bfep+3",
          "0x1.7333333333308p+3"
        ],
        [
          "0x1.7333333333308p+3",
          "0x1.73d70a3d70a12p+3"
        ],
        [
          "0x1.73d70a3d70a12p+3",
          "0x1.747ae147ae11cp+3"
        ],
        [
          "0x1.747ae147ae11cp+3",
          "0x1.751eb851eb826p+3"
        ],
        [
          "0x1.751eb851eb826p+3",
          "0x1.75c28f5c28f30p+3"
        ],
        [
          "0x1.75c28f5c28f30p+3",
          "0x1.766666666663ap+3"
        ],
        [
          "0x1.766666666663ap+3",
          "0x1.770a3d70a3d44p+3"
        ],
        [
          "0x1.770a3d70a3d44p+3",
          "0x1.77ae147ae144ep+3"
        ],
        [
          "0x1.77ae147ae144ep+3",
          "0x1.7851eb851eb58p+3"
        ],
        [
          "0x1.7851eb851eb58p+3",
          "0x1.78f5c28f5c262p+3"
        ],
        [
          "0x1.78f5c28f5c262p+3",
          "0x1.799999999996cp+3"
        ],
        [
          "0x1.799999999996cp+3",
          "0x1.7a3d70a3d7076p+3"
        ],
        [
          "0x1.7a3d70a3d7076p+3",
          "0x1.7ae147ae14780p+3"
        ],
        [
          "0x1.7ae147ae14780p+3",
          "0x1.7b851eb851e8ap+3"
        ],
        [
          "0x1.7b851eb851e8ap+3",
          "0x1.7c28f5c28f594p+3"
        ],
        [
          "0x1.7c28f5c28f594p+3",
          "0x1.7cccccccccc9ep+3"
        ],
        [
          "0x1.7cccccccccc9ep+3",
          "0x1.7d70a3d70a3a8p+3"
        ],
        [
          "0x1.7d70a3d70a3a8p+3",
          "0x1.7e147ae147ab2p+3"
        ],
        [
          "0x1.7e147ae147ab2p+3",
          "0x1.7eb851eb851bcp+3"
        ],
        [
          "0x1.7eb851eb851bcp+3",
          "0x1.7f5c28f5c28c6p+3"
        ],
        [
          "0x1.7f5c28f5c28c6p+3",
          "0x1.7ffffffffffd0p+3"
        ],
        [
          "0x1.7ffffffffffd0p+3",
          "0x1.80a3d70a3d6dap+3"
        ],
        [
          "0x1.80a3d70a3d6dap+3",
          "0x1.8147ae147ade4p+3"
        ],
        [
          "0x1.8147ae147ade4p+3",
          "0x1.81eb851eb84eep+3"
        ],
        [
          "0x1.81eb851eb84eep+3",
          "0x1.828f5c28f5bf8p+3"
        ],
        [
          "0x1.828f5c28f5bf8p+3",
          "0x1.8333333333302p+3"
        ],
        [
          "0x1.8333333333302p+3",
          "0x1.83d70a3d70a0cp+3"
        ],
        [
          "0x1.83d70a3d70a0cp+3",
          "0x1.847ae147ae116p+3"
        ],
        [
          "0x1.847ae147ae116p+3",
          "0x1.851eb851eb820p+3"
        ],
        [
          "0x1.851eb851eb820p+3",
          "0x1.85c28f5c28f2ap+3"
        ],
        [
          "0x1.85c28f5c28f2ap+3",
          "0x1.8666666666634p+3"
        ],
        [
          "0x1.8666666666634p+3",
          "0x1.870a3d70a3d3ep+3"
        ],
        [
          "0x1.870a3d70a3d3ep+3",
          "0x1.87ae147ae1448p+3"
        ],
        [
          "0x1.87ae147ae1448p+3",
          "0x1.8851eb851eb52p+3"
        ],
        [
          "0x1.8851eb851eb52p+3",
          "0x1.88f5c28f5c25cp+3"
        ],
        [
          "0x1.88f5c28f5c25cp+3",
          "0x1.8999999999966p+3"
        ],
        [
          "0x1.8999999999966p+3",
          "0x1.8a3d70a3d7070p+3"
        ],
        [
          "0x1.8a3d70a3d7070p+3",
          "0x1.8ae147ae1477ap+3"
        ],
        [
          "0x1.8ae147ae1477ap+3",
          "0x1.8b851eb851e84p+3"
        ],
        [
          "0x1.8b851eb851e84p+3",
          "0x1.8c28f5c28f58ep+3"
        ],
        [
          "0x1.8c28f5c28f58ep+3",
          "0x1.8cccccccccc98p+3"
        ],
        [
          "0x1.8cccccccccc98p+3",
          "0x1.8d70a3d70a3a2p+3"
        ],
        [
          "0x1.8d70a3d70a3a2p+3",
          "0x1.8e147ae147aacp+3"
        ],
        [
          "0x1.8e147ae147aacp+3",
          "0x1.8eb851eb851b6p+3"
        ],
        [
          "0x1.8eb851eb851b6p+3",
          "0x1.8f5c28f5c28c0p+3"
        ],
        [
          "0x1.8f5c28f5c28c0p+3",
          "0x1.8ffffffffffcap+3"
        ],
        [
          "0x1.8ffffffffffcap+3",
          "0x1.90a3d70a3d6d4p+3"
        ],
        [
          "0x1.90a3d70a3d6d4p+3",
          "0x1.9147ae147addep+3"
        ],
        [
          "0x1.9147ae147addep+3",
          "0x1.91eb851eb84e8p+3"
        ],
        [
          "0x1.91eb851eb84e8p+3",
          "0x1.928f5c28f5bf2p+3"
        ],
        [
          "0x1.928f5c28f5bf2p+3",
          "0x1.93333333332fcp+3"
        ],
        [
          "0x1.93333333332fcp+3",
          "0x1.93d70a3d70a06p+3"
        ],
        [
          "0x1.93d70a3d70a06p+3",
          "0x1.947ae147ae110p+3"
        ],
        [
          "0x1.947ae147ae110p+3",
          "0x1.951eb851eb81ap+3"
        ],
        [
          "0x1.951eb851eb81ap+3",
          "0x1.95c28f5c28f24p+3"
        ],
        [
          "0x1.95c28f5c28f24p+3",
          "0x1.966666666662ep+3"
        ],
        [
          "0x1.966666666662ep+3",
          "0x1.970a3d70a3d38p+3"
        ],
        [
          "0x1.970a3d70a3d38p+3",
          "0x1.97ae147ae1442p+3"
        ],
        [
          "0x1.97ae147ae1442p+3",
          "0x1.9851eb851eb4cp+3"
        ],
        [
          "0x1.9851eb851eb4cp+3",
          "0x1.98f5c28f5c256p+3"
        ],
        [
          "0x1.98f5c28f5c256p+3",
          "0x1.9999999999960p+3"
        ],
        [
          "0x1.9999999999960p+3",
          "0x1.9a3d70a3d706ap+3"
        ],
        [
          "0x1.9a3d70a3d706ap+3",
          "0x1.9ae147ae14774p+3"
        ],
        [
          "0x1.9ae147ae14774p+3",
          "0x1.9b851eb851e7ep+3"
        ],
        [
          "0x1.9b851eb851e7ep+3",
          "0x1.9c28f5c28f588p+3"
        ],
        [
          "0x1.9c28f5c28f588p+3",
          "0x1.9cccccccccc92p+3"
        ],
        [
          "0x1.9cccccccccc92p+3",
          "0x1.9d70a3d70a39cp+3"
        ],
        [
          "0x1.9d70a3d70a39cp+3",
          "0x1.9e147ae147aa6p+3"
        ],
        [
          "0x1.9e147ae147aa6p+3",
          "0x1.9eb851eb851b0p+3"
        ],
        [
          "0x1.9eb851eb851b0p+3",
          "0x1.9f5c28f5c28bap+3"
        ],
        [
          "0x1.9f5c28f5c28bap+3",
          "0x1.9ffffffffffc4p+3"
        ],
        [
          "0x1.9ffffffffffc4p+3",
          "0x1.a0a3d70a3d6cep+3"
        ],
        [
          "0x1.a0a3d70a3d6cep+3",
          "0x1.a147ae147add8p+3"
        ],
        [
          "0x1.a147ae147add8p+3",
          "0x1.a1eb851eb84e2p+3"
        ],
        [
          "0x1.a1eb851eb84e2p+3",
          "0x1.a28f5c28f5becp+3"
        ],
        [
          "0x1.a28f5c28f5becp+3",
          "0x1.a3333333332f6p+3"
        ],
        [
          "0x1.a3333333332f6p+3",
          "0x1.a3d70a3d70a00p+3"
        ],
        [
          "0x1.a3d70a3d70a00p+3",
          "0x1.a47ae147ae10ap+3"
        ],
        [
          "0x1.a47ae147ae10ap+3",
          "0x1.a51eb851eb814p+3"
        ],
        [
          "0x1.a51eb851eb814p+3",
          "0x1.a5c28f5c28f1ep+3"
        ],
        [
          "0x1.a5c28f5c28f1ep+3",
          "0x1.a666666666628p+3"
        ],
        [
          "0x1.a666666666628p+3",
          "0x1.a70a3d70a3d32p+3"
        ],
        [
          "0x1.a70a3d70a3d32p+3",
          "0x1.a7ae147ae143cp+3"
        ],
        [
          "0x1.a7ae147ae143cp+3",
          "0x1.a851eb851eb46p+3"
        ],
        [
          "0x1.a851eb851eb46p+3",
          "0x1.a8f5c28f5c250p+3"
        ],
        [
          "0x1.a8f5c28f5c250p+3",
          "0x1.a99999999995ap+3"
        ],
        [
          "0x1.a99999999995ap+3",
          "0x1.aa3d70a3d7064p+3"
        ],
        [
          "0x1.aa3d70a3d7064p+3",
          "0x1.aae147ae1476ep+3"
        ],
        [
          "0x1.aae147ae1476ep+3",
          "0x1.ab851eb851e78p+3"
        ],
        [
          "0x1.ab851eb851e78p+3",
          "0x1.ac28f5c28f582p+3"
        ],
        [
          "0x1.ac28f5c28f582p+3",
          "0x1.acccccccccc8cp+3"
        ],
        [
          "0x1.acccccccccc8cp+3",
          "0x1.ad70a3d70a396p+3"
        ],
        [
          "0x1.ad70a3d70a396p+3",
          "0x1.ae147ae147aa0p+3"
        ],
        [
          "0x1.ae147ae147aa0p+3",
          "0x1.aeb851eb851aap+3"
        ],
        [
          "0x1.aeb851eb851aap+3",
          "0x1.af5c28f5c28b4p+3"
        ],
        [
          "0x1.af5c28f5c28b4p+3",
          "0x1.affffffffffbep+3"
        ],
        [
          "0x1.affffffffffbep+3",
          "0x1.b0a3d70a3d6c8p+3"
        ],
        [
          "0x1.b0a3d70a3d6c8p+3",
          "0x1.b147ae147add2p+3"
        ],
        [
          "0x1.b147ae147add2p+3",
          "0x1.b1eb851eb84dcp+3"
        ],
        [
          "0x1.b1eb851eb84dcp+3",
          "0x1.b28f5c28f5be6p+3"
        ],
        [
          "0x1.b28f5c28f5be6p+3",
          "0x1.b3333333332f0p+3"
        ],
        [
          "0x1.b3333333332f0p+3",
          "0x1.b3d70a3d709fap+3"
        ],
        [
          "0x1.b3d70a3d709fap+3",
          "0x1.b47ae147ae104p+3"
        ],
        [
          "0x1.b47ae147ae104p+3",
          "0x1.b51eb851eb80ep+3"
        ],
        [
          "0x1.b51eb851eb80ep+3",
          "0x1.b5c28f5c28f18p+3"
        ],
        [
          "0x1.b5c28f5c28f18p+3",
          "0x1.b666666666622p+3"
        ],
        [
          "0x1.b666666666622p+3",
          "0x1.b70a3d70a3d2cp+3"
        ],
        [
          "0x1.b70a3d70a3d2cp+3",
          "0x1.b7ae147ae1436p+3"
        ],
        [
          "0x1.b7ae147ae1436p+3",
          "0x1.b851eb851eb40p+3"
        ],
        [
          "0x1.b851eb851eb40p+3",
          "0x1.b8f5c28f5c24ap+3"
        ],
        [
          "0x1.b8f5c28f5c24ap+3",
          "0x1.b999999999954p+3"
        ],
        [
          "0x1.b999999999954p+3",
          "0x1.ba3d70a3d705ep+3"
        ],
        [
          "0x1.ba3d70a3d705ep+3",
          "0x1.bae147ae14768p+3"
        ],
        [
          "0x1.bae147ae14768p+3",
          "0x1.bb851eb851e72p+3"
        ],
        [
          "0x1.bb851eb851e72p+3",
          "0x1.bc28f5c28f57cp+3"
        ],
        [
          "0x1.bc28f5c28f57cp+3",
          "0x1.bcccccccccc86p+3"
        ],
        [
          "0x1.bcccccccccc86p+3",
          "0x1.bd70a3d70a390p+3"
        ],
        [
          "0x1.bd70a3d70a390p+3",
          "0x1.be147ae147a9ap+3"
        ],
        [
          "0x1.be147ae147a9ap+3",
          "0x1.beb851eb851a4p+3"
        ],
        [
          "0x1.beb851eb851a4p+3",
          "0x1.bf5c28f5c28aep+3"
        ],
        [
          "0x1.bf5c28f5c28aep+3",
          "0x1.bffffffffffb8p+3"
        ],
        [
          "0x1.bffffffffffb8p+3",
          "0x1.c0a3d70a3d6c2p+3"
        ],
        [
          "0x1.c0a3d70a3d6c2p+3",
          "0x1.c147ae147adccp+3"
        ],
        [
          "0x1.c147ae147adccp+3",
          "0x1.c1eb851eb84d6p+3"
        ],
        [
          "0x1.c1eb851eb84d6p+3",
          "0x1.c28f5c28f5be0p+3"
        ],
        [
          "0x1.c28f5c28f5be0p+3",
          "0x1.c3333333332eap+3"
        ],
        [
          "0x1.c3333333332eap+3",
          "0x1.c3d70a3d709f4p+3"
        ],
        [
          "0x1.c3d70a3d709f4p+3",
          "0x1.c47ae147ae0fep+3"
        ],
        [
          "0x1.c47ae147ae0fep+3",
          "0x1.c51eb851eb808p+3"
        ],
        [
          "0x1.c51eb851eb808p+3",
          "0x1.c5c28f5c28f12p+3"
        ],
        [
          "0x1.c5c28f5c28f12p+3",
          "0x1.c66666666661cp+3"
        ],
        [
          "0x1.c66666666661cp+3",
          "0x1.c70a3d70a3d26p+3"
        ],
        [
          "0x1.c70a3d70a3d26p+3",
          "0x1.c7ae147ae1430p+3"
        ],
        [
          "0x1.c7ae147ae1430p+3",
          "0x1.c851eb851eb3ap+3"
        ],
        [
          "0x1.c851eb851eb3ap+3",
          "0x1.c8f5c28f5c244p+3"
        ],
        [
          "0x1.c8f5c28f5c244p+3",
          "0x1.c99999999994ep+3"
        ],
        [
          "0x1.c99999999994ep+3",
          "0x1.ca3d70a3d7058p+3"
        ],
        [
          "0x1.ca3d70a3d7058p+3",
          "0x1.cae147ae14762p+3"
        ],
        [
          "0x1.cae147ae14762p+3",
          "0x1.cb851eb851e6cp+3"
        ],
        [
          "0x1.cb851eb851e6cp+3",
          "0x1.cc28f5c28f576p+3"
        ],
        [
          "0x1.cc28f5c28f576p+3",
          "0x1.ccccccccccc80p+3"
        ],
        [
          "0x1.ccccccccccc80p+3",
          "0x1.cd70a3d70a38ap+3"
        ],
        [
          "0x1.cd70a3d70a38ap+3",
          "0x1.ce147ae147a94p+3"
        ],
        [
          "0x1.ce147ae147a94p+3",
          "0x1.ceb851eb8519ep+3"
        ],
        [
          "0x1.ceb851eb8519ep+3",
          "0x1.cf5c28f5c28a8p+3"
        ],
        [
          "0x1.cf5c28f5c28a8p+3",
          "0x1.cffffffffffb2p+3"
        ],
        [
          "0x1.cffffffffffb2p+3",
          "0x1.d0a3d70a3d6bcp+3"
        ],
        [
          "0x1.d0a3d70a3d6bcp+3",
          "0x1.d147ae147adc6p+3"
        ],
        [
          "0x1.d147ae147adc6p+3",
          "0x1.d1eb851eb84d0p+3"
        ],
        [
          "0x1.d1eb851eb84d0p+3",
          "0x1.d28f5c28f5bdap+3"
        ],
        [
          "0x1.d28f5c28f5bdap+3",
          "0x1.d3333333332e4p+3"
        ],
        [
          "0x1.d3333333332e4p+3",
          "0x1.d3d70a3d709eep+3"
        ],
        [
          "0x1.d3d70a3d709eep+3",
          "0x1.d47ae147ae0f8p+3"
        ],
        [
          "0x1.d47ae147ae0f8p+3",
          "0x1.d51eb851eb802p+3"
        ],
        [
          "0x1.d51eb851eb802p+3",
          "0x1.d5c28f5c28f0cp+3"
        ],
        [
          "0x1.d5c28f5c28f0cp+3",
          "0x1.d666666666616p+3"
        ],
        [
          "0x1.d666666666616p+3",
          "0x1.d70a3d70a3d20p+3"
        ],
        [
          "0x1.d70a3d70a3d20p+3",
          "0x1.d7ae147ae142ap+3"
        ],
        [
          "0x1.d7ae147ae142ap+3",
          "0x1.d851eb851eb34p+3"
        ],
        [
          "0x1.d851eb851eb34p+3",
          "0x1.d8f5c28f5c23ep+3"
        ],
        [
          "0x1.d8f5c28f5c23ep+3",
          "0x1.d999999999948p+3"
        ],
        [
          "0x1.d999999999948p+3",
          "0x1.da3d70a3d7052p+3"
        ],
        [
          "0x1.da3d70a3d7052p+3",
          "0x1.dae147ae1475cp+3"
        ],
        [
          "0x1.dae147ae1475cp+3",
          "0x1.db851eb851e66p+3"
        ],
        [
          "0x1.db851eb851e66p+3",
          "0x1.dc28f5c28f570p+3"
        ],
        [
          "0x1.dc28f5c28f570p+3",
          "0x1.dcccccccccc7ap+3"
        ],
        [
          "0x1.dcccccccccc7ap+3",
          "0x1.dd70a3d70a384p+3"
        ],
        [
          "0x1.dd70a3d70a384p+3",
          "0x1.de147ae147a8ep+3"
        ],
        [
          "0x1.de147ae147a8ep+3",
          "0x1.deb851eb85198p+3"
        ],
        [
          "0x1.deb851eb85198p+3",
          "0x1.df5c28f5c28a2p+3"
        ],
        [
          "0x1.df5c28f5c28a2p+3",
          "0x1.e000000000000p+3"
        ]
      ]
    },
    {
      "filename": "capd_c1532.txt",
      "kind": "contact",
      "region_hex": [
        "0x1.e000000000000p+3",
        "0x1.0000000000000p+5"
      ],
      "cells_hex": [
        [
          "0x1.e000000000000p+3",
          "0x1.e333333333333p+3"
        ],
        [
          "0x1.e333333333333p+3",
          "0x1.e666666666666p+3"
        ],
        [
          "0x1.e666666666666p+3",
          "0x1.e999999999999p+3"
        ],
        [
          "0x1.e999999999999p+3",
          "0x1.eccccccccccccp+3"
        ],
        [
          "0x1.eccccccccccccp+3",
          "0x1.effffffffffffp+3"
        ],
        [
          "0x1.effffffffffffp+3",
          "0x1.f333333333332p+3"
        ],
        [
          "0x1.f333333333332p+3",
          "0x1.f666666666665p+3"
        ],
        [
          "0x1.f666666666665p+3",
          "0x1.f999999999998p+3"
        ],
        [
          "0x1.f999999999998p+3",
          "0x1.fcccccccccccbp+3"
        ],
        [
          "0x1.fcccccccccccbp+3",
          "0x1.ffffffffffffep+3"
        ],
        [
          "0x1.ffffffffffffep+3",
          "0x1.0199999999999p+4"
        ],
        [
          "0x1.0199999999999p+4",
          "0x1.0333333333333p+4"
        ],
        [
          "0x1.0333333333333p+4",
          "0x1.04ccccccccccdp+4"
        ],
        [
          "0x1.04ccccccccccdp+4",
          "0x1.0666666666667p+4"
        ],
        [
          "0x1.0666666666667p+4",
          "0x1.0800000000001p+4"
        ],
        [
          "0x1.0800000000001p+4",
          "0x1.099999999999bp+4"
        ],
        [
          "0x1.099999999999bp+4",
          "0x1.0b33333333335p+4"
        ],
        [
          "0x1.0b33333333335p+4",
          "0x1.0cccccccccccfp+4"
        ],
        [
          "0x1.0cccccccccccfp+4",
          "0x1.0e66666666669p+4"
        ],
        [
          "0x1.0e66666666669p+4",
          "0x1.1000000000003p+4"
        ],
        [
          "0x1.1000000000003p+4",
          "0x1.119999999999dp+4"
        ],
        [
          "0x1.119999999999dp+4",
          "0x1.1333333333337p+4"
        ],
        [
          "0x1.1333333333337p+4",
          "0x1.14cccccccccd1p+4"
        ],
        [
          "0x1.14cccccccccd1p+4",
          "0x1.166666666666bp+4"
        ],
        [
          "0x1.166666666666bp+4",
          "0x1.1800000000005p+4"
        ],
        [
          "0x1.1800000000005p+4",
          "0x1.199999999999fp+4"
        ],
        [
          "0x1.199999999999fp+4",
          "0x1.1b33333333339p+4"
        ],
        [
          "0x1.1b33333333339p+4",
          "0x1.1ccccccccccd3p+4"
        ],
        [
          "0x1.1ccccccccccd3p+4",
          "0x1.1e6666666666dp+4"
        ],
        [
          "0x1.1e6666666666dp+4",
          "0x1.2000000000007p+4"
        ],
        [
          "0x1.2000000000007p+4",
          "0x1.21999999999a1p+4"
        ],
        [
          "0x1.21999999999a1p+4",
          "0x1.233333333333bp+4"
        ],
        [
          "0x1.233333333333bp+4",
          "0x1.24cccccccccd5p+4"
        ],
        [
          "0x1.24cccccccccd5p+4",
          "0x1.266666666666fp+4"
        ],
        [
          "0x1.266666666666fp+4",
          "0x1.2800000000009p+4"
        ],
        [
          "0x1.2800000000009p+4",
          "0x1.29999999999a3p+4"
        ],
        [
          "0x1.29999999999a3p+4",
          "0x1.2b3333333333dp+4"
        ],
        [
          "0x1.2b3333333333dp+4",
          "0x1.2ccccccccccd7p+4"
        ],
        [
          "0x1.2ccccccccccd7p+4",
          "0x1.2e66666666671p+4"
        ],
        [
          "0x1.2e66666666671p+4",
          "0x1.300000000000bp+4"
        ],
        [
          "0x1.300000000000bp+4",
          "0x1.31999999999a5p+4"
        ],
        [
          "0x1.31999999999a5p+4",
          "0x1.333333333333fp+4"
        ],
        [
          "0x1.333333333333fp+4",
          "0x1.34cccccccccd9p+4"
        ],
        [
          "0x1.34cccccccccd9p+4",
          "0x1.3666666666673p+4"
        ],
        [
          "0x1.3666666666673p+4",
          "0x1.380000000000dp+4"
        ],
        [
          "0x1.380000000000dp+4",
          "0x1.39999999999a7p+4"
        ],
        [
          "0x1.39999999999a7p+4",
          "0x1.3b33333333341p+4"
        ],
        [
          "0x1.3b33333333341p+4",
          "0x1.3ccccccccccdbp+4"
        ],
        [
          "0x1.3ccccccccccdbp+4",
          "0x1.3e66666666675p+4"
        ],
        [
          "0x1.3e66666666675p+4",
          "0x1.400000000000fp+4"
        ],
        [
          "0x1.400000000000fp+4",
          "0x1.41999999999a9p+4"
        ],
        [
          "0x1.41999999999a9p+4",
          "0x1.4333333333343p+4"
        ],
        [
          "0x1.4333333333343p+4",
          "0x1.44cccccccccddp+4"
        ],
        [
          "0x1.44cccccccccddp+4",
          "0x1.4666666666677p+4"
        ],
        [
          "0x1.4666666666677p+4",
          "0x1.4800000000011p+4"
        ],
        [
          "0x1.4800000000011p+4",
          "0x1.49999999999abp+4"
        ],
        [
          "0x1.49999999999abp+4",
          "0x1.4b33333333345p+4"
        ],
        [
          "0x1.4b33333333345p+4",
          "0x1.4ccccccccccdfp+4"
        ],
        [
          "0x1.4ccccccccccdfp+4",
          "0x1.4e66666666679p+4"
        ],
        [
          "0x1.4e66666666679p+4",
          "0x1.5000000000013p+4"
        ],
        [
          "0x1.5000000000013p+4",
          "0x1.51999999999adp+4"
        ],
        [
          "0x1.51999999999adp+4",
          "0x1.5333333333347p+4"
        ],
        [
          "0x1.5333333333347p+4",
          "0x1.54ccccccccce1p+4"
        ],
        [
          "0x1.54ccccccccce1p+4",
          "0x1.566666666667bp+4"
        ],
        [
          "0x1.566666666667bp+4",
          "0x1.5800000000015p+4"
        ],
        [
          "0x1.5800000000015p+4",
          "0x1.59999999999afp+4"
        ],
        [
          "0x1.59999999999afp+4",
          "0x1.5b33333333349p+4"
        ],
        [
          "0x1.5b33333333349p+4",
          "0x1.5cccccccccce3p+4"
        ],
        [
          "0x1.5cccccccccce3p+4",
          "0x1.5e6666666667dp+4"
        ],
        [
          "0x1.5e6666666667dp+4",
          "0x1.6000000000017p+4"
        ],
        [
          "0x1.6000000000017p+4",
          "0x1.61999999999b1p+4"
        ],
        [
          "0x1.61999999999b1p+4",
          "0x1.633333333334bp+4"
        ],
        [
          "0x1.633333333334bp+4",
          "0x1.64ccccccccce5p+4"
        ],
        [
          "0x1.64ccccccccce5p+4",
          "0x1.666666666667fp+4"
        ],
        [
          "0x1.666666666667fp+4",
          "0x1.6800000000019p+4"
        ],
        [
          "0x1.6800000000019p+4",
          "0x1.69999999999b3p+4"
        ],
        [
          "0x1.69999999999b3p+4",
          "0x1.6b3333333334dp+4"
        ],
        [
          "0x1.6b3333333334dp+4",
          "0x1.6cccccccccce7p+4"
        ],
        [
          "0x1.6cccccccccce7p+4",
          "0x1.6e66666666681p+4"
        ],
        [
          "0x1.6e66666666681p+4",
          "0x1.700000000001bp+4"
        ],
        [
          "0x1.700000000001bp+4",
          "0x1.71999999999b5p+4"
        ],
        [
          "0x1.71999999999b5p+4",
          "0x1.733333333334fp+4"
        ],
        [
          "0x1.733333333334fp+4",
          "0x1.74ccccccccce9p+4"
        ],
        [
          "0x1.74ccccccccce9p+4",
          "0x1.7666666666683p+4"
        ],
        [
          "0x1.7666666666683p+4",
          "0x1.780000000001dp+4"
        ],
        [
          "0x1.780000000001dp+4",
          "0x1.79999999999b7p+4"
        ],
        [
          "0x1.79999999999b7p+4",
          "0x1.7b33333333351p+4"
        ],
        [
          "0x1.7b33333333351p+4",
          "0x1.7ccccccccccebp+4"
        ],
        [
          "0x1.7ccccccccccebp+4",
          "0x1.7e66666666685p+4"
        ],
        [
          "0x1.7e66666666685p+4",
          "0x1.800000000001fp+4"
        ],
        [
          "0x1.800000000001fp+4",
          "0x1.81999999999b9p+4"
        ],
        [
          "0x1.81999999999b9p+4",
          "0x1.8333333333353p+4"
        ],
        [
          "0x1.8333333333353p+4",
          "0x1.84cccccccccedp+4"
        ],
        [
          "0x1.84cccccccccedp+4",
          "0x1.8666666666687p+4"
        ],
        [
          "0x1.8666666666687p+4",
          "0x1.8800000000021p+4"
        ],
        [
          "0x1.8800000000021p+4",
          "0x1.89999999999bbp+4"
        ],
        [
          "0x1.89999999999bbp+4",
          "0x1.8b33333333355p+4"
        ],
        [
          "0x1.8b33333333355p+4",
          "0x1.8ccccccccccefp+4"
        ],
        [
          "0x1.8ccccccccccefp+4",
          "0x1.8e66666666689p+4"
        ],
        [
          "0x1.8e66666666689p+4",
          "0x1.9000000000023p+4"
        ],
        [
          "0x1.9000000000023p+4",
          "0x1.91999999999bdp+4"
        ],
        [
          "0x1.91999999999bdp+4",
          "0x1.9333333333357p+4"
        ],
        [
          "0x1.9333333333357p+4",
          "0x1.94cccccccccf1p+4"
        ],
        [
          "0x1.94cccccccccf1p+4",
          "0x1.966666666668bp+4"
        ],
        [
          "0x1.966666666668bp+4",
          "0x1.9800000000025p+4"
        ],
        [
          "0x1.9800000000025p+4",
          "0x1.99999999999bfp+4"
        ],
        [
          "0x1.99999999999bfp+4",
          "0x1.9b33333333359p+4"
        ],
        [
          "0x1.9b33333333359p+4",
          "0x1.9ccccccccccf3p+4"
        ],
        [
          "0x1.9ccccccccccf3p+4",
          "0x1.9e6666666668dp+4"
        ],
        [
          "0x1.9e6666666668dp+4",
          "0x1.a000000000027p+4"
        ],
        [
          "0x1.a000000000027p+4",
          "0x1.a1999999999c1p+4"
        ],
        [
          "0x1.a1999999999c1p+4",
          "0x1.a33333333335bp+4"
        ],
        [
          "0x1.a33333333335bp+4",
          "0x1.a4cccccccccf5p+4"
        ],
        [
          "0x1.a4cccccccccf5p+4",
          "0x1.a66666666668fp+4"
        ],
        [
          "0x1.a66666666668fp+4",
          "0x1.a800000000029p+4"
        ],
        [
          "0x1.a800000000029p+4",
          "0x1.a9999999999c3p+4"
        ],
        [
          "0x1.a9999999999c3p+4",
          "0x1.ab3333333335dp+4"
        ],
        [
          "0x1.ab3333333335dp+4",
          "0x1.accccccccccf7p+4"
        ],
        [
          "0x1.accccccccccf7p+4",
          "0x1.ae66666666691p+4"
        ],
        [
          "0x1.ae66666666691p+4",
          "0x1.b00000000002bp+4"
        ],
        [
          "0x1.b00000000002bp+4",
          "0x1.b1999999999c5p+4"
        ],
        [
          "0x1.b1999999999c5p+4",
          "0x1.b33333333335fp+4"
        ],
        [
          "0x1.b33333333335fp+4",
          "0x1.b4cccccccccf9p+4"
        ],
        [
          "0x1.b4cccccccccf9p+4",
          "0x1.b666666666693p+4"
        ],
        [
          "0x1.b666666666693p+4",
          "0x1.b80000000002dp+4"
        ],
        [
          "0x1.b80000000002dp+4",
          "0x1.b9999999999c7p+4"
        ],
        [
          "0x1.b9999999999c7p+4",
          "0x1.bb33333333361p+4"
        ],
        [
          "0x1.bb33333333361p+4",
          "0x1.bccccccccccfbp+4"
        ],
        [
          "0x1.bccccccccccfbp+4",
          "0x1.be66666666695p+4"
        ],
        [
          "0x1.be66666666695p+4",
          "0x1.c00000000002fp+4"
        ],
        [
          "0x1.c00000000002fp+4",
          "0x1.c1999999999c9p+4"
        ],
        [
          "0x1.c1999999999c9p+4",
          "0x1.c333333333363p+4"
        ],
        [
          "0x1.c333333333363p+4",
          "0x1.c4cccccccccfdp+4"
        ],
        [
          "0x1.c4cccccccccfdp+4",
          "0x1.c666666666697p+4"
        ],
        [
          "0x1.c666666666697p+4",
          "0x1.c800000000031p+4"
        ],
        [
          "0x1.c800000000031p+4",
          "0x1.c9999999999cbp+4"
        ],
        [
          "0x1.c9999999999cbp+4",
          "0x1.cb33333333365p+4"
        ],
        [
          "0x1.cb33333333365p+4",
          "0x1.cccccccccccffp+4"
        ],
        [
          "0x1.cccccccccccffp+4",
          "0x1.ce66666666699p+4"
        ],
        [
          "0x1.ce66666666699p+4",
          "0x1.d000000000033p+4"
        ],
        [
          "0x1.d000000000033p+4",
          "0x1.d1999999999cdp+4"
        ],
        [
          "0x1.d1999999999cdp+4",
          "0x1.d333333333367p+4"
        ],
        [
          "0x1.d333333333367p+4",
          "0x1.d4ccccccccd01p+4"
        ],
        [
          "0x1.d4ccccccccd01p+4",
          "0x1.d66666666669bp+4"
        ],
        [
          "0x1.d66666666669bp+4",
          "0x1.d800000000035p+4"
        ],
        [
          "0x1.d800000000035p+4",
          "0x1.d9999999999cfp+4"
        ],
        [
          "0x1.d9999999999cfp+4",
          "0x1.db33333333369p+4"
        ],
        [
          "0x1.db33333333369p+4",
          "0x1.dcccccccccd03p+4"
        ],
        [
          "0x1.dcccccccccd03p+4",
          "0x1.de6666666669dp+4"
        ],
        [
          "0x1.de6666666669dp+4",
          "0x1.e000000000037p+4"
        ],
        [
          "0x1.e000000000037p+4",
          "0x1.e1999999999d1p+4"
        ],
        [
          "0x1.e1999999999d1p+4",
          "0x1.e33333333336bp+4"
        ],
        [
          "0x1.e33333333336bp+4",
          "0x1.e4ccccccccd05p+4"
        ],
        [
          "0x1.e4ccccccccd05p+4",
          "0x1.e66666666669fp+4"
        ],
        [
          "0x1.e66666666669fp+4",
          "0x1.e800000000039p+4"
        ],
        [
          "0x1.e800000000039p+4",
          "0x1.e9999999999d3p+4"
        ],
        [
          "0x1.e9999999999d3p+4",
          "0x1.eb3333333336dp+4"
        ],
        [
          "0x1.eb3333333336dp+4",
          "0x1.ecccccccccd07p+4"
        ],
        [
          "0x1.ecccccccccd07p+4",
          "0x1.ee666666666a1p+4"
        ],
        [
          "0x1.ee666666666a1p+4",
          "0x1.f00000000003bp+4"
        ],
        [
          "0x1.f00000000003bp+4",
          "0x1.f1999999999d5p+4"
        ],
        [
          "0x1.f1999999999d5p+4",
          "0x1.f33333333336fp+4"
        ],
        [
          "0x1.f33333333336fp+4",
          "0x1.f4ccccccccd09p+4"
        ],
        [
          "0x1.f4ccccccccd09p+4",
          "0x1.f6666666666a3p+4"
        ],
        [
          "0x1.f6666666666a3p+4",
          "0x1.f80000000003dp+4"
        ],
        [
          "0x1.f80000000003dp+4",
          "0x1.f9999999999d7p+4"
        ],
        [
          "0x1.f9999999999d7p+4",
          "0x1.fb33333333371p+4"
        ],
        [
          "0x1.fb33333333371p+4",
          "0x1.fcccccccccd0bp+4"
        ],
        [
          "0x1.fcccccccccd0bp+4",
          "0x1.fe666666666a5p+4"
        ],
        [
          "0x1.fe666666666a5p+4",
          "0x1.0000000000000p+5"
        ]
      ]
    }
  ]
}


==> anc/computational-supplement/capd/recompute_cover.py <==
"""Re-integrate the fixed CAPD parameter mesh in independent processes.

Usage: python3 recompute_cover.py --binary /path/to/capd_check --workers 6
Use --kinds lt1 gt1 to run only the two energy regions. No previous bounds
are read. The unchanged C++ verifier may bisect a cell further if needed.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
import subprocess
import time


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--binary', type=Path, required=True)
    p.add_argument('--workers', type=int, default=4)
    p.add_argument('--kinds', nargs='+', choices=['lt1', 'gt1', 'nondeg', 'contact'])
    p.add_argument('--output', type=Path, default=Path('.'))
    args = p.parse_args()
    if args.workers < 1:
        p.error('--workers must be positive')
    binary = args.binary.resolve(strict=True)
    mesh_path = Path(__file__).with_name('parameter_mesh.json')
    mesh_data = mesh_path.read_bytes()
    all_regions = json.loads(mesh_data)['regions']
    previous = float(0.83)
    for region in all_regions:
        lo, hi = map(float.fromhex, region['region_hex'])
        assert lo == previous and lo < hi
        for endpoints in region['cells_hex']:
            a, b = map(float.fromhex, endpoints)
            assert a == previous and a < b <= hi
            previous = b
        assert previous == hi
    assert previous == 32.0
    regions = [r for r in all_regions if args.kinds is None or r['kind'] in args.kinds]
    args.output.mkdir(parents=True, exist_ok=True)
    for r in regions:
        if (args.output/r['filename']).exists():
            raise FileExistsError('Use a new output directory')
    jobs = [(index, r['kind'], endpoints) for index, r in enumerate(regions)
            for endpoints in r['cells_hex']]
    records = [[] for _ in regions]
    runs = [0 for _ in regions]
    started = time.monotonic()
    stamp = datetime.now(timezone.utc).isoformat()

    def one(job):
        index, kind, endpoints = job
        a, b = map(float.fromhex, endpoints)
        # Sterbenz's lemma makes this difference exact for these nearby endpoints.
        command = [str(binary), kind, endpoints[0], endpoints[1], (b-a).hex(), '20']
        result = subprocess.run(command, text=True, capture_output=True, check=True)
        lines = result.stdout.splitlines()
        assert lines and lines[-1].startswith('SUMMARY '), result.stdout
        summary = lines[-1].split()
        assert summary[1] == kind and float(summary[2]) == a and float(summary[3]) == b
        body = lines[:-1]
        assert len(body) == int(summary[5]) and body
        previous = a
        for line in body:
            fields = line.split()
            assert fields[0] == kind and float(fields[1]) == previous
            previous = float(fields[2])
        assert previous == b
        return index, body, int(summary[7])

    with ThreadPoolExecutor(max_workers=args.workers) as pool:
        for completed, (index, body, nrun) in enumerate(pool.map(one, jobs), 1):
            records[index].extend(body)
            runs[index] += nrun
            if completed % 50 == 0 or completed == len(jobs):
                print(f'{completed}/{len(jobs)} fresh parameter cells; '
                      f'elapsed {time.monotonic()-started:.1f} seconds', flush=True)
    for index, r in enumerate(regions):
        lo, hi = map(float.fromhex, r['region_hex'])
        summary = f"SUMMARY {r['kind']} {lo:.17g} {hi:.17g} cells {len(records[index])} runs {runs[index]}"
        with (args.output/r['filename']).open('x') as stream:
            stream.write('\n'.join([*records[index], summary])+'\n')
    manifest = dict(start_utc=stamp, seconds=time.monotonic()-started,
                    method='Fresh validated integrations on a fixed exact parameter mesh',
                    workers=args.workers, input_mesh_sha256=hashlib.sha256(mesh_data).hexdigest(),
                    binary_sha256=hashlib.sha256(binary.read_bytes()).hexdigest(),
                    regions=[dict(filename=r['filename'], kind=r['kind'],
                                  region_hex=r['region_hex'], pieces=len(records[i]), runs=runs[i])
                             for i, r in enumerate(regions)])
    (args.output/'run_fixed_mesh.json').write_text(json.dumps(manifest, indent=2)+'\n')
    print('FRESH CAPD FIXED-MESH COVERING COMPLETED', flush=True)


if __name__ == '__main__':
    main()


==> anc/computational-supplement/capd/reference_endpoint_check.json <==
[
  {
    "operation": "exp",
    "case": 21,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "exp",
    "case": 23,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "exp",
    "case": 29,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "exp",
    "case": 38,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 2,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 4,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 6,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 8,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 9,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 10,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 11,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 13,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 14,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 16,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 18,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 19,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 20,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 21,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 22,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 23,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 24,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 25,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 26,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 30,
    "low_ok": true,
    "high_ok": true
  },
  {
    "operation": "log",
    "case": 33,
    "low_ok": true,
    "high_ok": true
  }
]


==> anc/computational-supplement/capd/reference_interval_diagnostic.txt <==
Test project /private/var/folders/08/4m30p_9x5zx5_q3brwg6w07r0000gn/T/mt-full-computation-w8zq1zgg/capd-verifiers
    Start 1: filib_check_0f
1/4 Test #1: filib_check_0f ...................   Passed    0.70 sec
    Start 2: filib_check_0t
2/4 Test #2: filib_check_0t ...................   Passed    0.79 sec
    Start 3: filib_check_5f
3/4 Test #3: filib_check_5f ...................   Passed    0.76 sec
    Start 4: filib_native_directed
4/4 Test #4: filib_native_directed ............***Failed    0.79 sec
---------------------------------------------------------------------------
Checking: pred
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: succ
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: Special intervals
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: Default interval constructor
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: Unary interval constructor
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: Binary interval constructor
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: inf
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: sup
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: isPoint
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: isEmpty
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: isInfinite
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: hasUlpAcc
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: mid
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: diam
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: relDiam
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: rad
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: mig
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: mag
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: abs
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: imin
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: imax
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: blow
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: intersect
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: hull
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: hull of  filib::interval<N,K,E> /N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: hull of N/N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: disjoint
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: in and contains
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: interior
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: proper_subset
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: subset and operator <=
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: proper_superset
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: superset
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: seq and operator ==
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: sne and operator !=
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: sge
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: sgt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: sle
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: slt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: ceq
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: cne
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: cge
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: cgt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: cle
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: clt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: peq
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: pne
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: pge
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: pgt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: ple
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: plt
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: unary -
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator +:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator +=:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator +:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator +: N x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator +=:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator -:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator -=:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator -:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator -: N x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator -=:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator *:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator *=:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator *:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator *: N x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator *=:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator /:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator /=:  filib::interval<N,K,E>  x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator /:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator /: N x  filib::interval<N,K,E> 
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: operator /=:  filib::interval<N,K,E>  x N
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: exp
---------------------------------------------------------------------------
*****
Error in exp for test case 21: 
*****
Argument: x = [1, 2]
[ 0:01111111111:0000000000000000000000000000000000000000000000000000 ,
  0:10000000000:0000000000000000000000000000000000000000000000000000 ]

Computed:     [2.718281828, 7.389056099]
[ 0:10000000000:0101101111110000101010001011000101000101011101100110 ,
  0:10000000001:1101100011100110010010111000110101001101110110111000 ]

Expected:     [2.718281828, 7.389056099]
[ 0:10000000000:0101101111110000101010001011000101000101011101100101 ,
  0:10000000001:1101100011100110010010111000110101001101110110110111 ]

( Expected result is not contained in computed result )

*****
Error in exp for test case 23: 
*****
Argument: x = [-5, -3]
[ 1:10000000001:0100000000000000000000000000000000000000000000000000 ,
  1:10000000000:1000000000000000000000000000000000000000000000000000 ]

Computed:     [0.006737946999, 0.04978706837]
[ 0:01111110111:1011100110010011111111100000000011010101001101110010 ,
  0:01111111010:1001011111011011000011001100110011101011000010110111 ]

Expected:     [0.006737946999, 0.04978706837]
[ 0:01111110111:1011100110010011111111100000000011010101001101110001 ,
  0:01111111010:1001011111011011000011001100110011101011000010110111 ]

( Expected result is not contained in computed result )

*****
Error in exp for test case 29: 
*****
Argument: x = [-1.999984741, -1.768329819e-316]
[ 1:01111111111:1111111111111111000000000000000000000000000000000000 ,
  1:00000000000:0000000000000000000000000010001000100010001000100010 ]

Computed:     [0.1353373483, 1]
[ 0:01111111100:0001010100101011101111110110011100101100111011100001 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [0.1353373483, 1]
[ 0:01111111100:0001010100101011101111110110011100101100111011100000 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in exp for test case 38: 
*****
Argument: x = [1, inf]
[ 0:01111111111:0000000000000000000000000000000000000000000000000000 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [2.718281828, inf]
[ 0:10000000000:0101101111110000101010001011000101000101011101100110 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [2.718281828, inf]
[ 0:10000000000:0101101111110000101010001011000101000101011101100101 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 4 error(s). ***

---------------------------------------------------------------------------
Checking: exp2
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: exp10
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: log
---------------------------------------------------------------------------
*****
Error in log for test case 2: 
*****
Argument: x = [1.110880646e-155, 2.373351651e-67]
[ 0:00111111100:0011000100001001111100010000110110001010010001001010 ,
  0:01100100001:1001100110000001101111000010011001010111100101111101 ]

Computed:     [-356.7955363, -153.4088981]
[ 1:10000000111:0110010011001011101010000100010011111100000011101111 ,
  1:10000000110:0011001011010001010110110001011010101101001111111000 ]

Expected:     [-356.7955363, -153.4088981]
[ 1:10000000111:0110010011001011101010000100010011111100000011110000 ,
  1:10000000110:0011001011010001010110110001011010101101001111111001 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 4: 
*****
Argument: x = [6.948997631e-148, 2.928301647e-136]
[ 0:01000010110:0001110001010101101101010001101111110111110100100111 ,
  0:01000111100:1011001111100101100111011111000001011101100010100011 ]

Computed:     [-338.8439963, -312.07715]
[ 1:10000000111:0101001011011000000100000010010011100100110000101000 ,
  1:10000000111:0011100000010011110000000001101011001101001001011000 ]

Expected:     [-338.8439963, -312.07715]
[ 1:10000000111:0101001011011000000100000010010011100100110000101001 ,
  1:10000000111:0011100000010011110000000001101011001101001001011000 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 6: 
*****
Argument: x = [3.76588196e-13, 4.282127607e+83]
[ 0:01111010101:1010100000000000001010000100101000001110011010010100 ,
  0:10100010100:1100001101101110001011001010000111001010000010101101 ]

Computed:     [-28.60762412, 192.5690127]
[ 1:10000000011:1100100110111000110101000001001001111110001111100001 ,
  0:10000000110:1000000100100011010101011010001001000000111000010011 ]

Expected:     [-28.60762412, 192.5690127]
[ 1:10000000011:1100100110111000110101000001001001111110001111100010 ,
  0:10000000110:1000000100100011010101011010001001000000111000010011 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 8: 
*****
Argument: x = [5.364761505e-113, 4.082352475e+42]
[ 0:01010001010:0000100000111010010110110110110110110010011010101001 ,
  0:10010001100:0111011011100111101001010011110010001100100000011010 ]

Computed:     [-258.5122636, 98.11524732]
[ 1:10000000111:0000001010000011001000111011010011011001010110111000 ,
  0:10000000101:1000100001110110000000110110010001100100111010110110 ]

Expected:     [-258.5122636, 98.11524732]
[ 1:10000000111:0000001010000011001000111011010011011001010110111001 ,
  0:10000000101:1000100001110110000000110110010001100100111010110110 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 9: 
*****
Argument: x = [7.550677903e-232, 3.224750949e-99]
[ 0:00011111111:0010110000011000111111101110101111001010111010101110 ,
  0:01010110111:1100001101101001111001110101100111011111010111100011 ]

Computed:     [-532.1781042, -226.7850685]
[ 1:10000001000:0000101000010110110011000001111010001010110100011000 ,
  1:10000000110:1100010110010001111101000111111100010010110101000100 ]

Expected:     [-532.1781042, -226.7850685]
[ 1:10000001000:0000101000010110110011000001111010001010110100011001 ,
  1:10000000110:1100010110010001111101000111111100010010110101000110 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 10: 
*****
Argument: x = [1.22529799e-174, 4.817234909e-40]
[ 0:00110111101:0011011001010011101001000101100001100111010011111100 ,
  0:01101111100:0100111110110110010101111011010110101010100010011111 ]

Computed:     [-400.4466221, -90.53120363]
[ 1:10000000111:1001000001110010010101011101001110011001010100000100 ,
  1:10000000101:0110101000011111111100111101011111101111010111111011 ]

Expected:     [-400.4466221, -90.53120363]
[ 1:10000000111:1001000001110010010101011101001110011001010100000101 ,
  1:10000000101:0110101000011111111100111101011111101111010111111101 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 11: 
*****
Argument: x = [2.170435513e+35, 4.550722777e+83]
[ 0:10001110100:0100111001101000100101100000111010000101010101100010 ,
  0:10100010100:1101111110111111000001110010100101101110000011010101 ]

Computed:     [81.3654061, 192.6298488]
[ 0:10000000101:0100010101110110001011010000010000111000001010010101 ,
  0:10000000110:1000000101000010011110111000101001101101100110110011 ]

Expected:     [81.3654061, 192.6298488]
[ 0:10000000101:0100010101110110001011010000010000111000001010010100 ,
  0:10000000110:1000000101000010011110111000101001101101100110110011 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 13: 
*****
Argument: x = [75.82817216, 2.53332542e+179]
[ 0:10000000101:0010111101010000000011000101110011011011110111101010 ,
  0:11001010010:1111010000100001011101100111100100100011100011110110 ]

Computed:     [4.328469888, 413.0922645]
[ 0:10000000001:0001010100000101101001101001000010100101110101010000 ,
  0:10000000111:1001110100010111100111101010010100100000010011011001 ]

Expected:     [4.328469888, 413.0922645]
[ 0:10000000001:0001010100000101101001101001000010100101110101001111 ,
  0:10000000111:1001110100010111100111101010010100100000010011010111 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 14: 
*****
Argument: x = [2679384.856, 3.456099944e+189]
[ 0:10000010100:0100011100010010110001101101100111100010001001111100 ,
  0:11001110100:1000110100100111011011110011100011001101001001100000 ]

Computed:     [14.80109779, 436.4287233]
[ 0:10000000010:1101100110100010100101111101011111000101100110101001 ,
  0:10000000111:1011010001101101110000001101000000101011100001111101 ]

Expected:     [14.80109779, 436.4287233]
[ 0:10000000010:1101100110100010100101111101011111000101100110100111 ,
  0:10000000111:1011010001101101110000001101000000101011100001111100 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 16: 
*****
Argument: x = [8.331537117e-169, 1.27657509e+278]
[ 0:00111010000:1001001001111000000111101111100110011010101101000110 ,
  0:11110011010:1100110011100100101010110000010001101000010000111101 ]

Computed:     [-387.0168327, 640.3628366]
[ 1:10000000111:1000001100000100010011110010011010101010101000110001 ,
  0:10000001000:0100000000101110011100010110111001001000100000100010 ]

Expected:     [-387.0168327, 640.3628366]
[ 1:10000000111:1000001100000100010011110010011010101010101000110011 ,
  0:10000001000:0100000000101110011100010110111001001000100000100001 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 18: 
*****
Argument: x = [3.157294329e-160, 9.898300389e+97]
[ 0:00111101101:0001110000010110100000001010000011000000101101101100 ,
  0:10101000100:0111001010111001101000001110000010100100101110000110 ]

Computed:     [-367.2638994, 225.6431171]
[ 1:10000000111:0110111101000011100011101110100111110110000000100110 ,
  0:10000000110:1100001101001001010001101010010001111110010011010100 ]

Expected:     [-367.2638994, 225.6431171]
[ 1:10000000111:0110111101000011100011101110100111110110000000100111 ,
  0:10000000110:1100001101001001010001101010010001111110010011010100 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 19: 
*****
Argument: x = [1.083356362e+44, 3.415036576e+59]
[ 0:10010010001:0011011011101000011101001000011101011011110011000010 ,
  0:10011000100:1011001100111100110001000110001010111100001100101101 ]

Computed:     [101.3938081, 137.0807087]
[ 0:10000000101:1001010110010011010000100110101101000111010010000010 ,
  0:10000000110:0001001000101001010100101010011000111111101000101001 ]

Expected:     [101.3938081, 137.0807087]
[ 0:10000000101:1001010110010011010000100110101101000111010010000001 ,
  0:10000000110:0001001000101001010100101010011000111111101000101000 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 20: 
*****
Argument: x = [8.455584991e-99, 6.051563442e-73]
[ 0:01010111001:0010011111101001011010000111100100110111110111010000 ,
  0:01100001111:0001000110111000010100010100000110110111100011110110 ]

Computed:     [-225.821097, -166.2883951]
[ 1:10000000110:1100001110100100011001101101010010110111110000111100 ,
  1:10000000110:0100110010010011101010001000011011000101010001011010 ]

Expected:     [-225.821097, -166.2883951]
[ 1:10000000110:1100001110100100011001101101010010110111110000111101 ,
  1:10000000110:0100110010010011101010001000011011000101010001011010 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 21: 
*****
Argument: x = [2.360349142e+109, 8.567792987e+158]
[ 0:10101101010:0100000110011011110100111011100000000010101101100001 ,
  0:11000001110:1111001100111011000010011111000011000101010110001011 ]

Computed:     [251.8405847, 365.9564549]
[ 0:10000000110:1111011110101110011000010001110110101110011111111010 ,
  0:10000000111:0110110111110100110110100011100111011100010111100101 ]

Expected:     [251.8405847, 365.9564549]
[ 0:10000000110:1111011110101110011000010001110110101110011111111001 ,
  0:10000000111:0110110111110100110110100011100111011100010111100011 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 22: 
*****
Argument: x = [2.012916824e-32, 2.822293342e+41]
[ 0:01110010101:1010001000010001000001000000111000110101010110101110 ,
  0:10010001000:1001111010110010111000000100110010011100000010011001 ]

Computed:     [-72.98313815, 95.44353861]
[ 1:10000000101:0010001111101110101110111100010001011010011100001101 ,
  0:10000000101:0111110111000110001011101111110000110011100011000110 ]

Expected:     [-72.98313815, 95.44353861]
[ 1:10000000101:0010001111101110101110111100010001011010011100001110 ,
  0:10000000101:0111110111000110001011101111110000110011100011000101 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 23: 
*****
Argument: x = [4.831139779e-107, 2.08313431e-23]
[ 0:01010011101:1100010111011000011100101010110000010101010001001101 ,
  0:01110110011:1001001011101111110100001001010010001000011010001001 ]

Computed:     [-244.8015225, -52.2255835]
[ 1:10000000110:1110100110011010011000010010100101000111011010011111 ,
  1:10000000100:1010000111001101111111101011100011001101110101101111 ]

Expected:     [-244.8015225, -52.2255835]
[ 1:10000000110:1110100110011010011000010010100101000111011010100000 ,
  1:10000000100:1010000111001101111111101011100011001101110101110000 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 24: 
*****
Argument: x = [8.4662682e-76, 1.680782692e-10]
[ 0:01100000101:1000100000100001011110010000100111010000010011110010 ,
  0:01111011110:0111000110011011101001110110000001001001110101000010 ]

Computed:     [-172.8603772, -22.50659136]
[ 1:10000000110:0101100110111000100000110101110111001110100001101000 ,
  1:10000000011:0110100000011010111111111000100111101001110010000100 ]

Expected:     [-172.8603772, -22.50659136]
[ 1:10000000110:0101100110111000100000110101110111001110100001101001 ,
  1:10000000011:0110100000011010111111111000100111101001110010000101 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 25: 
*****
Argument: x = [2.283702427e-151, 2.158830003e+22]
[ 0:01000001010:0111111010111110001110000001111101000110011100101111 ,
  0:10001001001:0010010010010011011101100011010101000010110001110011 ]

Computed:     [-346.864551, 51.42643846]
[ 1:10000000111:0101101011011101010100110011011110011110111101010010 ,
  0:10000000100:1001101101101001010110001001000010101000010001011101 ]

Expected:     [-346.864551, 51.42643846]
[ 1:10000000111:0101101011011101010100110011011110011110111101010100 ,
  0:10000000100:1001101101101001010110001001000010101000010001011011 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 26: 
*****
Argument: x = [1.114428407e-64, 1.137441975e+58]
[ 0:01100101010:0111011110001111110001101111110101100101101001110001 ,
  0:10010111111:1100111111100010011110111011010100111101111010111011 ]

Computed:     [-147.2571043, 133.6787173]
[ 1:10000000110:0010011010000011101000110010110101011010010110101111 ,
  0:10000000110:0000101101011011100000001101001111101100001100011011 ]

Expected:     [-147.2571043, 133.6787173]
[ 1:10000000110:0010011010000011101000110010110101011010010110110000 ,
  0:10000000110:0000101101011011100000001101001111101100001100011010 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 30: 
*****
Argument: x = [1.027829702e-53, 1.755408548e-45]
[ 0:01101001110:1111100000001011110101010000001000011011111111010001 ,
  0:01101101010:0100000010110001000010011111011111011010101111101001 ]

Computed:     [-122.0095604, -103.0536276]
[ 1:10000000101:1110100000001001110010100011010111110100110111101100 ,
  1:10000000101:1001110000110110111010100010010011101000010110110011 ]

Expected:     [-122.0095604, -103.0536276]
[ 1:10000000101:1110100000001001110010100011010111110100110111101101 ,
  1:10000000101:1001110000110110111010100010010011101000010110110011 ]

( Expected result is not contained in computed result )

*****
Error in log for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [709.7827129, inf]
[ 0:10000001000:0110001011100100001011111110111110100011100111101100 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [709.7827129, inf]
[ 0:10000001000:0110001011100100001011111110111110100011100111101011 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 21 error(s). ***

---------------------------------------------------------------------------
Checking: log2
---------------------------------------------------------------------------
*****
Error in log2 for test case 1: 
*****
Argument: x = [4.147420261e-79, 5.379571028e+28]
[ 0:01011111010:1000100101101001010011011101011011010110011101011110 ,
  0:10001011110:0101101110100101100010011000001101111100100101100110 ]

Computed:     [-260.3801053, 95.44147779]
[ 1:10000000111:0000010001100001010011101001001111101010011110100011 ,
  0:10000000101:0111110111000100000100101100000100100000000101010010 ]

Expected:     [-260.3801053, 95.44147779]
[ 1:10000000111:0000010001100001010011101001001111101010011110100100 ,
  0:10000000101:0111110111000100000100101100000100100000000101010001 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 2: 
*****
Argument: x = [1.110880646e-155, 2.373351651e-67]
[ 0:00111111100:0011000100001001111100010000110110001010010001001010 ,
  0:01100100001:1001100110000001101111000010011001010111100101111101 ]

Computed:     [-514.7471509, -221.3222565]
[ 1:10000001000:0000000101011111101000101010001111100111101110110011 ,
  1:10000000110:1011101010100100111111101100110100110110111100111010 ]

Expected:     [-514.7471509, -221.3222565]
[ 1:10000001000:0000000101011111101000101010001111100111101110110100 ,
  1:10000000110:1011101010100100111111101100110100110110111100111101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 3: 
*****
Argument: x = [5.129079158e-72, 1.751070363e+71]
[ 0:01100010010:0010000111111110010110010101010000110110011000001001 ,
  0:10011101011:1001010111110001010010111001101110100111010001001001 ]

Computed:     [-236.820123, 236.6651318]
[ 1:10000000110:1101100110100011111001110010100101000101100001101001 ,
  0:10000000110:1101100101010100100011000010011110000110010000011000 ]

Expected:     [-236.820123, 236.6651318]
[ 1:10000000110:1101100110100011111001110010100101000101100001101011 ,
  0:10000000110:1101100101010100100011000010011110000110010000011000 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 4: 
*****
Argument: x = [6.948997631e-148, 2.928301647e-136]
[ 0:01000010110:0001110001010101101101010001101111110111110100100111 ,
  0:01000111100:1011001111100101100111011111000001011101100010100011 ]

Computed:     [-488.8485532, -450.2321567]
[ 1:10000000111:1110100011011001001110101100011110001110010010011001 ,
  1:10000000111:1100001000111011011011101001111110011011111001011001 ]

Expected:     [-488.8485532, -450.2321567]
[ 1:10000000111:1110100011011001001110101100011110001110010010011010 ,
  1:10000000111:1100001000111011011011101001111110011011111001011010 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 5: 
*****
Argument: x = [1.228976223e+59, 2.234162999e+68]
[ 0:10011000011:0011100101000010011100001011101111001011101001111110 ,
  0:10011100010:0000100100101110110111100001011111101000101101001000 ]

Computed:     [196.2912146, 227.0508449]
[ 0:10000000110:1000100010010101000110100001010010010000000100001101 ,
  0:10000000110:1100011000011010000010000101011110100110010111011110 ]

Expected:     [196.2912146, 227.0508449]
[ 0:10000000110:1000100010010101000110100001010010010000000100001100 ,
  0:10000000110:1100011000011010000010000101011110100110010111011101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 6: 
*****
Argument: x = [3.76588196e-13, 4.282127607e+83]
[ 0:01111010101:1010100000000000001010000100101000001110011010010100 ,
  0:10100010100:1100001101101110001011001010000111001010000010101101 ]

Computed:     [-41.27207745, 277.8183597]
[ 1:10000000100:0100101000101101001101101111000110101011001010001100 ,
  0:10000000111:0001010111010001100000000000010011011010010100111001 ]

Expected:     [-41.27207745, 277.8183597]
[ 1:10000000100:0100101000101101001101101111000110101011001010001101 ,
  0:10000000111:0001010111010001100000000000010011011010010100110111 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 7: 
*****
Argument: x = [6.336975772e-144, 9.158993708e+59]
[ 0:01000100011:0011110010000100111001001111100111001000000011001110 ,
  0:10011000110:0010001111010010100001110011100001110110100001101011 ]

Computed:     [-475.6938512, 199.1889467]
[ 1:10000000111:1101101110110001101000000011101011011001100100101100 ,
  0:10000000110:1000111001100000101111011001111100011100111011010101 ]

Expected:     [-475.6938512, 199.1889467]
[ 1:10000000111:1101101110110001101000000011101011011001100100101110 ,
  0:10000000110:1000111001100000101111011001111100011100111011010100 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 8: 
*****
Argument: x = [5.364761505e-113, 4.082352475e+42]
[ 0:01010001010:0000100000111010010110110110110110110010011010101001 ,
  0:10010001100:0111011011100111101001010011110010001100100000011010 ]

Computed:     [-372.9543607, 141.5503807]
[ 1:10000000111:0111010011110100010100001111101101011111000110101001 ,
  0:10000000110:0001101100011001110010111000000100000100000100101100 ]

Expected:     [-372.9543607, 141.5503807]
[ 1:10000000111:0111010011110100010100001111101101011111000110101011 ,
  0:10000000110:0001101100011001110010111000000100000100000100101100 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 9: 
*****
Argument: x = [7.550677903e-232, 3.224750949e-99]
[ 0:00011111111:0010110000011000111111101110101111001010111010101110 ,
  0:01010110111:1100001101101001111001110101100111011111010111100011 ]

Computed:     [-767.7707118, -327.1816937]
[ 1:10000001000:0111111111100010101001101010111101111100111101000001 ,
  1:10000000111:0100011100101110100000110111100110011100110011101000 ]

Expected:     [-767.7707118, -327.1816937]
[ 1:10000001000:0111111111100010101001101010111101111100111101000100 ,
  1:10000000111:0100011100101110100000110111100110011100110011101001 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 10: 
*****
Argument: x = [1.22529799e-174, 4.817234909e-40]
[ 0:00110111101:0011011001010011101001000101100001100111010011111100 ,
  0:01101111100:0100111110110110010101111011010110101010100010011111 ]

Computed:     [-577.7223559, -130.6089185]
[ 1:10000001000:0010000011011100011101100010100000100000110111000101 ,
  1:10000000110:0000010100110111110001000010101100000000000001110010 ]

Expected:     [-577.7223559, -130.6089185]
[ 1:10000001000:0010000011011100011101100010100000100000110111000110 ,
  1:10000000110:0000010100110111110001000010101100000000000001110101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 11: 
*****
Argument: x = [2.170435513e+35, 4.550722777e+83]
[ 0:10001110100:0100111001101000100101100000111010000101010101100010 ,
  0:10100010100:1101111110111111000001110010100101101110000011010101 ]

Computed:     [117.3854679, 277.9061276]
[ 0:10000000101:1101010110001010101110000001011101111101000110001110 ,
  0:10000000111:0001010111100111111101111111101000011001011010111100 ]

Expected:     [117.3854679, 277.9061276]
[ 0:10000000101:1101010110001010101110000001011101111101000110001101 ,
  0:10000000111:0001010111100111111101111111101000011001011010111010 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 12: 
*****
Argument: x = [2.535659632e-30, 4.662866785e+61]
[ 0:01110011100:1001101101101111001011100010101010101100101001110111 ,
  0:10011001011:1101000001000110000000010111011110110001010101010011 ]

Computed:     [-98.31548174, 204.858831]
[ 1:10000000101:1000100101000011000011011010010101111111001111011110 ,
  0:10000000110:1001100110110111101110001011001001110001101011000110 ]

Expected:     [-98.31548174, 204.858831]
[ 1:10000000101:1000100101000011000011011010010101111111001111100000 ,
  0:10000000110:1001100110110111101110001011001001110001101011000101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 13: 
*****
Argument: x = [75.82817216, 2.53332542e+179]
[ 0:10000000101:0010111101010000000011000101110011011011110111101010 ,
  0:11001010010:1111010000100001011101100111100100100011100011110110 ]

Computed:     [6.244662042, 595.9661614]
[ 0:10000000001:1000111110101000100010101111101101000100011000110101 ,
  0:10000001000:0010100111111011101010110010110100110111110100111001 ]

Expected:     [6.244662042, 595.9661614]
[ 0:10000000001:1000111110101000100010101111101101000100011000110010 ,
  0:10000001000:0010100111111011101010110010110100110111110100111000 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 14: 
*****
Argument: x = [2679384.856, 3.456099944e+189]
[ 0:10000010100:0100011100010010110001101101100111100010001001111100 ,
  0:11001110100:1000110100100111011011110011100011001101001001100000 ]

Computed:     [21.35347039, 629.6335549]
[ 0:10000000011:0101010110100111110100001001000011101001101110110011 ,
  0:10000001000:0011101011010001000110000101001101110111100010111000 ]

Expected:     [21.35347039, 629.6335549]
[ 0:10000000011:0101010110100111110100001001000011101001101110110001 ,
  0:10000001000:0011101011010001000110000101001101110111100010110111 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 15: 
*****
Argument: x = [2.298466164e-53, 3.422642592e-07]
[ 0:01101010000:0001100111001010100001111001110001111100000110000111 ,
  0:01111101001:0110111110000000111000100001100001100110110000000110 ]

Computed:     [-174.8615176, -21.47838602]
[ 1:10000000110:0101110110111001000110001101010111000001001101010011 ,
  1:10000000011:0101011110100111011110000001100010010111100000001010 ]

Expected:     [-174.8615176, -21.47838602]
[ 1:10000000110:0101110110111001000110001101010111000001001101010101 ,
  1:10000000011:0101011110100111011110000001100010010111100000001011 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 16: 
*****
Argument: x = [8.331537117e-169, 1.27657509e+278]
[ 0:00111010000:1001001001111000000111101111100110011010101101000110 ,
  0:11110011010:1100110011100100101010110000010001101000010000111101 ]

Computed:     [-558.3472653, 923.8482888]
[ 1:10000001000:0001011100101100011100110011000011011111011110111001 ,
  0:10000001000:1100110111101100100101001011101000001100001110110000 ]

Expected:     [-558.3472653, 923.8482888]
[ 1:10000001000:0001011100101100011100110011000011011111011110111010 ,
  0:10000001000:1100110111101100100101001011101000001100001110101111 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 17: 
*****
Argument: x = [3.71815639e-141, 1.084633607e-48]
[ 0:01000101100:0110101010111001001100011100111011100010111111010100 ,
  0:01101011111:1001010111001111010000101010101000010111000111001101 ]

Computed:     [-466.4972739, -159.3353408]
[ 1:10000000111:1101001001111111010011010101100000010001111011011100 ,
  1:10000000110:0011111010101011101100011100100101001010001111011110 ]

Expected:     [-466.4972739, -159.3353408]
[ 1:10000000111:1101001001111111010011010101100000010001111011011101 ,
  1:10000000110:0011111010101011101100011100100101001010001111100000 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 18: 
*****
Argument: x = [3.157294329e-160, 9.898300389e+97]
[ 0:00111101101:0001110000010110100000001010000011000000101101101100 ,
  0:10101000100:0111001010111001101000001110000010100100101110000110 ]

Computed:     [-529.8498064, 325.534206]
[ 1:10000001000:0000100011101100110001100111010011111000000100000010 ,
  0:10000000111:0100010110001000110000011011100111110000011000010001 ]

Expected:     [-529.8498064, 325.534206]
[ 1:10000001000:0000100011101100110001100111010011111000000100000101 ,
  0:10000000111:0100010110001000110000011011100111110000011000010000 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 19: 
*****
Argument: x = [1.083356362e+44, 3.415036576e+59]
[ 0:10010010001:0011011011101000011101001000011101011011110011000010 ,
  0:10011000100:1011001100111100110001000110001010111100001100101101 ]

Computed:     [146.2803441, 197.7656586]
[ 0:10000000110:0010010010001111100010010100000110101101010000111010 ,
  0:10000000110:1000101110001000000001000110100001100010110111010101 ]

Expected:     [146.2803441, 197.7656586]
[ 0:10000000110:0010010010001111100010010100000110101101010000111001 ,
  0:10000000110:1000101110001000000001000110100001100010110111010101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 20: 
*****
Argument: x = [8.455584991e-99, 6.051563442e-73]
[ 0:01010111001:0010011111101001011010000111100100110111110111010000 ,
  0:01100001111:0001000110111000010100010100000110110111100011110110 ]

Computed:     [-325.7909768, -239.903443]
[ 1:10000000111:0100010111001010011111010111010100001000110110000110 ,
  1:10000000110:1101111111001110100100000001010100010100110100110011 ]

Expected:     [-325.7909768, -239.903443]
[ 1:10000000111:0100010111001010011111010111010100001000110110000111 ,
  1:10000000110:1101111111001110100100000001010100010100110100110100 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 21: 
*****
Argument: x = [2.360349142e+109, 8.567792987e+158]
[ 0:10101101010:0100000110011011110100111011100000000010101101100001 ,
  0:11000001110:1111001100111011000010011111000011000101010110001011 ]

Computed:     [363.3291626, 527.9635626]
[ 0:10000000111:0110101101010100010001000000000001100011101000011101 ,
  0:10000001000:0000011111111011010101100000010100001110111110010110 ]

Expected:     [363.3291626, 527.9635626]
[ 0:10000000111:0110101101010100010001000000000001100011101000011100 ,
  0:10000001000:0000011111111011010101100000010100001110111110010011 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 22: 
*****
Argument: x = [2.012916824e-32, 2.822293342e+41]
[ 0:01110010101:1010001000010001000001000000111000110101010110101110 ,
  0:10010001000:1001111010110010111000000100110010011100000010011001 ]

Computed:     [-105.2924115, 137.6959198]
[ 1:10000000101:1010010100101011011011011110101000000001110110100100 ,
  0:10000000110:0001001101100100010011111001101011010011011100001000 ]

Expected:     [-105.2924115, 137.6959198]
[ 1:10000000101:1010010100101011011011011110101000000001110110100101 ,
  0:10000000110:0001001101100100010011111001101011010011011100000110 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 23: 
*****
Argument: x = [4.831139779e-107, 2.08313431e-23]
[ 0:01010011101:1100010111011000011100101010110000010101010001001101 ,
  0:01110110011:1001001011101111110100001001010010001000011010001001 ]

Computed:     [-353.1739426, -75.34559032]
[ 1:10000000111:0110000100101100100001110111111111011110111111011101 ,
  1:10000000101:0010110101100001111000100110110111110100101010011101 ]

Expected:     [-353.1739426, -75.34559032]
[ 1:10000000111:0110000100101100100001110111111111011110111111011110 ,
  1:10000000101:0010110101100001111000100110110111110100101010011111 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 24: 
*****
Argument: x = [8.4662682e-76, 1.680782692e-10]
[ 0:01100000101:1000100000100001011110010000100111010000010011110010 ,
  0:01111011110:0111000110011011101001110110000001001001110101000010 ]

Computed:     [-249.384809, -32.47014774]
[ 1:10000000110:1111001011000101000001011011000000010011110111011001 ,
  1:10000000100:0000001111000010110111001101000100111000010111111000 ]

Expected:     [-249.384809, -32.47014774]
[ 1:10000000110:1111001011000101000001011011000000010011110111011010 ,
  1:10000000100:0000001111000010110111001101000100111000010111111010 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 25: 
*****
Argument: x = [2.283702427e-151, 2.158830003e+22]
[ 0:01000001010:0111111010111110001110000001111101000110011100101111 ,
  0:10001001001:0010010010010011011101100011010101000010110001110011 ]

Computed:     [-500.4197677, 74.19266773]
[ 1:10000000111:1111010001101011011101011110010010010011001100010001 ,
  0:10000000101:0010100011000101010010101011000010001000010010111001 ]

Expected:     [-500.4197677, 74.19266773]
[ 1:10000000111:1111010001101011011101011110010010010011001100010011 ,
  0:10000000101:0010100011000101010010101011000010001000010010111000 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 26: 
*****
Argument: x = [1.114428407e-64, 1.137441975e+58]
[ 0:01100101010:0111011110001111110001101111110101100101101001110001 ,
  0:10010111111:1100111111100010011110111011010100111101111010111011 ]

Computed:     [-212.4470941, 192.8576225]
[ 1:10000000110:1010100011100100111010011000010111000001011001101100 ,
  0:10000000110:1000000110110111000110100100101001001110000010101110 ]

Expected:     [-212.4470941, 192.8576225]
[ 1:10000000110:1010100011100100111010011000010111000001011001101101 ,
  0:10000000110:1000000110110111000110100100101001001110000010101101 ]

( Expected result is not contained in computed result )

*****
Error in log2 for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [1024, inf]
[ 0:10000001000:1111111111111111111111111111111111111111111111100110 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1024, inf]
[ 0:10000001000:1111111111111111111111111111111111111111111111100100 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 27 error(s). ***

---------------------------------------------------------------------------
Checking: log10
---------------------------------------------------------------------------
*****
Error in log10 for test case 1: 
*****
Argument: x = [4.147420261e-79, 5.379571028e+28]
[ 0:01011111010:1000100101101001010011011101011011010110011101011110 ,
  0:10001011110:0101101110100101100010011000001101111100100101100110 ]

Computed:     [-78.38222196, 28.73074765]
[ 1:10000000101:0011100110000111011001010011000100110010001101101000 ,
  0:10000000011:1100101110110001001001000111000110010010101011111110 ]

Expected:     [-78.38222196, 28.73074765]
[ 1:10000000101:0011100110000111011001010011000100110010001101101001 ,
  0:10000000011:1100101110110001001001000111000110010010101011111101 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 3: 
*****
Argument: x = [5.129079158e-72, 1.751070363e+71]
[ 0:01100010010:0010000111111110010110010101010000110110011000001001 ,
  0:10011101011:1001010111110001010010111001101110100111010001001001 ]

Computed:     [-71.2899606, 71.2433036]
[ 1:10000000101:0001110100101000111010110110111001011100011100100001 ,
  0:10000000101:0001110011111001001001001001010000001001001100101011 ]

Expected:     [-71.2899606, 71.2433036]
[ 1:10000000101:0001110100101000111010110110111001011100011100100011 ,
  0:10000000101:0001110011111001001001001001010000001001001100101010 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 5: 
*****
Argument: x = [1.228976223e+59, 2.234162999e+68]
[ 0:10011000011:0011100101000010011100001011101111001011101001111110 ,
  0:10011100010:0000100100101110110111100001011111101000101101001000 ]

Computed:     [59.08954348, 68.34911485]
[ 0:10000000100:1101100010110111011000101001001010000011111011100001 ,
  0:10000000101:0001000101100101011111100101110101010010001001101100 ]

Expected:     [59.08954348, 68.34911485]
[ 0:10000000100:1101100010110111011000101001001010000011111011100000 ,
  0:10000000101:0001000101100101011111100101110101010010001001101011 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 6: 
*****
Argument: x = [3.76588196e-13, 4.282127607e+83]
[ 0:01111010101:1010100000000000001010000100101000001110011010010100 ,
  0:10100010100:1100001101101110001011001010000111001010000010101101 ]

Computed:     [-12.4241333, 83.63165961]
[ 1:10000000010:1000110110010010011111111111110111101100101000000110 ,
  0:10000000101:0100111010000110110100011100011010001000100000010010 ]

Expected:     [-12.4241333, 83.63165961]
[ 1:10000000010:1000110110010010011111111111110111101100101000000111 ,
  0:10000000101:0100111010000110110100011100011010001000100000010001 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 7: 
*****
Argument: x = [6.336975772e-144, 9.158993708e+59]
[ 0:01000100011:0011110010000100111001001111100111001000000011001110 ,
  0:10011000110:0010001111010010100001110011100001110110100001101011 ]

Computed:     [-143.198118, 59.96184776]
[ 1:10000000110:0001111001100101011011111011011101100100001000010001 ,
  0:10000000100:1101111110110001110111010011110100011110001101001010 ]

Expected:     [-143.198118, 59.96184776]
[ 1:10000000110:0001111001100101011011111011011101100100001000010010 ,
  0:10000000100:1101111110110001110111010011110100011110001101001010 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 8: 
*****
Argument: x = [5.364761505e-113, 4.082352475e+42]
[ 0:01010001010:0000100000111010010110110110110110110010011010101001 ,
  0:10010001100:0111011011100111101001010011110010001100100000011010 ]

Computed:     [-112.2704496, 42.6109105]
[ 1:10000000101:1100000100010100111100001011110000011000010110101100 ,
  0:10000000100:0101010011100011001001010000101101000001100010010100 ]

Expected:     [-112.2704496, 42.6109105]
[ 1:10000000101:1100000100010100111100001011110000011000010110101110 ,
  0:10000000100:0101010011100011001001010000101101000001100010010011 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 9: 
*****
Argument: x = [7.550677903e-232, 3.224750949e-99]
[ 0:00011111111:0010110000011000111111101110101111001010111010101110 ,
  0:01010110111:1100001101101001111001110101100111011111010111100011 ]

Computed:     [-231.1220141, -98.49150382]
[ 1:10000000110:1100111000111110011110001010000001010011101100100010 ,
  1:10000000101:1000100111110111010011001100011100010000110111100101 ]

Expected:     [-231.1220141, -98.49150382]
[ 1:10000000110:1100111000111110011110001010000001010011101100100101 ,
  1:10000000101:1000100111110111010011001100011100010000110111100110 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 10: 
*****
Argument: x = [1.22529799e-174, 4.817234909e-40]
[ 0:00110111101:0011011001010011101001000101100001100111010011111100 ,
  0:01101111100:0100111110110110010101111011010110101010100010011111 ]

Computed:     [-173.9117583, -39.31720218]
[ 1:10000000110:0101101111010010110100011111101100101011010110010000 ,
  1:10000000100:0011101010001001101000010100101101000010001100100111 ]

Expected:     [-173.9117583, -39.31720218]
[ 1:10000000110:0101101111010010110100011111101100101011010110010010 ,
  1:10000000100:0011101010001001101000010100101101000010001100101001 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 11: 
*****
Argument: x = [2.170435513e+35, 4.550722777e+83]
[ 0:10001110100:0100111001101000100101100000111010000101010101100010 ,
  0:10100010100:1101111110111111000001110010100101101110000011010101 ]

Computed:     [35.33654689, 83.65808038]
[ 0:10000000100:0001101010110001001111110111111010000000010100100010 ,
  0:10000000101:0100111010100001110111111101001010110101011001001111 ]

Expected:     [35.33654689, 83.65808038]
[ 0:10000000100:0001101010110001001111110111111010000000010100100001 ,
  0:10000000101:0100111010100001110111111101001010110101011001001111 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 12: 
*****
Argument: x = [2.535659632e-30, 4.662866785e+61]
[ 0:01110011100:1001101101101111001011100010101010101100101001110111 ,
  0:10011001011:1101000001000110000000010111011110110001010101010011 ]

Computed:     [-29.59590904, 61.66865301]
[ 1:10000000011:1101100110001000110101111110101111000101101011111110 ,
  0:10000000100:1110110101011001011001101011111110010011000101001110 ]

Expected:     [-29.59590904, 61.66865301]
[ 1:10000000011:1101100110001000110101111110101111000101101100000000 ,
  0:10000000100:1110110101011001011001101011111110010011000101001110 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 13: 
*****
Argument: x = [75.82817216, 2.53332542e+179]
[ 0:10000000101:0010111101010000000011000101110011011011110111101010 ,
  0:11001010010:1111010000100001011101100111100100100011100011110110 ]

Computed:     [1.879830587, 179.403691]
[ 0:01111111111:1110000100111100100100111100111100001100010111000000 ,
  0:10000000110:0110011011001110101100001001010110010010001010110010 ]

Expected:     [1.879830587, 179.403691]
[ 0:01111111111:1110000100111100100100111100111100001100010110111110 ,
  0:10000000110:0110011011001110101100001001010110010010001010101111 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 14: 
*****
Argument: x = [2679384.856, 3.456099944e+189]
[ 0:10000010100:0100011100010010110001101101100111100010001001111100 ,
  0:11001110100:1000110100100111011011110011100011001101001001100000 ]

Computed:     [6.428035098, 189.5385863]
[ 0:10000000001:1001101101100100111011010101001101011001100011110100 ,
  0:10000000110:0111101100010011110000011001010100100100111011001100 ]

Expected:     [6.428035098, 189.5385863]
[ 0:10000000001:1001101101100100111011010101001101011001100011110011 ,
  0:10000000110:0111101100010011110000011001010100100100111011001010 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 15: 
*****
Argument: x = [2.298466164e-53, 3.422642592e-07]
[ 0:01101010000:0001100111001010100001111001110001111100000110000111 ,
  0:01111101001:0110111110000000111000100001100001100110110000000110 ]

Computed:     [-52.63856189, -6.46563845]
[ 1:10000000100:1010010100011011110001100101010101101010101010000101 ,
  1:10000000001:1001110111001101000001010011011000100001101011101101 ]

Expected:     [-52.63856189, -6.46563845]
[ 1:10000000100:1010010100011011110001100101010101101010101010000110 ,
  1:10000000001:1001110111001101000001010011011000100001101011101110 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 16: 
*****
Argument: x = [8.331537117e-169, 1.27657509e+278]
[ 0:00111010000:1001001001111000000111101111100110011010101101000110 ,
  0:11110011010:1100110011100100101010110000010001101000010000111101 ]

Computed:     [-168.0792749, 278.1060464]
[ 1:10000000110:0101000000101000100101101011011100011110101111001110 ,
  0:10000000111:0001011000011011001001011101101011001000011011111110 ]

Expected:     [-168.0792749, 278.1060464]
[ 1:10000000110:0101000000101000100101101011011100011110101111010000 ,
  0:10000000111:0001011000011011001001011101101011001000011011111101 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 17: 
*****
Argument: x = [3.71815639e-141, 1.084633607e-48]
[ 0:01000101100:0110101010111001001100011100111011100010111111010100 ,
  0:01101011111:1001010111001111010000101010101000010111000111001101 ]

Computed:     [-140.4296723, -47.96471694]
[ 1:10000000110:0001100011011011111111100000001110001110110100111110 ,
  1:10000000100:0111111110110111101111011000010001000101100001010000 ]

Expected:     [-140.4296723, -47.96471694]
[ 1:10000000110:0001100011011011111111100000001110001110110100111111 ,
  1:10000000100:0111111110110111101111011000010001000101100001010001 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 18: 
*****
Argument: x = [3.157294329e-160, 9.898300389e+97]
[ 0:00111101101:0001110000010110100000001010000011000000101101101100 ,
  0:10101000100:0111001010111001101000001110000010100100101110000110 ]

Computed:     [-159.5006849, 97.99556063]
[ 1:10000000110:0011111100000000010110011100011001110011110100011001 ,
  0:10000000101:1000011111111011011101000011111011100010001101110111 ]

Expected:     [-159.5006849, 97.99556063]
[ 1:10000000110:0011111100000000010110011100011001110011110100011011 ,
  0:10000000101:1000011111111011011101000011111011100010001101110110 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 20: 
*****
Argument: x = [8.455584991e-99, 6.051563442e-73]
[ 0:01010111001:0010011111101001011010000111100100110111110111010000 ,
  0:01100001111:0001000110111000010100010100000110110111100011110110 ]

Computed:     [-98.07285634, -72.21813241]
[ 1:10000000101:1000100001001010100110101101101001000100100101010010 ,
  1:10000000101:0010000011011111010111100001101000110010010011011111 ]

Expected:     [-98.07285634, -72.21813241]
[ 1:10000000101:1000100001001010100110101101101001000100100101010100 ,
  1:10000000101:0010000011011111010111100001101000110010010011011111 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 21: 
*****
Argument: x = [2.360349142e+109, 8.567792987e+158]
[ 0:10101101010:0100000110011011110100111011100000000010101101100001 ,
  0:11000001110:1111001100111011000010011111000011000101010110001011 ]

Computed:     [109.3729762, 158.932869]
[ 0:10000000101:1011010101111101111011010111110001010011011100111100 ,
  0:10000000110:0011110111011101101000010000000000111101010010100100 ]

Expected:     [109.3729762, 158.932869]
[ 0:10000000101:1011010101111101111011010111110001010011011100111010 ,
  0:10000000110:0011110111011101101000010000000000111101010010100011 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 22: 
*****
Argument: x = [2.012916824e-32, 2.822293342e+41]
[ 0:01110010101:1010001000010001000001000000111000110101010110101110 ,
  0:10010001000:1001111010110010111000000100110010011100000010011001 ]

Computed:     [-31.69617417, 41.45060215]
[ 1:10000000011:1111101100100011100001111000011011010110010100010110 ,
  0:10000000100:0100101110011010110101010100110011111010000101101011 ]

Expected:     [-31.69617417, 41.45060215]
[ 1:10000000011:1111101100100011100001111000011011010110010100011000 ,
  0:10000000100:0100101110011010110101010100110011111010000101101010 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 23: 
*****
Argument: x = [4.831139779e-107, 2.08313431e-23]
[ 0:01010011101:1100010111011000011100101010110000010101010001001101 ,
  0:01110110011:1001001011101111110100001001010010001000011010001001 ]

Computed:     [-106.3159504, -22.68128273]
[ 1:10000000101:1010100101000011100010001000000000110111111111011101 ,
  1:10000000011:0110101011100110100010001011011111001000000111101110 ]

Expected:     [-106.3159504, -22.68128273]
[ 1:10000000101:1010100101000011100010001000000000110111111111011111 ,
  1:10000000011:0110101011100110100010001011011111001000000111110000 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 24: 
*****
Argument: x = [8.4662682e-76, 1.680782692e-10]
[ 0:01100000101:1000100000100001011110010000100111010000010011110010 ,
  0:01111011110:0111000110011011101001110110000001001001110101000010 ]

Computed:     [-75.07230798, -9.774488433]
[ 1:10000000101:0010110001001010000010110001101000111111100101001111 ,
  1:10000000010:0011100011001000100110111111011100111101110001101010 ]

Expected:     [-75.07230798, -9.774488433]
[ 1:10000000101:0010110001001010000010110001101000111111100101010001 ,
  1:10000000010:0011100011001000100110111111011100111101110001101011 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 25: 
*****
Argument: x = [2.283702427e-151, 2.158830003e+22]
[ 0:01000001010:0111111010111110001110000001111101000110011100101111 ,
  0:10001001001:0010010010010011011101100011010101000010110001110011 ]

Computed:     [-150.6413605, 22.33421845]
[ 1:10000000110:0010110101001000011000000110011011010101101011100001 ,
  0:10000000011:0110010101011000111101010111000011000001010000111000 ]

Expected:     [-150.6413605, 22.33421845]
[ 1:10000000110:0010110101001000011000000110011011010101101011100011 ,
  0:10000000011:0110010101011000111101010111000011000001010000110101 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 26: 
*****
Argument: x = [1.114428407e-64, 1.137441975e+58]
[ 0:01100101010:0111011110001111110001101111110101100101101001110001 ,
  0:10010111111:1100111111100010011110111011010100111101111010111011 ]

Computed:     [-63.95294783, 58.05592925]
[ 1:10000000100:1111111110011111101000110001110000100111000010001110 ,
  0:10000000100:1101000001110010100010110000100011111111101111001110 ]

Expected:     [-63.95294783, 58.05592925]
[ 1:10000000100:1111111110011111101000110001110000100111000010010000 ,
  0:10000000100:1101000001110010100010110000100011111111101111001100 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 27: 
*****
Argument: x = [1.463767594e-207, 3.68417824e-44]
[ 0:00101001111:1110000100111001110111010001000101101111100001101000 ,
  0:01101101110:1010010010101000101001101000110110101101000111111010 ]

Computed:     [-206.8345279, -43.43365937]
[ 1:10000000110:1001110110101011010001110011110010111010100100100111 ,
  1:10000000100:0101101101111000001000100110011011110010010011110010 ]

Expected:     [-206.8345279, -43.43365937]
[ 1:10000000110:1001110110101011010001110011110010111010100100101000 ,
  1:10000000100:0101101101111000001000100110011011110010010011110011 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 29: 
*****
Argument: x = [2.504949336e-102, 4.444462713e+177]
[ 0:01010101101:0110011100010001100100001011101101011110001011110010 ,
  0:11001001101:0001100011000110111101001000100011001011110000110000 ]

Computed:     [-101.6012011, 177.6478193]
[ 1:10000000101:1001011001100111101000010011111110111101110010000111 ,
  0:10000000110:0110001101001011101011101111011110001010110000001011 ]

Expected:     [-101.6012011, 177.6478193]
[ 1:10000000101:1001011001100111101000010011111110111101110010001000 ,
  0:10000000110:0110001101001011101011101111011110001010110000001000 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 30: 
*****
Argument: x = [1.027829702e-53, 1.755408548e-45]
[ 0:01101001110:1111100000001011110101010000001000011011111111010001 ,
  0:01101101010:0100000010110001000010011111011111011010101111101001 ]

Computed:     [-52.98807884, -44.75562179]
[ 1:10000000100:1010011111100111100101011110000010000101110000111000 ,
  1:10000000100:0110011000001011100000110111000000001011001111010101 ]

Expected:     [-52.98807884, -44.75562179]
[ 1:10000000100:1010011111100111100101011110000010000101110000111001 ,
  1:10000000100:0110011000001011100000110111000000001011001111010101 ]

( Expected result is not contained in computed result )

*****
Error in log10 for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [308.2547156, inf]
[ 0:10000000111:0011010001000001001101010000100111110111100111110000 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [308.2547156, inf]
[ 0:10000000111:0011010001000001001101010000100111110111100111101110 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 27 error(s). ***

---------------------------------------------------------------------------
Checking: sin
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: cos
---------------------------------------------------------------------------
*****
Error in cos for test case 11: 
*****
Argument: x = [-8.378054792e-178, 0.0002171929406]
[ 1:00110110010:1011001010001111100101001000010011111111101111111100 ,
  0:01111110010:1100011101111100100100100111011010110111100100011101 ]

Computed:     [0.9999999764, 1]
[ 0:01111111110:1111111111111111111111110011010101100100111111000000 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [0.9999999764, 1]
[ 0:01111111110:1111111111111111111111110011010101100100111110111111 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in cos for test case 14: 
*****
Argument: x = [-2.609094333e-148, 5.011306988e-06]
[ 1:01000010100:1010101100000111011111001000111000100011111011110101 ,
  0:01111101101:0101000001001101100110010011011101000101111010101111 ]

Computed:     [1, 1]
[ 0:01111111110:1111111111111111111111111111111111100100011000101001 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1, 1]
[ 0:01111111110:1111111111111111111111111111111111100100011000100111 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in cos for test case 24: 
*****
Argument: x = [1.510030059e-212, 1.357381529e-08]
[ 0:00100111111:0100010101011000000000011101001111010010101101100011 ,
  0:01111100100:1101001001100100100010101011110000011110100000111101 ]

Computed:     [1, 1]
[ 0:01111111110:1111111111111111111111111111111111111111111111110011 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1, 1]
[ 0:01111111110:1111111111111111111111111111111111111111111111110010 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 3 error(s). ***

---------------------------------------------------------------------------
Checking: tan
---------------------------------------------------------------------------
*****
Error in tan for test case 1: 
*****
Argument: x = [70.68583836, 70.75330513]
[ 0:10000000101:0001101010111110010011000110100110001011101011011100 ,
  0:10000000101:0001101100000011011000100110101100111110000011111100 ]

Computed:     [-273300.6473, -14.79881285]
[ 1:10000010001:0000101011100101001010010110111000011001000111100001 ,
  1:10000000010:1101100110001111110111111111100001110011011101100000 ]

Expected:     [-273300.6473, -14.79881285]
[ 1:10000010001:0000101011100101001010010110111000011001000111100100 ,
  1:10000000010:1101100110001111110111111111100001110011011101100010 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 2: 
*****
Argument: x = [155.5088364, 155.5132638]
[ 0:10000000110:0011011100000100100001100011001011001111000111010011 ,
  0:10000000110:0011011100000110110010101000001011010110011000110001 ]

Computed:     [-2501337357, -225.8629733]
[ 1:10000011110:0010101000101110110000100001100100111111111010110000 ,
  1:10000000110:1100001110111001110101111010000101010111010000001010 ]

Expected:     [-2501337357, -225.8629733]
[ 1:10000011110:0010101000101110110000100001100100111111111010110010 ,
  1:10000000110:1100001110111001110101111010000101010111010000001011 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 3: 
*****
Argument: x = [14.13716781, 14.13722739]
[ 0:10000000010:1100010001100011101011011011110011010110010100100010 ,
  0:10000000010:1100010001100100001010101011001100010011111110101011 ]

Computed:     [-1156940.779, -16542.37402]
[ 1:10000010011:0001101001110100110011000111011100001100101010010010 ,
  1:10000001101:0000001001111001011111110000000000000010110011111011 ]

Expected:     [-1156940.779, -16542.37402]
[ 1:10000010011:0001101001110100110011000111011100001100101010010100 ,
  1:10000001101:0000001001111001011111110000000000000010110011111110 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 4: 
*****
Argument: x = [58.11952624, 58.12260123]
[ 0:10000000100:1101000011110100110010100010101110110101011110011100 ,
  0:10000000100:1101000011111011000101100101100111101100010110000110 ]

Computed:     [-16091.74371, -318.7612397]
[ 1:10000001100:1111011011011101111100110001110101000010110100101111 ,
  1:10000000111:0011111011000010111000001001101100001011100000011010 ]

Expected:     [-16091.74371, -318.7612397]
[ 1:10000001100:1111011011011101111100110001110101000010110100110010 ,
  1:10000000111:0011111011000010111000001001101100001011100000011011 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 5: 
*****
Argument: x = [1104.269818, 1104.269844]
[ 0:10000001001:0001010000010001010001001011000110011101001100100010 ,
  0:10000001001:0001010000010001010001010001111101111101000101011100 ]

Computed:     [-3320322547, -38173.12679]
[ 1:10000011110:1000101111010000001100111110010101111001010011111001 ,
  1:10000001110:0010101000111010010000001110101000100111000010000101 ]

Expected:     [-3320322547, -38173.12679]
[ 1:10000011110:1000101111010000001100111110010101111001010011111011 ,
  1:10000001110:0010101000111010010000001110101000100111000010001000 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 6: 
*****
Argument: x = [7.853981742, 10.79991165]
[ 0:10000000001:1111011010100111101000110000100110011110110000000000 ,
  0:10000000010:0101100110011000111000000101000101000010011111001010 ]

Computed:     [-9233005.655, 5.04544984]
[ 1:10000010110:0001100111000100110110110100111101110001100110100101 ,
  0:10000000001:0100001011101000101001100111001000111101110110100110 ]

Expected:     [-9233005.655, 5.04544984]
[ 1:10000010110:0001100111000100110110110100111101110001100110101000 ,
  0:10000000001:0100001011101000101001100111001000111101110110100100 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 7: 
*****
Argument: x = [52393.91148, 52393.99492]
[ 0:10000001110:1001100101010011110100101010110111000001001100001110 ,
  0:10000001110:1001100101010011111111010110011010111101000110100101 ]

Computed:     [-606422.5516, -11.95622657]
[ 1:10000010010:0010100000011010110100011010011010000100000001011011 ,
  1:10000000010:0111111010011001011010000111100100101100010101011011 ]

Expected:     [-606422.5516, -11.95622657]
[ 1:10000010010:0010100000011010110100011010011010000100000001011100 ,
  1:10000000010:0111111010011001011010000111100100101100010101011101 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 8: 
*****
Argument: x = [758.6946267, 758.6949897]
[ 0:10000001000:0111101101011000111010011000011100001101011000010110 ,
  0:10000001000:0111101101011000111101010110110010000111011010110111 ]

Computed:     [-1171985.513, -2747.989687]
[ 1:10000010011:0001111000100001000110000011001110100110000010110100 ,
  1:10000001010:0101011101111111101010111000010001101011110100000110 ]

Expected:     [-1171985.513, -2747.989687]
[ 1:10000010011:0001111000100001000110000011001110100110000010110101 ,
  1:10000001010:0101011101111111101010111000010001101011110100001010 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 9: 
*****
Argument: x = [3011.216624, 3011.217035]
[ 0:10000001010:0111100001100110111011101001010110010001100010100010 ,
  0:10000001010:0111100001100110111100011111001011001000000101110000 ]

Computed:     [-15246.60235, -2099.751552]
[ 1:10000001100:1101110001110100110100011001101011001111010101011000 ,
  1:10000001010:0000011001111000000011001011011000010000000111011111 ]

Expected:     [-15246.60235, -2099.751552]
[ 1:10000001100:1101110001110100110100011001101011001111010101011010 ,
  1:10000001010:0000011001111000000011001011011000010000000111100000 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 10: 
*****
Argument: x = [4.712389001, 4.712393346]
[ 0:10000000001:0010110110010111110010000000100111010000000000111011 ,
  0:10000000001:0010110110010111110110100100001010010001010000001111 ]

Computed:     [-47475410.49, -229071.1952]
[ 1:10000011000:0110101000110101011010010011111011101101101010111010 ,
  1:10000010000:1011111101100111100110001111110011001101011011000111 ]

Expected:     [-47475410.49, -229071.1952]
[ 1:10000011000:0110101000110101011010010011111011101101101010111011 ,
  1:10000010000:1011111101100111100110001111110011001101011011001001 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 11: 
*****
Argument: x = [966.039741, 966.0408737]
[ 0:10000001000:1110001100000101000101100011101110100110110001010011 ,
  0:10000001000:1110001100000101001110110101100101000111001000010110 ]

Computed:     [-53011396.3, -882.8451415]
[ 1:10000011000:1001010001110001111000100010011000001000110110111011 ,
  1:10000001000:1011100101101100001011011001100011011110101100010101 ]

Expected:     [-53011396.3, -882.8451415]
[ 1:10000011000:1001010001110001111000100010011000001000110110111100 ,
  1:10000001000:1011100101101100001011011001100011011110101100010111 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 12: 
*****
Argument: x = [7.853981636, 7.854153627]
[ 0:10000000001:1111011010100111101000101001011101111100111011011111 ,
  0:10000000001:1111011010101010011100111111100100010101000110011011 ]

Computed:     [-496701704.2, -5814.200173]
[ 1:10000011011:1101100110110001000100001000001011101000111111100000 ,
  1:10000001011:0110101101100011001100111110100010001100000111001000 ]

Expected:     [-496701704.2, -5814.200173]
[ 1:10000011011:1101100110110001000100001000001011101000111111100010 ,
  1:10000001011:0110101101100011001100111110100010001100000111001001 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 14: 
*****
Argument: x = [7.853981655, 8.893108173]
[ 0:10000000001:1111011010100111101000101010110001101101111011011111 ,
  0:10000000010:0001110010010100010101111001011101110011000100010110 ]

Computed:     [-46475992.33, -0.5881622349]
[ 1:10000011000:0110001010010101011011000010101000101101011000111111 ,
  1:01111111110:0010110100100011100110011011011100101110101000101001 ]

Expected:     [-46475992.33, -0.5881622349]
[ 1:10000011000:0110001010010101011011000010101000101101011001000010 ,
  1:01111111110:0010110100100011100110011011011100101110101000101100 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 15: 
*****
Argument: x = [1352.469667, 1352.470271]
[ 0:10000001001:0101001000011110000011110000010010101100000001100011 ,
  0:10000001001:0101001000011110000110001110101000101000001100011110 ]

Computed:     [-71.2748656, -68.33240428]
[ 1:10000000101:0001110100011001011101100101111000111111110010001011 ,
  1:10000000101:0001000101010100011000011100100110011110110010010100 ]

Expected:     [-71.2748656, -68.33240428]
[ 1:10000000101:0001110100011001011101100101111000111111110010001101 ,
  1:10000000101:0001000101010100011000011100100110011110110010010110 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 16: 
*****
Argument: x = [26.70354409, 26.72430666]
[ 0:10000000011:1010101101000001101101110111001001100001100111000010 ,
  0:10000000011:1010101110010110110000101001010111100001101000100011 ]

Computed:     [-153054.6221, -48.14150626]
[ 1:10000010000:0010101011101111010011111010000101001111100101001100 ,
  1:10000000100:1000000100100001110011100000100101001011000000011101 ]

Expected:     [-153054.6221, -48.14150626]
[ 1:10000010000:0010101011101111010011111010000101001111100101001110 ,
  1:10000000100:1000000100100001110011100000100101001011000000011101 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 17: 
*****
Argument: x = [100322.049, 100322.0548]
[ 0:10000001111:1000011111100010000011001000101101111100110011000001 ,
  0:10000001111:1000011111100010000011100000011000001001001101001111 ]

Computed:     [-1979169548, -173.1225185]
[ 1:10000011101:1101011111011110111011000011000101010100110001100100 ,
  1:10000000110:0101101000111110101110101011111001101110011000000111 ]

Expected:     [-1979169548, -173.1225185]
[ 1:10000011101:1101011111011110111011000011000101010100110001100110 ,
  1:10000000110:0101101000111110101110101011111001101110011000001010 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 18: 
*****
Argument: x = [154533.385, 154533.6487]
[ 0:10000010000:0010110111010010101100010100100000100001100000100100 ,
  0:10000010000:0010110111010010110100110000100000110110111011111010 ]

Computed:     [-75.86811169, -3.519246595]
[ 1:10000000101:0010111101111000111100100100010101000101101001001000 ,
  1:10000000000:1100001001110110101011000010001100000000110110001010 ]

Expected:     [-75.86811169, -3.519246595]
[ 1:10000000101:0010111101111000111100100100010101000101101001001010 ,
  1:10000000000:1100001001110110101011000010001100000000110110001101 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 19: 
*****
Argument: x = [425.68581, 425.6861391]
[ 0:10000000111:1010100110101111100100010011111011100010011111001111 ,
  0:10000000111:1010100110101111101001101101000001101110010101001001 ]

Computed:     [-183109.3219, -2988.9019]
[ 1:10000010000:0110010110100010101010010011010011100101110011000000 ,
  1:10000001010:0111010110011100110111000101110101010101000111111100 ]

Expected:     [-183109.3219, -2988.9019]
[ 1:10000010000:0110010110100010101010010011010011100101110011000001 ,
  1:10000001010:0111010110011100110111000101110101010101000111111110 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 20: 
*****
Argument: x = [1892.809574, 1892.81729]
[ 0:10000001001:1101100100110011110100000000111010010100011001010010 ,
  0:10000001001:1101100100110100010011100111110001100100010010111001 ]

Computed:     [-1401909320, -129.5879846]
[ 1:10000011101:0100111000111101110000010010000010000010100100110011 ,
  1:10000000110:0000001100101101000011000101000001110111000000101101 ]

Expected:     [-1401909320, -129.5879846]
[ 1:10000011101:0100111000111101110000010010000010000010100100110100 ,
  1:10000000110:0000001100101101000011000101000001110111000000101110 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 21: 
*****
Argument: x = [267319.6897, 267321.6347]
[ 0:10000010001:0000010100001101111011000010001111100010111010011100 ,
  0:10000010001:0000010100001110011010001001111110100001101101010100 ]

Computed:     [-20634416.97, 0.392768168]
[ 1:10000010111:0011101011011011001100001111011110101001101101101001 ,
  0:01111111101:1001001000110001110100011001001010100011111010000101 ]

Expected:     [-20634416.97, 0.392768168]
[ 1:10000010111:0011101011011011001100001111011110101001101101101011 ,
  0:01111111101:1001001000110001110100011001001010100011111010000010 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 23: 
*****
Argument: x = [29.84513045, 29.84607374]
[ 0:10000000011:1101110110000101101001111000000101101010000011111111 ,
  0:10000000011:1101110110001001100001001001110111111101111100001001 ]

Computed:     [-4171208.739, -1059.849289]
[ 1:10000010100:1111110100101110010001011110100011010011010000010100 ,
  1:10000001001:0000100011110110010110101100000011100001110100110011 ]

Expected:     [-4171208.739, -1059.849289]
[ 1:10000010100:1111110100101110010001011110100011010011010000010111 ,
  1:10000001001:0000100011110110010110101100000011100001110100110100 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 24: 
*****
Argument: x = [26.70353947, 27.36226361]
[ 0:10000000011:1010101101000001101100101001100101100100100010000111 ,
  0:10000000011:1011010111001011110101001110110100001101000111011101 ]

Computed:     [-523403.3417, -1.291880115]
[ 1:10000010001:1111111100100010110101011101111011100101110011100011 ,
  1:01111111111:0100101010111000101001111011101110000001010100111110 ]

Expected:     [-523403.3417, -1.291880115]
[ 1:10000010001:1111111100100010110101011101111011100101110011100110 ,
  1:01111111111:0100101010111000101001111011101110000001010101000000 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 25: 
*****
Argument: x = [4500.331686, 4500.332498]
[ 0:10000001011:0001100101000101010011101001010110111100100000000100 ,
  0:10000001011:0001100101000101010100011110100110101101100101011010 ]

Computed:     [-4773.245351, -978.4962051]
[ 1:10000001011:0010101001010011111011001111010011001001101100101100 ,
  1:10000001000:1110100100111111100000111010011000010110110100101101 ]

Expected:     [-4773.245351, -978.4962051]
[ 1:10000001011:0010101001010011111011001111010011001001101100101110 ,
  1:10000001000:1110100100111111100000111010011000010110110100101101 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 26: 
*****
Argument: x = [1220.508746, 1220.51121]
[ 0:10000001001:0011000100100000100011110100101100001100001101000000 ,
  0:10000001001:0011000100100000101101111010101110001110010101110011 ]

Computed:     [-2138784586, -405.7748101]
[ 1:10000011101:1111110111101101000011010010100011111100110101101111 ,
  1:10000000111:1001010111000110010110011111010100111011000010000011 ]

Expected:     [-2138784586, -405.7748101]
[ 1:10000011101:1111110111101101000011010010100011111100110101110011 ,
  1:10000000111:1001010111000110010110011111010100111011000010000100 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 27: 
*****
Argument: x = [29.84514873, 29.84530664]
[ 0:10000000011:1101110110000101101110101010101110011011101011111001 ,
  0:10000000011:1101110110000110011000000100001000111011101010101100 ]

Computed:     [-54005.20128, -5667.837925]
[ 1:10000001110:1010010111101010011001110000111010100011100101010011 ,
  1:10000001011:0110001000111101011010000010010000010101101111001011 ]

Expected:     [-54005.20128, -5667.837925]
[ 1:10000001110:1010010111101010011001110000111010100011100101010100 ,
  1:10000001011:0110001000111101011010000010010000010101101111001010 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 28: 
*****
Argument: x = [194456.7313, 194458.2117]
[ 0:10000010000:0111101111001100010111011001101010011011001101001000 ,
  0:10000010000:0111101111001101000110110001100110000100011000011001 ]

Computed:     [-194753.6722, -0.09060237859]
[ 1:10000010000:0111110001100000110101100000101011010100111001111110 ,
  1:01111111011:0111001100011011011110101100111110010100010111101100 ]

Expected:     [-194753.6722, -0.09060237859]
[ 1:10000010000:0111110001100000110101100000101011010100111001111111 ,
  1:01111111011:0111001100011011011110101100111110010100010111101101 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 29: 
*****
Argument: x = [23.56194491, 23.56194491]
[ 0:10000000011:0111100011111101101110011111000101000011011000010110 ,
  0:10000000011:0111100011111101101110011111000101000011011000010110 ]

Computed:     [-211615075.6, -211615075.6]
[ 1:10000011010:1001001110011111101011000111000111111100000101011011 ,
  1:10000011010:1001001110011111101011000111000111111100000100101001 ]

Expected:     [-211615075.6, -211615075.6]
[ 1:10000011010:1001001110011111101011000111000111111100000101011110 ,
  1:10000011010:1001001110011111101011000111000111111100000100101011 ]

( Expected result is not contained in computed result )

*****
Error in tan for test case 30: 
*****
Argument: x = [23.56194491, 23.57580377]
[ 0:10000000011:0111100011111101101110011111000101000011011000010110 ,
  0:10000000011:0111100100110110011111100000001011010100111010101010 ]

Computed:     [-211615075.6, -72.15135958]
[ 1:10000011010:1001001110011111101011000111000111111100000101011011 ,
  1:10000000101:0010000010011010111111100000000101110001001110001001 ]

Expected:     [-211615075.6, -72.15135958]
[ 1:10000011010:1001001110011111101011000111000111111100000101011110 ,
  1:10000000101:0010000010011010111111100000000101110001001110001010 ]

( Expected result is not contained in computed result )


*** 28 error(s). ***

---------------------------------------------------------------------------
Checking: cot
---------------------------------------------------------------------------
*****
Error in cot for test case 1: 
*****
Argument: x = [69.11504204, 69.1825088]
[ 0:10000000101:0001010001110101110011011001010001111010101000100111 ,
  0:10000000101:0001010010111010111000111001011000101101000001000111 ]

Computed:     [14.79881285, 273300.648]
[ 0:10000000010:1101100110001111110111111111100001110011101110100111 ,
  0:10000010001:0000101011100101001010010111100011100100011110011010 ]

Expected:     [14.79881285, 273300.648]
[ 0:10000000010:1101100110001111110111111111100001110011101110100110 ,
  0:10000010001:0000101011100101001010010111100011100100011110011001 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 2: 
*****
Argument: x = [153.93804, 153.9424675]
[ 0:10000000110:0011001111100000010001101100100001000110100101111001 ,
  0:10000000110:0011001111100010100010110001100001001101110111010111 ]

Computed:     [225.8629733, 2501303632]
[ 0:10000000110:1100001110111001110101111010000101010100111001000001 ,
  0:10000011110:0010101000101101101110101001111101000100001110110010 ]

Expected:     [225.8629733, 2501303632]
[ 0:10000000110:1100001110111001110101111010000101010100111000111111 ,
  0:10000011110:0010101000101101101110101001111101000100001110110001 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 4: 
*****
Argument: x = [56.54872991, 56.5518049]
[ 0:10000000100:1100010001100011110011001000000110010011011000110100 ,
  0:10000000100:1100010001101010000110001010111111001010010000011110 ]

Computed:     [318.7612397, 16091.74371]
[ 0:10000000111:0011111011000010111000001001101100001001001001111000 ,
  0:10000001100:1111011011011101111100110001110010000111011111000011 ]

Expected:     [318.7612397, 16091.74371]
[ 0:10000000111:0011111011000010111000001001101100001001001001110111 ,
  0:10000001100:1111011011011101111100110001110010000111011111000010 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 6: 
*****
Argument: x = [6.283185415, 9.229115324]
[ 0:10000000001:1001001000011111101101011011100010001110000010111011 ,
  0:10000000010:0010011101010100111010011010100010111010001000100111 ]

Computed:     [-5.04544984, 9233005.574]
[ 1:10000000001:0100001011101000101001100111001000111101110110100101 ,
  0:10000010110:0001100111000100110110110010011000000001001100011011 ]

Expected:     [-5.04544984, 9233005.574]
[ 1:10000000001:0100001011101000101001100111001000111101110110100110 ,
  0:10000010110:0001100111000100110110110010011000000001001100011010 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 9: 
*****
Argument: x = [3009.645828, 3009.646238]
[ 0:10000001010:0111100000110100101010101001111011101001000000011100 ,
  0:10000001010:0111100000110100101011011111110000011111100011101010 ]

Computed:     [2099.751552, 15246.60238]
[ 0:10000001010:0000011001111000000011001011011110010111000000101010 ,
  0:10000001100:1101110001110100110100011010111011101111101101111100 ]

Expected:     [2099.751552, 15246.60238]
[ 0:10000001010:0000011001111000000011001011011110010111000000101010 ,
  0:10000001100:1101110001110100110100011010111011101111101101111101 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 11: 
*****
Argument: x = [964.4689447, 964.4700774]
[ 0:10000001000:1110001000111100000001100110000100000100101000111100 ,
  0:10000001000:1110001000111100001010110111111010100100111111111111 ]

Computed:     [882.8451416, 53011540.89]
[ 0:10000001000:1011100101101100001011011001100100110100110100001010 ,
  0:10000011000:1001010001110010001010100111001000011100110101100011 ]

Expected:     [882.8451416, 53011540.89]
[ 0:10000001000:1011100101101100001011011001100100110100110100001001 ,
  0:10000011000:1001010001110010001010100111001000011100110101100010 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 12: 
*****
Argument: x = [6.283185309, 6.2833573]
[ 0:10000000001:1001001000011111101101010100011001101100001110011010 ,
  0:10000000001:1001001000100010100001101010100000000100011001010110 ]

Computed:     [5814.200173, 496701470]
[ 0:10000001011:0110101101100011001100111110100010000011011111110010 ,
  0:10000011011:1101100110110001000000011101111100110100111000111111 ]

Expected:     [5814.200173, 496701470]
[ 0:10000001011:0110101101100011001100111110100010000011011111110001 ,
  0:10000011011:1101100110110001000000011101111100110100111000111110 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 14: 
*****
Argument: x = [6.283185329, 7.322311846]
[ 0:10000000001:1001001000011111101101010101101101011101001110011010 ,
  0:10000000001:1101010010100000110000011101110111010101011011100111 ]

Computed:     [0.5881622349, 46475990.28]
[ 0:01111111110:0010110100100011100110011011011100101110101000100001 ,
  0:10000011000:0110001010010101011010110010001110101110100110111010 ]

Expected:     [0.5881622349, 46475990.28]
[ 0:01111111110:0010110100100011100110011011011100101110101000100001 ,
  0:10000011000:0110001010010101011010110010001110101110100110111011 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 16: 
*****
Argument: x = [25.13274776, 25.15351034]
[ 0:10000000011:1001001000011111101111000001111000011101011011110001 ,
  0:10000000011:1001001001110100110001110100000110011101011101010010 ]

Computed:     [48.14150626, 153054.6221]
[ 0:10000000100:1000000100100001110011100000100101001010110111000110 ,
  0:10000010000:0010101011101111010011111001111111100110011110101000 ]

Expected:     [48.14150626, 153054.6221]
[ 0:10000000100:1000000100100001110011100000100101001010110111000101 ,
  0:10000010000:0010101011101111010011111001111111100110011110101000 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 18: 
*****
Argument: x = [154531.8142, 154532.0779]
[ 0:10000010000:0010110111010001111010000011100001000110111000000010 ,
  0:10000010000:0010110111010010000010011111100001011100010011011000 ]

Computed:     [3.519246594, 75.86811167]
[ 0:10000000000:1100001001110110101011000010001011101101111111000000 ,
  0:10000000101:0010111101111000111100100100010001001000000111100100 ]

Expected:     [3.519246594, 75.86811167]
[ 0:10000000000:1100001001110110101011000010001011101101111110111111 ,
  0:10000000101:0010111101111000111100100100010001001000000111100011 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 19: 
*****
Argument: x = [424.1150137, 424.1153428]
[ 0:10000000111:1010100000011101011100011000100110011110001110100010 ,
  0:10000000111:1010100000011101100001110001101100101010000100011100 ]

Computed:     [2988.9019, 183109.3217]
[ 0:10000001010:0111010110011100110111000101110100111011010001011010 ,
  0:10000010000:0110010110100010101010010010111011111001101101011111 ]

Expected:     [2988.9019, 183109.3217]
[ 0:10000001010:0111010110011100110111000101110100111011010001011001 ,
  0:10000010000:0110010110100010101010010010111011111001101101011111 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 20: 
*****
Argument: x = [1891.238777, 1891.246494]
[ 0:10000001001:1101100011001111010010000010000101000011010101000111 ,
  0:10000001001:1101100011001111110001101000111100010011001110101110 ]

Computed:     [129.5879846, 1401787020]
[ 0:10000000110:0000001100101101000011000101000001101110000010001010 ,
  0:10000011101:0100111000110110010010100010111100010011010001011101 ]

Expected:     [129.5879846, 1401787020]
[ 0:10000000110:0000001100101101000011000101000001101110000010001001 ,
  0:10000011101:0100111000110110010010100010111100010011010001011101 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 21: 
*****
Argument: x = [267318.1189, 267320.0639]
[ 0:10000010001:0000010100001101100001111001101111110101100110001011 ,
  0:10000010001:0000010100001110000001000001011110110100011001000011 ]

Computed:     [-0.392768168, 20633325.61]
[ 1:01111111101:1001001000110001110100011001001010110000111010110110 ,
  0:10000010111:0011101011010110111011011001101101001100000110100111 ]

Expected:     [-0.392768168, 20633325.61]
[ 1:01111111101:1001001000110001110100011001001010110000111010111001 ,
  0:10000010111:0011101011010110111011011001101101001100000110100111 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 23: 
*****
Argument: x = [28.27433412, 28.27527741]
[ 0:10000000011:1100010001100011101011000010110100100101111000101110 ,
  0:10000000011:1100010001100111100010010100100110111001110000111000 ]

Computed:     [1059.849289, 4171208.707]
[ 0:10000001001:0000100011110110010110101100000011011111100110111111 ,
  0:10000010100:1111110100101110010001011010011101011000100111111110 ]

Expected:     [1059.849289, 4171208.707]
[ 0:10000001001:0000100011110110010110101100000011011111100110111110 ,
  0:10000010100:1111110100101110010001011010011101011000100111111110 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 24: 
*****
Argument: x = [25.13274314, 25.79146728]
[ 0:10000000011:1001001000011111101101110100010100100000010110110110 ,
  0:10000000011:1001110010101001110110011001100011001000111100001100 ]

Computed:     [1.291880115, 523403.3412]
[ 0:01111111111:0100101010111000101001111011101110000001010100101001 ,
  0:10000010001:1111111100100010110101011101011010100110010110100111 ]

Expected:     [1.291880115, 523403.3412]
[ 0:01111111111:0100101010111000101001111011101110000001010100101010 ,
  0:10000010001:1111111100100010110101011101011010100110010110101000 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 25: 
*****
Argument: x = [4498.760889, 4498.761702]
[ 0:10000001011:0001100100101100001011001001101001101000001111000001 ,
  0:10000001011:0001100100101100001011111110111001011001010100010111 ]

Computed:     [978.4962053, 4773.245354]
[ 0:10000001000:1110100100111111100000111010011101101010010111110010 ,
  0:10000001011:0010101001010011111011001111100010111011101100011101 ]

Expected:     [978.4962053, 4773.245354]
[ 0:10000001000:1110100100111111100000111010011101101010010111110000 ,
  0:10000001011:0010101001010011111011001111100010111011101100011101 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 26: 
*****
Argument: x = [1218.93795, 1218.940414]
[ 0:10000001001:0011000010111100000001110101110110111011001000110101 ,
  0:10000001001:0011000010111100001011111011111000111101010001101000 ]

Computed:     [405.7748101, 2138499942]
[ 0:10000000111:1001010111000110010110011111010100001111000001011001 ,
  0:10000011101:1111110111011011101011011001100011101001111001000111 ]

Expected:     [405.7748101, 2138499942]
[ 0:10000000111:1001010111000110010110011111010100001111000001011000 ,
  0:10000011101:1111110111011011101011011001100011101001111001000111 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 27: 
*****
Argument: x = [28.2743524, 28.27451032]
[ 0:10000000011:1100010001100011101111110101011101010111100000101000 ,
  0:10000000011:1100010001100100011001001110110111110111011111011011 ]

Computed:     [5667.837925, 54005.20128]
[ 0:10000001011:0110001000111101011010000010010000000101111001000011 ,
  0:10000001110:1010010111101010011001110000110111101111110000000000 ]

Expected:     [5667.837925, 54005.20128]
[ 0:10000001011:0110001000111101011010000010010000000101111001000001 ,
  0:10000001110:1010010111101010011001110000110111101111110000000001 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 30: 
*****
Argument: x = [21.99114858, 22.00500744]
[ 0:10000000011:0101111111011011101111101001110011111111001101000100 ,
  0:10000000011:0110000000010100100000101010111010010000101111011000 ]

Computed:     [72.15135958, 211615152.4]
[ 0:10000000101:0010000010011010111111100000000101110001011000000000 ,
  0:10000011010:1001001110011111101101100000101110111101111101000000 ]

Expected:     [72.15135958, 211615152.4]
[ 0:10000000101:0010000010011010111111100000000101110001010111111110 ,
  0:10000011010:1001001110011111101101100000101110111101111101000001 ]

( Expected result is not contained in computed result )

*****
Error in cot for test case 39: 
*****
Argument: x = [3.141592654, 3.141592654]
[ 0:10000000000:1001001000011111101101010100010001000010110100011001 ,
  0:10000000000:1001001000011111101101010100010001000010110100011001 ]

Computed:     [3.109215582e+15, 3.109215582e+15]
[ 0:10000110010:0110000101111010000101010100100101000111011001100110 ,
  0:10000110010:0110000101111010000101010100100101000111011010010010 ]

Expected:     [3.109215582e+15, 3.109215582e+15]
[ 0:10000110010:0110000101111010000101010100100101000111011001100101 ,
  0:10000110010:0110000101111010000101010100100101000111011010010001 ]

( Expected result is not contained in computed result )


*** 20 error(s). ***

---------------------------------------------------------------------------
Checking: asin
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: acos
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: atan
---------------------------------------------------------------------------
*****
Error in atan for test case 5: 
*****
Argument: x = [9.619256545e+75, 1.976936481e+88]
[ 0:10011111011:0101010001000100111001100111011010010111011011110001 ,
  0:10100100100:0011111000000011001001111011010010010100100100011010 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 11: 
*****
Argument: x = [2.646062263e+54, 1.619260331e+94]
[ 0:10010110011:1011101000000100110101000101001010111011101100110101 ,
  0:10100110111:1111000011010001100110101101110010110101110101110100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 13: 
*****
Argument: x = [2089.478911, 2.654076111e+197]
[ 0:10000001010:0000010100101111010100110011110110110011110110100001 ,
  0:11010001110:1100011001111000100100111001111010110111000011110010 ]

Computed:     [1.570317739, 1.570796327]
[ 0:01111111111:1001001000000000010101111110001110100110011011100101 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570317739, 1.570796327]
[ 0:01111111111:1001001000000000010101111110001110100110011011100100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 14: 
*****
Argument: x = [9.185646314e+14, 3.404186753e+207]
[ 0:10000110000:1010000110110110111111110100011110000100000011001010 ,
  0:11010110000:0101001101001101010010110100101110111001011111101111 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100000110 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 19: 
*****
Argument: x = [2.515545251e+57, 1.476165379e+72]
[ 0:10010111101:1001101001011110000100100100101010001100000110010011 ,
  0:10011101110:1010101111000100000010001011100111011101001011100100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 21: 
*****
Argument: x = [5.641992386e+128, 7.041426524e+170]
[ 0:10110101010:1010000010111101001110011001111011001101100111101011 ,
  0:11000110110:0111010100101000100001001010011001101110011000010000 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 28: 
*****
Argument: x = [1.318816731e+76, 3.808490006e+98]
[ 0:10011111011:1101001010000011110011111000111100000101011001100101 ,
  0:10101000110:0110010010011010001100111100000000011001000010001100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 32: 
*****
Argument: x = [ -INFTY ]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:11111111110:1111111111111111111111111111111111111111111111111111 ]

Computed:     [-1.570796327, -1.570796327]
[ 1:01111111111:1001001000011111101101010100010001000010110100100111 ,
  1:01111111111:1001001000011111101101010100010001000010110100001011 ]

Expected:     [-1.570796327, -1.570796327]
[ 1:01111111111:1001001000011111101101010100010001000010110100101000 ,
  1:01111111111:1001001000011111101101010100010001000010110100001011 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )

*****
Error in atan for test case 34: 
*****
Argument: x = [ ENTIRE ]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [-1.570796327, 1.570796327]
[ 1:01111111111:1001001000011111101101010100010001000010110100100111 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

Expected:     [-1.570796327, 1.570796327]
[ 1:01111111111:1001001000011111101101010100010001000010110100101000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101000 ]

( Expected result is not contained in computed result )


*** 10 error(s). ***

---------------------------------------------------------------------------
Checking: acot
---------------------------------------------------------------------------
*****
Error in acot for test case 1: 
*****
Argument: x = [2.142051669e-70, 1.306882282e+34]
[ 0:01100010111:0111101001110111101111111100110011110101101010011110 ,
  0:10001110000:0100001000101011110111100000000101001100110000110111 ]

Computed:     [7.651798587e-35, 1.570796327]
[ 0:01110001101:1001011011010110111000101010100000101001101000010011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [7.651798587e-35, 1.570796327]
[ 0:01110001101:1001011011010110111000101010100000101001101000010010 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 2: 
*****
Argument: x = [4.502612524e-153, 3.574174483e-66]
[ 0:01000000100:1110001011110110000110000111110111011011010001100100 ,
  0:01100100101:1000000101110000001011101100011011110010110111001100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 4: 
*****
Argument: x = [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000110 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 5: 
*****
Argument: x = [9.619256545e+75, 1.976936481e+88]
[ 0:10011111011:0101010001000100111001100111011010010111011011110001 ,
  0:10100100100:0011111000000011001001111011010010010100100100011010 ]

Computed:     [5.058331462e-89, 1.039581381e-76]
[ 0:01011011001:1001110000101000111111100001000000100010101011101101 ,
  0:01100000010:1000000100110011011100100001110101100001111101011001 ]

Expected:     [5.058331462e-89, 1.039581381e-76]
[ 0:01011011001:1001110000101000111111100001000000100010101011101100 ,
  0:01100000010:1000000100110011011100100001110101100001111101011000 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 6: 
*****
Argument: x = [1.226586364, 4.308666603e+100]
[ 0:01111111111:0011101000000001100100000101111000110110111110000100 ,
  0:10101001101:0011101100101111001000010101011000011100010000100000 ]

Computed:     [2.320903639e-101, 0.6839832701]
[ 0:01010110000:1001111111011011110010010010001110100100110011011100 ,
  0:01111111110:0101111000110011000011100010000000011011001111110011 ]

Expected:     [2.320903639e-101, 0.6839832701]
[ 0:01010110000:1001111111011011110010010010001110100100110011011011 ,
  0:01111111110:0101111000110011000011100010000000011011001111110001 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 7: 
*****
Argument: x = [7.928935506e-133, 7.949640212e+71]
[ 0:01001001000:0010000000100111001000100110001001001110001100100010 ,
  0:10011101101:1100110010111011011010101101111111011000001010010100 ]

Computed:     [1.257918564e-72, 1.570796327]
[ 0:01100010000:0001110001111100100000100110001000110010111110101011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.257918564e-72, 1.570796327]
[ 0:01100010000:0001110001111100100000100110001000110010111110101010 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 8: 
*****
Argument: x = [3.876504952e-104, 3.784447147e+52]
[ 0:01010100111:0110001110100001010111101001100110011110101101100100 ,
  0:10010101101:1001010010011000111100111110000100111011110011100010 ]

Computed:     [2.642393885e-53, 1.570796327]
[ 0:01101010000:0100001111110100111000000100111011001100010010010001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [2.642393885e-53, 1.570796327]
[ 0:01101010000:0100001111110100111000000100111011001100010010010000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 9: 
*****
Argument: x = [1.735629039e-227, 2.524795598e-87]
[ 0:00100001101:1010010100000111110100011100001010011100000000011101 ,
  0:01011011111:0100000101110001100101110110101000011100101001010100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 10: 
*****
Argument: x = [1.237297235e-169, 5.840571936e-23]
[ 0:00111001101:1101111000101000011111010001110101101000110000011011 ,
  0:01110110101:0001101001101110110001110100110100101110010101011100 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 11: 
*****
Argument: x = [2.646062263e+54, 1.619260331e+94]
[ 0:10010110011:1011101000000100110101000101001010111011101100110101 ,
  0:10100110111:1111000011010001100110101101110010110101110101110100 ]

Computed:     [6.175659226e-95, 3.779200566e-55]
[ 0:01011000110:0000011111010010100100110101100110010110000111101000 ,
  0:01101001010:0010100010000111110000111011101011100100010000001011 ]

Expected:     [6.175659226e-95, 3.779200566e-55]
[ 0:01011000110:0000011111010010100100110101100110010110000111100111 ,
  0:01101001010:0010100010000111110000111011101011100100010000001010 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 12: 
*****
Argument: x = [8.586668885e-15, 3.330274496e+77]
[ 0:01111010000:0011010101011110000010101010101111001101100101011001 ,
  0:10100000000:0111000000100011011011011010101010100000000110111110 ]

Computed:     [3.002755482e-78, 1.570796327]
[ 0:01011111101:0110010000001010001111101010100110010011111011100110 ,
  0:01111111111:1001001000011111101101010100010001000010110100000101 ]

Expected:     [3.002755482e-78, 1.570796327]
[ 0:01011111101:0110010000001010001111101010100110010011111011100101 ,
  0:01111111111:1001001000011111101101010100010001000010110100000100 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 13: 
*****
Argument: x = [2089.478911, 2.654076111e+197]
[ 0:10000001010:0000010100101111010100110011110110110011110110100001 ,
  0:11010001110:1100011001111000100100111001111010110111000011110010 ]

Computed:     [3.767789462e-198, 0.0004785881869]
[ 0:00101101111:0010000001100111110101111111100101101010111111011011 ,
  0:01111110011:1111010111010110000010011100011000100111001001111000 ]

Expected:     [3.767789462e-198, 0.0004785881869]
[ 0:00101101111:0010000001100111110101111111100101101010111111011010 ,
  0:01111110011:1111010111010110000010011100011000100111001001110110 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 15: 
*****
Argument: x = [1.042970653e-51, 378.664397]
[ 0:01101010101:1000111110010110010000111001100010011001000101000111 ,
  0:10000000111:0111101010101010000101011110101110111101001111110010 ]

Computed:     [0.00264085476, 1.570796327]
[ 0:01111110110:0101101000100100011000011010100000110001100000111011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [0.00264085476, 1.570796327]
[ 0:01111110110:0101101000100100011000011010100000110001100000111010 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 16: 
*****
Argument: x = [1.159254404e-163, 6.699078654e+297]
[ 0:00111100001:1010101100111110100100000110001101100011111001001011 ,
  0:11111011100:0100011111001001000000100101111000100000001000001111 ]

Computed:     [1.492742587e-298, 1.570796327]
[ 0:00000100001:1000111111011111001000110100111101110111111100001111 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.492742587e-298, 1.570796327]
[ 0:00000100001:1000111111011111001000110100111101110111111100001101 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 17: 
*****
Argument: x = [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101100101 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 18: 
*****
Argument: x = [9.139956433e-154, 1.485368734e+106]
[ 0:01000000010:1000100000100110010100101000110000110100000110000110 ,
  0:10101011111:1001111001111101110110111011111000000000111101110101 ]

Computed:     [6.732335059e-107, 1.570796327]
[ 0:01010011110:0011110000111001001110000000100111100010101010111011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [6.732335059e-107, 1.570796327]
[ 0:01010011110:0011110000111001001110000000100111100010101010111010 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 19: 
*****
Argument: x = [2.515545251e+57, 1.476165379e+72]
[ 0:10010111101:1001101001011110000100100100101010001100000110010011 ,
  0:10011101110:1010101111000100000010001011100111011101001011100100 ]

Computed:     [6.774308719e-73, 3.975281302e-58]
[ 0:01100001111:0011001001101001001000101100111100110010101100100100 ,
  0:01101000000:0011111101100110110010110011001010101011011101011101 ]

Expected:     [6.774308719e-73, 3.975281302e-58]
[ 0:01100001111:0011001001101001001000101100111100110010101100100011 ,
  0:01101000000:0011111101100110110010110011001010101011011101011100 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 20: 
*****
Argument: x = [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111110011 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 21: 
*****
Argument: x = [5.641992386e+128, 7.041426524e+170]
[ 0:10110101010:1010000010111101001110011001111011001101100111101011 ,
  0:11000110110:0111010100101000100001001010011001101110011000010000 ]

Computed:     [1.420166775e-171, 1.772423519e-129]
[ 0:00111000111:0101111101000000000110110111000000010100000111110100 ,
  0:01001010011:0011101010000100101000001100101101111010110001010001 ]

Expected:     [1.420166775e-171, 1.772423519e-129]
[ 0:00111000111:0101111101000000000110110111000000010100000111110010 ,
  0:01001010011:0011101010000100101000001100101101111010110001010000 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 22: 
*****
Argument: x = [8.878766165e-17, 1.376904412e+51]
[ 0:01111001001:1001100101110101111110000010100010010001110111011110 ,
  0:10010101000:1101011100001110111000001001110100110010100101100101 ]

Computed:     [7.262668281e-52, 1.570796327]
[ 0:01101010101:0001011001000000000010110001000100011110100000000001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [7.262668281e-52, 1.570796327]
[ 0:01101010101:0001011001000000000010110001000100011110011111111111 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 23: 
*****
Argument: x = [1.442483959e-103, 3.44068016e-20]
[ 0:01010101001:0100101011010101011000000000010010001100011110110010 ,
  0:01110111110:0100010011110110100010101010101000101011000000101001 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 24: 
*****
Argument: x = [5.626945812e-71, 7528.651283]
[ 0:01100010101:1000110110101101100110000111011100111000100110100010 ,
  0:10000001011:1101011010001010011010111010011111100110000101111111 ]

Computed:     [0.0001328259148, 1.570796327]
[ 0:01111110010:0001011010001110010111101011101001100110101000011110 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [0.0001328259148, 1.570796327]
[ 0:01111110010:0001011010001110010111101011101001100110101000011011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 25: 
*****
Argument: x = [6.144581905e-145, 8.697059729e+39]
[ 0:01000011111:1110101100001110000110101011011110001111001100010100 ,
  0:10010000011:1001100011101111000011000110101010001011110101100110 ]

Computed:     [1.149813881e-40, 1.570796327]
[ 0:01101111010:0100000010000101011101011101111011101111000011101100 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.149813881e-40, 1.570796327]
[ 0:01101111010:0100000010000101011101011101111011101111000011101011 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 27: 
*****
Argument: x = [7.340119471e-203, 4.997184174e-42]
[ 0:00101011111:0111000000110110110000100011011111010101101100000000 ,
  0:01101110101:1011110111000011100000110110100100110100101011101000 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 30: 
*****
Argument: x = [7.269525029e-38, 4.488799649e-36]
[ 0:01110000011:1000101111001010011001000001000000100101101010000011 ,
  0:01110001001:0111110111011101011001100100111001010000000001100010 ]

Computed:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001001 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

Expected:     [1.570796327, 1.570796327]
[ 0:01111111111:1001001000011111101101010100010001000010110100001000 ,
  0:01111111111:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )

*****
Error in acot for test case 32: 
*****
Argument: x = [ -INFTY ]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:11111111110:1111111111111111111111111111111111111111111111111111 ]

Computed:     [3.141592654, 3.141592654]
[ 0:10000000000:1001001000011111101101010100010001000010110100001001 ,
  0:10000000000:1001001000011111101101010100010001000010110100101011 ]

Expected:     [3.141592654, 3.141592654]
[ 0:10000000000:1001001000011111101101010100010001000010110100001000 ,
  0:10000000000:1001001000011111101101010100010001000010110100101011 ]

( Expected result is not contained in computed result )


*** 26 error(s). ***

---------------------------------------------------------------------------
Checking: sinh
---------------------------------------------------------------------------
*****
Error in sinh for test case 1: 
*****
Argument: x = [-2.276825735e-48, -1.247591759e-288]
[ 1:01101100000:1010100111101110010010100100101101101111000001010000 ,
  1:00001000010:1000010100001111110000011100001000011101100000110111 ]

Computed:     [-2.276825735e-48, -1.247591759e-288]
[ 1:01101100000:1010100111101110010010100100101101101111000001011011 ,
  1:00001000010:1000010100001111110000011100001000011101100000110111 ]

Expected:     [-2.276825735e-48, -1.247591759e-288]
[ 1:01101100000:1010100111101110010010100100101101101111000001011100 ,
  1:00001000010:1000010100001111110000011100001000011101100000110111 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 2: 
*****
Argument: x = [-1.555899708e-136, -2.066488755e-191]
[ 1:01000111011:1100111100110110001101111101110010111100110010011010 ,
  1:00110000101:0111100100100001000110010001100010111111110011001111 ]

Computed:     [-1.555899708e-136, -2.066488755e-191]
[ 1:01000111011:1100111100110110001101111101110010111100110010100110 ,
  1:00110000101:0111100100100001000110010001100010111111110011001111 ]

Expected:     [-1.555899708e-136, -2.066488755e-191]
[ 1:01000111011:1100111100110110001101111101110010111100110010100111 ,
  1:00110000101:0111100100100001000110010001100010111111110011001111 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 6: 
*****
Argument: x = [-5.243225148e-101, -2.926946402e-125]
[ 1:01010110001:1101010110111101010010111101001111111011011000010101 ,
  1:01001100001:0011110100000010100011100100110100101100110011010101 ]

Computed:     [-5.243225148e-101, -2.926946402e-125]
[ 1:01010110001:1101010110111101010010111101001111111011011000100001 ,
  1:01001100001:0011110100000010100011100100110100101100110011010101 ]

Expected:     [-5.243225148e-101, -2.926946402e-125]
[ 1:01010110001:1101010110111101010010111101001111111011011000100010 ,
  1:01001100001:0011110100000010100011100100110100101100110011010101 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 7: 
*****
Argument: x = [-3.572423177e-14, -6.43383639e-244]
[ 1:01111010010:0100000111000110011110000101011101010010101110010001 ,
  1:00011010111:0001100100100111110010100011100001000111011001101001 ]

Computed:     [-3.572423177e-14, -6.43383639e-244]
[ 1:01111010010:0100000111000110011110000101011101010010101110011001 ,
  1:00011010111:0001100100100111110010100011100001000111011001101001 ]

Expected:     [-3.572423177e-14, -6.43383639e-244]
[ 1:01111010010:0100000111000110011110000101011101010010101110011010 ,
  1:00011010111:0001100100100111110010100011100001000111011001101001 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 8: 
*****
Argument: x = [-2.694213038e-63, -7.562777816e-67]
[ 1:01100101111:0001101110111011110101101111111010001011100101010000 ,
  1:01100100011:0100011000111010001100101101101110100110010010011101 ]

Computed:     [-2.694213038e-63, -7.562777816e-67]
[ 1:01100101111:0001101110111011110101101111111010001011100101010111 ,
  1:01100100011:0100011000111010001100101101101110100110010010011101 ]

Expected:     [-2.694213038e-63, -7.562777816e-67]
[ 1:01100101111:0001101110111011110101101111111010001011100101011000 ,
  1:01100100011:0100011000111010001100101101101110100110010010011101 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 12: 
*****
Argument: x = [-4.940835348e-103, -3.209929124e-180]
[ 1:01010101011:0001101101001011100000111000100010100011110110010010 ,
  1:00110101010:1010101000111010100101000111100111001001100010010010 ]

Computed:     [-4.940835348e-103, -3.209929124e-180]
[ 1:01010101011:0001101101001011100000111000100010100011110110011001 ,
  1:00110101010:1010101000111010100101000111100111001001100010010010 ]

Expected:     [-4.940835348e-103, -3.209929124e-180]
[ 1:01010101011:0001101101001011100000111000100010100011110110011010 ,
  1:00110101010:1010101000111010100101000111100111001001100010010010 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 16: 
*****
Argument: x = [-5.745505217e-155, -4.839121226e-233]
[ 1:00111111110:1000101001101010110101001010110111001011001011101001 ,
  1:00011111011:0011001110111001101010010101110001010101010100010011 ]

Computed:     [-5.745505217e-155, -4.839121226e-233]
[ 1:00111111110:1000101001101010110101001010110111001011001011110011 ,
  1:00011111011:0011001110111001101010010101110001010101010100010011 ]

Expected:     [-5.745505217e-155, -4.839121226e-233]
[ 1:00111111110:1000101001101010110101001010110111001011001011110100 ,
  1:00011111011:0011001110111001101010010101110001010101010100010011 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 19: 
*****
Argument: x = [-5.299801768e-20, 2.41226889e-206]
[ 1:01110111110:1111010010001101010110000000101101100001110101010101 ,
  0:00101010011:1110111110101000100111110011010011110100000110001000 ]

Computed:     [-5.299801768e-20, 2.41226889e-206]
[ 1:01110111110:1111010010001101010110000000101101100001110101100010 ,
  0:00101010011:1110111110101000100111110011010011110100000110010110 ]

Expected:     [-5.299801768e-20, 2.41226889e-206]
[ 1:01110111110:1111010010001101010110000000101101100001110101100011 ,
  0:00101010011:1110111110101000100111110011010011110100000110010110 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 21: 
*****
Argument: x = [-1.148387419e-274, -5.607529106e-306]
[ 1:00001110000:1111110011101100111111110010101111001001011001110000 ,
  1:00000001000:1111100000000111111001000110011100010010010101101110 ]

Computed:     [-1.148387419e-274, -5.607529106e-306]
[ 1:00001110000:1111110011101100111111110010101111001001011001111101 ,
  1:00000001000:1111100000000111111001000110011100010010010101101110 ]

Expected:     [-1.148387419e-274, -5.607529106e-306]
[ 1:00001110000:1111110011101100111111110010101111001001011001111110 ,
  1:00000001000:1111100000000111111001000110011100010010010101101110 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 22: 
*****
Argument: x = [-8.179611867e-53, 3.261973107e-227]
[ 1:01101010001:1111010101101000101000111011111000000011010110101100 ,
  0:00100001110:1000101110100101011100011111111110010110010101011011 ]

Computed:     [-8.179611867e-53, 3.261973107e-227]
[ 1:01101010001:1111010101101000101000111011111000000011010110111001 ,
  0:00100001110:1000101110100101011100011111111110010110010101100110 ]

Expected:     [-8.179611867e-53, 3.261973107e-227]
[ 1:01101010001:1111010101101000101000111011111000000011010110111010 ,
  0:00100001110:1000101110100101011100011111111110010110010101100110 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 23: 
*****
Argument: x = [-5.612415357e-236, -1.379963884e-283]
[ 1:00011110001:0110110101110111001010101010000010000110100110001010 ,
  1:00001010011:0100100001010011001000100011001011000001000011111101 ]

Computed:     [-5.612415357e-236, -1.379963884e-283]
[ 1:00011110001:0110110101110111001010101010000010000110100110010011 ,
  1:00001010011:0100100001010011001000100011001011000001000011111101 ]

Expected:     [-5.612415357e-236, -1.379963884e-283]
[ 1:00011110001:0110110101110111001010101010000010000110100110010100 ,
  1:00001010011:0100100001010011001000100011001011000001000011111101 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 26: 
*****
Argument: x = [-1.600607821e-27, -1.050621484e-166]
[ 1:01110100101:1111101101000000101110111101010110111001000000101100 ,
  1:00111010111:1000110010000000001001110101101001101001011010110000 ]

Computed:     [-1.600607821e-27, -1.050621484e-166]
[ 1:01110100101:1111101101000000101110111101010110111001000000111001 ,
  1:00111010111:1000110010000000001001110101101001101001011010110000 ]

Expected:     [-1.600607821e-27, -1.050621484e-166]
[ 1:01110100101:1111101101000000101110111101010110111001000000111010 ,
  1:00111010111:1000110010000000001001110101101001101001011010110000 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 28: 
*****
Argument: x = [-2.79803356e-102, -9.926975697e-270]
[ 1:01010101101:1001000100010100100100111101101111110011001111100011 ,
  1:00010000001:0100111110100011101101010101110110101000010011001101 ]

Computed:     [-2.79803356e-102, -9.926975697e-270]
[ 1:01010101101:1001000100010100100100111101101111110011001111101101 ,
  1:00010000001:0100111110100011101101010101110110101000010011001101 ]

Expected:     [-2.79803356e-102, -9.926975697e-270]
[ 1:01010101101:1001000100010100100100111101101111110011001111101110 ,
  1:00010000001:0100111110100011101101010101110110101000010011001101 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 29: 
*****
Argument: x = [-1.807789234e-80, 1.36446929e-184]
[ 1:01011110110:0001001001011110101101111101101101001011001110001111 ,
  0:00110011100:0010100011011000100011100001011101100011101101011101 ]

Computed:     [-1.807789234e-80, 1.36446929e-184]
[ 1:01011110110:0001001001011110101101111101101101001011001110010110 ,
  0:00110011100:0010100011011000100011100001011101100011101101100110 ]

Expected:     [-1.807789234e-80, 1.36446929e-184]
[ 1:01011110110:0001001001011110101101111101101101001011001110010111 ,
  0:00110011100:0010100011011000100011100001011101100011101101100101 ]

( Expected result is not contained in computed result )

*****
Error in sinh for test case 30: 
*****
Argument: x = [-1.581262364e-73, -1.558035096e-130]
[ 1:01100001101:0001111000010111000100011010111101110000101010010100 ,
  1:01001001111:1011101001011100000001100010110111101000111100000000 ]

Computed:     [-1.581262364e-73, -1.558035096e-130]
[ 1:01100001101:0001111000010111000100011010111101110000101010011011 ,
  1:01001001111:1011101001011100000001100010110111101000111100000000 ]

Expected:     [-1.581262364e-73, -1.558035096e-130]
[ 1:01100001101:0001111000010111000100011010111101110000101010011100 ,
  1:01001001111:1011101001011100000001100010110111101000111100000000 ]

( Expected result is not contained in computed result )


*** 15 error(s). ***

---------------------------------------------------------------------------
Checking: cosh
---------------------------------------------------------------------------

Passed.

---------------------------------------------------------------------------
Checking: tanh
---------------------------------------------------------------------------
*****
Error in tanh for test case 1: 
*****
Argument: x = [2.142051669e-70, 1.306882282e+34]
[ 0:01100010111:0111101001110111101111111100110011110101101010011110 ,
  0:10001110000:0100001000101011110111100000000101001100110000110111 ]

Computed:     [2.142051669e-70, 1]
[ 0:01100010111:0111101001110111101111111100110011110101101010010101 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [2.142051669e-70, 1]
[ 0:01100010111:0111101001110111101111111100110011110101101010010100 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 4: 
*****
Argument: x = [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000110 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

Computed:     [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000000 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

Expected:     [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001110111111 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 9: 
*****
Argument: x = [1.735629039e-227, 2.524795598e-87]
[ 0:00100001101:1010010100000111110100011100001010011100000000011101 ,
  0:01011011111:0100000101110001100101110110101000011100101001010100 ]

Computed:     [1.735629039e-227, 2.524795598e-87]
[ 0:00100001101:1010010100000111110100011100001010011100000000010011 ,
  0:01011011111:0100000101110001100101110110101000011100101001010100 ]

Expected:     [1.735629039e-227, 2.524795598e-87]
[ 0:00100001101:1010010100000111110100011100001010011100000000010010 ,
  0:01011011111:0100000101110001100101110110101000011100101001010100 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 12: 
*****
Argument: x = [8.586668885e-15, 3.330274496e+77]
[ 0:01111010000:0011010101011110000010101010101111001101100101011001 ,
  0:10100000000:0111000000100011011011011010101010100000000110111110 ]

Computed:     [8.586668885e-15, 1]
[ 0:01111010000:0011010101011110000010101010101111001101100101010010 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [8.586668885e-15, 1]
[ 0:01111010000:0011010101011110000010101010101111001101100101010001 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 16: 
*****
Argument: x = [1.159254404e-163, 6.699078654e+297]
[ 0:00111100001:1010101100111110100100000110001101100011111001001011 ,
  0:11111011100:0100011111001001000000100101111000100000001000001111 ]

Computed:     [1.159254404e-163, 1]
[ 0:00111100001:1010101100111110100100000110001101100011111001000001 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1.159254404e-163, 1]
[ 0:00111100001:1010101100111110100100000110001101100011111001000000 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 17: 
*****
Argument: x = [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101100101 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

Computed:     [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101011101 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

Expected:     [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101011100 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 18: 
*****
Argument: x = [9.139956433e-154, 1.485368734e+106]
[ 0:01000000010:1000100000100110010100101000110000110100000110000110 ,
  0:10101011111:1001111001111101110110111011111000000000111101110101 ]

Computed:     [9.139956433e-154, 1]
[ 0:01000000010:1000100000100110010100101000110000110100000101111101 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [9.139956433e-154, 1]
[ 0:01000000010:1000100000100110010100101000110000110100000101111100 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 20: 
*****
Argument: x = [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111110011 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

Computed:     [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111100111 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

Expected:     [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111100110 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 26: 
*****
Argument: x = [1.163046489e-57, 2.952069202e+66]
[ 0:01101000001:1101001100111100011001001100010011000111111010011001 ,
  0:10011011011:1100000010000001010100101100110000001001010000010110 ]

Computed:     [1.163046489e-57, 1]
[ 0:01101000001:1101001100111100011001001100010011000111111010001110 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1.163046489e-57, 1]
[ 0:01101000001:1101001100111100011001001100010011000111111010001101 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in tanh for test case 29: 
*****
Argument: x = [1.061757227e-97, 1.845313858e+196]
[ 0:01010111100:1101000001110111010000100010001010001110010010010110 ,
  0:11010001010:1111100110010010011011111111010001100110000111001000 ]

Computed:     [1.061757227e-97, 1]
[ 0:01010111100:1101000001110111010000100010001010001110010010001011 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [1.061757227e-97, 1]
[ 0:01010111100:1101000001110111010000100010001010001110010010001010 ,
  0:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 10 error(s). ***

---------------------------------------------------------------------------
Checking: coth
---------------------------------------------------------------------------
*****
Error in coth for test case 3: 
*****
Argument: x = [3.320841342e-156, 6.424290444e-68]
[ 0:00111111010:0110110011000000000111100100011100011111110000001100 ,
  0:01100011111:1011101101100011011000110001101101011001010110110000 ]

Computed:     [1.556592139e+67, 3.011285084e+155]
[ 0:10011011110:0010011110011101010100010101000110001110110111110100 ,
  0:11000000011:0110011101011000110101111101000110000000111101110011 ]

Expected:     [1.556592139e+67, 3.011285084e+155]
[ 0:10011011110:0010011110011101010100010101000110001110110111110011 ,
  0:11000000011:0110011101011000110101111101000110000000111101110011 ]

( Expected result is not contained in computed result )

*****
Error in coth for test case 4: 
*****
Argument: x = [-6.424290444e-68, -3.320841342e-156]
[ 1:01100011111:1011101101100011011000110001101101011001010110110000 ,
  1:00111111010:0110110011000000000111100100011100011111110000001100 ]

Computed:     [-3.011285084e+155, -1.556592139e+67]
[ 1:11000000011:0110011101011000110101111101000110000000111101110010 ,
  1:10011011110:0010011110011101010100010101000110001110110111110011 ]

Expected:     [-3.011285084e+155, -1.556592139e+67]
[ 1:11000000011:0110011101011000110101111101000110000000111101110011 ,
  1:10011011110:0010011110011101010100010101000110001110110111110011 ]

( Expected result is not contained in computed result )

*****
Error in coth for test case 6: 
*****
Argument: x = [-9.408527433e+70, -2.751499933e-72]
[ 1:10011101010:1011010000111010001000110001010001110001001000111101 ,
  1:01100010001:0011011100100010011110110100000000001101001100011011 ]

Computed:     [-3.634381335e+71, -1]
[ 1:10011101100:1010010101000101010110110101100000110001101011011000 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [-3.634381335e+71, -1]
[ 1:10011101100:1010010101000101010110110101100000110001101011011001 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in coth for test case 14: 
*****
Argument: x = [-5.233267886e+59, -3.415418495e-144]
[ 1:10011000101:0100110101111011101010100111000101000001001000011000 ,
  1:01000100010:0101010100101111101111011010010100111111111111100110 ]

Computed:     [-2.927898884e+143, -1]
[ 1:10111011011:1000000000101010010011110100111011111110001110111100 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [-2.927898884e+143, -1]
[ 1:10111011011:1000000000101010010011110100111011111110001110111101 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )

*****
Error in coth for test case 17: 
*****
Argument: x = [2.549437728e-232, 1.83684058e-99]
[ 0:00011111101:1001010101001101110110111101001100000111000101000011 ,
  0:01010110111:0000000100100000110111010100111010111100000000011001 ]

Computed:     [5.444130597e+98, 3.922433519e+231]
[ 0:10101000110:1111110111000000110011100110101110001101101100011000 ,
  0:11100000000:0100001101100100010001111000010011010001011001101000 ]

Expected:     [5.444130597e+98, 3.922433519e+231]
[ 0:10101000110:1111110111000000110011100110101110001101101100010111 ,
  0:11100000000:0100001101100100010001111000010011010001011001100111 ]

( Expected result is not contained in computed result )

*****
Error in coth for test case 24: 
*****
Argument: x = [-3.496514376e+61, -1.859092626e-30]
[ 1:10011001011:0101110000100100010011001110000110101100011010110011 ,
  1:01110011100:0010110110100111101011111011100011100101001011111110 ]

Computed:     [-5.378968137e+29, -1]
[ 1:10001100001:1011001010000010011101000011011101110000110011001101 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [-5.378968137e+29, -1]
[ 1:10001100001:1011001010000010011101000011011101110000110011001110 ,
  1:01111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 6 error(s). ***

---------------------------------------------------------------------------
Checking: asinh
---------------------------------------------------------------------------
*****
Error in asinh for test case 1: 
*****
Argument: x = [2.142051669e-70, 1.306882282e+34]
[ 0:01100010111:0111101001110111101111111100110011110101101010011110 ,
  0:10001110000:0100001000101011110111100000000101001100110000110111 ]

Computed:     [2.142051669e-70, 79.24868471]
[ 0:01100010111:0111101001110111101111111100110011110101101010011000 ,
  0:10000000101:0011110011111110101001110011010000011000000110011111 ]

Expected:     [2.142051669e-70, 79.24868471]
[ 0:01100010111:0111101001110111101111111100110011110101101010010111 ,
  0:10000000101:0011110011111110101001110011010000011000000110011111 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 2: 
*****
Argument: x = [4.502612524e-153, 3.574174483e-66]
[ 0:01000000100:1110001011110110000110000111110111011011010001100100 ,
  0:01100100101:1000000101110000001011101100011011110010110111001100 ]

Computed:     [4.502612524e-153, 3.574174483e-66]
[ 0:01000000100:1110001011110110000110000111110111011011010001011100 ,
  0:01100100101:1000000101110000001011101100011011110010110111001100 ]

Expected:     [4.502612524e-153, 3.574174483e-66]
[ 0:01000000100:1110001011110110000110000111110111011011010001011011 ,
  0:01100100101:1000000101110000001011101100011011110010110111001100 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 3: 
*****
Argument: x = [5.495270555e-61, 1.977283881e+82]
[ 0:01100110110:1100010000011111111010000011011110100011000000001011 ,
  0:10100010000:0100110110000100110010001100110111111100111011001111 ]

Computed:     [5.495270555e-61, 190.1868489]
[ 0:01100110110:1100010000011111111010000011011110100011000000000100 ,
  0:10000000110:0111110001011111101010101010100111000110111010000111 ]

Expected:     [5.495270555e-61, 190.1868489]
[ 0:01100110110:1100010000011111111010000011011110100011000000000010 ,
  0:10000000110:0111110001011111101010101010100111000110111010000110 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 4: 
*****
Argument: x = [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000110 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

Computed:     [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000010 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

Expected:     [1.090326174e-137, 6.394132239e-126]
[ 0:01000111000:0000001110101110111111001100010110010010001111000001 ,
  0:01001011111:0001010100000011010001000100011101100011111111000101 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 5: 
*****
Argument: x = [9.619256545e+75, 1.976936481e+88]
[ 0:10011111011:0101010001000100111001100111011010010111011011110001 ,
  0:10100100100:0011111000000011001001111011010010010100100100011010 ]

Computed:     [175.6507961, 204.0021838]
[ 0:10000000110:0101111101001101001101010010011010100100101000100010 ,
  0:10000000110:1001100000000001000111100011101101110101000001111110 ]

Expected:     [175.6507961, 204.0021838]
[ 0:10000000110:0101111101001101001101010010011010100100101000100001 ,
  0:10000000110:1001100000000001000111100011101101110101000001111101 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 6: 
*****
Argument: x = [1.226586364, 4.308666603e+100]
[ 0:01111111111:0011101000000001100100000101111000110110111110000100 ,
  0:10101001101:0011101100101111001000010101011000011100010000100000 ]

Computed:     [1.032882671, 232.412285]
[ 0:01111111111:0000100001101010111111111010111000100011000010110010 ,
  0:10000000110:1101000011010011000101110000001111000100010101100011 ]

Expected:     [1.032882671, 232.412285]
[ 0:01111111111:0000100001101010111111111010111000100011000010110001 ,
  0:10000000110:1101000011010011000101110000001111000100010101100011 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 7: 
*****
Argument: x = [7.928935506e-133, 7.949640212e+71]
[ 0:01001001000:0010000000100111001000100110001001001110001100100010 ,
  0:10011101101:1100110010111011011010101101111111011000001010010100 ]

Computed:     [7.928935506e-133, 166.2498155]
[ 0:01001001000:0010000000100111001000100110001001001110001100011110 ,
  0:10000000110:0100110001111111111001111100111110101101011011110000 ]

Expected:     [7.928935506e-133, 166.2498155]
[ 0:01001001000:0010000000100111001000100110001001001110001100011100 ,
  0:10000000110:0100110001111111111001111100111110101101011011101111 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 8: 
*****
Argument: x = [3.876504952e-104, 3.784447147e+52]
[ 0:01010100111:0110001110100001010111101001100110011110101101100100 ,
  0:10010101101:1001010010011000111100111110000100111011110011100010 ]

Computed:     [3.876504952e-104, 121.7584718]
[ 0:01010100111:0110001110100001010111101001100110011110101101011111 ,
  0:10000000101:1110011100001000101011001101011011000111001111000110 ]

Expected:     [3.876504952e-104, 121.7584718]
[ 0:01010100111:0110001110100001010111101001100110011110101101011101 ,
  0:10000000101:1110011100001000101011001101011011000111001111000101 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 11: 
*****
Argument: x = [2.646062263e+54, 1.619260331e+94]
[ 0:10010110011:1011101000000100110101000101001010111011101100110101 ,
  0:10100110111:1111000011010001100110101101110010110101110101110100 ]

Computed:     [126.0058148, 217.6181154]
[ 0:10000000101:1111100000000101111101000101000010000110101110101101 ,
  0:10000000110:1011001100111100011110011001111010000101000110111010 ]

Expected:     [126.0058148, 217.6181154]
[ 0:10000000101:1111100000000101111101000101000010000110101110101100 ,
  0:10000000110:1011001100111100011110011001111010000101000110111010 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 12: 
*****
Argument: x = [8.586668885e-15, 3.330274496e+77]
[ 0:01111010000:0011010101011110000010101010101111001101100101011001 ,
  0:10100000000:0111000000100011011011011010101010100000000110111110 ]

Computed:     [8.586668885e-15, 179.1952541]
[ 0:01111010000:0011010101011110000010101010101111001101100101010100 ,
  0:10000000110:0110011001100011111110000101011110000100000111011000 ]

Expected:     [8.586668885e-15, 179.1952541]
[ 0:01111010000:0011010101011110000010101010101111001101100101010011 ,
  0:10000000110:0110011001100011111110000101011110000100000111011000 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 13: 
*****
Argument: x = [2089.478911, 2.654076111e+197]
[ 0:10000001010:0000010100101111010100110011110110110011110110100001 ,
  0:11010001110:1100011001111000100100111001111010110111000011110010 ]

Computed:     [8.337817227, 455.2785071]
[ 0:10000000010:0000101011001111011001100001001010110111000001101100 ,
  0:10000000111:1100011101000111010011000011111000000000011010001111 ]

Expected:     [8.337817227, 455.2785071]
[ 0:10000000010:0000101011001111011001100001001010110111000001101011 ,
  0:10000000111:1100011101000111010011000011111000000000011010001101 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 15: 
*****
Argument: x = [1.042970653e-51, 378.664397]
[ 0:01101010101:1000111110010110010000111001100010011001000101000111 ,
  0:10000000111:0111101010101010000101011110101110111101001111110010 ]

Computed:     [1.042970653e-51, 6.629799241]
[ 0:01101010101:1000111110010110010000111001100010011001000101000001 ,
  0:10000000001:1010100001001110101000010111100110010101000111101110 ]

Expected:     [1.042970653e-51, 6.629799241]
[ 0:01101010101:1000111110010110010000111001100010011001000100111111 ,
  0:10000000001:1010100001001110101000010111100110010101000111101101 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 17: 
*****
Argument: x = [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101100101 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

Computed:     [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101100000 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

Expected:     [9.621666972e-133, 7.532163774e-45]
[ 0:01001001000:0101110110101011100001011001101010110110001101011110 ,
  0:01101101100:0101100000000010001010000101001001000110101011000011 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 18: 
*****
Argument: x = [9.139956433e-154, 1.485368734e+106]
[ 0:01000000010:1000100000100110010100101000110000110100000110000110 ,
  0:10101011111:1001111001111101110110111011111000000000111101110101 ]

Computed:     [9.139956433e-154, 245.1628301]
[ 0:01000000010:1000100000100110010100101000110000110100000110000000 ,
  0:10000000110:1110101001010011010111100111011100000010000100001010 ]

Expected:     [9.139956433e-154, 245.1628301]
[ 0:01000000010:1000100000100110010100101000110000110100000101111110 ,
  0:10000000110:1110101001010011010111100111011100000010000100001001 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 20: 
*****
Argument: x = [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111110011 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

Computed:     [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111101011 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

Expected:     [5.894957733e-95, 1.230428275e-71]
[ 0:01011000101:1111011110101001100000010111011110110010010111101001 ,
  0:01100010011:0101101111010110001010011011001001011010101000100011 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 21: 
*****
Argument: x = [5.641992386e+128, 7.041426524e+170]
[ 0:10110101010:1010000010111101001110011001111011001101100111101011 ,
  0:11000110110:0111010100101000100001001010011001101110011000010000 ]

Computed:     [297.1542763, 394.0844238]
[ 0:10000000111:0010100100100111011111101010011110011000000000110010 ,
  0:10000000111:1000101000010101100111001100101111010101010100110101 ]

Expected:     [297.1542763, 394.0844238]
[ 0:10000000111:0010100100100111011111101010011110011000000000110001 ,
  0:10000000111:1000101000010101100111001100101111010101010100110100 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 22: 
*****
Argument: x = [8.878766165e-17, 1.376904412e+51]
[ 0:01111001001:1001100101110101111110000010100010010001110111011110 ,
  0:10010101000:1101011100001110111000001001110100110010100101100101 ]

Computed:     [8.878766165e-17, 118.4448247]
[ 0:01111001001:1001100101110101111110000010100010010001110111011000 ,
  0:10000000101:1101100111000111100000000010000111011010001000011001 ]

Expected:     [8.878766165e-17, 118.4448247]
[ 0:01111001001:1001100101110101111110000010100010010001110111010110 ,
  0:10000000101:1101100111000111100000000010000111011010001000011001 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 23: 
*****
Argument: x = [1.442483959e-103, 3.44068016e-20]
[ 0:01010101001:0100101011010101011000000000010010001100011110110010 ,
  0:01110111110:0100010011110110100010101010101000101011000000101001 ]

Computed:     [1.442483959e-103, 3.44068016e-20]
[ 0:01010101001:0100101011010101011000000000010010001100011110101101 ,
  0:01110111110:0100010011110110100010101010101000101011000000101001 ]

Expected:     [1.442483959e-103, 3.44068016e-20]
[ 0:01010101001:0100101011010101011000000000010010001100011110101100 ,
  0:01110111110:0100010011110110100010101010101000101011000000101001 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 24: 
*****
Argument: x = [5.626945812e-71, 7528.651283]
[ 0:01100010101:1000110110101101100110000111011100111000100110100010 ,
  0:10000001011:1101011010001010011010111010011111100110000101111111 ]

Computed:     [5.626945812e-71, 9.619618377]
[ 0:01100010101:1000110110101101100110000111011100111000100110011100 ,
  0:10000000010:0011001111010011111010011110101101001010110000011010 ]

Expected:     [5.626945812e-71, 9.619618377]
[ 0:01100010101:1000110110101101100110000111011100111000100110011010 ,
  0:10000000010:0011001111010011111010011110101101001010110000011000 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 25: 
*****
Argument: x = [6.144581905e-145, 8.697059729e+39]
[ 0:01000011111:1110101100001110000110101011011110001111001100010100 ,
  0:10010000011:1001100011101111000011000110101010001011110101100110 ]

Computed:     [6.144581905e-145, 92.65695081]
[ 0:01000011111:1110101100001110000110101011011110001111001100001100 ,
  0:10000000101:0111001010100000101101111011011011001111010011010011 ]

Expected:     [6.144581905e-145, 92.65695081]
[ 0:01000011111:1110101100001110000110101011011110001111001100001010 ,
  0:10000000101:0111001010100000101101111011011011001111010011010010 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 26: 
*****
Argument: x = [1.163046489e-57, 2.952069202e+66]
[ 0:01101000001:1101001100111100011001001100010011000111111010011001 ,
  0:10011011011:1100000010000001010100101100110000001001010000010110 ]

Computed:     [1.163046489e-57, 153.7462697]
[ 0:01101000001:1101001100111100011001001100010011000111111010010001 ,
  0:10000000110:0011001101111110000101110000111011001101001100010011 ]

Expected:     [1.163046489e-57, 153.7462697]
[ 0:01101000001:1101001100111100011001001100010011000111111010010000 ,
  0:10000000110:0011001101111110000101110000111011001101001100010010 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 28: 
*****
Argument: x = [1.318816731e+76, 3.808490006e+98]
[ 0:10011111011:1101001010000011110011111000111100000101011001100101 ,
  0:10101000110:0110010010011010001100111100000000011001000010001100 ]

Computed:     [175.9663492, 227.6837191]
[ 0:10000000110:0101111111101110110001010101000101100110000111001111 ,
  0:10000000110:1100011101011110000100000110110101100101111011000011 ]

Expected:     [175.9663492, 227.6837191]
[ 0:10000000110:0101111111101110110001010101000101100110000111001110 ,
  0:10000000110:1100011101011110000100000110110101100101111011000010 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 29: 
*****
Argument: x = [1.061757227e-97, 1.845313858e+196]
[ 0:01010111100:1101000001110111010000100010001010001110010010010110 ,
  0:11010001010:1111100110010010011011111111010001100110000111001000 ]

Computed:     [1.061757227e-97, 452.6124748]
[ 0:01010111100:1101000001110111010000100010001010001110010010001110 ,
  0:10000000111:1100010010011100110010110010010110111011110101011101 ]

Expected:     [1.061757227e-97, 452.6124748]
[ 0:01010111100:1101000001110111010000100010001010001110010010001101 ,
  0:10000000111:1100010010011100110010110010010110111011110101011011 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 30: 
*****
Argument: x = [7.269525029e-38, 4.488799649e-36]
[ 0:01110000011:1000101111001010011001000001000000100101101010000011 ,
  0:01110001001:0111110111011101011001100100111001010000000001100010 ]

Computed:     [7.269525029e-38, 4.488799649e-36]
[ 0:01110000011:1000101111001010011001000001000000100101101001111101 ,
  0:01110001001:0111110111011101011001100100111001010000000001100010 ]

Expected:     [7.269525029e-38, 4.488799649e-36]
[ 0:01110000011:1000101111001010011001000001000000100101101001111011 ,
  0:01110001001:0111110111011101011001100100111001010000000001100010 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 32: 
*****
Argument: x = [ -INFTY ]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:11111111110:1111111111111111111111111111111111111111111111111111 ]

Computed:     [-inf, -710.4758601]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:10000001000:0110001100111100111010001111101110011111100001111000 ]

Expected:     [-inf, -710.4758601]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:10000001000:0110001100111100111010001111101110011111100001110110 ]

( Expected result is not contained in computed result )

*****
Error in asinh for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [710.4758601, inf]
[ 0:10000001000:0110001100111100111010001111101110011111100001111001 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [710.4758601, inf]
[ 0:10000001000:0110001100111100111010001111101110011111100001110110 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 26 error(s). ***

---------------------------------------------------------------------------
Checking: acosh
---------------------------------------------------------------------------
*****
Error in acosh for test case 2: 
*****
Argument: x = [1.663490371e+104, 1.013015541e+134]
[ 0:10101011001:0010100100010101111100001101011000011001001001010000 ,
  0:10110111100:0001110101101111011111011010101001011110000000100100 ]

Computed:     [240.6709149, 309.2524812]
[ 0:10000000110:1110000101010111100000100010011110110110001101001111 ,
  0:10000000111:0011010101000000101000101001101111000110101101101100 ]

Expected:     [240.6709149, 309.2524812]
[ 0:10000000110:1110000101010111100000100010011110110110001101001110 ,
  0:10000000111:0011010101000000101000101001101111000110101101101011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 3: 
*****
Argument: x = [4.740352466e+17, 3.416343855e+224]
[ 0:10000111001:1010010100000111001000101110010101000001101101100100 ,
  0:11011101000:1101100010001110110000000100000111010111010010101100 ]

Computed:     [41.39320525, 517.7007789]
[ 0:10000000100:0100101100100101010010001100101111011111110000001111 ,
  0:10000001000:0000001011011001101100110001111111010111001100110110 ]

Expected:     [41.39320525, 517.7007789]
[ 0:10000000100:0100101100100101010010001100101111011111110000001110 ,
  0:10000001000:0000001011011001101100110001111111010111001100110011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 4: 
*****
Argument: x = [5.649987645e+39, 4.009451879e+115]
[ 0:10010000011:0000100110101001010000001010000010000011111011100011 ,
  0:10101111111:0000010001111111110101010001010010101101111100001000 ]

Computed:     [92.22561917, 266.8790874]
[ 0:10000000101:0111000011100111000010001011010111101010101000110111 ,
  0:10000000111:0000101011100001000010111101111101111111111010001101 ]

Expected:     [92.22561917, 266.8790874]
[ 0:10000000101:0111000011100111000010001011010111101010101000110110 ,
  0:10000000111:0000101011100001000010111101111101111111111010001100 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 5: 
*****
Argument: x = [8.616687911e+77, 5.944690784e+169]
[ 0:10100000001:1101110001000001110100000010110111000110100000110101 ,
  0:11000110010:1111100000001111001100011010001010101101011111110100 ]

Computed:     [180.1459001, 391.6125264]
[ 0:10000000110:0110100001001010101100110110101110011110011010010010 ,
  0:10000000111:1000011110011100110011101000011111101110001110110011 ]

Expected:     [180.1459001, 391.6125264]
[ 0:10000000110:0110100001001010101100110110101110011110011010010001 ,
  0:10000000111:1000011110011100110011101000011111101110001110110010 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 6: 
*****
Argument: x = [1.337707752e+170, 1.380110451e+220]
[ 0:11000110100:0001101110010000110100000000111110111000001000101011 ,
  0:11011011010:0011100011000101011101111110011000111111101001010010 ]

Computed:     [392.4235705, 507.5840312]
[ 0:10000000111:1000100001101100011011110001110111011101111111101011 ,
  0:10000000111:1111101110010101100000110001000100100000100111010110 ]

Expected:     [392.4235705, 507.5840312]
[ 0:10000000111:1000100001101100011011110001110111011101111111101010 ,
  0:10000000111:1111101110010101100000110001000100100000100111010101 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 8: 
*****
Argument: x = [4.401102955e+23, 1.287462778e+159]
[ 0:10001001101:0111010011001001101101010010110000100010000011110110 ,
  0:11000001111:0111011100010111010111000101101000010001001110101101 ]

Computed:     [55.1344595, 367.0568504]
[ 0:10000000100:1011100100010011010111111000000010101011110010001010 ,
  0:10000000111:0110111100001110100011011011111110011000011100100000 ]

Expected:     [55.1344595, 367.0568504]
[ 0:10000000100:1011100100010011010111111000000010101011110010001001 ,
  0:10000000111:0110111100001110100011011011111110011000011100100000 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 11: 
*****
Argument: x = [6.485225964e+146, 9.590094226e+261]
[ 0:10111100110:1001111101111100100111000101100011011010000101010000 ,
  0:11101100101:0011011111011101011011110111000001011111000011001100 ]

Computed:     [338.7400974, 603.9285872]
[ 0:10000000111:0101001010111101011101110000011001000010001101111100 ,
  0:10000001000:0010110111110110110110111111000110111011011100011001 ]

Expected:     [338.7400974, 603.9285872]
[ 0:10000000111:0101001010111101011101110000011001000010001101111011 ,
  0:10000001000:0010110111110110110110111111000110111011011100011000 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 13: 
*****
Argument: x = [6.315691036e+183, 1.254000664e+196]
[ 0:11001100001:0111110010000001111110101011110101111110001011101101 ,
  0:11010001010:0101011110010000111110001101111100100001010111011100 ]

Computed:     [423.9092564, 452.2261644]
[ 0:10000000111:1010011111101000110001010000011010011110101000100101 ,
  0:10000000111:1100010000111001111001011110100010100101000100110001 ]

Expected:     [423.9092564, 452.2261644]
[ 0:10000000111:1010011111101000110001010000011010011110101000100100 ,
  0:10000000111:1100010000111001111001011110100010100101000100101111 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 14: 
*****
Argument: x = [113878.173, 6.522252953e+170]
[ 0:10000001111:1011110011010110001011000100011010101101111111010111 ,
  0:11000110110:0101100110100101000100110110011010111101100110100000 ]

Computed:     [12.33603168, 394.0078329]
[ 0:10000000010:1000101011000000110001011000000110001000001010010111 ,
  0:10000000111:1000101000000010000000010101010101101101100001101011 ]

Expected:     [12.33603168, 394.0078329]
[ 0:10000000010:1000101011000000110001011000000110001000001010010101 ,
  0:10000000111:1000101000000010000000010101010101101101100001101011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 16: 
*****
Argument: x = [2.320700484e+153, 1.406262907e+207]
[ 0:10111111100:0110001001111010110010000000100101111010011100100100 ,
  0:11010101111:0001100001010100011101100101101010011010001000000101 ]

Computed:     [353.8305355, 477.6691972]
[ 0:10000000111:0110000111010100100111011111100100101010101101101111 ,
  0:10000000111:1101110110101011010100001000000111100101101000100011 ]

Expected:     [353.8305355, 477.6691972]
[ 0:10000000111:0110000111010100100111011111100100101010101101101110 ,
  0:10000000111:1101110110101011010100001000000111100101101000100011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 20: 
*****
Argument: x = [4.971908888e+22, 1.705737434e+263]
[ 0:10001001010:0101000011101000110111101110010101000011011110110010 ,
  0:11101101001:0101101010101111100010100110100011000101010101001000 ]

Computed:     [52.95382307, 606.8070242]
[ 0:10000000100:1010011110100001011011011111111000000111001001001101 ,
  0:10000001000:0010111101100111010011001001000101100011110001011000 ]

Expected:     [52.95382307, 606.8070242]
[ 0:10000000100:1010011110100001011011011111111000000111001001001100 ,
  0:10000001000:0010111101100111010011001001000101100011110001010110 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 22: 
*****
Argument: x = [2.419365169e+162, 6.02383951e+239]
[ 0:11000011010:0101100000101011101010100011101101101111101100111110 ,
  0:11100011011:0111001000000111101001110000100000110001110101111010 ]

Computed:     [374.5954374, 552.8067093]
[ 0:10000000111:0111011010011000011011101001011001001001100000100010 ,
  0:10000001000:0001010001100111010000100011111110110100111011110010 ]

Expected:     [374.5954374, 552.8067093]
[ 0:10000000111:0111011010011000011011101001011001001001100000100001 ,
  0:10000001000:0001010001100111010000100011111110110100111011110000 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 23: 
*****
Argument: x = [6.369713416e+54, 1.746916684e+239]
[ 0:10010110101:0000101000000010111110110001111001000100011110011111 ,
  0:11100011001:1010110100111100010001111010000110111011001010001110 ]

Computed:     [126.8842967, 551.5688367]
[ 0:10000000101:1111101110001001100001010001000110110111010101101110 ,
  0:10000001000:0001001111001000110011111010010001111001011000011101 ]

Expected:     [126.8842967, 551.5688367]
[ 0:10000000101:1111101110001001100001010001000110110111010101101101 ,
  0:10000001000:0001001111001000110011111010010001111001011000011011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 25: 
*****
Argument: x = [8.413476456e+227, 4.905680962e+277]
[ 0:11011110100:0001110000011111111000010011111010101111001001110010 ,
  0:11110011001:0110001000111010011100100101100101011001011110010101 ]

Computed:     [525.5097981, 640.0996119]
[ 0:10000001000:0000011011000001010000010001000000000001000110100101 ,
  0:10000001000:0100000000001100110000000001010011001010101010010101 ]

Expected:     [525.5097981, 640.0996119]
[ 0:10000001000:0000011011000001010000010001000000000001000110100011 ,
  0:10000001000:0100000000001100110000000001010011001010101010010011 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 27: 
*****
Argument: x = [2.791850949e+238, 1.892476552e+277]
[ 0:11100010111:0001001001100101000001110100111010011110001111011111 ,
  0:11110011000:0001000101001101100101000010110100111000010011100000 ]

Computed:     [549.7351041, 639.1471043]
[ 0:10000001000:0001001011011110000101111110010000111011011101010110 ,
  0:10000001000:0011111110010010110101000100111111110000101110000001 ]

Expected:     [549.7351041, 639.1471043]
[ 0:10000001000:0001001011011110000101111110010000111011011101010100 ,
  0:10000001000:0011111110010010110101000100111111110000101110000000 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 28: 
*****
Argument: x = [1.811273674e+131, 3.937972453e+191]
[ 0:10110110011:0000010101001101110011011110111100100001001101001001 ,
  0:11001111011:0110000110001001100101001101000001111101100110100111 ]

Computed:     [302.9258246, 441.8575659]
[ 0:10000000111:0010111011101101000000101101100000011001101000001100 ,
  0:10000000111:1011100111011011100010010111000011001100010111111111 ]

Expected:     [302.9258246, 441.8575659]
[ 0:10000000111:0010111011101101000000101101100000011001101000001011 ,
  0:10000000111:1011100111011011100010010111000011001100010111111111 ]

( Expected result is not contained in computed result )

*****
Error in acosh for test case 33: 
*****
Argument: x = [ +INFTY ]
[ 0:11111111110:1111111111111111111111111111111111111111111111111111 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Computed:     [710.4758601, inf]
[ 0:10000001000:0110001100111100111010001111101110011111100001110011 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

Expected:     [710.4758601, inf]
[ 0:10000001000:0110001100111100111010001111101110011111100001110001 ,
  0:11111111111:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 17 error(s). ***

---------------------------------------------------------------------------
Checking: atanh
---------------------------------------------------------------------------
*****
Error in atanh for test case 1: 
*****
Argument: x = [-1.312389047e-49, -2.435356662e-204]
[ 1:01101011100:1000100011010001100001001010001110101111001110110001 ,
  1:00101011010:1000011011110000100001100000010111000010101010100000 ]

Computed:     [-1.312389047e-49, -2.435356662e-204]
[ 1:01101011100:1000100011010001100001001010001110101111001110111110 ,
  1:00101011010:1000011011110000100001100000010111000010101010100000 ]

Expected:     [-1.312389047e-49, -2.435356662e-204]
[ 1:01101011100:1000100011010001100001001010001110101111001110111111 ,
  1:00101011010:1000011011110000100001100000010111000010101010100000 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 3: 
*****
Argument: x = [-1.165983769e-88, -1.428974578e-230]
[ 1:01011011010:1101101100000111101110011010111111101010110010010100 ,
  1:00100000011:0110001011110110000111111011101000001111010000001111 ]

Computed:     [-1.165983769e-88, -1.428974578e-230]
[ 1:01011011010:1101101100000111101110011010111111101010110010100100 ,
  1:00100000011:0110001011110110000111111011101000001111010000001111 ]

Expected:     [-1.165983769e-88, -1.428974578e-230]
[ 1:01011011010:1101101100000111101110011010111111101010110010100101 ,
  1:00100000011:0110001011110110000111111011101000001111010000001111 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 4: 
*****
Argument: x = [-9.442195954e-285, -2.740460329e-294]
[ 1:00001001111:0110011101110001001010100001111001100100110000101100 ,
  1:00000101111:1100000000010000001011000100110100100101100011101111 ]

Computed:     [-9.442195954e-285, -2.740460329e-294]
[ 1:00001001111:0110011101110001001010100001111001100100110000111000 ,
  1:00000101111:1100000000010000001011000100110100100101100011101111 ]

Expected:     [-9.442195954e-285, -2.740460329e-294]
[ 1:00001001111:0110011101110001001010100001111001100100110000111001 ,
  1:00000101111:1100000000010000001011000100110100100101100011101111 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 6: 
*****
Argument: x = [-3.808509374e-193, 7.757841386e-162]
[ 1:00101111111:1011110011010011111111101011001110110000000101110101 ,
  0:00111100111:1011111010111110011010011110001110111111001111000010 ]

Computed:     [-3.808509374e-193, 7.757841386e-162]
[ 1:00101111111:1011110011010011111111101011001110110000000110000100 ,
  0:00111100111:1011111010111110011010011110001110111111001111010010 ]

Expected:     [-3.808509374e-193, 7.757841386e-162]
[ 1:00101111111:1011110011010011111111101011001110110000000110000101 ,
  0:00111100111:1011111010111110011010011110001110111111001111010010 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 8: 
*****
Argument: x = [-1.263586867e-101, -2.961257846e-240]
[ 1:01010101111:1100010011010001011000111010011011001100110011011001 ,
  1:00011100011:0011101111101110011011011010101101110000001110010111 ]

Computed:     [-1.263586867e-101, -2.961257846e-240]
[ 1:01010101111:1100010011010001011000111010011011001100110011101000 ,
  1:00011100011:0011101111101110011011011010101101110000001110010111 ]

Expected:     [-1.263586867e-101, -2.961257846e-240]
[ 1:01010101111:1100010011010001011000111010011011001100110011101001 ,
  1:00011100011:0011101111101110011011011010101101110000001110010111 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 14: 
*****
Argument: x = [-3.809307924e-117, 2.162545234e-70]
[ 1:01001111100:0011001101100100101011011110110001101011101110001011 ,
  0:01100010111:0111111000010110101100110001000011111000011110001010 ]

Computed:     [-3.809307924e-117, 2.162545234e-70]
[ 1:01001111100:0011001101100100101011011110110001101011101110010101 ,
  0:01100010111:0111111000010110101100110001000011111000011110011000 ]

Expected:     [-3.809307924e-117, 2.162545234e-70]
[ 1:01001111100:0011001101100100101011011110110001101011101110010110 ,
  0:01100010111:0111111000010110101100110001000011111000011110010111 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 16: 
*****
Argument: x = [-1.559805661e-242, 7.909368634e-07]
[ 1:00011011011:1010101000000100010111001100101100010101101011101101 ,
  0:01111101010:1010100010100001100010001110011001001100101011000010 ]

Computed:     [-1.559805661e-242, 7.909368634e-07]
[ 1:00011011011:1010101000000100010111001100101100010101101011111011 ,
  0:01111101010:1010100010100001100010001110011001001101000011101000 ]

Expected:     [-1.559805661e-242, 7.909368634e-07]
[ 1:00011011011:1010101000000100010111001100101100010101101011111100 ,
  0:01111101010:1010100010100001100010001110011001001101000011100110 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 17: 
*****
Argument: x = [-5.969914232e-104, -6.050096414e-262]
[ 1:01010101000:0001000111010110111111010010101110001111111000011110 ,
  1:00010011011:0011000011010001000001110100110111000000010110011110 ]

Computed:     [-5.969914232e-104, -6.050096414e-262]
[ 1:01010101000:0001000111010110111111010010101110001111111000100111 ,
  1:00010011011:0011000011010001000001110100110111000000010110011110 ]

Expected:     [-5.969914232e-104, -6.050096414e-262]
[ 1:01010101000:0001000111010110111111010010101110001111111000101000 ,
  1:00010011011:0011000011010001000001110100110111000000010110011110 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 23: 
*****
Argument: x = [-9.422591232e-70, -6.531943701e-157]
[ 1:01100011001:1010000000110100111110100001111011100100010001110110 ,
  1:00111111000:0001111011111010101000010000100101100010001101110010 ]

Computed:     [-9.422591232e-70, -6.531943701e-157]
[ 1:01100011001:1010000000110100111110100001111011100100010010000100 ,
  1:00111111000:0001111011111010101000010000100101100010001101110010 ]

Expected:     [-9.422591232e-70, -6.531943701e-157]
[ 1:01100011001:1010000000110100111110100001111011100100010010000101 ,
  1:00111111000:0001111011111010101000010000100101100010001101110010 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 24: 
*****
Argument: x = [-4.183491535e-145, 7.226922482e-207]
[ 1:01000011111:0100111001010100110000110000100111000100011011111000 ,
  0:00101010010:0010100011111101001100000101010110010000011111110011 ]

Computed:     [-4.183491535e-145, 7.226922482e-207]
[ 1:01000011111:0100111001010100110000110000100111000100011100000011 ,
  0:00101010010:0010100011111101001100000101010110010000011111111110 ]

Expected:     [-4.183491535e-145, 7.226922482e-207]
[ 1:01000011111:0100111001010100110000110000100111000100011100000100 ,
  0:00101010010:0010100011111101001100000101010110010000011111111101 ]

( Expected result is not contained in computed result )

*****
Error in atanh for test case 25: 
*****
Argument: x = [-1.261760095e-243, 1.140396741e-231]
[ 1:00011011000:0001001110110001000000010001000100111101001101101111 ,
  0:00011111111:1100010100111110100110111010011001001111101011011111 ]

Computed:     [-1.261760095e-243, 1.140396741e-231]
[ 1:00011011000:0001001110110001000000010001000100111101001101111000 ,
  0:00011111111:1100010100111110100110111010011001001111101011101111 ]

Expected:     [-1.261760095e-243, 1.140396741e-231]
[ 1:00011011000:0001001110110001000000010001000100111101001101111001 ,
  0:00011111111:1100010100111110100110111010011001001111101011101111 ]

( Expected result is not contained in computed result )


*** 11 error(s). ***

---------------------------------------------------------------------------
Checking: acoth
---------------------------------------------------------------------------
*****
Error in acoth for test case 1: 
*****
Argument: x = [4.308689365e+82, 1.870190767e+259]
[ 0:10100010001:0110101101100010011010110100010100110111011100011110 ,
  0:11101011100:0011011101100010111010011000101100111000010100110000 ]

Computed:     [5.347048107e-260, 2.320891378e-83]
[ 0:00010100001:1010010011101110001100000110100100101011011010001001 ,
  0:01011101100:0110100010110010101010000010110010111010011001111011 ]

Expected:     [5.347048107e-260, 2.320891378e-83]
[ 0:00010100001:1010010011101110001100000110100100101011011010000111 ,
  0:01011101100:0110100010110010101010000010110010111010011001111010 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 2: 
*****
Argument: x = [-1.870190767e+259, -4.308689365e+82]
[ 1:11101011100:0011011101100010111010011000101100111000010100110000 ,
  1:10100010001:0110101101100010011010110100010100110111011100011110 ]

Computed:     [-2.320891378e-83, -5.347048107e-260]
[ 1:01011101100:0110100010110010101010000010110010111010011001111010 ,
  1:00010100001:1010010011101110001100000110100100101011011010001000 ]

Expected:     [-2.320891378e-83, -5.347048107e-260]
[ 1:01011101100:0110100010110010101010000010110010111010011001111010 ,
  1:00010100001:1010010011101110001100000110100100101011011010000111 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 3: 
*****
Argument: x = [1.663490371e+104, 1.013015541e+134]
[ 0:10101011001:0010100100010101111100001101011000011001001001010001 ,
  0:10110111100:0001110101101111011111011010101001011110000000100101 ]

Computed:     [9.871516864e-135, 6.011456499e-105]
[ 0:01001000001:1100101100110011001101100011110011111001001101010110 ,
  0:01010100100:1011100100110001010010101110011010110111000000100100 ]

Expected:     [9.871516864e-135, 6.011456499e-105]
[ 0:01001000001:1100101100110011001101100011110011111001001101010100 ,
  0:01010100100:1011100100110001010010101110011010110111000000100011 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 4: 
*****
Argument: x = [-1.013015541e+134, -1.663490371e+104]
[ 1:10110111100:0001110101101111011111011010101001011110000000100101 ,
  1:10101011001:0010100100010101111100001101011000011001001001010001 ]

Computed:     [-6.011456499e-105, -9.871516864e-135]
[ 1:01010100100:1011100100110001010010101110011010110111000000100011 ,
  1:01001000001:1100101100110011001101100011110011111001001101010101 ]

Expected:     [-6.011456499e-105, -9.871516864e-135]
[ 1:01010100100:1011100100110001010010101110011010110111000000100011 ,
  1:01001000001:1100101100110011001101100011110011111001001101010100 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 5: 
*****
Argument: x = [4.740352466e+17, 3.416343855e+224]
[ 0:10000111001:1010010100000111001000101110010101000001101101100110 ,
  0:11011101000:1101100010001110110000000100000111010111010010101110 ]

Computed:     [2.927105826e-225, 2.109547776e-18]
[ 0:00100010101:0001010101011110000000110000001001101110110010001100 ,
  0:01111000100:0011011101010000011101100011000000110110110010100001 ]

Expected:     [2.927105826e-225, 2.109547776e-18]
[ 0:00100010101:0001010101011110000000110000001001101110110010001010 ,
  0:01111000100:0011011101010000011101100011000000110110110010100001 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 6: 
*****
Argument: x = [-3.416343855e+224, -4.740352466e+17]
[ 1:11011101000:1101100010001110110000000100000111010111010010101110 ,
  1:10000111001:1010010100000111001000101110010101000001101101100110 ]

Computed:     [-2.109547776e-18, -2.927105826e-225]
[ 1:01111000100:0011011101010000011101100011000000110110110010100000 ,
  1:00100010101:0001010101011110000000110000001001101110110010001011 ]

Expected:     [-2.109547776e-18, -2.927105826e-225]
[ 1:01111000100:0011011101010000011101100011000000110110110010100001 ,
  1:00100010101:0001010101011110000000110000001001101110110010001010 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 7: 
*****
Argument: x = [5.649987645e+39, 4.009451879e+115]
[ 0:10010000011:0000100110101001010000001010000010000011111011100100 ,
  0:10101111111:0000010001111111110101010001010010101101111100001001 ]

Computed:     [2.494106502e-116, 1.769915375e-40]
[ 0:01001111110:1111011100101000000111111100110000000010010010101100 ,
  0:01101111010:1110110101100001011000011011100101000101101011111010 ]

Expected:     [2.494106502e-116, 1.769915375e-40]
[ 0:01001111110:1111011100101000000111111100110000000010010010101010 ,
  0:01101111010:1110110101100001011000011011100101000101101011111000 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 8: 
*****
Argument: x = [-4.009451879e+115, -5.649987645e+39]
[ 1:10101111111:0000010001111111110101010001010010101101111100001001 ,
  1:10010000011:0000100110101001010000001010000010000011111011100100 ]

Computed:     [-1.769915375e-40, -2.494106502e-116]
[ 1:01101111010:1110110101100001011000011011100101000101101011111001 ,
  1:01001111110:1111011100101000000111111100110000000010010010101011 ]

Expected:     [-1.769915375e-40, -2.494106502e-116]
[ 1:01101111010:1110110101100001011000011011100101000101101011111000 ,
  1:01001111110:1111011100101000000111111100110000000010010010101010 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 9: 
*****
Argument: x = [8.616687911e+77, 5.944690784e+169]
[ 0:10100000001:1101110001000001110100000010110111000110100000110111 ,
  0:11000110010:1111100000001111001100011010001010101101011111110110 ]

Computed:     [1.682173281e-170, 1.160538725e-78]
[ 0:00111001011:0000010000001000011010100011010001000111101001001111 ,
  0:01011111100:0001001100110110011100111101010010000010101010011100 ]

Expected:     [1.682173281e-170, 1.160538725e-78]
[ 0:00111001011:0000010000001000011010100011010001000111101001001110 ,
  0:01011111100:0001001100110110011100111101010010000010101010011011 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 11: 
*****
Argument: x = [1.337707752e+170, 1.380110451e+220]
[ 0:11000110100:0001101110010000110100000000111110111000001000101100 ,
  0:11011011010:0011100011000101011101111110011000111111101001010011 ]

Computed:     [7.24579688e-221, 7.47547436e-171]
[ 0:00100100011:1010001100010001000001100100000111101111011110110010 ,
  0:00111001001:1100111000111010010111110110110111101010111101110110 ]

Expected:     [7.24579688e-221, 7.47547436e-171]
[ 0:00100100011:1010001100010001000001100100000111101111011110110001 ,
  0:00111001001:1100111000111010010111110110110111101010111101110100 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 15: 
*****
Argument: x = [4.401102955e+23, 1.287462778e+159]
[ 0:10001001101:0111010011001001101101010010110000100010000011110111 ,
  0:11000001111:0111011100010111010111000101101000010001001110101110 ]

Computed:     [7.767214845e-160, 2.272157707e-24]
[ 0:00111101110:0101110101110000101101111000001001101110101101111011 ,
  0:01110110000:0101111110011001011100001010011011011000111010100000 ]

Expected:     [7.767214845e-160, 2.272157707e-24]
[ 0:00111101110:0101110101110000101101111000001001101110101101111001 ,
  0:01110110000:0101111110011001011100001010011011011000111010011110 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 16: 
*****
Argument: x = [-1.287462778e+159, -4.401102955e+23]
[ 1:11000001111:0111011100010111010111000101101000010001001110101110 ,
  1:10001001101:0111010011001001101101010010110000100010000011110111 ]

Computed:     [-2.272157707e-24, -7.767214845e-160]
[ 1:01110110000:0101111110011001011100001010011011011000111010011111 ,
  1:00111101110:0101110101110000101101111000001001101110101101111010 ]

Expected:     [-2.272157707e-24, -7.767214845e-160]
[ 1:01110110000:0101111110011001011100001010011011011000111010011110 ,
  1:00111101110:0101110101110000101101111000001001101110101101111001 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 17: 
*****
Argument: x = [1.301393744e+89, 2.720259598e+307]
[ 0:10100100111:0000010110101101111111100001000110011101010011000011 ,
  0:11111111100:0011010111100110111110101000011100000010111100011011 ]

Computed:     [3.676119737e-308, 7.684069517e-90]
[ 0:00000000001:1010011011110010001111011010111110011010011010010111 ,
  0:01011010110:1111010011100011001000011011110110101100001000110110 ]

Expected:     [3.676119737e-308, 7.684069517e-90]
[ 0:00000000001:1010011011110010001111011010111110011010011010010110 ,
  0:01011010110:1111010011100011001000011011110110101100001000110101 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 19: 
*****
Argument: x = [6.939444977e+123, 1.98496617e+260]
[ 0:10110011010:0100111111101011101001001010101101110000001001001110 ,
  0:11101011111:1001110100011110110111011100000100110010101100111000 ]

Computed:     [5.037869235e-261, 1.441037436e-124]
[ 0:00010011110:0011110101000101111000101101101010010110101000101110 ,
  0:01001100011:1000011000110000000001010100110001111001000011010100 ]

Expected:     [5.037869235e-261, 1.441037436e-124]
[ 0:00010011110:0011110101000101111000101101101010010110101000101100 ,
  0:01001100011:1000011000110000000001010100110001111001000011010011 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 20: 
*****
Argument: x = [-1.98496617e+260, -6.939444977e+123]
[ 1:11101011111:1001110100011110110111011100000100110010101100111000 ,
  1:10110011010:0100111111101011101001001010101101110000001001001110 ]

Computed:     [-1.441037436e-124, -5.037869235e-261]
[ 1:01001100011:1000011000110000000001010100110001111001000011010011 ,
  1:00010011110:0011110101000101111000101101101010010110101000101101 ]

Expected:     [-1.441037436e-124, -5.037869235e-261]
[ 1:01001100011:1000011000110000000001010100110001111001000011010011 ,
  1:00010011110:0011110101000101111000101101101010010110101000101100 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 23: 
*****
Argument: x = [2.743579466e+115, 4.645309981e+192]
[ 0:10101111110:0110010010000010000001100101111100101110000000010101 ,
  0:11001111111:0000010010100110010110110000011010110010100100100001 ]

Computed:     [2.15270887e-193, 3.644873466e-116]
[ 0:00101111110:1111011011011101110000100101110010001001110010000011 ,
  0:01001111111:0110111110100111101111011001101010101100010111011111 ]

Expected:     [2.15270887e-193, 3.644873466e-116]
[ 0:00101111110:1111011011011101110000100101110010001001110010000001 ,
  0:01001111111:0110111110100111101111011001101010101100010111011111 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 24: 
*****
Argument: x = [-4.645309981e+192, -2.743579466e+115]
[ 1:11001111111:0000010010100110010110110000011010110010100100100001 ,
  1:10101111110:0110010010000010000001100101111100101110000000010101 ]

Computed:     [-3.644873466e-116, -2.15270887e-193]
[ 1:01001111111:0110111110100111101111011001101010101100010111011110 ,
  1:00101111110:1111011011011101110000100101110010001001110010000010 ]

Expected:     [-3.644873466e-116, -2.15270887e-193]
[ 1:01001111111:0110111110100111101111011001101010101100010111011111 ,
  1:00101111110:1111011011011101110000100101110010001001110010000001 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 25: 
*****
Argument: x = [6.315691036e+183, 1.254000664e+196]
[ 0:11001100001:0111110010000001111110101011110101111110001011101110 ,
  0:11010001010:0101011110010000111110001101111100100001010111011101 ]

Computed:     [7.974477434e-197, 1.583358011e-184]
[ 0:00101110011:0111110110000001000101100000011000000000000101100011 ,
  0:00110011100:0101100001110111010011111101001100001110000001111010 ]

Expected:     [7.974477434e-197, 1.583358011e-184]
[ 0:00101110011:0111110110000001000101100000011000000000000101100010 ,
  0:00110011100:0101100001110111010011111101001100001110000001111001 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 27: 
*****
Argument: x = [113878.173, 6.522252953e+170]
[ 0:10000001111:1011110011010110001011000100011010101101111111011001 ,
  0:11000110110:0101100110100101000100110110011010111101100110100001 ]

Computed:     [1.533212538e-171, 8.781314049e-06]
[ 0:00111000111:0111101100110101110001110100111011101100000000010111 ,
  0:01111101110:0010011010100110111010011100111011010110001110001001 ]

Expected:     [1.533212538e-171, 8.781314049e-06]
[ 0:00111000111:0111101100110101110001110100111011101100000000010110 ,
  0:01111101110:0010011010100110111010011100111011010110001110000110 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 29: 
*****
Argument: x = [1.705317527e+68, 1.807502843e+136]
[ 0:10011100001:1001010011010010111011101001000000101000001011010011 ,
  0:10111000011:1000110111100011010110000101011011101001000111111101 ]

Computed:     [5.532494757e-137, 5.864010567e-69]
[ 0:01000111010:0100100101101011010101011101101111111001110011001101 ,
  0:01100011100:0100001111000110011110101001011100101111111000001000 ]

Expected:     [5.532494757e-137, 5.864010567e-69]
[ 0:01000111010:0100100101101011010101011101101111111001110011001100 ,
  0:01100011100:0100001111000110011110101001011100101111111000000110 ]

( Expected result is not contained in computed result )

*****
Error in acoth for test case 48: 
*****
Argument: x = [-inf, -2]
[ 1:11111111111:0000000000000000000000000000000000000000000000000000 ,
  1:10000000000:0000000000000000000000000000000000000000000000000000 ]

Computed:     [-0.5493061443, -0]
[ 1:01111111110:0001100100111110101001111010101011010000001100010100 ,
  1:00000000000:0000000000000000000000000000000000000000000000000000 ]

Expected:     [-0.5493061443, -0]
[ 1:01111111110:0001100100111110101001111010101011010000001100010101 ,
  1:00000000000:0000000000000000000000000000000000000000000000000000 ]

( Expected result is not contained in computed result )


*** 21 error(s). ***

---------------------------------------------------------------------------
Checking: pow:  filib::interval<N,K,E>  x int
---------------------------------------------------------------------------

Passed.


A total of 272 error(s) detected !


75% tests passed, 1 tests failed out of 4

Total Test time (real) =   3.06 sec

The following tests FAILED:
	  4 - filib_native_directed (Failed)
Errors while running CTest


==> anc/computational-supplement/capd/run_adaptive_regions.json <==
[
  {
    "arguments": [
      "nondeg",
      "3.278",
      "3.289",
      "0.0001",
      "20"
    ],
    "start_utc": "2026-10-18T10:03:06.666124+00:00",
    "seconds": 78.38210391625762,
    "returncode": 0,
    "output": "capd_nondeg.txt"
  },
  {
    "arguments": [
      "contact",
      "5.0",
      "6.0",
      "0.001",
      "20"
    ],
    "start_utc": "2026-10-18T10:03:06.669468+00:00",
    "seconds": 649.4838522076607,
    "returncode": 0,
    "output": "capd_c56.txt"
  },
  {
    "arguments": [
      "contact",
      "6.0",
      "8.0",
      "0.005",
      "20"
    ],
    "start_utc": "2026-10-18T10:04:25.049086+00:00",
    "seconds": 248.79967529140413,
    "returncode": 0,
    "output": "capd_c68.txt"
  },
  {
    "arguments": [
      "contact",
      "8.0",
      "15.0",
      "0.02",
      "20"
    ],
    "start_utc": "2026-10-18T10:08:33.789206+00:00",
    "seconds": 213.04715025052428,
    "returncode": 0,
    "output": "capd_c815.txt"
  },
  {
    "arguments": [
      "contact",
      "15.0",
      "32.0",
      "0.1",
      "20"
    ],
    "start_utc": "2026-10-18T10:12:06.836023+00:00",
    "seconds": 93.92058437503874,
    "returncode": 0,
    "output": "capd_c1532.txt"
  }
]


==> anc/computational-supplement/capd/run_all.py <==
"""Fresh CAPD parameter covering; run from this directory.

Usage: python3 run_all.py --binary /path/to/capd_check --workers 2
Every region is integrated anew. Existing output files are never overwritten.
"""
import argparse
from concurrent.futures import ThreadPoolExecutor
from datetime import datetime, timezone
import json
from pathlib import Path
import subprocess
import sys
import time

JOBS = [
    ('lt1', '0.83', '3.278', '0.02', 'capd_lt1.txt'),
    ('nondeg', '3.278', '3.289', '0.0001', 'capd_nondeg.txt'),
    ('gt1', '3.289', '5.0', '0.002', 'capd_gt1.txt'),
    ('contact', '5.0', '6.0', '0.001', 'capd_c56.txt'),
    ('contact', '6.0', '8.0', '0.005', 'capd_c68.txt'),
    ('contact', '8.0', '15.0', '0.02', 'capd_c815.txt'),
    ('contact', '15.0', '32.0', '0.1', 'capd_c1532.txt'),
]


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--binary', type=Path, default=Path('capd_check'))
    p.add_argument('--workers', type=int, default=2)
    args = p.parse_args()
    binary = args.binary.resolve(strict=True)
    if args.workers < 1:
        p.error('--workers must be positive')
    for job in JOBS:
        if Path(job[-1]).exists():
            raise FileExistsError('Use a fresh directory; existing outputs are preserved')

    def one(job):
        kind, lo, hi, step, filename = job
        command = [str(binary), kind, lo, hi, step, '20']
        started = datetime.now(timezone.utc).isoformat()
        timer = time.monotonic()
        with open(filename, 'x') as stream:
            result = subprocess.run(command, stdout=stream, stderr=subprocess.STDOUT)
        record = dict(arguments=command[1:], start_utc=started,
                      seconds=time.monotonic()-timer, returncode=result.returncode,
                      output=filename)
        print(filename, 'returncode', result.returncode,
              'elapsed %.2f seconds' % record['seconds'], flush=True)
        return record

    with ThreadPoolExecutor(max_workers=args.workers) as pool:
        records = list(pool.map(one, JOBS))
    Path('run_coverage.json').write_text(json.dumps(records, indent=2)+'\n')
    if any(r['returncode'] for r in records):
        raise SystemExit('CAPD integration failed; inspect the outputs')
    with open('out_check_capd_outputs.txt', 'x') as stream:
        subprocess.run([sys.executable, 'check_capd_outputs.py'],
                       stdout=stream, stderr=subprocess.STDOUT, check=True)
    print(Path('out_check_capd_outputs.txt').read_text(), end='')


if __name__ == '__main__':
    main()


==> anc/computational-supplement/capd/run_fixed_mesh.json <==
{
  "start_utc": "2026-10-18T10:15:02.374311+00:00",
  "seconds": 1627.128575624898,
  "method": "Fresh validated integrations on a fixed exact parameter mesh",
  "workers": 6,
  "input_mesh_sha256": "7ce6f061050849fbee562d32e0dedb595bc2202c92a90bc4c42b58c1d6022c1b",
  "binary_sha256": "aad210e150c35177031938051bda7bef91ef9221e5a1e1eeb81f6f422113a3d9",
  "regions": [
    {
      "filename": "capd_lt1.txt",
      "kind": "lt1",
      "region_hex": [
        "0x1.a8f5c28f5c28fp-1",
        "0x1.a395810624dd3p+1"
      ],
      "pieces": 147,
      "runs": 147
    },
    {
      "filename": "capd_gt1.txt",
      "kind": "gt1",
      "region_hex": [
        "0x1.a4fdf3b645a1dp+1",
        "0x1.4000000000000p+2"
      ],
      "pieces": 1094,
      "runs": 1094
    }
  ]
}


==> anc/computational-supplement/environment.json <==
{
  "date": "2026-10-18",
  "platform": "macOS-26.5.1-arm64-arm-64bit-Mach-O",
  "hardware_architecture": "arm64",
  "python": "3.13.0 (v3.13.0:60403a5409f, Oct  7 2024, 00:37:40) [Clang 15.0.0 (clang-1500.3.9.4)]",
  "python_packages": {
    "python-flint": "0.9.0",
    "numpy": "2.1.2",
    "mpmath": "1.3.0",
    "scipy": "1.18.0"
  },
  "arb": {
    "precision_bits": 128,
    "worst_contact_recheck_bits": [
      128,
      192
    ],
    "series_cap": 64,
    "polynomial_degree": 15,
    "remainder_order": 16,
    "coverage_workers": 6
  },
  "capd": {
    "version": "6.1.0",
    "git_commit": "03dc5628203334b214bb7d9fd63788a175521005",
    "git_source_changes": "",
    "compiler": "Apple clang version 17.0.0 (clang-1700.0.13.5)\nTarget: arm64-apple-darwin25.5.0\nThread model: posix\nInstalledDir: /Library/Developer/CommandLineTools/usr/bin",
    "cmake_version": "4.4.4",
    "target_architecture": "x86_64",
    "execution": "Rosetta 2 on Apple Silicon",
    "interval_backend": "filib SSE, native_directed, i_mode_normal",
    "solver_order": 20,
    "compiler_flags": [
      "-O2",
      "-frounding-math",
      "-ffp-contract=off",
      "-arch",
      "x86_64"
    ],
    "binary_sha256": {
      "capd_check": "aad210e150c35177031938051bda7bef91ef9221e5a1e1eeb81f6f422113a3d9",
      "capd_kencl": "70715c39d773bc534a19efcd87094b30f0515e96cd3921579f7cf10ad4ab29a8",
      "interval_probe": "0eaef0af8eb85ad23331037b7905c8030a54feedbe1a74d472ece7a48780e5b3"
    },
    "adaptive_region_workers": 4,
    "fixed_energy_region_workers": 6
  },
  "manuscript": {
    "pdf_sha256": "bb93c40218604bd4fc24ab3de7138da0a36611d53a673179c23c33492cc9b8fb",
    "source_sha256": {
      "appA_polya_szego.tex": "d276b891a626c2314cc58caf569aba5451640682c5fb90c3c316c1128bc2f9b3",
      "appB_computations.tex": "a2288ea757c4a9f6cd2b984b2517d8dd3e33b8b94c56049a1a30d58902af2b0e",
      "main.tex": "781948cb1942e07485c6293c7570b87ea9a60e82904038f80e1bfdfb66658e8e",
      "sec1_introduction.tex": "49e64f81a37fc8659b88a00cfe893f86d2428f7632aa3140ba0a5d18be574951",
      "sec2_reduction.tex": "9527a3e46d9f4295b7c0695da84dda6b1593aaddc94e5a5f6e5cb303b132b684",
      "sec3_duality.tex": "f8c0b106da6b1dd9665f48e1d94c5ea399d6760c4c48e916be7dbbd90a60075a",
      "sec4_maximizers.tex": "4f5666ce5443eb36f014fe30b46c6a3ca05dc5113e0a115d6ad5370292c69550",
      "sec5_second_variation.tex": "105a3324ce85564e85ff1fc70916b8bb1ef2f5b532ce6301f65c9d67866e4279",
      "sec6_uniqueness.tex": "f565ff99fb9d5f4d39b1370c9e315aa615404506b75ead28028d51fad7236cca",
      "sec7_disk.tex": "cdb7eba10d0e6b20ddcbdee3ddfa129225dbd7badff111b2dbee6c6b2e3e5dd4",
      "transport_entropy_adams.tex": "7ffc5615c83c117e67068721ce2296693e5dc9f2cc49f02ef06327550fd52d13"
    },
    "bibliography_sha256": "c903c521af21e2b3dfa944b6af64e81623abd6c42c5459d39ddfb7b6db6a4c62"
  }
}


==> anc/computational-supplement/reproduce.py <==
"""Run the computations in a new directory, preserving the distributed results.

Example: python3 reproduce.py --output /path/to/new-run --workers 6 \
             --capd-binaries /path/to/capd-verifiers
Use --part arb, capd, or approximate to run only that component.
Build and test the CAPD executables as explained in README.md first.
"""
import argparse
from datetime import datetime, timezone
import hashlib
import json
import os
from pathlib import Path
import platform
import shutil
import subprocess
import sys
import time


def main():
    if sys.flags.optimize:
        raise RuntimeError('Python assertions must remain enabled; do not use -O')
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--output', type=Path, required=True)
    p.add_argument('--workers', type=int, default=min(4, os.cpu_count() or 1))
    p.add_argument('--part', choices=['all', 'arb', 'capd', 'approximate'], default='all')
    p.add_argument('--capd-binaries', type=Path)
    args = p.parse_args()
    if args.workers < 1:
        p.error('--workers must be positive')
    parts = ['arb', 'capd', 'approximate'] if args.part == 'all' else [args.part]
    binaries = None
    if 'capd' in parts:
        if args.capd_binaries is None:
            p.error('CAPD runs require --capd-binaries')
        binaries = args.capd_binaries.resolve(strict=True)
        for name in ['capd_check', 'capd_kencl', 'interval_probe']:
            if not (binaries/name).is_file():
                p.error('Missing executable: '+str(binaries/name))
    source = Path(__file__).resolve().parent
    target = args.output.resolve()
    target.mkdir(parents=True, exist_ok=False)
    inputs = {}
    for part in parts:
        (target/part).mkdir()
        for path in (source/part).iterdir():
            if path.suffix in {'.py', '.cpp'} or path.name in {
                'CMakeLists.txt', 'parameter_mesh.json', 'klow_nodes.txt',
                'interval_regression_cases.json'}:
                shutil.copy2(path, target/part/path.name)
                inputs[str(path.relative_to(source))] = hashlib.sha256(path.read_bytes()).hexdigest()
    manifest = dict(start_utc=datetime.now(timezone.utc).isoformat(),
                    platform=platform.platform(), python=sys.version,
                    input_sha256=inputs, commands=[])

    def run(part, command, output):
        started = time.monotonic()
        stamp = datetime.now(timezone.utc).isoformat()
        print(part, ' '.join(map(str, command)), flush=True)
        with (target/part/output).open('x') as stream:
            result = subprocess.run(list(map(str, command)), cwd=target/part,
                                    stdout=stream, stderr=subprocess.STDOUT)
        manifest['commands'].append(dict(part=part, command=list(map(str, command)),
                                        start_utc=stamp, seconds=time.monotonic()-started,
                                        returncode=result.returncode, output=output))
        (target/'run_manifest.json').write_text(json.dumps(manifest, indent=2)+'\n')
        if result.returncode:
            raise SystemExit('Computation failed; inspect '+str(target/part/output))

    py = sys.executable
    if 'arb' in parts:
        jobs = [
            (['tests2.py'], 'out_tests2.txt'),
            (['recompute_cover.py', '--workers', str(args.workers), '--output', 'logs'], 'out_recompute_cover.txt'),
            (['verify2.py', 'logs'], 'out_verify2.txt'),
            (['near_contact2.py', '0.002', '32', '2000'], 'out_near_contact2.txt'),
            (['klow2_from_nodes.py'], 'out_klow2_from_nodes.txt'),
            (['kencl.py', '0x1.a4482190ac31cp+1', '0x1.a44821994337bp+1'], 'out_kencl.txt'),
            (['recheck_paper_bounds.py'], 'out_recheck_paper_bounds.txt'),
        ]
        for command, output in jobs:
            run('arb', [py, *command], output)
    if 'capd' in parts:
        run('capd', [py, 'check_interval_arithmetic.py', '--binary',
                     binaries/'interval_probe'], 'out_interval_arithmetic.txt')
        run('capd', [py, 'recompute_cover.py', '--binary', binaries/'capd_check',
                     '--workers', str(args.workers)], 'out_run_all.txt')
        run('capd', [py, 'check_capd_outputs.py'], 'out_check_capd_outputs.txt')
        run('capd', [binaries/'capd_kencl', '0x1.a4482190ae0c6p+1',
                     '0x1.a448219945126p+1'], 'out_capd_kencl.txt')
        run('capd', [py, 'check_capd_enclosure.py'], 'out_check_capd_enclosure.txt')
    if 'approximate' in parts:
        for n in (100, 200):
            for power in ('1.5', '2', '3', '4'):
                run('approximate', [py, 'kp_numeric.py', power, str(n)],
                    f'out_kp_{power}_{n}.txt')
        for script in ('primal_dual_compare', 'extremal_profile', 'energy_peak'):
            run('approximate', [py, script+'.py'], 'out_'+script+'.txt')
        run('approximate', [py, 'check_tables.py'], 'out_check_tables.txt')
    manifest['end_utc'] = datetime.now(timezone.utc).isoformat()
    manifest['status'] = 'all requested commands completed with exit code zero'
    (target/'run_manifest.json').write_text(json.dumps(manifest, indent=2)+'\n')
    print('Completed:', target, flush=True)


if __name__ == '__main__':
    main()


==> anc/computational-supplement/requirements.txt <==
python-flint==0.9.0
numpy==2.1.2
mpmath==1.3.0
scipy==1.18.0

